End-to-End MXFP8 Reinforcement Learning on Blackwell: What Matching Buys, When It Pays Off, and How It Fails

Low-precision arithmetic can make reinforcement learning (RL) for large language models cheaper, but RL requires the sampler and the learner to agree. Several frameworks now run FP8 on both sides. We implement end-to-end MXFP8 RL in verl (Megatron/Transformer Engine training; vLLM and SGLang rollout; dense and MoE models) and measure on B200 GPUs, with Qwen3-8B and Qwen3-30B-A3B, what this design buys, when it is faster, and how it fails. (1) Matching. For an MXFP8 learner, a sampler on the learner's grid is more consistent than a higher-precision BF16 sampler: in one engine at fixed weights, train-rollout KL is 11% lower with half of the sampler's linear layers on the grid and 16% lower with all of them, and the synchronized weights we checked equal the learner's FP8 forward weights byte for byte. On the MoE model, an FP8 pipeline whose sampler uses another grid has twice the shared-grid pipeline's KL from the first step. Without a quantized KV cache, BF16 end to end remains 2.5-10x more consistent. (2) Speed. MXFP8 training adds a fixed cost per micro-batch and saves a per-token cost, so in our dense setting it pays off only above about 4.5k tokens per micro-batch; a micro-batch sweep on identical data confirms the per-micro-batch cost, and a trace shows the GPU waiting for the host for most of the added time. End to end, MXFP8 cuts MoE step time by 10.7% and generation time by 24%, and slows a short-sequence dense workload by 5%. (3) Correctness. We state seven conditions every weight synchronization must preserve and checks that test them against the live engine. Each of the seven failures we met on hardware broke one condition, five silently; the checks caught two at their first opportunity, each missed by the other checks, and CPU fault-injection tests reproduce five. All runs are single-seed and at most 60 steps long; we make no claim about final model quality.

==> anc/README.md <==
# Ancillary files

Data, scripts and command lines behind every number and figure in
"End-to-End MXFP8 Reinforcement Learning on Blackwell: What Matching Buys, When It Pays Off, and How It Fails".

- `REPRODUCING.md`: the command lines of all four settings as resolved at run time (A and B from the reproduction
  section of verl pull request #7519, C and D from the run logs), with the software versions.
- `data/all15_scalars.json`: every scalar logged by verl for the 15 runs (run -> tag -> [[step, value], ...]),
  exported from their TensorBoard event files with `scripts/export_tb.py`.
- `data/analysis_output.txt`: output of `scripts/analysis.py`; every number the paper derives from the per-step
  metrics appears here. Numbers read from probe, audit and failure logs (Section 9, Table 10, Appendix C) are quoted
  from the run logs, which are not included.
- `scripts/analysis.py`: consistency tables, the step-1 (identical-weight) and step-paired comparisons, the
  recipe/matching split in several windows, the highest per-step KL of every arm (Section 9), stage cost fits (t = F + c*T), the break-even point m* = d_delta / d_c
  with delta-method standard errors that include each fit's intercept-slope covariance and a bootstrap check, and the
  held-out predictions; writes `data/breakeven_fit.json`, `data/parity.json` and `data/numbers.json`.
- `scripts/make_figures.py`, `scripts/make_schematic.py`: every figure of the paper (need matplotlib and numpy).
- `data/controlled/`: the 17 controlled runs (same-engine matching at learning rate 0, micro-batch sweep on replayed
  data, profiling runs, and the recording run they replay):
  - `metrics/<run>.jsonl`: every per-step metric (one JSON object per step);
  - `micro_batches/<run>.jsonl`: one record per forward or forward-backward call, with each micro-batch's sequences,
    valid tokens and padded tokens, and an order-insensitive fingerprint of the call's data;
  - `matching_prompt_sums.csv`: for each matching run, step and prompt, the token count and the sums from which
    `kl`, `k3_kl`, `chi2_token`, `log_ppl_diff`, `log_ppl_abs_diff` and the Pearson correlation are ratios (they replace the
    per-token arrays, about 270 MB);
  - `matching_sync_timers.csv`: weight-synchronization phase timers inside the vLLM worker (wall time between device
    synchronizations that the timers insert; TE's quantization from CUDA events);
  - `bytes_check_matching_sync11.json`, `bytes_check_sweep_sync7.json`: the byte comparisons A-E (Section 9.3);
  - `quantizer_check.json`: TE's MXFP8 quantizer against vLLM's own on every linear weight and on boundary cases;
  - `sweep_weight_change.json`: how many of the compared BF16 weights had changed by the 7th synchronization (7 training
    steps, 14 optimizer updates);
  - `nsys/`: Nsight Systems kernel, CUDA API and NVTX summaries of the rank-0 actor's profiled calls;
  - `timeline_actor_update.json`, `timeline_actor_compute_log_prob.json`: event-level split of the same profiled calls
    (GPU busy time merged across streams; idle time by when the host issued the next operation; what the issuing
    thread was doing meanwhile), computed by `scripts/trace_timeline.py` from the traces' SQLite exports;
  - `byte_freshness.json`: how many FP8 weight bytes and scales differ between the step-0 weights (matching run) and
    the step-7 weights (sweep run) that the byte comparisons checked, per matrix, and how BF16 changes reach the FP8
    bytes, computed by `scripts/byte_freshness.py` from the raw byte dumps;
  - `run_configs/`: each run's resolved settings and experiment switches.
- `data/controlled_output.txt`: output of `scripts/controlled.py`; every number of the controlled experiments appears
  here.
- `scripts/controlled.py`: recomputes them (needs numpy). `scripts/export_controlled.py`, `scripts/trace_timeline.py`
  and `scripts/byte_freshness.py` document how `data/controlled/` was reduced from the raw run outputs, traces and
  byte dumps, which are not included because of their size.
- `controlled_kit/`: the experiment-only instrumentation used for the controlled runs (not part of verl): hooks and the
  patch script that inserts them into verl at commit 6d4b32d3, the training and orchestration scripts, the
  half-batch selection, the byte comparison and the quantizer comparison.

Run from this directory:

    python3 scripts/analysis.py > data/analysis_output.txt
    python3 scripts/controlled.py > data/controlled_output.txt
    python3 scripts/make_figures.py && python3 scripts/make_schematic.py   # writes figures/

Run names map to the paper's settings: `gsm8k_*` = A, `dapo_vllm_dense8b_*` = B, `gsm8k_sglang_*` = C,
`dapo_vllm_moe30b_*` = D; `mxfp8train_bf16roll` is the MXFP8 / BF16 ablation arm.


==> anc/REPRODUCING.md <==
# Reproducing the runs

Command lines of every setting, as resolved at run time. Settings A and B are copied from the reproduction section
of the description of verl pull request #7519 (as of 2026-09-29); settings C and D are copied from the run logs
(the `+ python3 -m verl.trainer.main_ppo ...` line that `bash -x` prints). Paths refer to `/workspace` on the training machine.

Software: CUDA 13.0, PyTorch 2.11, Transformer Engine 2.16.1, Megatron-Core 0.18, vLLM 0.24.0
(FlashInfer 0.6.12), SGLang 0.5.12, on NVIDIA B200 (SM100). Code: verl PR #7519 branch; the dense vLLM runs
(settings A and B) predate the exclusion-matching fix described as F2 in the paper.

## Settings A and B (from the PR description)

**Setting A — gsm8k.** The four arms differ by **exactly three flags**. Everything else — model,
data, seed, batch sizes, parallelism, learning rate — is byte-identical; 53 argument tokens
match across all four resolved command lines.

| arm | flags added on top of the bf16 baseline below |
|---|---|
| `fp8 tensorwise` | `++...override_transformer_config.fp8="e4m3"` · `++...fp8_recipe="tensorwise"` |
| `mxfp8` | `++...override_transformer_config.fp8="e4m3"` · `++...fp8_recipe="mxfp8"` · `actor_rollout_ref.rollout.quantization=mxfp8` |
| `mxfp8 train + bf16 rollout` (fourth arm, §1) | `++...override_transformer_config.fp8="e4m3"` · `++...fp8_recipe="mxfp8"` — no `rollout.quantization` |

Note what the middle arm implies: **`fp8 tensorwise` sets no `rollout.quantization`, so its
rollout runs in bf16.** That is what makes it the noise-floor reference for `gen` in §2, and
it is also the confound that §1 splits with the fourth arm.

<details>
<summary><b>Exact command line, as resolved at runtime (bf16 arm)</b> — copied from the run log, no variable indirection</summary>

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/gsm8k/train.parquet \
    data.val_files=/workspace/data/gsm8k/test.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=2048 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-8B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=4 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.25 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8 \
    trainer.experiment_name=v3_nooff_bf16 \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.test_freq=999 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=60
```

</details>

<details>
<summary><b>Wrapper script</b> (<code>train_b200.sh</code>) — arm selection, preflight hardware gate, and the two environment fixes the runs needed</summary>

```bash
#!/usr/bin/env bash
# B200 end-to-end experiment. One script, three arms; the ONLY difference is the
# PRECISION block below. Hyperparameters, model, data and seed are shared, so any
# change must be applied to all arms or the comparison stops being controlled.
#
#   bash train_b200.sh <bf16|fp8|mxfp8> large
set -euo pipefail

MODE="${1:?usage: bash train_b200.sh <bf16|fp8|mxfp8> [small|large]}"
SCALE="${2:-small}"
case "$MODE"  in bf16|fp8|mxfp8) ;; *) echo "MODE must be bf16 / fp8 / mxfp8"; exit 2;; esac
case "$SCALE" in small|large)    ;; *) echo "SCALE must be small / large";    exit 2;; esac

ROOT="${ROOT:-/workspace}"

# verl's transfer_queue opens a ZMQ socket per prompt; the container default
# soft nofile=1024 is exhausted and the run dies with
#   zmq.error.ZMQError: Too many open files
# Raise to the hard limit; never abort on failure to do so.
_HARD=$(ulimit -Hn 2>/dev/null || echo 65536)
ulimit -n "$_HARD" 2>/dev/null || ulimit -n 65536 2>/dev/null || true

mkdir -p "$ROOT/logs"
set -x
exec > >(tee -a "$ROOT/logs/${LOG_TAG:-train_b200_${SCALE}_${MODE}}.log") 2>&1

MODEL_PATH="${MODEL_PATH:-$ROOT/models/Qwen3-8B}"
DATA="${DATA:-$ROOT/data/gsm8k}"
TOTAL_STEPS="${TOTAL_STEPS:-60}"
MAX_PROMPT="${MAX_PROMPT:-1024}";  MAX_RESPONSE="${MAX_RESPONSE:-2048}"
TRAIN_BS="${TRAIN_BS:-64}";        MINI_BS="${MINI_BS:-32}"
MICRO_BS="${MICRO_BS:-4}";         LOGPROB_MICRO_BS="${LOGPROB_MICRO_BS:-8}"
ROLLOUT_N="${ROLLOUT_N:-8}";       TP="${TP:-2}"
GPU_MEM_UTIL="${GPU_MEM_UTIL:-0.25}"
OFFLOAD="${OFFLOAD:-False}"        # False for the runs reported here; see §2
EXP_NAME="${EXP_NAME:-b200_${SCALE}_${MODE}}"
export TENSORBOARD_DIR="$ROOT/tb/$EXP_NAME"

# Hard hardware gate: mxfp8 requires SM100+. Refuse at launch rather than failing
# 40 minutes later deep inside a worker.
if [ "$MODE" = "mxfp8" ]; then
  python3 - <<'EOF' || exit 3
import torch, sys
cc = torch.cuda.get_device_capability(0)
if cc[0] < 10:
    sys.exit(f"mxfp8 requires SM100+ (Blackwell); this device is sm_{cc[0]}{cc[1]}")
EOF
fi

# ---- the only per-arm difference ----
PRECISION=()
case "$MODE" in
  bf16)  RQ="${ROLLOUT_QUANT:-none}" ;;
  fp8)
    PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8='"e4m3"' )
    PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe='"tensorwise"' )
    RQ="${ROLLOUT_QUANT:-none}" ;;
  mxfp8)
    PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8='"e4m3"' )
    PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe='"mxfp8"' )
    RQ="${ROLLOUT_QUANT:-mxfp8}" ;;
esac
[ "$RQ" != "none" ] && PRECISION+=( actor_rollout_ref.rollout.quantization="$RQ" )

python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files="$DATA/train.parquet" data.val_files="$DATA/test.parquet" \
    data.train_batch_size=$TRAIN_BS data.max_prompt_length=$MAX_PROMPT \
    data.max_response_length=$MAX_RESPONSE data.return_raw_chat=True \
    data.filter_overlong_prompts=True data.truncation=error \
    algorithm.adv_estimator=grpo algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path="$MODEL_PATH" \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=$MINI_BS \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=$MICRO_BS \
    actor_rollout_ref.actor.use_kl_loss=True actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=$TP \
    actor_rollout_ref.actor.megatron.param_offload=$OFFLOAD \
    actor_rollout_ref.actor.megatron.optimizer_offload=$OFFLOAD \
    actor_rollout_ref.ref.megatron.param_offload=$OFFLOAD \
    actor_rollout_ref.rollout.name=vllm actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=$TP \
    actor_rollout_ref.rollout.gpu_memory_utilization=$GPU_MEM_UTIL \
    actor_rollout_ref.rollout.n=$ROLLOUT_N \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    "${PRECISION[@]}" \
    trainer.logger='["console","tensorboard","file"]' \
    trainer.experiment_name="$EXP_NAME" \
    trainer.n_gpus_per_node=2 trainer.nnodes=1 \
    trainer.save_freq=-1 trainer.test_freq=999 \
    trainer.total_training_steps=$TOTAL_STEPS
echo "TRAIN_EXIT=$?"
```

Two environment notes that cost real debugging time and are not obvious:

- **`ulimit -n`**: the container default of 1024 is exhausted by `transfer_queue`'s per-prompt
  ZMQ sockets; the run dies with `zmq.error.ZMQError: Too many open files`.
- **`trainer.save_freq=-1`** was used here to save disk. That turned out to be a mistake:
  extending a finished 60-step run to 100 steps required restarting from step 0. Set a real
  `save_freq` for any long run.

</details>

**Setting B — DAPO-Math-17k.** Same script family (`train_b200_dapo.sh`), same three per-arm
flags, and the same model, seed, batch and optimizer settings as Setting A. The DAPO arms
differ from the gsm8k baseline only in the data files, `max_response_length=8192`, the
long-context memory settings (`use_dynamic_bsz=True` with `*_max_token_len_per_gpu=12288`
for actor / rollout log-prob / ref, `gpu_memory_utilization=0.35`, `max_num_seqs=512`), the
shared `+rollout.engine_kwargs.vllm.kv_cache_dtype=fp8`, `save_freq=20`, and `test_freq=-1`
with `val_before_train=False`. The three resolved command lines share 63 argument tokens and
differ only in the precision flags and the experiment name; the mxfp8 arm was launched with
`total_training_steps=60` and terminated by the operator (SIGTERM) after step 34 rather than
exiting on its own; its TensorBoard log runs to step 34, which the tables above exclude. With a
constant learning rate (`actor/lr` = 1e-6 at every step) and no warmup, steps 1–32 are the same
training as under `total_training_steps=32`; the arm has no `TRAIN_EXIT=0` record and no final
checkpoint. The data set is DAPO-Math-17k with duplicate prompts
removed (17,398 prompts), scored by `math_dapo.compute_score` (±1).

**SGLang re-run of Setting A (§5).** Image `verlai/verl:sgl0512.dev4`; the resolved command
lines are the Setting A command lines with `actor_rollout_ref.rollout.name=sglang` and a
different `experiment_name`, nothing else (53 shared argument tokens, verified by diffing the
resolved lines). Two SGLang-specific requirements: do **not** set
`PYTORCH_CUDA_ALLOC_CONF=expandable_segments:True` (it disables SGLang's memory saver and the
server fails at `load_model`), and if you want the faster FlashInfer CUTLASS MXFP8 kernels add
`+actor_rollout_ref.rollout.engine_kwargs.sglang.fp8_gemm_runner_backend=flashinfer_cutlass`
— correct only with `8c4f847b` or later; `flashinfer_trtllm` is rejected.

<details>
<summary><b>Exact command line, as resolved at runtime (DAPO bf16 arm)</b> — copied from the run log</summary>

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/dapo17k/train.parquet \
    data.val_files=/workspace/data/dapo17k/val.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=8192 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-8B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=4 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.35 \
    actor_rollout_ref.rollout.max_num_seqs=512 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.actor.use_dynamic_bsz=True \
    actor_rollout_ref.actor.ppo_max_token_len_per_gpu=12288 \
    actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=12288 \
    actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=12288 \
    actor_rollout_ref.actor.entropy_from_logits_with_chunking=False \
    +actor_rollout_ref.rollout.engine_kwargs.vllm.kv_cache_dtype=fp8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_dapo \
    trainer.experiment_name=dapo_full_bf16 \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=20 \
    trainer.default_local_dir=/workspace/ckpt/b200_mxfp8_dapo/dapo_full_bf16 \
    trainer.max_actor_ckpt_to_keep=1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=32
```
</details>

## Setting C: dense, gsm8k, SGLang (from the run logs)

### bf16

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/gsm8k/train.parquet \
    data.val_files=/workspace/data/gsm8k/test.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=2048 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-8B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=4 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=sglang \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.25 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_sglang \
    trainer.experiment_name=sgl_bf16 \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.test_freq=999 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=30
```

### fp8 tensorwise

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/gsm8k/train.parquet \
    data.val_files=/workspace/data/gsm8k/test.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=2048 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-8B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=4 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=sglang \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.25 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=8 \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8="e4m3"' \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe="tensorwise"' \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_sglang \
    trainer.experiment_name=sgl_fp8 \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.test_freq=999 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=30
```

### mxfp8

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/gsm8k/train.parquet \
    data.val_files=/workspace/data/gsm8k/test.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=2048 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-8B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=4 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=8 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=sglang \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.25 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=8 \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8="e4m3"' \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe="mxfp8"' \
    actor_rollout_ref.rollout.quantization=mxfp8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_sglang \
    trainer.experiment_name=sgl_mxfp8 \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.test_freq=999 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=30
```

## Setting D: MoE (Qwen3-30B-A3B), DAPO-Math-17k, vLLM (from the run logs)

### bf16

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/dapo17k/train.parquet \
    data.val_files=/workspace/data/dapo17k/val.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=8192 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-30B-A3B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=1 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=True \
    actor_rollout_ref.actor.megatron.optimizer_offload=True \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=True \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.4 \
    actor_rollout_ref.rollout.max_num_seqs=256 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.actor.use_dynamic_bsz=True \
    actor_rollout_ref.actor.ppo_max_token_len_per_gpu=20480 \
    actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.actor.entropy_from_logits_with_chunking=False \
    actor_rollout_ref.actor.megatron.expert_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.expert_model_parallel_size=2 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_granularity=full \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_method=uniform \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_num_layers=1 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_dapo \
    trainer.experiment_name=v4f_vllm_bf16_auto \
    trainer.n_gpus_per_node=4 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.default_local_dir=/workspace/ckpt/b200_mxfp8_dapo/v4f_vllm_bf16_auto \
    trainer.max_actor_ckpt_to_keep=1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=10 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_grouped_gemm=True \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_token_dispatcher_type=alltoall \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_dtype=fp32 \
    +actor_rollout_ref.rollout.engine_kwargs.vllm.enable_flashinfer_autotune=false \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_cpu_offload=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.overlap_cpu_optimizer_d2h_h2d=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.use_precision_aware_optimizer=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_offload_fraction=1.0
```

### fp8 tensorwise

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/dapo17k/train.parquet \
    data.val_files=/workspace/data/dapo17k/val.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=8192 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-30B-A3B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=1 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=True \
    actor_rollout_ref.actor.megatron.optimizer_offload=True \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=True \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.4 \
    actor_rollout_ref.rollout.max_num_seqs=256 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.actor.use_dynamic_bsz=True \
    actor_rollout_ref.actor.ppo_max_token_len_per_gpu=20480 \
    actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.actor.entropy_from_logits_with_chunking=False \
    actor_rollout_ref.actor.megatron.expert_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.expert_model_parallel_size=2 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_granularity=full \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_method=uniform \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_num_layers=1 \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8="e4m3"' \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe="tensorwise"' \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_dapo \
    trainer.experiment_name=v4f_vllm_tensorwise \
    trainer.n_gpus_per_node=4 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.default_local_dir=/workspace/ckpt/b200_mxfp8_dapo/v4f_vllm_tensorwise \
    trainer.max_actor_ckpt_to_keep=1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=10 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_grouped_gemm=True \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_token_dispatcher_type=alltoall \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_dtype=fp32 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_padding_for_fp8=True \
    +actor_rollout_ref.rollout.engine_kwargs.vllm.enable_flashinfer_autotune=false \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_cpu_offload=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.overlap_cpu_optimizer_d2h_h2d=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.use_precision_aware_optimizer=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_offload_fraction=1.0
```

### fp8 blockwise end to end

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/dapo17k/train.parquet \
    data.val_files=/workspace/data/dapo17k/val.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=8192 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-30B-A3B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=1 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=True \
    actor_rollout_ref.actor.megatron.optimizer_offload=True \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=True \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.4 \
    actor_rollout_ref.rollout.max_num_seqs=256 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.actor.use_dynamic_bsz=True \
    actor_rollout_ref.actor.ppo_max_token_len_per_gpu=20480 \
    actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.actor.entropy_from_logits_with_chunking=False \
    actor_rollout_ref.actor.megatron.expert_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.expert_model_parallel_size=2 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_granularity=full \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_method=uniform \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_num_layers=1 \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8="e4m3"' \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe="blockwise"' \
    '++actor_rollout_ref.actor.optim.override_optimizer_config.fp8_recipe="blockwise"' \
    actor_rollout_ref.rollout.quantization=fp8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_dapo \
    trainer.experiment_name=v4f_vllm_blockwise_e2e \
    trainer.n_gpus_per_node=4 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.default_local_dir=/workspace/ckpt/b200_mxfp8_dapo/v4f_vllm_blockwise_e2e \
    trainer.max_actor_ckpt_to_keep=1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=10 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_grouped_gemm=True \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_token_dispatcher_type=alltoall \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_dtype=fp32 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_padding_for_fp8=True \
    +actor_rollout_ref.rollout.engine_kwargs.vllm.enable_flashinfer_autotune=false \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_cpu_offload=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.overlap_cpu_optimizer_d2h_h2d=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.use_precision_aware_optimizer=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_offload_fraction=1.0
```

### mxfp8

```bash
python3 -m verl.trainer.main_ppo --config-path=config --config-name=ppo_megatron_trainer.yaml \
    data.train_files=/workspace/data/dapo17k/train.parquet \
    data.val_files=/workspace/data/dapo17k/val.parquet \
    data.return_raw_chat=True \
    data.train_batch_size=64 \
    data.max_prompt_length=1024 \
    data.max_response_length=8192 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path=/workspace/models/Qwen3-30B-A3B \
    actor_rollout_ref.actor.optim.lr=1e-6 \
    actor_rollout_ref.actor.ppo_mini_batch_size=32 \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=1 \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=True \
    actor_rollout_ref.actor.megatron.optimizer_offload=True \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=True \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.gpu_memory_utilization=0.4 \
    actor_rollout_ref.rollout.max_num_seqs=256 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=2 \
    actor_rollout_ref.actor.use_dynamic_bsz=True \
    actor_rollout_ref.actor.ppo_max_token_len_per_gpu=20480 \
    actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True \
    actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=20480 \
    actor_rollout_ref.actor.entropy_from_logits_with_chunking=False \
    actor_rollout_ref.actor.megatron.expert_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.expert_model_parallel_size=2 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_granularity=full \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_method=uniform \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.recompute_num_layers=1 \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8="e4m3"' \
    '++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe="mxfp8"' \
    actor_rollout_ref.rollout.quantization=mxfp8 \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=b200_mxfp8_dapo \
    trainer.experiment_name=v4f_vllm_mxfp8 \
    trainer.n_gpus_per_node=4 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.default_local_dir=/workspace/ckpt/b200_mxfp8_dapo/v4f_vllm_mxfp8 \
    trainer.max_actor_ckpt_to_keep=1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=10 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_grouped_gemm=True \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_token_dispatcher_type=alltoall \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_dtype=fp32 \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.moe_router_padding_for_fp8=True \
    +actor_rollout_ref.rollout.engine_kwargs.vllm.enable_flashinfer_autotune=false \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_cpu_offload=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.overlap_cpu_optimizer_d2h_h2d=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.use_precision_aware_optimizer=True \
    +actor_rollout_ref.actor.optim.override_optimizer_config.optimizer_offload_fraction=1.0
```

## Controlled experiments (matching at fixed weights; micro-batch sweep; byte checks; profile)

The 17 controlled runs use setting A's command line, as built by `controlled_kit/train_p1p3.sh`, on verl commit
`6d4b32d3e0fb5208c9c4fca177960f055062e1c2` with the experiment-only hooks of `controlled_kit/` applied
(`python3 controlled_kit/apply_p1p3_patches.py <verl checkout>`); `controlled_kit/run_p1p3.sh` runs them one at a time
on one host with two B200 GPUs. Each run's resolved settings and hook switches are in `data/controlled/run_configs/`.
Relative to setting A, the runs change only the following:

| Group | Runs | Changes |
|---|---|---|
| recording | `p0_record` | BF16 / BF16, `actor.optim.lr=0`, 8 steps, autotuning off; `skip.rollout_tq` dumps every step's trajectories |
| matching | `p1_bf16roll`, `p1_half`, `p1_full`, `p1_ref` | `actor.optim.lr=0`, 10 steps (`p1_full`: 12, with byte dumps at its 11th synchronization and 12th update), FlashInfer autotuning on; `p1_half` turns off exact exclusion matching (`VERL_P1_LEGACY_EXCLUSION=1`), which reproduces F2 |
| sweep | `p3_{bf16,mxfp8}_{m1,m2,m4,m8,m4half}` | `actor.optim.lr=1e-6`, 6 steps (`p3_mxfp8_m4`: 8, with byte dumps at its 7th synchronization and 8th update), autotuning off, `actor.ppo_micro_batch_size_per_gpu` 1/2/4/8 and `rollout.log_prob_micro_batch_size_per_gpu` 2/4/8/16, `ref.log_prob_micro_batch_size_per_gpu=8`; `m4half`: `data.train_batch_size=32`, `actor.ppo_mini_batch_size=16`; `skip.rollout_tq` replays the recording (`m4half`: a length-matched half of it, `controlled_kit/make_half_dump.py`) |
| profile | `p3n_{bf16,mxfp8}_m1` | as `m1`, 3 steps, `global_profiler.tool=nsys`, `global_profiler.steps=[3]`, discrete mode |

`scripts/controlled.py` recomputes every number of the controlled experiments from `data/controlled/`;
`scripts/export_controlled.py` documents how those files were reduced from the raw run outputs.


==> anc/controlled_kit/apply_p1p3_patches.py <==
#!/usr/bin/env python3
"""Insert the P1/P3 hook calls into a verl checkout at 6d4b32d3. Idempotent; refuses on a missing anchor.

    python3 apply_p1p3_patches.py /workspace/verl

Copies ``p1p3_hooks.py`` (next to this script) to ``verl/utils/p1p3_hooks.py`` and adds one-line calls:

1. vllm_async_server.py     drop the strict-exclusion mark when VERL_P1_LEGACY_EXCLUSION=1 (F2 repro, P1-half)
2. vllm_quant_utils.py      route the MXFP8 sync quantization through sync_quantize (P1-1q switch, CUDA-event timer)
3. vllm_rollout/utils.py    sync phase timers; incoming capture; canonical capture BEFORE kernel post-processing;
                            post-processed (kernel layout) dump after it
4. ppo/v1/trainer_base.py   per-trajectory log-prob dump after old_log_prob, outside its timer (the V1 trainer is
                            the one that runs: trainer.use_v1 defaults to true at 6d4b32d3); a "prepare_step"
                            timer around prepare_step, where skip.rollout_tq injects replayed trajectories
5. engine_workers.py        learner dumps at the start (TE workspaces) and end (BF16 weights) of update_actor
6. megatron/transformer_impl.py  micro-batch accounting after each forward/backward call
P3's fixed-data replay uses verl's own skip.rollout_tq and needs no patch.
"""

import os
import shutil
import sys

MARK = "p1p3_hooks"
IMPORT = "from verl.utils import p1p3_hooks as _p1p3"

PATCHES = [
    (
        "verl/workers/rollout/vllm_rollout/vllm_async_server.py",
        "after",
        "                        VERL_EXACT_MXFP8_EXCLUSIONS: True,\n                    }\n",
        f"                    {IMPORT}\n\n"
        "                    if _p1p3.legacy_exclusion_enabled():\n"
        "                        quant_kwargs.pop(VERL_EXACT_MXFP8_EXCLUSIONS, None)\n",
    ),
    (
        "verl/utils/vllm/vllm_quant_utils.py",
        "replace",
        "            param_lp, param_scale = mxfp8_quantize(v.to(dtype))\n",
        f"            {IMPORT}\n\n"
        "            param_lp, param_scale = _p1p3.sync_quantize(v.to(dtype), mxfp8_quantize)\n",
    ),
    (
        "verl/workers/rollout/vllm_rollout/utils.py",
        "after",
        '        """Update the weights of the rollout model."""\n',
        f"        {IMPORT}\n\n        _p1p3.sync_begin()\n",
    ),
    (
        "verl/workers/rollout/vllm_rollout/utils.py",
        "before",
        "        # =========================== step 2: receive weights and update ===========================\n",
        '        _p1p3.sync_mark("prepare")\n',
    ),
    (
        "verl/workers/rollout/vllm_rollout/utils.py",
        "before",
        "        # =========================== step 3: process weights after loading ===========================\n",
        '        _p1p3.sync_mark("receive")\n        _p1p3.engine_capture_canonical(self)\n',
    ),
    (
        "verl/workers/rollout/vllm_rollout/utils.py",
        "before",
        "    def _apply_buffer_updates_all_models(self, buffer_updates, main_named_buffers):\n",
        '        _p1p3.sync_mark("post")\n        _p1p3.sync_end(self)\n\n',
    ),
    (
        "verl/workers/rollout/vllm_rollout/utils.py",
        "before",
        "                loaded_params = load_quanted_weights(param_updates, self.model_runner) if param_updates else []\n",
        f"                {IMPORT}\n\n"
        "                _p1p3.engine_capture_incoming(param_updates)\n",
    ),
    (
        "verl/trainer/ppo/v1/trainer_base.py",
        "after",
        '        with marked_timer("old_log_prob", timing_raw, color="blue"):\n'
        "            batch = self._compute_old_log_prob(batch, metrics=metrics)\n",
        f"        {IMPORT}\n\n        _p1p3.tq_dump_kl(batch, self.global_steps)\n",
    ),
    (
        "verl/trainer/ppo/v1/trainer_base.py",
        "replace",
        "        prepare_metrics = self.prepare_step()\n",
        '        with marked_timer("prepare_step", timing_raw):  # p1p3: replay injection gets its own timer\n'
        "            prepare_metrics = self.prepare_step()\n",
    ),
    (
        "verl/workers/engine_workers.py",
        "replace",
        "        output = self.actor.train_mini_batch(data=data)\n",
        f"        {IMPORT}\n\n"
        "        _p1p3.before_update_actor(self.actor.engine)\n"
        "        output = self.actor.train_mini_batch(data=data)\n"
        "        _p1p3.after_update_actor(self.actor.engine)\n",
    ),
    (
        "verl/workers/engine/megatron/transformer_impl.py",
        "after",
        "            micro_batch_size=1,  # the communication shape is obtained via p2p comm\n"
        "            forward_only=forward_only,\n"
        "        )\n",
        f"        {IMPORT}\n\n        _p1p3.record_micro_batches(self, data, micro_batches, forward_only)\n",
    ),
]

FILES = sorted({p[0] for p in PATCHES})


def main(root: str) -> int:
    here = os.path.dirname(os.path.abspath(__file__))
    shutil.copyfile(os.path.join(here, "p1p3_hooks.py"), os.path.join(root, "verl/utils/p1p3_hooks.py"))
    changed = 0
    for rel, how, anchor, text in PATCHES:
        path = os.path.join(root, rel)
        src = open(path).read()
        if text in src:
            continue  # already applied
        if src.count(anchor) != 1:
            print(f"ERROR: anchor found {src.count(anchor)} times in {rel}:\n{anchor}", file=sys.stderr)
            return 2
        if how == "after":
            src = src.replace(anchor, anchor + text)
        elif how == "before":
            src = src.replace(anchor, text + anchor)
        else:
            src = src.replace(anchor, text)
        open(path, "w").write(src)
        changed += 1
    for rel in FILES:
        n = open(os.path.join(root, rel)).read().count(MARK)
        print(f"{rel}: {n} hook import(s)")
    print(f"applied {changed} patch(es); verl/utils/p1p3_hooks.py in place")
    return 0


if __name__ == "__main__":
    sys.exit(main(sys.argv[1] if len(sys.argv) > 1 else "."))


==> anc/controlled_kit/bytes_check.py <==
#!/usr/bin/env python3
"""Byte-level grid check from the dumps written by p1p3_hooks.

Exact comparisons (every one reports bytes compared and bytes that differ):
  A. engine CANONICAL bytes (captured after the last bucket, before kernel post-processing), per TP rank
       == TE quantization of the source BF16 weights, then the TP slicing and q/k/v, gate/up fusion vLLM applies;
  D. engine POST-PROCESSED bytes (what the GEMM reads) == the canonical bytes in the kernel layout:
       weight storage unchanged (CuTe-DSL exposes it as a [K, N] view), scale == cuBLAS 128x4 swizzle(canonical);
  B. learner TE forward workspace at the start of update_actor == TE's standalone quantizer on the same BF16 weight
       (scales compared compact, or swizzled when the workspace says its scales are GEMM-swizzled);
  C. learner BF16 weight shard == source weights after Megatron's TP slicing and QKV grouping;
  E. the learner weight at the start of call k+1 == the weight after call k (nothing changed in between).
Source: the checkpoint (lr=0, P1-1) or the incoming BF16 tensors captured at the dumped sync (P3, lr>0).
MXFP8 blocks run along the input dimension, so each output row is quantized on its own: A + B + C give
"the sampler holds the learner's forward bytes" without mapping quantized tensors across layouts.

    python3 bytes_check.py --bytes-dir RUN/bytes --model /workspace/models/Qwen3-8B \
        --sync 1 --after-call 1 --pre-call 2 --source checkpoint --out RUN/bytes_check.json
"""

from __future__ import annotations

import argparse
import glob
import json
import os
import sys

import torch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from p1p3_hooks import swizzle_scale  # noqa: E402

ENGINE = {"qkv": "self_attn.qkv_proj", "o": "self_attn.o_proj", "gate_up": "mlp.gate_up_proj", "down": "mlp.down_proj"}
MEGATRON = {
    "qkv": "self_attention.linear_qkv",
    "o": "self_attention.linear_proj",
    "gate_up": "mlp.linear_fc1",
    "down": "mlp.linear_fc2",
}


class Dims:
    def __init__(self, hidden, inter, heads, kv_heads, head_dim, tp):
        self.H, self.I, self.Hq, self.Hkv, self.D, self.tp = hidden, inter, heads, kv_heads, head_dim, tp
        assert self.Hkv % tp == 0 and self.Hq % self.Hkv == 0 and self.I % tp == 0

    @classmethod
    def from_config(cls, model_dir, tp):
        cfg = json.load(open(os.path.join(model_dir, "config.json")))
        head_dim = cfg.get("head_dim") or cfg["hidden_size"] // cfg["num_attention_heads"]
        return cls(cfg["hidden_size"], cfg["intermediate_size"], cfg["num_attention_heads"], cfg["num_key_value_heads"], head_dim, tp)


def hf(layer, name):
    return f"model.layers.{layer}.{name}.weight"


class Source:
    """BF16 source weights by HF name: from the checkpoint, or from an incoming capture dict."""

    def __init__(self, model_dir=None, incoming=None):
        self.incoming = incoming
        self.index = {}
        if incoming is None:
            from safetensors import safe_open

            for path in sorted(glob.glob(os.path.join(model_dir, "*.safetensors"))):
                with safe_open(path, framework="pt", device="cpu") as f:
                    for key in f.keys():
                        self.index[key] = path

    def get(self, name):
        if self.incoming is not None:
            return self.incoming[name]
        from safetensors import safe_open

        with safe_open(self.index[name], framework="pt", device="cpu") as f:
            return f.get_tensor(name)


def rows(t, r, tp):
    n = t.shape[0] // tp
    return t[r * n : (r + 1) * n]


def cols(t, r, tp):
    n = t.shape[1] // tp
    return t[:, r * n : (r + 1) * n]


def u8(t: torch.Tensor) -> torch.Tensor:
    t = t.contiguous()
    return t if t.dtype == torch.uint8 else t.view(torch.uint8)


# ------------------------------------------------------------------------------------------- expected layouts
def megatron_shard(kind, layer, r, d: Dims, src: Source) -> torch.Tensor:
    """BF16 weight of Megatron TP shard r: QKV grouped per KV group [q x (Hq/Hkv); k; v], fc1 = [gate_r; up_r]."""
    if kind == "qkv":
        wq, wk, wv = (src.get(hf(layer, f"self_attn.{p}_proj")) for p in "qkv")
        per, gpr, out = d.Hq // d.Hkv, d.Hkv // d.tp, []
        for g in range(gpr):
            group = r * gpr + g
            for j in range(per):
                head = group * per + j
                out.append(wq[head * d.D : (head + 1) * d.D])
            out.append(wk[group * d.D : (group + 1) * d.D])
            out.append(wv[group * d.D : (group + 1) * d.D])
        return torch.cat(out)
    if kind == "gate_up":
        return torch.cat([rows(src.get(hf(layer, "mlp.gate_proj")), r, d.tp), rows(src.get(hf(layer, "mlp.up_proj")), r, d.tp)])
    if kind == "o":
        return cols(src.get(hf(layer, "self_attn.o_proj")), r, d.tp)
    return cols(src.get(hf(layer, "mlp.down_proj")), r, d.tp)


def engine_shard(kind, layer, r, d: Dims, src: Source, quantize) -> tuple[torch.Tensor, torch.Tensor]:
    """Canonical MXFP8 bytes vLLM should hold on TP rank r: quantize each full HF tensor (as the sync does), then
    shard and fuse the way the loader does."""

    def q(name):
        w, s = quantize(src.get(hf(layer, name)))
        return u8(w).cpu(), u8(s).cpu()

    if kind == "qkv":
        parts = [q(f"self_attn.{p}_proj") for p in "qkv"]
        return torch.cat([rows(w, r, d.tp) for w, _ in parts]), torch.cat([rows(s, r, d.tp) for _, s in parts])
    if kind == "gate_up":
        parts = [q("mlp.gate_proj"), q("mlp.up_proj")]
        return torch.cat([rows(w, r, d.tp) for w, _ in parts]), torch.cat([rows(s, r, d.tp) for _, s in parts])
    w, s = q("self_attn.o_proj" if kind == "o" else "mlp.down_proj")
    return cols(w, r, d.tp).contiguous(), cols(s, r, d.tp).contiguous()


# ------------------------------------------------------------------------------------------------ comparison
def compare(expected: torch.Tensor, actual: torch.Tensor) -> dict:
    exp, act = u8(expected), u8(actual)
    if exp.shape != act.shape:
        return {"equal": False, "error": f"shape {tuple(exp.shape)} vs {tuple(act.shape)}"}
    diff = exp != act
    n = int(diff.sum())
    out = {"equal": n == 0, "bytes": exp.numel(), "bytes_differ": n}
    if n:
        out["first_diff"] = diff.nonzero()[0].tolist()
    return out


def _collect_equal(obj, out: list) -> None:
    if isinstance(obj, dict):
        if "equal" in obj:
            out.append(bool(obj["equal"]))
        for value in obj.values():
            if isinstance(value, (dict, list)):
                _collect_equal(value, out)
    elif isinstance(obj, list):
        for value in obj:
            _collect_equal(value, out)


def verdict(section: dict):
    """True if every comparison in the section matched, False if any did not, None if nothing was compared."""
    flags: list = []
    _collect_equal(section, flags)
    return all(flags) if flags else None


def find_module(modules: dict, layer: int, kind: str):
    stem = f"decoder.layers.{layer}.{MEGATRON[kind]}"
    hits = [name for name in modules if name == stem or name.endswith("." + stem)]
    return modules[hits[0]] if len(hits) == 1 else None


def crop(t: torch.Tensor, n_rows: int, n_cols: int) -> torch.Tensor:
    t = u8(t)
    return t.reshape(t.shape[0], -1)[:n_rows, :n_cols]


def check_workspace(entry: dict, quantize) -> dict:
    ws = entry.get("workspace")
    if ws is None:
        return {"skipped": "module has no TE weight workspace"}
    w = entry["weight"]
    q, s = quantize(w)
    q, s = u8(q).cpu(), u8(s).cpu()
    n, k = q.shape
    data, scale = ws.get("_rowwise_data"), ws.get("_rowwise_scale_inv")
    if data is None or scale is None:
        return {"skipped": f"no rowwise data/scale ({ws.get('__class__')})", "attrs": sorted(ws)}
    res = {"class": ws.get("__class__"), "quantizer": ws.get("quantizer")}
    res["data"] = compare(q, crop(data, n, k))
    swizzled = ws.get("_with_gemm_swizzled_scales")
    res["scale_layout"] = "swizzled" if swizzled in (True, "True") else "compact"
    if res["scale_layout"] == "swizzled":
        res["scale"] = compare(swizzle_scale(s, n, k), u8(scale).reshape(-1)[: swizzle_scale(s, n, k).numel()])
    else:
        res["scale"] = compare(s, crop(scale, n, k // 32))
    return res


def _load(path):
    return torch.load(path, weights_only=False) if os.path.exists(path) else None


def run(args, quantize=None) -> dict:
    if quantize is None:
        from verl.utils.mxfp8_quant import mxfp8_quantize

        def quantize(w):  # TE, on GPU, exactly what verl's sync calls
            return mxfp8_quantize(w.to(device="cuda", dtype=torch.bfloat16))

    d = Dims.from_config(args.model, args.tp) if args.dims is None else args.dims
    layers = [int(x) for x in args.layers.split(",")]
    report = {"sync": args.sync, "after_call": args.after_call, "pre_call": args.pre_call, "source": args.source,
              "A": {}, "D": {}, "B": {}, "C": {}, "E": {}, "notes": []}

    engine = {r: _load(os.path.join(args.bytes_dir, f"engine_sync{args.sync}_tp{r}.pt")) for r in range(d.tp)}
    if any(v is None for v in engine.values()):
        raise SystemExit(f"missing engine dumps for sync {args.sync} under {args.bytes_dir}")
    if args.source == "incoming":
        incoming = engine[0]["incoming"]
        if not incoming:
            raise SystemExit("source=incoming but the tp0 engine dump holds no incoming tensors (set VERL_BYTES_INCOMING=1)")
        src = Source(incoming=incoming)
    else:
        src = Source(model_dir=args.model)
    report["quantizer_used_by_sync"] = engine[0].get("quantizer")

    try:  # the kernel's own swizzle, when vLLM is importable (on the training host), cross-checks ours
        from vllm.model_executor.layers.quantization.utils.mxfp8_utils import swizzle_mxfp8_scale as vllm_swizzle
    except Exception:
        vllm_swizzle = None

    for layer in layers:
        for kind, eng in ENGINE.items():
            name = f"model.layers.{layer}.{eng}"
            for r in range(d.tp):
                key = f"L{layer}.{kind}.tp{r}"
                canon = engine[r]["canonical"].get(name)
                post = engine[r]["post"].get(name)
                if canon is None:
                    report["A"][key] = {"equal": False, "error": "no canonical capture (layer not MXFP8 on the engine?)"}
                    continue
                exp_w, exp_s = engine_shard(kind, layer, r, d, src, quantize)
                report["A"][key] = {"weight": compare(exp_w, canon["weight"]), "scale": compare(exp_s, canon["weight_scale"]),
                                    "meta": canon["meta"]}
                if post is not None:
                    n, k = canon["weight"].shape
                    swz = swizzle_scale(canon["weight_scale"], n, k)
                    entry = {"weight_storage": compare(canon["weight"], post["weight_storage"]),
                             "scale_swizzled": compare(swz, post["weight_scale"].reshape(-1)), "meta": post["meta"]}
                    if vllm_swizzle is not None:
                        ref = vllm_swizzle(canon["weight_scale"].clone(), M=n, K=k).view(torch.uint8).reshape(-1)
                        entry["our_swizzle_matches_vllm"] = compare(ref, swz)
                    report["D"][key] = entry

    pre = {r: _load(os.path.join(args.bytes_dir, f"actor_pre{args.pre_call}_rank{r}.pt")) for r in range(d.tp)} if args.pre_call else {}
    after = {r: _load(os.path.join(args.bytes_dir, f"actor_after{args.after_call}_rank{r}.pt")) for r in range(d.tp)} if args.after_call else {}
    for r in range(d.tp):
        p_mods = (pre.get(r) or {}).get("modules", {})
        a_mods = (after.get(r) or {}).get("modules", {})
        for layer in layers:
            for kind in MEGATRON:
                key = f"L{layer}.{kind}.rank{r}"
                p_entry, a_entry = find_module(p_mods, layer, kind), find_module(a_mods, layer, kind)
                weight_entry = a_entry or p_entry  # after-update weight = what sync k ships; at lr=0 either works
                if weight_entry is not None:
                    expected = megatron_shard(kind, layer, r, d, src).to(torch.bfloat16)
                    report["C"][key] = compare(expected, weight_entry["weight"])
                if p_entry is not None and not args.skip_workspace:
                    report["B"][key] = check_workspace(p_entry, quantize)
                if p_entry is not None and a_entry is not None:
                    report["E"][key] = compare(a_entry["weight"], p_entry["weight"])
    if args.pre_call and not pre.get(0):
        report["notes"].append(f"no actor_pre{args.pre_call} dumps found")
    if args.after_call and not after.get(0):
        report["notes"].append(f"no actor_after{args.after_call} dumps found")
    report["verdict"] = {k: verdict(report[k]) for k in ("A", "D", "B", "C", "E")}
    return report


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--bytes-dir", required=True)
    ap.add_argument("--model", required=True)
    ap.add_argument("--sync", type=int, required=True)
    ap.add_argument("--after-call", type=int, default=0, help="actor_after{N}: BF16 weights the sync ships")
    ap.add_argument("--pre-call", type=int, default=0, help="actor_pre{N}: TE workspaces = Q(weights of sync N-1)")
    ap.add_argument("--source", choices=("checkpoint", "incoming"), default="checkpoint")
    ap.add_argument("--layers", default="0,17,35")
    ap.add_argument("--tp", type=int, default=2)
    ap.add_argument("--skip-workspace", action="store_true")
    ap.add_argument("--out", required=True)
    args = ap.parse_args()
    args.dims = None
    report = run(args)
    with open(args.out, "w") as f:
        json.dump(report, f, indent=1, default=str)
    names = {"A": "engine canonical == TE(source)", "D": "engine kernel layout == canonical, swizzled",
             "B": "TE workspace == standalone TE", "C": "learner BF16 == source", "E": "learner weight unchanged pre/post"}
    for k, label in names.items():
        print(f"verdict {k} ({label}): {report['verdict'][k]}")
    for note in report["notes"]:
        print(f"note: {note}")
    print(f"-> {args.out}")
    ok = all(v in (True, None) for v in report["verdict"].values())
    return 0 if ok else 11


if __name__ == "__main__":
    sys.exit(main())


==> anc/controlled_kit/check_quantizers.py <==
#!/usr/bin/env python3
"""P1 setup step: do TE's MXFP8 quantizer and vLLM's own produce the same bytes?

Quantizes every decoder linear weight of the checkpoint with both quantizers and compares the E4M3 elements and the
UE8M0 scales byte for byte; then repeats on synthetic blocks built to hit rounding boundaries (block amax exactly
448 * 2^k, all-zero blocks, tiny and huge magnitudes). At lr=0 the checkpoint weights are exactly what P1's syncs
quantize, so the first part measures P1's real inputs.

    PYTHONPATH=/workspace/pylibs:/workspace/verl python3 check_quantizers.py \
        --model /workspace/models/Qwen3-8B --out /workspace/results/p1p3/quantizer_check.json

TE side: verl.utils.mxfp8_quant.mxfp8_quantize (what verl's sync calls). vLLM side: p1p3_hooks.vllm_mxfp8_quantize,
i.e. vLLM's mxfp8_e4m3_quantize (FlashInfer on SM100), the function its MXFP8 GEMM uses for activations.
Exit code: 0 identical everywhere, 10 any byte differs, 2 error.
"""

import argparse
import glob
import json
import os
import sys
import time

import torch

PROJ = ("q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj")


def versions() -> dict:
    out = {"torch": torch.__version__}
    for mod in ("transformer_engine", "vllm", "flashinfer"):
        try:
            out[mod] = __import__(mod).__version__
        except Exception as err:
            out[mod] = f"unavailable: {err!r}"
    return out


def vllm_side_name() -> str:
    try:
        from vllm.model_executor.layers.quantization.utils.mxfp8_utils import mxfp8_e4m3_quantize  # noqa: F401

        return "vllm mxfp8_e4m3_quantize(is_sf_swizzled_layout=False)"
    except Exception:
        return "flashinfer.mxfp8_quantize(is_sf_swizzled_layout=False) [vLLM helper not importable]"


def compare(w: torch.Tensor, te_q, vllm_q) -> dict:
    q1, s1 = te_q(w)
    q2, s2 = vllm_q(w)
    b1, b2 = q1.contiguous().view(torch.uint8), q2.contiguous().view(torch.uint8)
    s1, s2 = s1.contiguous().view(torch.uint8), s2.contiguous().view(torch.uint8)
    assert b1.shape == b2.shape and s1.shape == s2.shape, (b1.shape, b2.shape, s1.shape, s2.shape)
    elem_diff = b1 != b2
    scale_diff = s1 != s2
    res = {
        "shape": list(w.shape),
        "elements": b1.numel(),
        "blocks": s1.numel(),
        "elements_differ": int(elem_diff.sum()),
        "blocks_scale_differ": int(scale_diff.sum()),
    }
    if res["blocks_scale_differ"]:
        delta = s1[scale_diff].to(torch.int16) - s2[scale_diff].to(torch.int16)
        values, counts = torch.unique(delta, return_counts=True)
        res["scale_delta_hist(te-vllm)"] = {int(v): int(c) for v, c in zip(values.cpu(), counts.cpu())}
        idx = scale_diff.nonzero()[:5].tolist()
        examples = []
        flat = w.reshape(-1, w.shape[-1])
        for row, blk in idx:
            block = flat[row, blk * 32 : (blk + 1) * 32].float()
            examples.append(
                {"row": row, "block": blk, "amax": float(block.abs().max()), "te": int(s1[row, blk]), "vllm": int(s2[row, blk])}
            )
        res["examples"] = examples
    if res["elements_differ"] and not res["blocks_scale_differ"]:
        res["note"] = "elements differ inside blocks whose scales agree: element rounding differs"
    return res


def synthetic(device) -> dict[str, torch.Tensor]:
    torch.manual_seed(0)
    k = 1024

    def boundary_rows(mantissa: float) -> torch.Tensor:
        # every 32-element block reaches amax = mantissa * 2^(e+8); mantissa 1.75 gives amax = 448 * 2^e exactly,
        # the point where "round the exponent of amax/448 up" rules can disagree
        rows = []
        for e in range(-24, 12):
            amax = mantissa * 2.0 ** (e + 8)
            row = (torch.rand(k) * 2 - 1) * amax * 0.9
            row[::32] = amax
            rows.append(row)
        return torch.stack(rows)

    ulp = 2.0**-7  # BF16 spacing just below and above 1.75
    cases = {
        "amax_exactly_448x2^k": boundary_rows(1.75),
        "amax_one_bf16_ulp_above": boundary_rows(1.75 + ulp),
        "amax_one_bf16_ulp_below": boundary_rows(1.75 - ulp),
        "all_zero_blocks": torch.zeros(64, k),
        "tiny_magnitudes": torch.randn(64, k) * 1e-30,
        "huge_magnitudes": torch.randn(64, k) * 1e30,
        "random_mixed_scales": torch.randn(128, k) * (10.0 ** torch.linspace(-8, 8, 128))[:, None],
    }
    return {name: t.to(device=device, dtype=torch.bfloat16) for name, t in cases.items()}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--max-layers", type=int, default=0, help="0 = all layers")
    args = ap.parse_args()

    from safetensors import safe_open

    from verl.utils.mxfp8_quant import mxfp8_quantize as te_quantize
    from verl.utils.p1p3_hooks import vllm_mxfp8_quantize

    device = torch.device("cuda")
    report = {"versions": versions(), "vllm_side": vllm_side_name(), "matrices": {}, "synthetic": {}}
    t0 = time.time()
    files = sorted(glob.glob(os.path.join(args.model, "*.safetensors")))
    if not files:
        print(f"no safetensors under {args.model}", file=sys.stderr)
        return 2
    for path in files:
        with safe_open(path, framework="pt", device="cpu") as f:
            for name in f.keys():
                if ".layers." not in name or not name.endswith(".weight") or not any(f".{p}." in name for p in PROJ):
                    continue
                layer = int(name.split(".layers.")[1].split(".")[0])
                if args.max_layers and layer >= args.max_layers:
                    continue
                w = f.get_tensor(name).to(device=device, dtype=torch.bfloat16)
                report["matrices"][name] = compare(w, te_quantize, vllm_mxfp8_quantize)
    for name, w in synthetic(device).items():
        report["synthetic"][name] = compare(w, te_quantize, vllm_mxfp8_quantize)

    tot = {k: sum(m[k] for m in report["matrices"].values()) for k in ("elements", "blocks", "elements_differ", "blocks_scale_differ")}
    report["checkpoint_totals"] = tot
    report["synthetic_any_difference"] = any(
        m["elements_differ"] or m["blocks_scale_differ"] for m in report["synthetic"].values()
    )
    report["seconds"] = round(time.time() - t0, 1)
    identical = tot["elements_differ"] == 0 and tot["blocks_scale_differ"] == 0 and not report["synthetic_any_difference"]
    report["verdict"] = "identical" if identical else "differ"
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    with open(args.out, "w") as f:
        json.dump(report, f, indent=1)

    print(f"vLLM side: {report['vllm_side']}")
    print(f"checkpoint: {len(report['matrices'])} matrices, {tot['blocks']} blocks, {tot['elements']} elements")
    if tot["blocks"]:
        print(
            f"  scale bytes differ in {tot['blocks_scale_differ']} blocks ({tot['blocks_scale_differ'] / tot['blocks']:.6%}); "
            f"element bytes differ: {tot['elements_differ']} ({tot['elements_differ'] / tot['elements']:.6%})"
        )
    for name, m in report["synthetic"].items():
        print(f"  synthetic {name}: scale differ {m['blocks_scale_differ']}/{m['blocks']}, elements differ {m['elements_differ']}")
    print(f"VERDICT {report['verdict']}  ({report['seconds']} s)  -> {args.out}")
    return 0 if identical else 10


if __name__ == "__main__":
    try:
        sys.exit(main())
    except Exception as err:  # report, do not hide
        print(f"ERROR {err!r}", file=sys.stderr)
        raise


==> anc/controlled_kit/make_half_dump.py <==
#!/usr/bin/env python3
"""Build the P3 half-batch replay dump from the p0_record dump.

skip.rollout_tq's own "use the first N groups" keeps the prompt groups in the order their trajectories were first
written, i.e. the groups that FINISHED first in the record run, which skews toward short responses. Here each step
keeps 32 of the 64 groups chosen to match the full batch's length mix: rank the groups by token count and take one
of each adjacent pair, alternating lower/upper. The chosen groups keep their original order and sessions.

    PYTHONPATH=/workspace/pylibs:/workspace/verl python3 make_half_dump.py \
        --src DUMP/p0_record_p1p3/GBS64_N8_in1024_out2048 --dst DUMP/p0_record_half_p1p3/GBS32_N8_in1024_out2048 --steps 6
"""

import argparse
import json
import os
import sys

import torch


def select_groups(keys: list, tags: list) -> tuple[list[list[int]], dict]:
    """Return the row indices of the chosen groups (original order) and token statistics."""
    groups: dict[str, list[int]] = {}
    for i, key in enumerate(keys):
        groups.setdefault(key.split("_")[0], []).append(i)
    tokens = {u: sum(int(tags[i]["seq_len"]) for i in idx) for u, idx in groups.items()}
    ranked = sorted(groups, key=lambda u: (tokens[u], u))
    chosen = {ranked[j + (p % 2)] for p, j in enumerate(range(0, len(ranked) - 1, 2))}
    picked = [idx for u, idx in groups.items() if u in chosen]
    t_full = sum(tokens.values())
    t_half = sum(tokens[u] for u in chosen)
    return picked, {"groups_full": len(groups), "groups_half": len(chosen), "T_full": t_full, "T_half": t_half,
                    "ratio": t_half / t_full if t_full else None}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--src", required=True)
    ap.add_argument("--dst", required=True)
    ap.add_argument("--steps", type=int, required=True)
    args = ap.parse_args()
    from verl.utils.tensordict_utils import index_select_tensor_dict

    stats = {}
    for step in range(1, args.steps + 1):
        src = os.path.join(args.src, str(step), "0")
        payload = torch.load(os.path.join(src, "tq_batch.pt"), weights_only=False)
        picked, st = select_groups(payload["keys"], payload["tags"])
        rows = [i for idx in picked for i in idx]
        out = {
            "tensordict": index_select_tensor_dict(payload["tensordict"], rows),
            "tags": [payload["tags"][i] for i in rows],
            "keys": [payload["keys"][i] for i in rows],
            "global_steps": payload.get("global_steps", step),
        }
        dst = os.path.join(args.dst, str(step), "0")
        os.makedirs(dst, exist_ok=True)
        torch.save(out, os.path.join(dst, "tq_batch.pt"))
        with open(os.path.join(dst, "meta.json"), "w") as f:
            json.dump({"global_steps": out["global_steps"], "num_trajectories": len(rows)}, f)
        stats[step] = st
        print(f"step {step}: {st['groups_half']}/{st['groups_full']} groups, T_half/T_full = {st['ratio']:.4f}")
    with open(os.path.join(args.dst, "half_selection.json"), "w") as f:
        json.dump(stats, f, indent=1)
    bad = [s for s, st in stats.items() if st["groups_half"] * 2 != st["groups_full"] or abs(st["ratio"] - 0.5) > 0.03]
    if bad:
        print(f"WARNING: steps {bad} are not a clean half (group count or T ratio off by more than 3%)")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/controlled_kit/p1p3_hooks.py <==
# Copyright 2026 Wengee Zhang
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Experiment-only hooks for the paper's controlled runs (P1: matching, P3: micro-batch sweep). Not part of verl.

``apply_p1p3_patches.py`` copies this file to ``verl/utils/p1p3_hooks.py`` and inserts one-line calls into verl at
6d4b32d3. The trainer that runs is the V1 TransferQueue trainer (``trainer.use_v1`` defaults to true), so the
trainer-side hook sits in ``verl/trainer/ppo/v1/trainer_base.py``. P3's fixed-data replay uses verl's own
``skip.rollout_tq`` (dump each step's trajectories once, inject them in later runs); no hook is needed for it.
Every hook is inert unless its environment variable is set; a failing dump is logged and never stops training.

Environment variables:

- ``VERL_P1_LEGACY_EXCLUSION=1``: drop the strict-exclusion mark from the generated MXFP8 config, so vLLM 0.24 falls
  back to substring matching and ``mlp.gate`` also excludes ``mlp.gate_up_proj`` (reproduces F2; P1-half).
- ``VERL_P1_SYNC_QUANTIZER=vllm``: quantize synced weights with vLLM's own MXFP8 quantizer instead of TE's (P1-1q).
- ``VERL_P1_DUMP_DIR``: after old_log_prob, save per-trajectory rollout/learner log-probs, response mask, key and
  prompt hash (V1 trainer, read from TransferQueue).
- ``VERL_P3_MB_DIR``: after every Megatron forward/backward call, log the micro-batch count and, per micro-batch,
  sequences, effective tokens and tokens after verl's THD padding (CPU metadata only, no device sync).
- ``VERL_SYNC_TIMERS=1``: log prepare / receive / post-processing times of every weight sync, and the summed GPU time
  of the sync's quantization calls (CUDA events, so no per-tensor synchronization).
- ``VERL_BYTES_DIR``: byte-level grid check. ``VERL_BYTES_SYNCS``: sync indices to dump on the engine (0 = the sync
  before step 1, k = the sync after step k's update). ``VERL_BYTES_ACTOR_CALLS``: update_actor calls (1-based) after
  which the learner's BF16 weights are dumped. ``VERL_BYTES_PRE_CALLS``: update_actor calls at whose START the
  learner's TE weight workspaces are dumped (they hold Q(W) of the weights the sync before that step shipped).
  ``VERL_BYTES_LAYERS``: decoder layers (default 0,17,35). ``VERL_BYTES_INCOMING=1``: also keep the incoming BF16
  tensors of the selected layers (TP rank 0).
"""

from __future__ import annotations

import hashlib
import json
import math
import os
import time

import torch

_ENGINE_PROJ = ("self_attn.qkv_proj", "self_attn.o_proj", "mlp.gate_up_proj", "mlp.down_proj")
_HF_PROJ = (
    "self_attn.q_proj",
    "self_attn.k_proj",
    "self_attn.v_proj",
    "self_attn.o_proj",
    "mlp.gate_proj",
    "mlp.up_proj",
    "mlp.down_proj",
)
_MEGATRON_PROJ = (
    "self_attention.linear_qkv",
    "self_attention.linear_proj",
    "mlp.linear_fc1",
    "mlp.linear_fc2",
)
_TE_TENSOR_ATTRS = (
    "_rowwise_data",
    "_rowwise_scale_inv",
    "_columnwise_data",
    "_columnwise_scale_inv",
    "_with_gemm_swizzled_scales",
)


def _env(name: str, default: str | None = None) -> str | None:
    value = os.environ.get(name)
    return default if value is None or value == "" else value


def _int_set(name: str) -> set[int]:
    value = _env(name)
    return {int(x) for x in value.split(",") if x.strip()} if value else set()


def _log(msg: str) -> None:
    # stdout, so the line reaches the run log whatever the worker's logging level is
    print(f"[p1p3] {msg}", flush=True)


def _rank() -> int:
    try:
        from vllm.distributed import get_tensor_model_parallel_rank

        return int(get_tensor_model_parallel_rank())
    except Exception:
        pass
    if torch.distributed.is_available() and torch.distributed.is_initialized():
        return torch.distributed.get_rank()
    return 0


def _cpu(t: torch.Tensor) -> torch.Tensor:
    return t.detach().to("cpu", copy=True)


def _meta(t: torch.Tensor) -> dict:
    return {"shape": list(t.shape), "stride": list(t.stride()), "dtype": str(t.dtype), "contiguous": t.is_contiguous()}


# ----------------------------------------------------------------------------------------------- P1: F2 repro
def legacy_exclusion_enabled() -> bool:
    enabled = _env("VERL_P1_LEGACY_EXCLUSION") == "1"
    if enabled:
        _log("legacy substring exclusion matching ON: mlp.gate also excludes mlp.gate_up_proj (F2)")
    return enabled


# --------------------------------------------------------------------------------------- MXFP8 layout helpers
def compact_scale(scale: torch.Tensor, rows: int, k: int) -> torch.Tensor:
    """Return UE8M0 scales as uint8 ``[rows, k // 32]`` whatever padding or flattening the producer used."""
    k32 = k // 32
    scale = scale.view(torch.uint8) if scale.dtype != torch.uint8 else scale
    if scale.dim() == 2 and scale.shape[0] >= rows and scale.shape[1] >= k32:
        return scale[:rows, :k32].contiguous()
    if scale.numel() == rows * k32:
        return scale.reshape(rows, k32).contiguous()
    raise ValueError(f"unexpected scale layout {tuple(scale.shape)} for a [{rows}, {k}] weight")


def swizzle_scale(sf: torch.Tensor, rows: int, k: int) -> torch.Tensor:
    """cuBLAS 128x4 MX scale layout; same as vLLM 0.24 ``swizzle_mxfp8_scale`` (zero padding, flat result)."""
    mt, kt = (rows + 127) // 128, (k // 32 + 3) // 4
    padded = torch.zeros(mt * 128, kt * 4, dtype=torch.uint8, device=sf.device)
    padded[:rows, : k // 32] = sf.view(torch.uint8).reshape(rows, k // 32)
    return padded.view(mt, 4, 32, kt, 4).transpose(1, 3).contiguous().view(-1)


def vllm_mxfp8_quantize(x: torch.Tensor) -> tuple[torch.Tensor, torch.Tensor]:
    """vLLM's own MXFP8 quantizer, compact unswizzled scales; same contract as ``mxfp8_quant.mxfp8_quantize``.

    vLLM 0.24 quantizes activations with ``mxfp8_e4m3_quantize(x, is_sf_swizzled_layout=True)``, which on SM100
    calls FlashInfer's ``mxfp8_quantize``. Here the same function is asked for the unswizzled layout.
    """
    x2 = x.contiguous().view(-1, x.shape[-1])
    try:
        from vllm.model_executor.layers.quantization.utils.mxfp8_utils import mxfp8_e4m3_quantize

        q, s = mxfp8_e4m3_quantize(x2, is_sf_swizzled_layout=False)
    except (ImportError, AttributeError, RuntimeError):
        from flashinfer import mxfp8_quantize

        q, s = mxfp8_quantize(x2, is_sf_swizzled_layout=False, alignment=32)
    rows, k = x2.shape
    q = q.view(torch.float8_e4m3fn).reshape(rows, k)
    s = compact_scale(s, rows, k)
    return q.view(*x.shape), s.view(*x.shape[:-1], k // 32)


# --------------------------------------------------------------------------------------------- sync timers
_SYNC = {"idx": -1, "t": None, "marks": [], "events": [], "incoming": {}, "canonical": {}}


def _timers_on() -> bool:
    return _env("VERL_SYNC_TIMERS") == "1"


def _now() -> float:
    if torch.cuda.is_available():
        torch.cuda.synchronize()
    return time.perf_counter()


def sync_begin() -> None:
    _SYNC.update(idx=_SYNC["idx"] + 1, marks=[], events=[], incoming={}, canonical={})
    _SYNC["t"] = _now() if _timers_on() else None


def sync_mark(name: str) -> None:
    if _SYNC["t"] is None:
        return
    t = _now()  # one synchronize per phase boundary (4 per sync), not per tensor
    _SYNC["marks"].append((name, t - _SYNC["t"]))
    _SYNC["t"] = t


def sync_quantize(v: torch.Tensor, te_quantize):
    """Called in place of ``mxfp8_quantize(v)`` inside ``quant_weights``. Timing uses CUDA events: no sync here."""
    timed = _SYNC["t"] is not None and torch.cuda.is_available()
    if timed:
        start, end = torch.cuda.Event(enable_timing=True), torch.cuda.Event(enable_timing=True)
        start.record()
    out = vllm_mxfp8_quantize(v) if _env("VERL_P1_SYNC_QUANTIZER", "te") == "vllm" else te_quantize(v)
    if timed:
        end.record()
        _SYNC["events"].append((start, end))
    return out


def sync_end(extension) -> None:
    if _SYNC["t"] is not None:
        if torch.cuda.is_available():
            torch.cuda.synchronize()
        quant_ms = sum(s.elapsed_time(e) for s, e in _SYNC["events"])
        parts = " ".join(f"{name}={dt:.3f}s" for name, dt in _SYNC["marks"])
        _log(
            f"SYNC_TIMERS sync={_SYNC['idx']} rank={_rank()} {parts} quant_gpu={quant_ms / 1000:.3f}s "
            f"quant_calls={len(_SYNC['events'])} quantizer={_env('VERL_P1_SYNC_QUANTIZER', 'te')}"
        )
        _SYNC["t"] = None
    _engine_dump_after_sync(extension)


# ------------------------------------------------------------------------------------------ byte-level check
def _bytes_cfg():
    root = _env("VERL_BYTES_DIR")
    if not root:
        return None
    layers = sorted(_int_set("VERL_BYTES_LAYERS") or {0, 17, 35})
    return {
        "root": root,
        "syncs": _int_set("VERL_BYTES_SYNCS"),
        "after_calls": _int_set("VERL_BYTES_ACTOR_CALLS"),
        "pre_calls": _int_set("VERL_BYTES_PRE_CALLS"),
        "layers": layers,
    }


def selected(name: str, layers, projs) -> bool:
    """True when ``name`` belongs to one of ``projs`` in one of ``layers`` (wrapper prefixes allowed)."""
    for layer in layers:
        for proj in projs:
            for stem in (f"model.layers.{layer}.{proj}", f"decoder.layers.{layer}.{proj}"):
                if name == stem or name.endswith("." + stem) or name.startswith(stem + ".") or f".{stem}." in name:
                    return True
    return False


def _mxfp8_linears(model, layers):
    for name, module in model.named_modules():
        qm = getattr(module, "quant_method", None)
        if type(qm).__name__ == "ModelOptMxFp8LinearMethod" and selected(name, layers, _ENGINE_PROJ):
            yield name, module, qm


def engine_capture_incoming(param_updates) -> None:
    cfg = _bytes_cfg()
    if cfg is None or _SYNC["idx"] not in cfg["syncs"] or _env("VERL_BYTES_INCOMING") != "1" or _rank() != 0:
        return
    try:
        for name, tensor in param_updates:
            if selected(name, cfg["layers"], _HF_PROJ):
                _SYNC["incoming"][name] = _cpu(tensor)
    except Exception as err:  # never break the sync
        _log(f"BYTES incoming capture failed: {err!r}")


def engine_capture_canonical(extension) -> None:
    """Called after the last bucket is loaded and BEFORE kernel post-processing.

    At this point the staged ModelOpt MXFP8 parameters hold the canonical per-rank bytes the sync wrote: weight
    E4M3 [N, K] row-major and weight_scale UE8M0 [N, K/32]. Post-processing then swizzles the scale (and, for the
    CuTe-DSL kernel, exposes the weight as a [K, N] view), so canonical bytes exist only here.
    """
    cfg = _bytes_cfg()
    if cfg is None or _SYNC["idx"] not in cfg["syncs"]:
        return
    try:
        model = next(iter(extension._iter_all_models()))
        out = {}
        for name, module, qm in _mxfp8_linears(model, cfg["layers"]):
            w, s = module.weight, module.weight_scale
            ok = w.dtype == torch.float8_e4m3fn and w.dim() == 2 and s.dtype == torch.uint8 and s.dim() == 2
            ok = ok and tuple(s.shape) == (w.shape[0], w.shape[1] // 32)
            out[name] = {
                "weight": _cpu(w.view(torch.uint8)) if w.dtype == torch.float8_e4m3fn else _cpu(w),
                "weight_scale": _cpu(s),
                "meta": {
                    "phase": "after_receive_before_postprocess",
                    "canonical_layout_ok": bool(ok),
                    "weight": _meta(w),
                    "weight_scale": _meta(s),
                    "kernel": type(getattr(qm, "kernel", None)).__name__,
                },
            }
        _SYNC["canonical"] = out
    except Exception as err:
        _log(f"BYTES canonical capture failed: {err!r}")


def _engine_dump_after_sync(extension) -> None:
    cfg = _bytes_cfg()
    if cfg is None or _SYNC["idx"] not in cfg["syncs"]:
        return
    try:
        os.makedirs(cfg["root"], exist_ok=True)
        model = next(iter(extension._iter_all_models()))
        post = {}
        for name, module, qm in _mxfp8_linears(model, cfg["layers"]):
            w, s = module.weight, module.weight_scale
            post[name] = {
                # the kernel layout as the GEMM reads it: CuTe-DSL keeps the canonical [N, K] storage behind a
                # [K, N] view, so save the storage order (contiguous of the transpose) plus the view metadata
                "weight_storage": _cpu((w.t() if not w.is_contiguous() else w).contiguous().view(torch.uint8)),
                "weight_scale": _cpu(s.view(torch.uint8)),
                "meta": {
                    "phase": "after_postprocess",
                    "weight": _meta(w),
                    "weight_scale": _meta(s),
                    "kernel": type(getattr(qm, "kernel", None)).__name__,
                },
            }
        bf16 = {
            n: _cpu(p)
            for n, p in model.named_parameters()
            if p.dtype == torch.bfloat16 and selected(n, cfg["layers"], _ENGINE_PROJ)
        }
        rank = _rank()
        payload = {
            "sync": _SYNC["idx"],
            "rank": rank,
            "canonical": _SYNC["canonical"],
            "post": post,
            "bf16_params": bf16,
            "incoming": _SYNC["incoming"],
            "quantizer": _env("VERL_P1_SYNC_QUANTIZER", "te"),
        }
        path = os.path.join(cfg["root"], f"engine_sync{_SYNC['idx']}_tp{rank}.pt")
        torch.save(payload, path)
        _log(
            f"BYTES engine dump {path}: canonical={len(_SYNC['canonical'])} post={len(post)} "
            f"bf16={len(bf16)} incoming={len(_SYNC['incoming'])}"
        )
    except Exception as err:
        _log(f"BYTES engine dump failed: {err!r}")


def te_tensor_attrs(obj) -> dict:
    """Copy every tensor attribute of a TE quantized tensor (plus scalar flags and quantizer settings) to CPU."""
    out = {"__class__": type(obj).__name__}
    names = set(_TE_TENSOR_ATTRS)
    try:
        names.update(vars(obj).keys())
    except TypeError:
        pass
    for name in sorted(names):
        try:
            value = getattr(obj, name)
        except Exception:
            continue
        if isinstance(value, torch.Tensor):
            out[name] = _cpu(value)
        elif value is None or isinstance(value, (bool, int, float, str)):
            out[name] = value
        elif "dtype" in name or "swizzl" in name:
            out[name] = repr(value)
    q = getattr(obj, "_quantizer", None)
    if q is not None:
        out["quantizer"] = {
            k: repr(getattr(q, k, None))
            for k in ("dtype", "rowwise_usage", "columnwise_usage", "optimize_for_gemm", "internal")
        }
    return out


_ACTOR = {"pre": 0, "after": 0}


def _dump_actor(engine, tag: str, call: int, with_workspace: bool) -> None:
    cfg = _bytes_cfg()
    os.makedirs(cfg["root"], exist_ok=True)
    rank = torch.distributed.get_rank() if torch.distributed.is_initialized() else 0
    modules = {}
    for chunk in engine.module:
        for name, module in chunk.named_modules():
            if not selected(name, cfg["layers"], _MEGATRON_PROJ) or not hasattr(module, "weight"):
                continue
            w = module.weight.detach()
            entry = {
                "type": type(module).__name__,
                "weight": _cpu(w),
                "weight_sha1": hashlib.sha1(_cpu(w).contiguous().view(torch.uint8).numpy().tobytes()).hexdigest()[:16],
                "is_first_microbatch": getattr(module, "is_first_microbatch", None),
            }
            ws = (getattr(module, "_fp8_workspaces", None) or {}).get("weight")
            if with_workspace and ws is not None:
                entry["workspace"] = te_tensor_attrs(ws)
            modules[name] = entry
    try:
        import transformer_engine

        te_version = transformer_engine.__version__
    except Exception:
        te_version = None
    path = os.path.join(cfg["root"], f"actor_{tag}{call}_rank{rank}.pt")
    torch.save({"tag": tag, "call": call, "rank": rank, "te_version": te_version, "modules": modules}, path)
    n_ws = sum("workspace" in e for e in modules.values())
    _log(f"BYTES actor dump {path}: modules={len(modules)} workspaces={n_ws}")


def before_update_actor(engine) -> None:
    """First line of update_actor: the TE workspaces still hold Q(W) from this step's old_log_prob forward, i.e. the
    quantization of exactly the weights the previous sync shipped (engine sync k-1 <-> pre call k)."""
    _ACTOR["pre"] += 1
    cfg = _bytes_cfg()
    if cfg is None or _ACTOR["pre"] not in cfg["pre_calls"]:
        return
    try:
        _dump_actor(engine, "pre", _ACTOR["pre"], with_workspace=True)
    except Exception as err:
        _log(f"BYTES actor pre-update dump failed: {err!r}")


def after_update_actor(engine) -> None:
    """After train_mini_batch: BF16 weights are what the next sync ships (actor call k <-> engine sync k)."""
    _ACTOR["after"] += 1
    cfg = _bytes_cfg()
    if cfg is None or _ACTOR["after"] not in cfg["after_calls"]:
        return
    try:
        _dump_actor(engine, "after", _ACTOR["after"], with_workspace=False)
    except Exception as err:
        _log(f"BYTES actor post-update dump failed: {err!r}")


# --------------------------------------------------------------------------------- P3 micro-batch accounting
_MB = {"calls": {}, "acc": None, "checked": set()}


def thd_padded_lengths(lens, align, total_align=None, bucket=None, cp=1):
    """Per-sequence lengths after verl's THD padding (verl/models/mcore/util.py preprocess_thd_engine)."""
    pads = [n + (-n) % align for n in lens]
    if pads and total_align:
        pads[-1] += (-sum(pads)) % total_align
    if pads and bucket:
        pads[-1] += (-sum(pads)) % math.lcm(bucket, cp, total_align or 1)
    return pads


def _thd_layout(engine) -> tuple[dict, str | None]:
    from megatron.core import parallel_state as mpu

    from verl.models.mcore.util import _compute_fp8_thd_align_size, get_fp8_padding_options
    from verl.utils.megatron_utils import unwrap_model

    model = unwrap_model(engine.module[0])
    tp, cp = mpu.get_tensor_model_parallel_world_size(), mpu.get_context_parallel_world_size()
    zigzag = engine._get_context_parallel_layout(model) == "zigzag"
    align = tp * cp * (2 if zigzag and cp > 1 else 1)
    use_fp8, recipe = get_fp8_padding_options(model.config)
    total = None
    if use_fp8:
        align, total = _compute_fp8_thd_align_size(align, recipe)
    ec = engine.engine_config
    bucket = getattr(ec, "pad_to_length_bucket", None) if (getattr(ec, "pad_to_length", False) and ec.use_remove_padding) else None
    lay = {"tp": tp, "cp": cp, "thd": bool(ec.use_remove_padding), "fp8": str(recipe) if use_fp8 else None,
           "align": align, "total_align": total, "bucket": bucket}
    return lay, recipe


def record_micro_batches(engine, data, micro_batches, forward_only) -> None:
    """After forward_backward_func. Micro-batches are still CPU TensorDicts (forward_step moves each one to the GPU),
    so nothing here touches the device."""
    root = _env("VERL_P3_MB_DIR")
    if not root:
        return
    try:
        if (torch.distributed.get_rank() if torch.distributed.is_initialized() else 0) != 0:
            return  # both TP ranks see the same micro-batches
        from verl.utils import tensordict_utils as tu

        stage = "train" if not forward_only else ("ref" if engine.engine_config.forward_only else "old_log_prob")
        lay, recipe = _thd_layout(engine)
        rows, seq_hashes = [], []
        for mb in micro_batches:
            ids = mb["input_ids"]
            offs = ids.offsets() if getattr(ids, "is_nested", False) else None
            if offs is None or offs.device.type != "cpu":
                rows.append({"n": len(mb), "where": "unavailable"})  # never force a D2H copy in the timed region
                continue
            lens = offs.diff().tolist()
            pads = thd_padded_lengths(lens, lay["align"], lay["total_align"], lay["bucket"], lay["cp"]) if lay["thd"] else []
            values = ids.values()
            for a, b in zip(offs[:-1].tolist(), offs[1:].tolist()):
                seq_hashes.append(hashlib.sha1(values[a:b].numpy().tobytes()).hexdigest())
            rows.append({"n": len(lens), "tok": sum(lens), "pad": sum(pads) if pads else None,
                         "max_pad": max(pads) if pads else None, "sq_pad": sum(p * p for p in pads) if pads else None})
        call = _MB["calls"].get(stage, 0) + 1
        _MB["calls"][stage] = call
        gs = tu.get_non_tensor_data(data, "global_steps", None)  # a per-row NonTensorStack in the V1 trainer
        if hasattr(gs, "tolist"):
            gs = gs.tolist()
        if isinstance(gs, (list, tuple)):
            gs = sorted({int(x) for x in gs if x is not None}) or None
        rec = {
            "stage": stage, "call": call, "rows": len(data), "n_mb": len(micro_batches),
            "global_steps": gs,
            "tok": sum(r.get("tok", 0) for r in rows), "pad": sum(r.get("pad") or 0 for r in rows),
            "sq_pad": sum(r.get("sq_pad") or 0 for r in rows),
            # order-insensitive fingerprint of the sequences this call consumed: equal across arms and micro sizes
            "data_digest": hashlib.sha1("".join(sorted(seq_hashes)).encode()).hexdigest()[:16],
            **lay, "mb": rows,
        }
        if stage not in _MB["checked"] and lay["thd"] and rows and rows[0].get("pad") is not None:
            _MB["checked"].add(stage)  # once per stage: run verl's own padding code on the CPU copy and compare
            try:
                from verl.models.mcore.util import preprocess_thd_engine

                _, psp, _ = preprocess_thd_engine(micro_batches[0]["input_ids"], pre_process=False,
                                                  use_fp8_padding=lay["fp8"] is not None, fp8_recipe=recipe,
                                                  pad_to_length_bucket=lay["bucket"])
                real = int(psp.cu_seqlens_q_padded[-1])
                rec["selfcheck"] = {"verl": real, "ours": rows[0]["pad"], "ok": real == rows[0]["pad"]}
            except Exception as err:
                rec["selfcheck"] = {"error": repr(err)}
        line = json.dumps(rec, default=repr)  # build first: a failure must not leave an empty file behind
        os.makedirs(root, exist_ok=True)
        with open(os.path.join(root, "micro_batches.jsonl"), "a") as f:
            f.write(line + "\n")
        _log(f"P3_MB stage={stage} call={call} n_mb={rec['n_mb']} rows={rec['rows']} tok={rec['tok']} "
             f"pad={rec['pad']} align={lay['align']}/{lay['total_align']} fp8={lay['fp8']} digest={rec['data_digest']}")
    except Exception as err:
        _log(f"P3_MB record failed: {err!r}")


# ----------------------------------------------------------------------------------- P1: per-token log-probs
def _rows(t) -> list:
    if getattr(t, "is_nested", False):
        return list(t.unbind(0))
    return list(t)


def tq_dump_kl(batch, step: int) -> None:
    """After old_log_prob in the V1 trainer (KVBatchMeta batch, data in TransferQueue)."""
    root = _env("VERL_P1_DUMP_DIR")
    if not root:
        return
    try:
        import transfer_queue as tq

        fields = ["prompts", "old_log_probs", "rollout_log_probs", "response_mask"]
        data = tq.kv_batch_get(keys=batch.keys, partition_id=batch.partition_id, select_fields=fields)
        prompts = [p.to("cpu") for p in _rows(data["prompts"])]
        payload = {
            "step": step,
            "keys": list(batch.keys),
            "prompt_hash": [hashlib.sha1(p.numpy().tobytes()).hexdigest()[:16] for p in prompts],
            "old_log_probs": [x.float().cpu() for x in _rows(data["old_log_probs"])],
            "rollout_log_probs": [x.float().cpu() for x in _rows(data["rollout_log_probs"])],
            "response_mask": [x.bool().cpu() for x in _rows(data["response_mask"])],
        }
        os.makedirs(root, exist_ok=True)
        path = os.path.join(root, f"kl_step_{step:03d}.pt")
        torch.save(payload, path)
        _log(f"P1_DUMP step={step} trajectories={len(payload['keys'])} -> {path}")
    except Exception as err:
        _log(f"P1_DUMP failed at step {step}: {err!r}")


==> anc/controlled_kit/run_p1p3.sh <==
#!/usr/bin/env bash
# =============================================================================================================
# P1/P3 orchestrator, runs on a 2xB200 host, one run at a time:   bash /workspace/p1p3/run_p1p3.sh [phases]
#   phases (default "setup record p1 p3 p3nsys post"):
#     setup   check machine and versions, pin verl to 6d4b32d3, apply hooks, check model/data/nsys, run the
#             quantizer comparison (decides whether the fourth P1 run is p1_ref or p1_full_vllmq)
#     record  p0_record: BF16, lr=0, 8 steps, dumps each step's trajectories with verl's skip.rollout_tq (also the
#             first smoke test of a fresh host); then builds the length-matched half-batch dump for m4half
#     p1      p1_full, p1_bf16roll, p1_half, p1_ref | p1_full_vllmq    (lr=0, autotune on; KL window = steps 2-10;
#             p1_full runs 12 steps so its byte dumps land in steps 11-12, outside that window)
#     p3      10 timed runs: BF16 and MXFP8 learner x m4 m1 m2 m8 m4half, all replaying the p0_record steps
#     p3nsys  2 profiling runs (m1, BF16 and MXFP8, 3 steps, nsys on step 3), kept apart from the timed runs
#     post    byte checks, nsys stats, packing
# Finished runs (EXIT_CODE 0) are skipped on a re-run. A timeout ends the run's processes only.
# Env: ALLOW_DOWNLOAD=1 permits downloading Qwen3-8B / gsm8k if missing. DRY=1 lists the runs.
# =============================================================================================================
set -uo pipefail
ROOT="${ROOT:-/workspace}"
KIT="${KIT:-$ROOT/p1p3}"
RES="${RES:-$ROOT/results/p1p3}"
SHA=6d4b32d3e0fb5208c9c4fca177960f055062e1c2
PHASES="${*:-setup record p1 p3 p3nsys post}"
DUMP="$RES/rollout_dump"
RECORD_SUB="p0_record_p1p3/GBS64_N8_in1024_out2048"   # skip.rollout_tq path: {exp}_{project}/GBS{gbs}_N{n}_in{p}_out{r}
HALF_SUB="p0_record_half_p1p3/GBS32_N8_in1024_out2048"  # 32 of the 64 groups per step, same length mix (make_half_dump.py)
mkdir -p "$RES/pack" "$RES/out" "$DUMP"
STATUS="$RES/STATUS.txt"
log() { echo "[$(date -u +%FT%TZ)] $*" | tee -a "$STATUS"; }
export PYTHONPATH="$ROOT/pylibs:$ROOT/verl"

# ------------------------------------------------------------------------------------------------- setup
ensure_nsys() {  # Ray launches workers with "nsys profile", so nsys must be on PATH
  command -v nsys > /dev/null && return 0
  local b; b=$(ls -d /usr/local/cuda/bin/nsys /opt/nvidia/nsight-systems/*/bin/nsys /usr/local/cuda/nsight-systems-*/bin/nsys 2>/dev/null | tail -1)
  if [ -n "$b" ]; then ln -sf "$b" /usr/local/bin/nsys; log "nsys found at $b, linked into /usr/local/bin"; return 0; fi
  [ "${ALLOW_DOWNLOAD:-0}" = "1" ] || return 0
  log "installing Nsight Systems from the CUDA apt repository"
  apt-get update -qq > /dev/null 2>&1
  local pkg; pkg=$(apt-cache search --names-only '^nsight-systems-20[0-9.]+$' 2>/dev/null | awk '{print $1}' | sort -V | tail -1)
  [ -n "$pkg" ] || pkg=$(apt-cache search --names-only '^cuda-nsight-systems-[0-9-]+$' 2>/dev/null | awk '{print $1}' | sort -V | tail -1)
  if [ -z "$pkg" ]; then log "no Nsight Systems package in the configured apt sources"; return 0; fi
  DEBIAN_FRONTEND=noninteractive apt-get install -y -qq "$pkg" > /dev/null 2>&1 || { log "apt-get install $pkg failed"; return 0; }
  b=$(ls -d /opt/nvidia/nsight-systems/*/bin/nsys /usr/local/cuda*/bin/nsys 2>/dev/null | tail -1)
  [ -n "$b" ] && ln -sf "$b" /usr/local/bin/nsys && log "installed $pkg ($b)"
}

do_setup() {
  log "SETUP start"
  lscpu | grep -E "Model name|^CPU\(s\)" | tee -a "$STATUS"
  nvidia-smi --query-gpu=index,name,memory.used,memory.total --format=csv,noheader | tee -a "$STATUS"
  free -g | head -2 | tee -a "$STATUS"; df -h "$ROOT" | tail -1 | tee -a "$STATUS"
  [ "$(nvidia-smi -L | wc -l)" -ge 2 ] || { log "SETUP FAIL: fewer than 2 GPUs"; return 1; }
  if [ ! -d "$ROOT/verl/.git" ] || [ ! -d "$ROOT/pylibs" ]; then   # fresh host: environment, data, model
    [ "${ALLOW_DOWNLOAD:-0}" = "1" ] || { log "SETUP FAIL: fresh host needs downloads; re-run with ALLOW_DOWNLOAD=1"; return 1; }
    log "bootstrap (verl clone, pylibs, gsm8k, Qwen3-8B)"
    BRANCH=feat/megatron-mxfp8-training MODELS="Qwen/Qwen3-8B" SKIP_VERIFY=1 ROOT="$ROOT" \
      bash "$KIT/bootstrap.sh" --skip-probe 2>&1 | tail -40 | tee -a "$STATUS"
    [ "${PIPESTATUS[0]}" = "0" ] || { log "SETUP FAIL: bootstrap"; return 1; }
  fi

  git -C "$ROOT/verl" cat-file -e "${SHA}^{commit}" 2>/dev/null || git -C "$ROOT/verl" fetch -q --depth 1 origin "$SHA" \
    || { log "SETUP FAIL: cannot fetch $SHA"; return 1; }
  git -C "$ROOT/verl" checkout -q -f "$SHA" || { log "SETUP FAIL: checkout $SHA"; return 1; }
  python3 "$KIT/apply_p1p3_patches.py" "$ROOT/verl" | tee -a "$STATUS" || { log "SETUP FAIL: patches"; return 1; }
  ( cd "$ROOT/verl" && python3 -m py_compile verl/utils/p1p3_hooks.py verl/trainer/ppo/v1/trainer_base.py \
      verl/workers/engine_workers.py verl/workers/engine/megatron/transformer_impl.py \
      verl/workers/rollout/vllm_rollout/utils.py verl/utils/vllm/vllm_quant_utils.py \
      verl/workers/rollout/vllm_rollout/vllm_async_server.py ) || { log "SETUP FAIL: py_compile"; return 1; }
  log "verl @ $(git -C "$ROOT/verl" rev-parse --short HEAD) + p1p3 hooks"
  python3 - <<'PY' 2>&1 | tee -a "$STATUS"
import torch, transformer_engine, vllm, megatron.core as mc
print(f"versions: torch {torch.__version__} TE {transformer_engine.__version__} vLLM {vllm.__version__} mcore {getattr(mc, '__version__', '?')}")
try:
    import flashinfer; print(f"flashinfer {flashinfer.__version__}")
except Exception as e:
    print(f"flashinfer unavailable: {e!r}")
import transfer_queue; print("transfer_queue importable")
PY

  if [ ! -f "$ROOT/models/Qwen3-8B/config.json" ]; then
    if [ "${ALLOW_DOWNLOAD:-0}" = "1" ]; then
      log "downloading Qwen/Qwen3-8B"
      DL=$(command -v hf >/dev/null && echo "hf download" || echo "huggingface-cli download")
      HF_HUB_OFFLINE=0 $DL Qwen/Qwen3-8B --local-dir "$ROOT/models/Qwen3-8B" || { log "SETUP FAIL: model download"; return 1; }
    else
      log "SETUP FAIL: $ROOT/models/Qwen3-8B missing; re-run with ALLOW_DOWNLOAD=1"; return 1
    fi
  fi
  if [ ! -f "$ROOT/data/gsm8k/train.parquet" ]; then
    if [ "${ALLOW_DOWNLOAD:-0}" = "1" ]; then
      HF_HUB_OFFLINE=0 python3 "$ROOT/verl/examples/data_preprocess/gsm8k.py" --local_dir "$ROOT/data/gsm8k" \
        || { log "SETUP FAIL: gsm8k preprocess"; return 1; }
    else
      log "SETUP FAIL: gsm8k data missing; re-run with ALLOW_DOWNLOAD=1"; return 1
    fi
  fi
  ensure_nsys
  if command -v nsys >/dev/null; then echo 1 > "$RES/NSYS_OK"; log "nsys: $(nsys --version | head -1)"
  else rm -f "$RES/NSYS_OK"; log "nsys NOT installed: the p3nsys phase will be skipped (timed runs are unaffected)"; fi

  log "quantizer comparison (TE vs vLLM's own MXFP8 quantizer) on GPU 0"
  rm -f "$RES/quantizer_check.json" "$RES/P1_FOURTH" "$RES/P1_FOURTH.tmp"
  CUDA_VISIBLE_DEVICES=0 python3 "$KIT/check_quantizers.py" --model "$ROOT/models/Qwen3-8B" --out "$RES/quantizer_check.json" 2>&1 | tee -a "$STATUS"
  local qrc=${PIPESTATUS[0]}   # 0 = identical, 10 = they differ; anything else is a crash, not a result
  if { [ "$qrc" != 0 ] && [ "$qrc" != 10 ]; } || [ ! -s "$RES/quantizer_check.json" ]; then
    log "SETUP FAIL: quantizer comparison exited $qrc (json $( [ -s "$RES/quantizer_check.json" ] && echo present || echo missing ))"; return 1
  fi
  python3 - "$RES/quantizer_check.json" > "$RES/P1_FOURTH.tmp" <<'PY' || { log "SETUP FAIL: cannot read quantizer_check.json"; return 1; }
import json, sys
r = json.load(open(sys.argv[1])); t = r["checkpoint_totals"]
frac = max(t["blocks_scale_differ"] / max(t["blocks"], 1), t["elements_differ"] / max(t["elements"], 1))
# tiny differences cannot move KL measurably: run P1-1q only when at least 0.1% of blocks or elements differ
print("p1_full_vllmq" if frac >= 1e-3 else "p1_ref")
PY
  mv "$RES/P1_FOURTH.tmp" "$RES/P1_FOURTH"
  log "fourth P1 run: $(cat "$RES/P1_FOURTH")"
  log "SETUP done"
}

# ----------------------------------------------------------------------------------------------- one run
done_ok() { [ -f "$RES/$1/EXIT_CODE" ] && [ "$(cat "$RES/$1/EXIT_CODE")" = "0" ]; }
alive() { [ -e "/proc/$1" ] && ! grep -q '^State:[[:space:]]*Z' "/proc/$1/status" 2>/dev/null; }

cleanup() {
  ray stop --force > /dev/null 2>&1 || true   # one run at a time, so a global stop is safe here
  for pat in "verl.trainer.main_pp[o]" "VLLM::Worke[r]" "ray::"; do
    for p in $(pgrep -f -- "$pat" 2>/dev/null); do [ "$p" != "$$" ] && kill -9 "$p" 2>/dev/null; done
  done
  sleep 10
  log "gpu memory after cleanup: $(nvidia-smi --query-gpu=index,memory.used --format=csv,noheader | tr '\n' ' ')"
}

pack_run() {
  local run=$1 d="$RES/$1"
  [ -d "$d" ] || return 0
  tar -czf "$RES/pack/$run.tar.gz" -C "$RES" "$run/RUN_CONFIG.txt" "$run/EXIT_CODE" "$run/logs" "$run/tb" \
      $( [ -d "$d/kl" ] && echo "$run/kl" ) $( cd "$RES" && ls "$run"/*.json 2>/dev/null ) "out/$run.out" 2>/dev/null
  log "packed $run ($(du -h "$RES/pack/$run.tar.gz" | cut -f1))"
}

run_one() {  # run_one TIMEOUT_MIN RUN VAR=VALUE...
  local tmo=$1 run=$2; shift 2
  if done_ok "$run"; then log "skip $run (already finished)"; return 0; fi
  if [ "${DRY:-0}" = "1" ]; then echo "DRY $run timeout=${tmo}m :: $*" >> "$RES/DRY_RUNS.txt"; return 0; fi
  if pgrep -f "train_p1p[3].sh|verl.trainer.main_pp[o]" > /dev/null; then
    log "FAIL $run: another training process is running ($(pgrep -f "train_p1p[3].sh|verl.trainer.main_pp[o]" | tr '\n' ' ')), not starting"
    return 1
  fi
  rm -rf "$RES/$run"; mkdir -p "$RES/$run"; rm -f "$RES/$run.pid"
  log "start $run $*"
  # the inner shell records its own PID (the new session leader) before exec, so kill -- -PID ends the whole run
  setsid bash -c 'echo $$ > "$0"; exec env "$@"' "$RES/$run.pid" RUN="$run" "$@" bash "$KIT/train_p1p3.sh" \
    > "$RES/out/$run.out" 2>&1 < /dev/null &
  local bg=$! pid=""; for _ in $(seq 10); do [ -s "$RES/$run.pid" ] && pid=$(cat "$RES/$run.pid") && break; sleep 1; done
  [ -n "$pid" ] || { pid=$bg; log "WARN $run: no pid file after 10 s, tracking the launcher pid $bg"; }
  local waited=0 limit=$((tmo * 60))
  while [ -n "$pid" ] && alive "$pid"; do
    sleep 20; waited=$((waited + 20))
    if [ "$waited" -ge "$limit" ]; then
      log "TIMEOUT $run after $tmo min: ending its process group"
      kill -TERM -- "-$pid" 2>/dev/null; sleep 30; kill -KILL -- "-$pid" 2>/dev/null
      echo 124 > "$RES/$run/EXIT_CODE"; break
    fi
  done
  [ -n "$pid" ] && wait "$pid" 2>/dev/null; rm -f "$RES/$run.pid"
  log "end $run rc=$(cat "$RES/$run/EXIT_CODE" 2>/dev/null || echo none) after $((waited / 60)) min"
  cleanup
  pack_run "$run"
}

replay_ready() {  # replay_ready SUB STEPS: every step 1..STEPS has its tq_batch.pt and meta.json
  local s; for s in $(seq 1 "$2"); do
    [ -s "$DUMP/$1/$s/0/tq_batch.pt" ] && [ -s "$DUMP/$1/$s/0/meta.json" ] || return 1
  done
}

link_replay() {  # make skip.rollout_tq find the recorded dump SUB under this run's expected path
  local run=$1 gbs=$2 sub=$3
  [ "${DRY:-0}" = "1" ] && return 0
  mkdir -p "$DUMP/${run}_p1p3"
  ln -sfn "$DUMP/$sub" "$DUMP/${run}_p1p3/GBS${gbs}_N8_in1024_out2048"
}

# ------------------------------------------------------------------------------------------------- phases
do_record() {
  run_one 40 p0_record MODE=bf16 LR=0.0 TOTAL_STEPS=8 AUTOTUNE=0 VERL_SYNC_TIMERS=1 VERL_P3_MB=1 \
    ROLLOUT_DUMP_DIR="$DUMP" REPLAY_STEPS=1,2,3,4,5,6,7,8
  [ "${DRY:-0}" = "1" ] && return 0
  mb_check p0_record
  replay_ready "$RECORD_SUB" 8 || { log "RECORD FAIL: not all 8 steps were dumped under $DUMP/$RECORD_SUB"; return 1; }
  log "recorded steps: 8 of 8 under $DUMP/$RECORD_SUB"
  if replay_ready "$HALF_SUB" 6; then log "half-batch dump already present"
  else
    rm -rf "$DUMP/${HALF_SUB%%/*}"
    python3 "$KIT/make_half_dump.py" --src "$DUMP/$RECORD_SUB" --dst "$DUMP/$HALF_SUB" --steps 6 2>&1 | tee -a "$STATUS"
    replay_ready "$HALF_SUB" 6 || log "HALF DUMP FAIL: the two m4half runs will refuse to start"
  fi
  return 0
}

mb_check() {  # the micro-batch log is the P3 regressor's raw data: say loudly when it is missing or empty
  local f="$RES/$1/logs/mb/micro_batches.jsonl"
  if [ -s "$f" ]; then log "$1: micro_batches.jsonl $(wc -l < "$f") lines, selfcheck mismatches: $(grep -c '"ok": false' "$f"), selfcheck errors: $(grep -c '"selfcheck": {"error"' "$f")"
  else log "FAIL $1: micro_batches.jsonl missing or empty (see $RES/$1/logs for the hook error)"; fi
}

P1C="LR=0.0 AUTOTUNE=1 VERL_SYNC_TIMERS=1 VERL_P3_MB=1"
do_p1() {
  local fourth; fourth=$(cat "$RES/P1_FOURTH" 2>/dev/null)
  case "$fourth" in p1_ref|p1_full_vllmq) ;; *) [ "${DRY:-0}" = "1" ] && fourth=p1_ref || { log "P1 FAIL: no valid P1_FOURTH (run setup)"; return 1; } ;; esac
  # the KL window is steps 2-10 in every arm; p1_full's byte dumps (sync 11, after-call 11, pre-call 12) stay outside it
  run_one 60 p1_full MODE=mxfp8 $P1C TOTAL_STEPS=12 VERL_P1_DUMP_DIR="$RES/p1_full/kl" \
    VERL_BYTES_DIR="$RES/p1_full/bytes" VERL_BYTES_SYNCS=11 VERL_BYTES_ACTOR_CALLS=11 VERL_BYTES_PRE_CALLS=12
  [ "${DRY:-0}" = "1" ] || mb_check p1_full
  run_one 60 p1_bf16roll MODE=mxfp8 ROLLOUT_QUANT=none $P1C TOTAL_STEPS=10 VERL_P1_DUMP_DIR="$RES/p1_bf16roll/kl"
  run_one 60 p1_half MODE=mxfp8 $P1C TOTAL_STEPS=10 VERL_P1_DUMP_DIR="$RES/p1_half/kl" VERL_P1_LEGACY_EXCLUSION=1
  if [ "$fourth" = "p1_full_vllmq" ]; then
    run_one 60 p1_full_vllmq MODE=mxfp8 $P1C TOTAL_STEPS=10 VERL_P1_DUMP_DIR="$RES/p1_full_vllmq/kl" VERL_P1_SYNC_QUANTIZER=vllm
  else
    run_one 60 p1_ref MODE=bf16 $P1C TOTAL_STEPS=10 VERL_P1_DUMP_DIR="$RES/p1_ref/kl"
  fi
}

P3C="LR=1e-6 AUTOTUNE=0 REF_MICRO_BS=8 VERL_SYNC_TIMERS=1 VERL_P3_MB=1 ROLLOUT_DUMP_DIR=$DUMP"
p3_run() {  # p3_run RUN MODE MICRO OLP TRAIN_BS MINI_BS STEPS [VAR=VALUE...]
  local run=$1 mode=$2 mb=$3 olp=$4 tbs=$5 mini=$6 steps=$7; shift 7
  local sub="$RECORD_SUB"; [ "$tbs" = 32 ] && sub="$HALF_SUB"
  if [ "${DRY:-0}" != "1" ] && ! replay_ready "$sub" "$steps"; then
    log "FAIL $run: replay dump $DUMP/$sub lacks steps 1..$steps, not starting (a run without it would generate fresh data)"
    return 1
  fi
  link_replay "$run" "$tbs" "$sub"
  run_one 40 "$run" MODE="$mode" $P3C MICRO_BS="$mb" OLP_MICRO_BS="$olp" TRAIN_BS="$tbs" MINI_BS="$mini" \
    TOTAL_STEPS="$steps" REPLAY_STEPS="$(seq 1 "$steps" | paste -sd, -)" "$@"
}

do_p3() {
  p3_run p3_bf16_m4 bf16 4 8 64 32 6
  # steps 7-8 are untimed and carry the byte-check dumps (after-update call 7, sync 7, pre-update call 8)
  p3_run p3_mxfp8_m4 mxfp8 4 8 64 32 8 VERL_BYTES_DIR="$RES/p3_mxfp8_m4/bytes" VERL_BYTES_SYNCS=7 \
    VERL_BYTES_ACTOR_CALLS=7 VERL_BYTES_PRE_CALLS=8 VERL_BYTES_INCOMING=1
  p3_run p3_bf16_m1 bf16 1 2 64 32 6
  p3_run p3_mxfp8_m1 mxfp8 1 2 64 32 6
  p3_run p3_bf16_m2 bf16 2 4 64 32 6
  p3_run p3_mxfp8_m2 mxfp8 2 4 64 32 6
  p3_run p3_bf16_m8 bf16 8 16 64 32 6
  p3_run p3_mxfp8_m8 mxfp8 8 16 64 32 6
  p3_run p3_bf16_m4half bf16 4 8 32 16 6
  p3_run p3_mxfp8_m4half mxfp8 4 8 32 16 6
}

do_p3nsys() {
  [ -f "$RES/NSYS_OK" ] || [ "${DRY:-0}" = "1" ] || { log "skip p3nsys: nsys not installed"; return 0; }
  p3_run p3n_bf16_m1 bf16 1 2 64 32 3 NSYS_STEP=3
  p3_run p3n_mxfp8_m1 mxfp8 1 2 64 32 3 NSYS_STEP=3
}

do_post() {
  log "POST start"
  if [ -d "$RES/p1_full/bytes" ]; then
    CUDA_VISIBLE_DEVICES=0 python3 "$KIT/bytes_check.py" --bytes-dir "$RES/p1_full/bytes" --model "$ROOT/models/Qwen3-8B" \
      --sync 11 --after-call 11 --pre-call 12 --source checkpoint --out "$RES/p1_full/bytes_check.json" 2>&1 | tee -a "$STATUS"
    pack_run p1_full
  fi
  if [ -d "$RES/p3_mxfp8_m4/bytes" ]; then
    CUDA_VISIBLE_DEVICES=0 python3 "$KIT/bytes_check.py" --bytes-dir "$RES/p3_mxfp8_m4/bytes" --model "$ROOT/models/Qwen3-8B" \
      --sync 7 --after-call 7 --pre-call 8 --source incoming --out "$RES/p3_mxfp8_m4/bytes_check.json" 2>&1 | tee -a "$STATUS"
    pack_run p3_mxfp8_m4
  fi
  if [ -f "$RES/NSYS_OK" ]; then
    for run in p3n_bf16_m1 p3n_mxfp8_m1; do
      [ -d "$RES/$run" ] || continue
      ls "$RES/$run"/nsys/*.nsys-rep > /dev/null 2>&1 || log "FAIL $run: no .nsys-rep collected in $RES/$run/nsys"
    done
    for rep in $(find "$RES" -path "*/nsys/*.nsys-rep" 2>/dev/null); do
      nsys stats --force-export=true --report cuda_gpu_kern_sum,cuda_api_sum,nvtx_sum --format csv --output "${rep%.nsys-rep}" "$rep" > /dev/null 2>&1 \
        && log "nsys stats: ${rep%.nsys-rep}_*.csv" || log "nsys stats FAILED for $rep"
    done
    ( cd "$RES" && tar -czf pack/nsys_stats.tar.gz $(find . -name "*.csv" -path "*nsys*") ) 2>/dev/null && log "packed nsys stats"
  fi
  ( cd "$RES" && tar -czf pack/meta.tar.gz STATUS.txt quantizer_check.json P1_FOURTH ) 2>/dev/null
  log "POST done; packs in $RES/pack"
}

RECORD_OK=1
rm -f "$RES/ALL_DONE"   # a marker left by an earlier invocation would hide a dead orchestrator from the watchers
for ph in $PHASES; do
  case "$ph" in
    setup) do_setup || exit 1 ;;
    record) do_record || { RECORD_OK=0; log "RECORD FAIL: P3 phases will refuse to run"; } ;;
    p1) do_p1 ;;
    p3) [ "$RECORD_OK" = "1" ] && do_p3 ;;
    p3nsys) [ "$RECORD_OK" = "1" ] && do_p3nsys ;;
    post) do_post ;;
    *) log "unknown phase $ph" ;;
  esac
done
log "ALL REQUESTED PHASES DONE ($PHASES)."
touch "$RES/ALL_DONE"


==> anc/controlled_kit/train_p1p3.sh <==
#!/usr/bin/env bash
# =============================================================================================================
# One P1/P3 run on a 2xB200 host. Settings A (gsm8k) and B (DAPO) as resolved in REPRODUCING.md; only the
# variables below change between runs. The trainer is verl's V1 (TransferQueue) trainer, as in setting A.
#
#   RUN=p1_full MODE=mxfp8 LR=0.0 TOTAL_STEPS=10 bash train_p1p3.sh
#
# Required: RUN (output name), MODE (bf16 | mxfp8). GPUS defaults to 0,1 and SLOT to A (port set; a second slot B
# exists only for sharing a larger host).
# Optional (defaults = setting A):
#   DATASET gsm8k|dapo   ROLLOUT_QUANT none|mxfp8 (default: none for bf16, mxfp8 for mxfp8)
#   LR 1e-6   TOTAL_STEPS 6   AUTOTUNE 1|0   TRAIN_BS 64   MINI_BS 32   MICRO_BS 4   OLP_MICRO_BS 8   REF_MICRO_BS 8
#   NSYS_STEP (empty = off)   EXTRA_ARGS (space-separated hydra overrides)
#   ROLLOUT_DUMP_DIR + REPLAY_STEPS ("1,2,...")  verl's skip.rollout_tq: dump trajectories of those steps when no
#       cache exists (recording run), otherwise inject the cached ones and skip generation (P3 fixed-data replay)
#   VERL_P3_MB=1  log per-micro-batch sequences / effective tokens / padded tokens to logs/mb/micro_batches.jsonl
#   Hook variables (VERL_P1_*, VERL_P3_*, VERL_SYNC_TIMERS, VERL_BYTES_*) are passed through unchanged.
# Writes /workspace/results/p1p3/$RUN/{RUN_CONFIG.txt,logs/,tb/,EXIT_CODE}.
# =============================================================================================================
set -uo pipefail

RUN="${RUN:?set RUN}"; MODE="${MODE:?set MODE (bf16|mxfp8)}"; GPUS="${GPUS:-0,1}"; SLOT="${SLOT:-A}"
case "$MODE" in bf16|mxfp8) ;; *) echo "MODE must be bf16 or mxfp8"; exit 2;; esac
case "$SLOT" in
  A) RAY_PORT=6380; WMIN=20000; WMAX=24999; CLIENT_PORT=10101; AGENT_PORT=52401 ;;
  B) RAY_PORT=6390; WMIN=25000; WMAX=29999; CLIENT_PORT=10201; AGENT_PORT=52501 ;;
  *) echo "SLOT must be A or B"; exit 2 ;;
esac

ROOT="${ROOT:-/workspace}"
RUN_DIR="$ROOT/results/p1p3/$RUN"
mkdir -p "$RUN_DIR/logs" "$RUN_DIR/tb"
exec > >(tee -a "$RUN_DIR/logs/train.log") 2>&1
echo "=================== RUN START $(date -u +%FT%TZ) run=$RUN slot=$SLOT gpus=$GPUS ==================="

_HARD=$(ulimit -Hn 2>/dev/null || echo 65536)
ulimit -n "$_HARD" 2>/dev/null || ulimit -n 65536 2>/dev/null || true

DATASET="${DATASET:-gsm8k}"
LR="${LR:-1e-6}"; TOTAL_STEPS="${TOTAL_STEPS:-6}"; AUTOTUNE="${AUTOTUNE:-1}"
TRAIN_BS="${TRAIN_BS:-64}"; MINI_BS="${MINI_BS:-32}"; MICRO_BS="${MICRO_BS:-4}"
OLP_MICRO_BS="${OLP_MICRO_BS:-8}"; REF_MICRO_BS="${REF_MICRO_BS:-8}"
NSYS_STEP="${NSYS_STEP:-}"
if [ "$MODE" = "bf16" ]; then RQ="${ROLLOUT_QUANT:-none}"; else RQ="${ROLLOUT_QUANT:-mxfp8}"; fi

export CUDA_VISIBLE_DEVICES="$GPUS"
export PYTHONPATH="$ROOT/pylibs:$ROOT/verl"
export PYTHONUNBUFFERED=1
export HF_HUB_OFFLINE=1
export CUDA_DEVICE_MAX_CONNECTIONS=1
export VLLM_USE_V1=1
export VLLM_HOST_IP=127.0.0.1
export VERL_FILE_LOGGER_ROOT="$RUN_DIR/logs"
export TENSORBOARD_DIR="$RUN_DIR/tb"
export PYTORCH_CUDA_ALLOC_CONF="${PYTORCH_CUDA_ALLOC_CONF:-expandable_segments:True}"
export VLLM_FLASHINFER_AUTOTUNE_CACHE_DIR="$ROOT/fi_autotune_cache"
export VERL_LOGGING_LEVEL="${VERL_LOGGING_LEVEL:-INFO}"
export RAY_DEDUP_LOGS=0
export RAY_ADDRESS="127.0.0.1:$RAY_PORT"

MODEL_PATH="$ROOT/models/Qwen3-8B"
PRECISION=()
if [ "$MODE" = "mxfp8" ]; then
  PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8='"e4m3"' )
  PRECISION+=( ++actor_rollout_ref.actor.megatron.override_transformer_config.fp8_recipe='"mxfp8"' )
fi
[ "$RQ" != "none" ] && PRECISION+=( actor_rollout_ref.rollout.quantization="$RQ" )

DATA_ARGS=()
case "$DATASET" in
  gsm8k)
    DATA="$ROOT/data/gsm8k"
    DATA_ARGS+=( data.train_files="$DATA/train.parquet" data.val_files="$DATA/test.parquet" )
    DATA_ARGS+=( data.max_response_length=2048 actor_rollout_ref.rollout.gpu_memory_utilization=0.25 )
    ;;
  dapo)
    DATA="${DAPO_DATA:-$ROOT/kit/dapo17k}"
    DATA_ARGS+=( data.train_files="$DATA/train.parquet" data.val_files="$DATA/val.parquet" )
    DATA_ARGS+=( data.max_response_length=8192 actor_rollout_ref.rollout.gpu_memory_utilization=0.35 )
    DATA_ARGS+=( actor_rollout_ref.rollout.max_num_seqs=512 )
    DATA_ARGS+=( actor_rollout_ref.actor.use_dynamic_bsz=True actor_rollout_ref.actor.ppo_max_token_len_per_gpu=12288 )
    DATA_ARGS+=( actor_rollout_ref.rollout.log_prob_use_dynamic_bsz=True actor_rollout_ref.rollout.log_prob_max_token_len_per_gpu=12288 )
    DATA_ARGS+=( actor_rollout_ref.ref.log_prob_use_dynamic_bsz=True actor_rollout_ref.ref.log_prob_max_token_len_per_gpu=12288 )
    DATA_ARGS+=( actor_rollout_ref.actor.entropy_from_logits_with_chunking=False )
    DATA_ARGS+=( +actor_rollout_ref.rollout.engine_kwargs.vllm.kv_cache_dtype=fp8 )
    ;;
  *) echo "DATASET must be gsm8k or dapo"; exit 2 ;;
esac

OPT_ARGS=()
[ "$AUTOTUNE" = "1" ] || OPT_ARGS+=( +actor_rollout_ref.rollout.engine_kwargs.vllm.enable_flashinfer_autotune=false )
if [ -n "$NSYS_STEP" ]; then
  OPT_ARGS+=( global_profiler.tool=nsys "global_profiler.steps=[$NSYS_STEP]" global_profiler.save_path="$RUN_DIR/nsys" )
  # verl's relocation looks under /tmp/ray, but this script starts Ray with --temp-dir=/tmp/r$SLOT: collect below
  OPT_ARGS+=( global_profiler.relocate_results=False global_profiler.global_tool_config.nsys.discrete=True )
  OPT_ARGS+=( actor_rollout_ref.actor.profiler.enable=True actor_rollout_ref.actor.profiler.all_ranks=False "actor_rollout_ref.actor.profiler.ranks=[0]" )
fi
if [ -n "${REPLAY_STEPS:-}" ]; then
  OPT_ARGS+=( skip.rollout_tq.enable=True skip.rollout_tq.dump_dir="${ROLLOUT_DUMP_DIR:?set ROLLOUT_DUMP_DIR}" )
  OPT_ARGS+=( "skip.rollout_tq.steps=[$REPLAY_STEPS]" skip.rollout_tq.action=cache )
fi
[ "${VERL_P3_MB:-0}" = "1" ] && export VERL_P3_MB_DIR="$RUN_DIR/logs/mb"
if [ -n "${EXTRA_ARGS:-}" ]; then read -r -a _EXTRA <<< "$EXTRA_ARGS"; OPT_ARGS+=( "${_EXTRA[@]}" ); fi

{
  echo "run=$RUN slot=$SLOT gpus=$GPUS mode=$MODE rollout_quant=$RQ dataset=$DATASET lr=$LR steps=$TOTAL_STEPS autotune=$AUTOTUNE"
  echo "train_bs=$TRAIN_BS mini_bs=$MINI_BS micro_bs=$MICRO_BS olp_micro_bs=$OLP_MICRO_BS ref_micro_bs=$REF_MICRO_BS nsys_step=${NSYS_STEP:-off}"
  echo "replay_steps=${REPLAY_STEPS:-off} rollout_dump_dir=${ROLLOUT_DUMP_DIR:-}"
  echo "verl=$(git -C "$ROOT/verl" rev-parse HEAD 2>/dev/null) hooks=$(test -f "$ROOT/verl/verl/utils/p1p3_hooks.py" && echo present || echo MISSING)"
  env | grep -E '^VERL_(P1|P3|SYNC|BYTES)_' | sort
} > "$RUN_DIR/RUN_CONFIG.txt"
cat "$RUN_DIR/RUN_CONFIG.txt"

cd "$ROOT/verl" || exit 3
python3 -c "import verl.utils.p1p3_hooks" || { echo "p1p3 hooks not importable"; exit 3; }

CFG_JOB=()
if [ "${DRY_RUN:-0}" = "1" ]; then
  CFG_JOB=( --cfg job )   # compose and print the config only (local check, no GPU, no Ray)
else
  ray start --head --port="$RAY_PORT" --num-gpus=2 --temp-dir="/tmp/r$SLOT" \
    --min-worker-port="$WMIN" --max-worker-port="$WMAX" --ray-client-server-port="$CLIENT_PORT" \
    --dashboard-agent-listen-port="$AGENT_PORT" --include-dashboard=false \
    --object-store-memory=$((50 * 1024 * 1024 * 1024)) --disable-usage-stats || { echo "ray start failed"; exit 4; }
fi

set -x
python3 -m verl.trainer.main_ppo \
    --config-path=config --config-name=ppo_megatron_trainer.yaml \
    "${DATA_ARGS[@]}" \
    data.return_raw_chat=True \
    data.train_batch_size=$TRAIN_BS \
    data.max_prompt_length=1024 \
    data.filter_overlong_prompts=True \
    data.truncation=error \
    algorithm.adv_estimator=grpo \
    algorithm.use_kl_in_reward=False \
    actor_rollout_ref.model.path="$MODEL_PATH" \
    actor_rollout_ref.actor.optim.lr=$LR \
    actor_rollout_ref.actor.ppo_mini_batch_size=$MINI_BS \
    actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu=$MICRO_BS \
    actor_rollout_ref.actor.use_kl_loss=True \
    actor_rollout_ref.actor.kl_loss_coef=0.001 \
    actor_rollout_ref.actor.kl_loss_type=low_var_kl \
    actor_rollout_ref.actor.entropy_coeff=0 \
    actor_rollout_ref.actor.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.actor.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.actor.megatron.use_mbridge=True \
    actor_rollout_ref.actor.megatron.param_offload=False \
    actor_rollout_ref.actor.megatron.optimizer_offload=False \
    actor_rollout_ref.actor.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.actor.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu=$REF_MICRO_BS \
    actor_rollout_ref.ref.megatron.tensor_model_parallel_size=2 \
    actor_rollout_ref.ref.megatron.pipeline_model_parallel_size=1 \
    actor_rollout_ref.ref.megatron.use_mbridge=True \
    actor_rollout_ref.ref.megatron.param_offload=False \
    actor_rollout_ref.ref.megatron.vanilla_mbridge=False \
    ++actor_rollout_ref.ref.megatron.override_transformer_config.gradient_accumulation_fusion=False \
    actor_rollout_ref.rollout.name=vllm \
    actor_rollout_ref.rollout.mode=async \
    actor_rollout_ref.rollout.tensor_model_parallel_size=2 \
    actor_rollout_ref.rollout.n=8 \
    actor_rollout_ref.rollout.calculate_log_probs=True \
    actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu=$OLP_MICRO_BS \
    ${PRECISION[@]+"${PRECISION[@]}"} \
    ${OPT_ARGS[@]+"${OPT_ARGS[@]}"} \
    trainer.critic_warmup=0 \
    'trainer.logger=["console","tensorboard","file"]' \
    trainer.project_name=p1p3 \
    trainer.experiment_name="$RUN" \
    trainer.n_gpus_per_node=2 \
    trainer.nnodes=1 \
    trainer.save_freq=-1 \
    trainer.val_before_train=False \
    trainer.test_freq=-1 \
    trainer.total_epochs=100 \
    trainer.total_training_steps=$TOTAL_STEPS \
    ${CFG_JOB[@]+"${CFG_JOB[@]}"}
RC=$?
set +x
if [ -n "$NSYS_STEP" ] && [ "${DRY_RUN:-0}" != "1" ]; then
  NSD="/tmp/r$SLOT/session_latest/logs/nsight"
  for _ in $(seq 60); do  # up to 5 min for nsys to finalize the reports after the workers exit
    pgrep -f "nsys profil[e]" > /dev/null || pgrep -f "QdstrmImporte[r]" > /dev/null || ls "$NSD"/*.qdstrm > /dev/null 2>&1 || break
    sleep 5
  done
  mkdir -p "$RUN_DIR/nsys"
  cp -p "$NSD"/*.nsys-rep "$RUN_DIR/nsys/" 2> /dev/null
  echo "nsys reports collected: $(ls "$RUN_DIR/nsys"/*.nsys-rep 2> /dev/null | wc -l) from $NSD"
fi
echo "$RC" > "$RUN_DIR/EXIT_CODE"
echo "=================== TRAIN_EXIT=$RC $(date -u +%FT%TZ) ==================="
exit $RC


==> anc/data/all15_scalars.json <==
{"dapo_vllm_dense8b_bf16": {"global_seqlen/min": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "global_seqlen/max": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "global_seqlen/balanced_min": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "global_seqlen/balanced_max": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "global_seqlen/mean": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "actor/entropy": [[1, 0.3039107620716095], [2, 0.3170803189277649], [3, 0.34067502617836], [4, 0.3175000846385956], [5, 0.3156014382839203], [6, 0.29858526587486267], [7, 0.29866960644721985], [8, 0.3095441460609436], [9, 0.30951350927352905], [10, 0.28380295634269714], [11, 0.29102838039398193], [12, 0.27862870693206787], [13, 0.28560373187065125], [14, 0.26376041769981384], [15, 0.2597341239452362], [16, 0.2603612244129181], [17, 0.25532686710357666], [18, 0.2508836090564728], [19, 0.23625729978084564], [20, 0.24761541187763214], [21, 0.22658412158489227], [22, 0.2447415590286255], [23, 0.2362363487482071], [24, 0.23273965716362], [25, 0.21982842683792114], [26, 0.2176981121301651], [27, 0.21544601023197174], [28, 0.2346339225769043], [29, 0.2051621824502945], [30, 0.208404079079628], [31, 0.22177626192569733], [32, 0.2057998776435852]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9977572560310364], [2, 0.9962738156318665], [3, 0.9981607794761658], [4, 0.9998743534088135], [5, 0.9998791217803955], [6, 0.9991356730461121], [7, 0.9996477365493774], [8, 0.9995672702789307], [9, 1.0], [10, 0.9999890923500061], [11, 0.9996597766876221], [12, 0.9999783039093018], [13, 0.9997572302818298], [14, 0.9999936819076538], [15, 0.9999724626541138], [16, 1.0], [17, 0.9999918937683105], [18, 0.9995898008346558], [19, 0.9999977350234985], [20, 0.9997798800468445], [21, 0.9999995827674866], [22, 0.9999977350234985], [23, 0.999997615814209], [24, 0.9999037981033325], [25, 0.9999971389770508], [26, 0.9999785423278809], [27, 0.9999977350234985], [28, 0.9999933838844299], [29, 1.0], [30, 1.0], [31, 0.9995694160461426], [32, 0.9999589323997498]], "training/rollout_probs_diff_mean": [[1, 0.014357362873852253], [2, 0.014347920194268227], [3, 0.014874706976115704], [4, 0.014229308813810349], [5, 0.015030361711978912], [6, 0.014342770911753178], [7, 0.014496386982500553], [8, 0.014900689013302326], [9, 0.01557033509016037], [10, 0.01463229674845934], [11, 0.015122992917895317], [12, 0.015252739191055298], [13, 0.01563732698559761], [14, 0.015198120847344398], [15, 0.014884457923471928], [16, 0.015538200736045837], [17, 0.015262695029377937], [18, 0.015406125225126743], [19, 0.015234692953526974], [20, 0.015973201021552086], [21, 0.014892330393195152], [22, 0.015660282224416733], [23, 0.0155379269272089], [24, 0.01507046353071928], [25, 0.015019589103758335], [26, 0.015327883884310722], [27, 0.015369445085525513], [28, 0.016669120639562607], [29, 0.015510380268096924], [30, 0.015642473474144936], [31, 0.016290660947561264], [32, 0.015591084957122803]], "training/rollout_probs_diff_std": [[1, 0.03169592097401619], [2, 0.03152131289243698], [3, 0.031646452844142914], [4, 0.031437817960977554], [5, 0.032642778009176254], [6, 0.032147083431482315], [7, 0.03270736336708069], [8, 0.03287288174033165], [9, 0.03414119780063629], [10, 0.03369419649243355], [11, 0.03466714546084404], [12, 0.03536734730005264], [13, 0.03648678585886955], [14, 0.03672667220234871], [15, 0.036607980728149414], [16, 0.03769379109144211], [17, 0.0378330759704113], [18, 0.03842024877667427], [19, 0.03878254070878029], [20, 0.03990909457206726], [21, 0.03879769146442413], [22, 0.03961985185742378], [23, 0.04001196473836899], [24, 0.039519302546978], [25, 0.03984198346734047], [26, 0.04105100408196449], [27, 0.04154954478144646], [28, 0.04284976050257683], [29, 0.04242228716611862], [30, 0.042487699538469315], [31, 0.04264865815639496], [32, 0.04285065829753876]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9917020201683044], [2, 0.9920199513435364], [3, 0.9907221794128418], [4, 0.9898101091384888], [5, 0.9914063811302185], [6, 0.9889324903488159], [7, 0.9910979270935059], [8, 0.9917212128639221], [9, 0.9904263615608215], [10, 0.9905713200569153], [11, 0.9898310303688049], [12, 0.9893255233764648], [13, 0.9860932230949402], [14, 0.9881582260131836], [15, 0.9911229610443115], [16, 0.9872831702232361], [17, 0.9879280924797058], [18, 0.9868232011795044], [19, 0.9848767518997192], [20, 0.9856663346290588], [21, 0.9851387143135071], [22, 0.9864700436592102], [23, 0.9842473268508911], [24, 0.9851111173629761], [25, 0.9846842288970947], [26, 0.9829530119895935], [27, 0.9833599925041199], [28, 0.981718897819519], [29, 0.9798738360404968], [30, 0.9816786646842957], [31, 0.9826146364212036], [32, 0.9817022681236267]], "rollout_corr/training_ppl": [[1, 1.3567394018173218], [2, 1.383237600326538], [3, 1.4099558591842651], [4, 1.3826014995574951], [5, 1.3761980533599854], [6, 1.3552316427230835], [7, 1.3555233478546143], [8, 1.3668491840362549], [9, 1.3737825155258179], [10, 1.334896445274353], [11, 1.3459581136703491], [12, 1.3300480842590332], [13, 1.336683988571167], [14, 1.3115168809890747], [15, 1.3063833713531494], [16, 1.306152582168579], [17, 1.2939828634262085], [18, 1.2930519580841064], [19, 1.2730982303619385], [20, 1.2848073244094849], [21, 1.2581913471221924], [22, 1.2820594310760498], [23, 1.2706142663955688], [24, 1.2726750373840332], [25, 1.2523831129074097], [26, 1.2555744647979736], [27, 1.243592381477356], [28, 1.2742743492126465], [29, 1.2346725463867188], [30, 1.2430938482284546], [31, 1.2630746364593506], [32, 1.2366862297058105]], "rollout_corr/training_log_ppl": [[1, 0.30164703726768494], [2, 0.3202202022075653], [3, 0.3377280831336975], [4, 0.3189171552658081], [5, 0.3166322708129883], [6, 0.3008953332901001], [7, 0.30071309208869934], [8, 0.3085029721260071], [9, 0.3146531879901886], [10, 0.2855682373046875], [11, 0.2932179868221283], [12, 0.2821441888809204], [13, 0.2849265933036804], [14, 0.267998605966568], [15, 0.2623654305934906], [16, 0.2637372314929962], [17, 0.254061222076416], [18, 0.2533760666847229], [19, 0.23907902836799622], [20, 0.2478731870651245], [21, 0.22739316523075104], [22, 0.24508777260780334], [23, 0.23659257590770721], [24, 0.23740622401237488], [25, 0.22313980758190155], [26, 0.22542433440685272], [27, 0.21655632555484772], [28, 0.2387966811656952], [29, 0.2095097005367279], [30, 0.21579903364181519], [31, 0.23023372888565063], [32, 0.21002721786499023]], "rollout_corr/kl": [[1, 0.006099003832787275], [2, 0.006126891355961561], [3, 0.006281380541622639], [4, 0.006265890784561634], [5, 0.006608116906136274], [6, 0.006319593172520399], [7, 0.006443006452172995], [8, 0.00645234901458025], [9, 0.007018417119979858], [10, 0.006543690338730812], [11, 0.007013455033302307], [12, 0.00712072616443038], [13, 0.007455471437424421], [14, 0.007390654180198908], [15, 0.007401987444609404], [16, 0.007792581804096699], [17, 0.00765489274635911], [18, 0.0077645983546972275], [19, 0.007966886274516582], [20, 0.008245441131293774], [21, 0.0077897668816149235], [22, 0.008415907621383667], [23, 0.008475739508867264], [24, 0.008340306580066681], [25, 0.008363578468561172], [26, 0.00850899051874876], [27, 0.008685036562383175], [28, 0.009432799182832241], [29, 0.008903213776648045], [30, 0.009042372927069664], [31, 0.009398010559380054], [32, 0.009080556221306324]], "rollout_corr/k3_kl": [[1, 0.0060911644250154495], [2, 0.006186389364302158], [3, 0.006361657287925482], [4, 0.00612035533413291], [5, 0.0064798458479344845], [6, 0.0061837490648031235], [7, 0.006498371716588736], [8, 0.006458152085542679], [9, 0.007029552478343248], [10, 0.006627852562814951], [11, 0.0070724524557590485], [12, 0.00709904171526432], [13, 0.0075429268181324005], [14, 0.007400598842650652], [15, 0.007386320270597935], [16, 0.007794513832777739], [17, 0.007734321523457766], [18, 0.007778841536492109], [19, 0.008015202358365059], [20, 0.008366470225155354], [21, 0.0077767400071024895], [22, 0.008781269192695618], [23, 0.008398497477173805], [24, 0.008265248499810696], [25, 0.008305042050778866], [26, 0.008560217916965485], [27, 0.008790608495473862], [28, 0.009502171538770199], [29, 0.008799421600997448], [30, 0.008982340805232525], [31, 0.009304904378950596], [32, 0.009596254676580429]], "rollout_corr/rollout_ppl": [[1, 1.34853994846344], [2, 1.374792218208313], [3, 1.4011377096176147], [4, 1.373963475227356], [5, 1.3671976327896118], [6, 1.3466603755950928], [7, 1.3468581438064575], [8, 1.3581304550170898], [9, 1.3642284870147705], [10, 1.326132893562317], [11, 1.3366745710372925], [12, 1.3206470012664795], [13, 1.3268508911132812], [14, 1.3016282320022583], [15, 1.2967042922973633], [16, 1.2961307764053345], [17, 1.2841061353683472], [18, 1.2831132411956787], [19, 1.263122797012329], [20, 1.274343729019165], [21, 1.2485377788543701], [22, 1.2714945077896118], [23, 1.2598389387130737], [24, 1.2620915174484253], [25, 1.2420676946640015], [26, 1.2449004650115967], [27, 1.2330394983291626], [28, 1.2625622749328613], [29, 1.2239069938659668], [30, 1.2320640087127686], [31, 1.2513314485549927], [32, 1.2257661819458008]], "rollout_corr/rollout_log_ppl": [[1, 0.29566919803619385], [2, 0.31419825553894043], [3, 0.3316017985343933], [4, 0.3127557039260864], [5, 0.3101322650909424], [6, 0.2946370840072632], [7, 0.29439061880111694], [8, 0.3022068738937378], [9, 0.3077526390552521], [10, 0.2790505588054657], [11, 0.2864009439945221], [12, 0.27513256669044495], [13, 0.277656614780426], [14, 0.26050901412963867], [15, 0.25503009557724], [16, 0.2561388313770294], [17, 0.24650317430496216], [18, 0.24575263261795044], [19, 0.23129510879516602], [20, 0.23978924751281738], [21, 0.21979013085365295], [22, 0.23690944910049438], [23, 0.22817443311214447], [24, 0.22916391491889954], [25, 0.21495330333709717], [26, 0.2169826179742813], [27, 0.20810751616954803], [28, 0.2296760529279709], [29, 0.2008165866136551], [30, 0.20695848762989044], [31, 0.22101421654224396], [32, 0.20125475525856018]], "rollout_corr/log_ppl_diff": [[1, 0.005977863445878029], [2, 0.006021982990205288], [3, 0.006126349791884422], [4, 0.006161449011415243], [5, 0.006499994080513716], [6, 0.0062582227401435375], [7, 0.006322472356259823], [8, 0.006296075414866209], [9, 0.006900510750710964], [10, 0.0065177083015441895], [11, 0.006817054934799671], [12, 0.00701162638142705], [13, 0.0072699361480772495], [14, 0.007489593233913183], [15, 0.007335325703024864], [16, 0.007598409429192543], [17, 0.007558089215308428], [18, 0.0076234228909015656], [19, 0.007783947046846151], [20, 0.008083956316113472], [21, 0.007603027392178774], [22, 0.008178316988050938], [23, 0.008418123237788677], [24, 0.008242311887443066], [25, 0.008186494931578636], [26, 0.008441708981990814], [27, 0.00844881683588028], [28, 0.009120648726820946], [29, 0.008693106472492218], [30, 0.008840539492666721], [31, 0.009219515137374401], [32, 0.008772474713623524]], "rollout_corr/log_ppl_abs_diff": [[1, 0.005977863445878029], [2, 0.00602355320006609], [3, 0.006129282992333174], [4, 0.006161586381494999], [5, 0.006499994080513716], [6, 0.0062582227401435375], [7, 0.006326368078589439], [8, 0.006296075414866209], [9, 0.006902886554598808], [10, 0.0065177083015441895], [11, 0.006817054934799671], [12, 0.00701162638142705], [13, 0.0072699361480772495], [14, 0.007489593233913183], [15, 0.007335325703024864], [16, 0.007598409429192543], [17, 0.007558089215308428], [18, 0.0076234228909015656], [19, 0.007785091642290354], [20, 0.008083956316113472], [21, 0.007603869307786226], [22, 0.008178316988050938], [23, 0.008418673649430275], [24, 0.008242311887443066], [25, 0.008188312873244286], [26, 0.008441708981990814], [27, 0.00844881683588028], [28, 0.009120648726820946], [29, 0.008693106472492218], [30, 0.008840539492666721], [31, 0.009219515137374401], [32, 0.008777569979429245]], "rollout_corr/log_ppl_diff_max": [[1, 0.012851178646087646], [2, 0.011573731899261475], [3, 0.015221059322357178], [4, 0.01251918077468872], [5, 0.012387484312057495], [6, 0.01528427004814148], [7, 0.013287961483001709], [8, 0.012289106845855713], [9, 0.012915730476379395], [10, 0.01735246181488037], [11, 0.014504104852676392], [12, 0.013730034232139587], [13, 0.014233827590942383], [14, 0.02071705460548401], [15, 0.018005698919296265], [16, 0.014863908290863037], [17, 0.014982879161834717], [18, 0.014526844024658203], [19, 0.0182950496673584], [20, 0.019359469413757324], [21, 0.015964850783348083], [22, 0.019391506910324097], [23, 0.02596309781074524], [24, 0.018893897533416748], [25, 0.015705525875091553], [26, 0.026447609066963196], [27, 0.019568845629692078], [28, 0.02268970012664795], [29, 0.019877895712852478], [30, 0.01779875159263611], [31, 0.02066616714000702], [32, 0.019143566489219666]], "rollout_corr/log_ppl_diff_min": [[1, 0.0005231201648712158], [2, -0.00040209293365478516], [3, -0.0007508993148803711], [4, -3.513321280479431e-05], [5, 0.0005884468555450439], [6, 0.001283019781112671], [7, -0.0009971410036087036], [8, 0.00010450184345245361], [9, -0.0006082206964492798], [10, 0.00017309188842773438], [11, 0.0008530318737030029], [12, 0.000915035605430603], [13, 0.001011282205581665], [14, 0.0018166005611419678], [15, 8.031725883483887e-06], [16, 0.00027979910373687744], [17, 0.0008077472448348999], [18, 0.0007984787225723267], [19, -0.0002931356430053711], [20, 0.0007641389966011047], [21, -0.0002155005931854248], [22, 0.001049637794494629], [23, -0.00014106184244155884], [24, 0.0005846023559570312], [25, -0.0004072636365890503], [26, 0.0006515532732009888], [27, 0.00037345290184020996], [28, 0.00031657516956329346], [29, 0.0012289583683013916], [30, 0.0011257082223892212], [31, 0.0002421736717224121], [32, -0.0013043582439422607]], "rollout_corr/ppl_ratio": [[1, 1.0059977769851685], [2, 1.0060421228408813], [3, 1.0061475038528442], [4, 1.0061821937561035], [5, 1.0065226554870605], [6, 1.0062799453735352], [7, 1.0063445568084717], [8, 1.0063180923461914], [9, 1.006926417350769], [10, 1.0065412521362305], [11, 1.0068426132202148], [12, 1.0070384740829468], [13, 1.0072991847991943], [14, 1.0075210332870483], [15, 1.0073648691177368], [16, 1.007630467414856], [17, 1.0075899362564087], [18, 1.0076552629470825], [19, 1.007817268371582], [20, 1.0081205368041992], [21, 1.0076358318328857], [22, 1.008216142654419], [23, 1.0084583759307861], [24, 1.0082802772521973], [25, 1.0082237720489502], [26, 1.008481502532959], [27, 1.0084887742996216], [28, 1.0091675519943237], [29, 1.0087352991104126], [30, 1.0088839530944824], [31, 1.00926673412323], [32, 1.0088154077529907]], "rollout_corr/chi2_token": [[1, 0.013181686401367188], [2, 0.013844490051269531], [3, 0.013847708702087402], [4, 0.012944698333740234], [5, 0.013544440269470215], [6, 0.013161778450012207], [7, 0.023238301277160645], [8, 0.014155268669128418], [9, 0.015606880187988281], [10, 0.020690560340881348], [11, 0.02116978168487549], [12, 0.016492605209350586], [13, 0.01819896697998047], [14, 0.01724421977996826], [15, 0.017008423805236816], [16, 0.01788771152496338], [17, 0.018593430519104004], [18, 0.017848730087280273], [19, 0.02489173412322998], [20, 0.022162318229675293], [21, 0.017806053161621094], [22, 0.3803393840789795], [23, 0.01944911479949951], [24, 0.018214106559753418], [25, 0.025598764419555664], [26, 0.02188742160797119], [27, 0.03629124164581299], [28, 0.026746749877929688], [29, 0.020990848541259766], [30, 0.021336793899536133], [31, 0.023006677627563477], [32, 0.3020026683807373]], "rollout_corr/chi2_seq": [[1, -0.9995912909507751], [2, -0.9887391924858093], [3, -0.9414541125297546], [4, -0.9959716796875], [5, -0.999982476234436], [6, -0.999986469745636], [7, 3.278736114501953], [8, -0.9987911581993103], [9, -0.9887900352478027], [10, -0.9993263483047485], [11, -0.9999901652336121], [12, -0.9999963045120239], [13, -0.9999291896820068], [14, -1.0], [15, -0.9971917867660522], [16, -0.9996476173400879], [17, -0.9999322891235352], [18, -0.9999704957008362], [19, -0.9794632196426392], [20, -0.9999635815620422], [21, -0.9950779676437378], [22, -0.9999935030937195], [23, -0.9959833025932312], [24, -0.9998139142990112], [25, -0.9843633770942688], [26, -0.9999692440032959], [27, -0.9997366070747375], [28, -0.9989297389984131], [29, -0.9999814629554749], [30, -0.9999768733978271], [31, -0.9990543723106384], [32, 9.426745414733887]], "actor/pg_clipfrac": [[1, 0.0009730298770591617], [2, 0.0005609848303720355], [3, 0.0011888325680047274], [4, 0.0006982060149312019], [5, 0.0010714608943089843], [6, 0.0009429327328689396], [7, 0.001078144763596356], [8, 0.001220325124450028], [9, 0.0011558349942788482], [10, 0.001434018020518124], [11, 0.0013580973027274013], [12, 0.0008693167474120855], [13, 0.0013968271669000387], [14, 0.0008891981560736895], [15, 0.0012118663871660829], [16, 0.0014721830375492573], [17, 0.0008227790240198374], [18, 0.0010790264932438731], [19, 0.0010910980636253953], [20, 0.0012421816354617476], [21, 0.0014692918630316854], [22, 0.0011730697005987167], [23, 0.001388124073855579], [24, 0.0011765573872253299], [25, 0.001122557558119297], [26, 0.0015966262435540557], [27, 0.0014818109339103103], [28, 0.0016644479474052787], [29, 0.0016126710688695312], [30, 0.0012559820897877216], [31, 0.0016746557084843516], [32, 0.0013603457482531667]], "actor/ppo_kl": [[1, -3.38914105668664e-05], [2, 4.017518585897051e-05], [3, 1.0165435014641844e-05], [4, 2.41550133068813e-05], [5, 5.6954235333250836e-05], [6, 5.225074914960715e-07], [7, 2.3969363610376604e-05], [8, 4.2308613046770915e-05], [9, 3.1153944291872904e-05], [10, 7.19216768629849e-05], [11, 0.0001049052516464144], [12, 9.615155431674793e-05], [13, 1.4253680092224386e-05], [14, 2.63476358668413e-05], [15, 1.2376601262076292e-05], [16, 6.913999823154882e-05], [17, 8.462041296297684e-05], [18, 7.701491267653182e-05], [19, 4.350855670054443e-05], [20, 3.205610119039193e-05], [21, 1.6554829926462844e-05], [22, 2.4232344003394246e-05], [23, 6.743512494722381e-05], [24, -3.631039726315066e-05], [25, 2.011726246564649e-05], [26, 3.559483229764737e-05], [27, 3.87888758268673e-05], [28, 1.6738476915634237e-05], [29, 3.334550274303183e-05], [30, -1.2391965356073342e-05], [31, 3.138765532639809e-05], [32, 0.00010012465645559132]], "actor/pg_clipfrac_lower": [[1, 0.0], [2, 3.908331791535602e-07], [3, 0.0], [4, 0.0], [5, 3.633045082551689e-07], [6, 0.0], [7, 0.0], [8, 2.076558587305044e-07], [9, 9.361220350001531e-07], [10, 0.0], [11, 0.0], [12, 3.6768165045941714e-07], [13, 2.1067693012355448e-07], [14, 2.0613796891666425e-07], [15, 1.3149357300790143e-06], [16, 8.133550863931305e-07], [17, 3.5903033790418704e-07], [18, 0.0], [19, 7.629394644936838e-07], [20, 0.0], [21, 5.629481165669858e-07], [22, 5.449567765936081e-07], [23, 7.408760893667932e-07], [24, 1.1905019619007362e-06], [25, 1.2720016684397706e-06], [26, 3.906142751475272e-07], [27, 1.3106678125041071e-06], [28, 1.5861111251069815e-06], [29, 7.458187383235781e-07], [30, 1.1064496447943384e-06], [31, 7.730109814474417e-07], [32, 5.482199867401505e-07]], "actor/pg_loss": [[1, 0.002097839256748557], [2, 0.00442496920004487], [3, 0.006565558724105358], [4, 0.01477733999490738], [5, 0.01151286717504263], [6, 0.0087082888931036], [7, 0.0113435760140419], [8, 0.008023113012313843], [9, 0.013401145115494728], [10, 0.01304155308753252], [11, -0.003021210664883256], [12, -0.0020965924486517906], [13, 0.0008232270483858883], [14, 0.010804630815982819], [15, 0.009613973088562489], [16, 0.016341619193553925], [17, 0.00455215759575367], [18, -0.016326434910297394], [19, 0.009538457728922367], [20, -0.03177649527788162], [21, -0.01936439983546734], [22, -0.010806316509842873], [23, -0.015127009712159634], [24, -0.029916109517216682], [25, -0.018265627324581146], [26, -0.009868673980236053], [27, -0.009612235240638256], [28, -0.021768342703580856], [29, -0.006811929401010275], [30, -0.02183057926595211], [31, -0.012703794054687023], [32, 0.005801893305033445]], "actor/kl_loss": [[1, 0.00048295833403244615], [2, 0.0007062178920023143], [3, 0.0007584316772408783], [4, 0.0007587948930449784], [5, 0.00084912427701056], [6, 0.0009389539482071996], [7, 0.0010922448709607124], [8, 0.0013463179348036647], [9, 0.0017774061998352408], [10, 0.0021269640419632196], [11, 0.002958720549941063], [12, 0.004394521005451679], [13, 0.005392346065491438], [14, 0.005964965093880892], [15, 0.00634586438536644], [16, 0.007811054587364197], [17, 0.008931695483624935], [18, 0.00985496211796999], [19, 0.010135705582797527], [20, 0.013164645060896873], [21, 0.012604082003235817], [22, 0.013666887767612934], [23, 0.014240182936191559], [24, 0.014176158234477043], [25, 0.014394029974937439], [26, 0.01705673709511757], [27, 0.01751107908785343], [28, 0.020273523405194283], [29, 0.020314907655119896], [30, 0.020762868225574493], [31, 0.022918377071619034], [32, 0.02254997007548809]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513]], "actor/loss": [[1, 0.002098318189382553], [2, 0.004425672814249992], [3, 0.006566319614648819], [4, 0.014778098091483116], [5, 0.011513716541230679], [6, 0.008709229528903961], [7, 0.011344671249389648], [8, 0.008024461567401886], [9, 0.013402920216321945], [10, 0.013043683022260666], [11, -0.0030182451009750366], [12, -0.00209219753742218], [13, 0.0008286163210868835], [14, 0.010810591280460358], [15, 0.009620316326618195], [16, 0.0163494274020195], [17, 0.004561092704534531], [18, -0.016316577792167664], [19, 0.009548589587211609], [20, -0.03176333010196686], [21, -0.01935180276632309], [22, -0.010792654007673264], [23, -0.015112772583961487], [24, -0.02990192174911499], [25, -0.018251225352287292], [26, -0.009851627051830292], [27, -0.009594723582267761], [28, -0.021748073399066925], [29, -0.006791606545448303], [30, -0.021809816360473633], [31, -0.012680873274803162], [32, 0.005824442952871323]], "actor/grad_norm": [[1, 0.07490730285644531], [2, 0.058150388300418854], [3, 0.09117799997329712], [4, 0.06710480153560638], [5, 0.07338608801364899], [6, 0.07246670126914978], [7, 0.08668234199285507], [8, 0.0811304822564125], [9, 0.07834713160991669], [10, 0.08861935138702393], [11, 0.07920179516077042], [12, 0.07218560576438904], [13, 0.10215125977993011], [14, 0.07717379927635193], [15, 0.09920848160982132], [16, 0.09141367673873901], [17, 0.07286926358938217], [18, 0.08846769481897354], [19, 0.09588123112916946], [20, 0.11596400290727615], [21, 0.12034402787685394], [22, 0.10392139852046967], [23, 0.10189563035964966], [24, 0.15045306086540222], [25, 0.1006937250494957], [26, 0.10064752399921417], [27, 0.10031361877918243], [28, 0.15075917541980743], [29, 0.10194453597068787], [30, 0.13742946088314056], [31, 0.14189955592155457], [32, 0.09174685925245285]], "actor/perf/max_memory_allocated_gb": [[1, 138.72470092773438], [2, 138.79859924316406], [3, 138.79859924316406], [4, 138.79859924316406], [5, 138.79859924316406], [6, 138.79859924316406], [7, 138.79859924316406], [8, 138.79859924316406], [9, 138.79859924316406], [10, 138.79859924316406], [11, 138.79859924316406], [12, 138.79859924316406], [13, 138.79859924316406], [14, 138.79859924316406], [15, 138.79859924316406], [16, 138.79859924316406], [17, 138.79859924316406], [18, 138.79859924316406], [19, 138.79859924316406], [20, 138.79859924316406], [21, 138.79859924316406], [22, 138.79859924316406], [23, 138.79859924316406], [24, 138.81036376953125], [25, 138.81036376953125], [26, 138.81036376953125], [27, 138.81036376953125], [28, 138.81036376953125], [29, 138.81036376953125], [30, 138.81036376953125], [31, 138.81036376953125], [32, 138.81036376953125]], "actor/perf/max_memory_reserved_gb": [[1, 141.482421875], [2, 141.658203125], [3, 141.658203125], [4, 141.658203125], [5, 141.755859375], [6, 141.755859375], [7, 141.755859375], [8, 141.755859375], [9, 141.755859375], [10, 141.755859375], [11, 141.755859375], [12, 141.755859375], [13, 141.755859375], [14, 141.755859375], [15, 141.755859375], [16, 141.755859375], [17, 141.77734375], [18, 141.77734375], [19, 141.794921875], [20, 141.794921875], [21, 141.794921875], [22, 141.794921875], [23, 141.794921875], [24, 141.794921875], [25, 141.794921875], [26, 141.794921875], [27, 141.794921875], [28, 141.794921875], [29, 141.794921875], [30, 141.794921875], [31, 141.794921875], [32, 141.794921875]], "actor/perf/cpu_memory_used_gb": [[1, 300.56488037109375], [2, 299.7337341308594], [3, 300.05938720703125], [4, 301.9954833984375], [5, 270.6622314453125], [6, 181.4723663330078], [7, 176.7597198486328], [8, 179.78358459472656], [9, 202.521240234375], [10, 192.90045166015625], [11, 193.68179321289062], [12, 198.88619995117188], [13, 195.3363494873047], [14, 195.83114624023438], [15, 196.44036865234375], [16, 196.65780639648438], [17, 196.93099975585938], [18, 196.59324645996094], [19, 203.61431884765625], [20, 201.22357177734375], [21, 333.27972412109375], [22, 333.6487731933594], [23, 329.39788818359375], [24, 327.126708984375], [25, 334.3521728515625], [26, 334.8305358886719], [27, 329.1531982421875], [28, 334.323974609375], [29, 331.074462890625], [30, 327.37451171875], [31, 328.8643798828125], [32, 336.3139343261719]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.2777651846408844], [2, 0.2771637439727783], [3, 0.2788689434528351], [4, 0.27476927638053894], [5, 0.2768319845199585], [6, 0.27437716722488403], [7, 0.27424052357673645], [8, 0.2756670117378235], [9, 0.276621550321579], [10, 0.2775226831436157], [11, 0.2789190709590912], [12, 0.2779328227043152], [13, 0.27688291668891907], [14, 0.2783803641796112], [15, 0.27723628282546997], [16, 0.2771866023540497], [17, 0.2769737243652344], [18, 0.27970707416534424], [19, 0.2780309021472931], [20, 0.2803579568862915], [21, 0.274425208568573], [22, 0.27670732140541077], [23, 0.2768557369709015], [24, 0.26246213912963867], [25, 0.2648125886917114], [26, 0.26429346203804016], [27, 0.27286601066589355], [28, 0.27018943428993225], [29, 0.27070218324661255], [30, 0.2763739824295044], [31, 0.27868595719337463], [32, 0.2809884250164032]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "critic/score/mean": [[1, -0.1328125], [2, -0.3125], [3, -0.05078125], [4, -0.23828125], [5, -0.328125], [6, -0.2109375], [7, -0.0625], [8, -0.1640625], [9, -0.14453125], [10, -0.1640625], [11, -0.12890625], [12, -0.10546875], [13, -0.05078125], [14, -0.10546875], [15, -0.17578125], [16, -0.0546875], [17, -0.09375], [18, 0.14453125], [19, -0.02734375], [20, 0.09765625], [21, 0.140625], [22, 0.1796875], [23, 0.25], [24, -0.04296875], [25, 0.10546875], [26, 0.12109375], [27, 0.26953125], [28, 0.171875], [29, 0.21484375], [30, 0.109375], [31, 0.1171875], [32, 0.1875]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0]], "critic/rewards/mean": [[1, -0.1328125], [2, -0.3125], [3, -0.05078125], [4, -0.23828125], [5, -0.328125], [6, -0.2109375], [7, -0.0625], [8, -0.1640625], [9, -0.14453125], [10, -0.1640625], [11, -0.12890625], [12, -0.10546875], [13, -0.05078125], [14, -0.10546875], [15, -0.17578125], [16, -0.0546875], [17, -0.09375], [18, 0.14453125], [19, -0.02734375], [20, 0.09765625], [21, 0.140625], [22, 0.1796875], [23, 0.25], [24, -0.04296875], [25, 0.10546875], [26, 0.12109375], [27, 0.26953125], [28, 0.171875], [29, 0.21484375], [30, 0.109375], [31, 0.1171875], [32, 0.1875]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0]], "critic/advantages/mean": [[1, -0.01853821612894535], [2, -0.009920408017933369], [3, -0.02253403514623642], [4, -0.020802458748221397], [5, -0.015477066859602928], [6, -0.020579185336828232], [7, -0.025985637679696083], [8, -0.020141873508691788], [9, -0.025944463908672333], [10, -0.02712375670671463], [11, -0.01754733920097351], [12, -0.01790698431432247], [13, -0.03131363168358803], [14, -0.024309223517775536], [15, -0.033870067447423935], [16, -0.03046206757426262], [17, -0.022365203127264977], [18, -0.02226274274289608], [19, -0.02481837384402752], [20, -0.025886520743370056], [21, -0.033037032932043076], [22, -0.0252387598156929], [23, -0.025985417887568474], [24, -0.028403332456946373], [25, -0.024433143436908722], [26, -0.024844836443662643], [27, -0.030139891430735588], [28, -0.028363598510622978], [29, -0.02725731022655964], [30, -0.031104562804102898], [31, -0.04252319410443306], [32, -0.03491196036338806]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 2.474870204925537], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 2.474870204925537], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 2.474870204925537], [32, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537]], "critic/returns/mean": [[1, -0.01853821612894535], [2, -0.009920408017933369], [3, -0.02253403514623642], [4, -0.020802458748221397], [5, -0.015477066859602928], [6, -0.020579185336828232], [7, -0.025985637679696083], [8, -0.020141873508691788], [9, -0.025944463908672333], [10, -0.02712375670671463], [11, -0.01754733920097351], [12, -0.01790698431432247], [13, -0.03131363168358803], [14, -0.024309223517775536], [15, -0.033870067447423935], [16, -0.03046206757426262], [17, -0.022365203127264977], [18, -0.02226274274289608], [19, -0.02481837384402752], [20, -0.025886520743370056], [21, -0.033037032932043076], [22, -0.0252387598156929], [23, -0.025985417887568474], [24, -0.028403332456946373], [25, -0.024433143436908722], [26, -0.024844836443662643], [27, -0.030139891430735588], [28, -0.028363598510622978], [29, -0.02725731022655964], [30, -0.031104562804102898], [31, -0.04252319410443306], [32, -0.03491196036338806]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 2.474870204925537], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 2.474870204925537], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 2.474870204925537], [32, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537]], "response_length/mean": [[1, 6635.802734375], [2, 7020.708984375], [3, 6778.734375], [4, 6911.220703125], [5, 7150.6484375], [6, 6929.01171875], [7, 6843.1015625], [8, 6987.697265625], [9, 6908.177734375], [10, 6839.884765625], [11, 6830.12109375], [12, 6618.24609375], [13, 6697.09765625], [14, 6660.26171875], [15, 6854.794921875], [16, 6703.2734375], [17, 6406.17578125], [18, 6315.986328125], [19, 6745.388671875], [20, 6287.1015625], [21, 6247.48828125], [22, 6072.75], [23, 6096.4765625], [24, 6457.12109375], [25, 6199.10546875], [26, 6331.900390625], [27, 5944.458984375], [28, 6143.955078125], [29, 6087.689453125], [30, 6426.814453125], [31, 6239.8515625], [32, 6056.87109375]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0]], "response_length/min": [[1, 1395.0], [2, 1504.0], [3, 1707.0], [4, 1689.0], [5, 2612.0], [6, 1246.0], [7, 2152.0], [8, 1511.0], [9, 1240.0], [10, 1410.0], [11, 2263.0], [12, 1813.0], [13, 1296.0], [14, 1382.0], [15, 1645.0], [16, 1299.0], [17, 1354.0], [18, 1950.0], [19, 1615.0], [20, 1529.0], [21, 1002.0], [22, 1401.0], [23, 751.0], [24, 1279.0], [25, 1459.0], [26, 1537.0], [27, 1340.0], [28, 1382.0], [29, 1144.0], [30, 1814.0], [31, 1358.0], [32, 1519.0]], "response_length/clip_ratio": [[1, 0.529296875], [2, 0.615234375], [3, 0.490234375], [4, 0.5859375], [5, 0.603515625], [6, 0.572265625], [7, 0.5078125], [8, 0.521484375], [9, 0.525390625], [10, 0.515625], [11, 0.529296875], [12, 0.50390625], [13, 0.484375], [14, 0.515625], [15, 0.552734375], [16, 0.494140625], [17, 0.515625], [18, 0.3984375], [19, 0.49609375], [20, 0.43359375], [21, 0.392578125], [22, 0.376953125], [23, 0.365234375], [24, 0.4921875], [25, 0.421875], [26, 0.390625], [27, 0.35546875], [28, 0.361328125], [29, 0.37890625], [30, 0.421875], [31, 0.40625], [32, 0.365234375]], "response_length_non_aborted/mean": [[1, 6635.802734375], [2, 7020.708984375], [3, 6778.734375], [4, 6911.220703125], [5, 7150.6484375], [6, 6929.01171875], [7, 6843.1015625], [8, 6987.697265625], [9, 6908.177734375], [10, 6839.884765625], [11, 6830.12109375], [12, 6618.24609375], [13, 6697.09765625], [14, 6660.26171875], [15, 6854.794921875], [16, 6703.2734375], [17, 6406.17578125], [18, 6315.986328125], [19, 6745.388671875], [20, 6287.1015625], [21, 6247.48828125], [22, 6072.75], [23, 6096.4765625], [24, 6457.12109375], [25, 6199.10546875], [26, 6331.900390625], [27, 5944.458984375], [28, 6143.955078125], [29, 6087.689453125], [30, 6426.814453125], [31, 6239.8515625], [32, 6056.87109375]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0]], "response_length_non_aborted/min": [[1, 1395.0], [2, 1504.0], [3, 1707.0], [4, 1689.0], [5, 2612.0], [6, 1246.0], [7, 2152.0], [8, 1511.0], [9, 1240.0], [10, 1410.0], [11, 2263.0], [12, 1813.0], [13, 1296.0], [14, 1382.0], [15, 1645.0], [16, 1299.0], [17, 1354.0], [18, 1950.0], [19, 1615.0], [20, 1529.0], [21, 1002.0], [22, 1401.0], [23, 751.0], [24, 1279.0], [25, 1459.0], [26, 1537.0], [27, 1340.0], [28, 1382.0], [29, 1144.0], [30, 1814.0], [31, 1358.0], [32, 1519.0]], "response_length_non_aborted/clip_ratio": [[1, 0.529296875], [2, 0.615234375], [3, 0.490234375], [4, 0.5859375], [5, 0.603515625], [6, 0.572265625], [7, 0.5078125], [8, 0.521484375], [9, 0.525390625], [10, 0.515625], [11, 0.529296875], [12, 0.50390625], [13, 0.484375], [14, 0.515625], [15, 0.552734375], [16, 0.494140625], [17, 0.515625], [18, 0.3984375], [19, 0.49609375], [20, 0.43359375], [21, 0.392578125], [22, 0.376953125], [23, 0.365234375], [24, 0.4921875], [25, 0.421875], [26, 0.390625], [27, 0.35546875], [28, 0.361328125], [29, 0.37890625], [30, 0.421875], [31, 0.40625], [32, 0.365234375]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625], [11, 158.078125], [12, 157.6875], [13, 155.546875], [14, 158.875], [15, 161.21875], [16, 161.96875], [17, 155.875], [18, 148.78125], [19, 145.625], [20, 143.328125], [21, 145.6875], [22, 141.71875], [23, 160.421875], [24, 160.171875], [25, 149.5], [26, 158.046875], [27, 165.125], [28, 157.53125], [29, 151.359375], [30, 151.46875], [31, 162.46875], [32, 151.328125]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0], [11, 529.0], [12, 777.0], [13, 497.0], [14, 320.0], [15, 902.0], [16, 622.0], [17, 781.0], [18, 281.0], [19, 260.0], [20, 387.0], [21, 505.0], [22, 432.0], [23, 833.0], [24, 424.0], [25, 381.0], [26, 611.0], [27, 698.0], [28, 648.0], [29, 738.0], [30, 302.0], [31, 483.0], [32, 335.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0], [11, 78.0], [12, 80.0], [13, 77.0], [14, 82.0], [15, 94.0], [16, 75.0], [17, 83.0], [18, 88.0], [19, 85.0], [20, 85.0], [21, 86.0], [22, 81.0], [23, 83.0], [24, 89.0], [25, 76.0], [26, 84.0], [27, 80.0], [28, 81.0], [29, 81.0], [30, 86.0], [31, 81.0], [32, 77.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.015625], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625]], "timing_s/gen": [[1, 146.3426513671875], [2, 152.4089813232422], [3, 148.3569793701172], [4, 150.34857177734375], [5, 154.41885375976562], [6, 152.34217834472656], [7, 148.37472534179688], [8, 152.36178588867188], [9, 150.3591766357422], [10, 150.35182189941406], [11, 148.32635498046875], [12, 144.32867431640625], [13, 144.33106994628906], [14, 144.55557250976562], [15, 148.34194946289062], [16, 144.3305206298828], [17, 140.33984375], [18, 140.3426971435547], [19, 146.4121551513672], [20, 136.31414794921875], [21, 136.32762145996094], [22, 130.5508575439453], [23, 130.34466552734375], [24, 140.32041931152344], [25, 134.69381713867188], [26, 136.46885681152344], [27, 122.295654296875], [28, 132.31056213378906], [29, 132.31283569335938], [30, 140.3238067626953], [31, 135.2230682373047], [32, 128.31944274902344]], "timing_s/old_log_prob": [[1, 61.71530532836914], [2, 64.3664779663086], [3, 62.07248306274414], [4, 63.966957092285156], [5, 65.48114013671875], [6, 63.63883590698242], [7, 63.208290100097656], [8, 65.11968994140625], [9, 64.00226593017578], [10, 62.72478485107422], [11, 62.85531234741211], [12, 60.68635177612305], [13, 61.534358978271484], [14, 61.23237609863281], [15, 63.305381774902344], [16, 61.868160247802734], [17, 59.249759674072266], [18, 58.09908676147461], [19, 61.713958740234375], [20, 59.762577056884766], [21, 59.285667419433594], [22, 56.99626541137695], [23, 56.759918212890625], [24, 60.78017807006836], [25, 62.79180145263672], [26, 60.91537857055664], [27, 57.025875091552734], [28, 58.19757080078125], [29, 57.928340911865234], [30, 61.30696487426758], [31, 59.89190673828125], [32, 55.550628662109375]], "timing_s/ref": [[1, 59.286415100097656], [2, 62.36070251464844], [3, 60.51194763183594], [4, 61.46377182006836], [5, 63.57019805908203], [6, 61.62741470336914], [7, 61.12394332885742], [8, 63.00594711303711], [9, 61.75947570800781], [10, 60.97864532470703], [11, 60.948917388916016], [12, 60.17451858520508], [13, 59.72201156616211], [14, 59.4432373046875], [15, 61.32529830932617], [16, 60.79209899902344], [17, 57.457332611083984], [18, 56.577903747558594], [19, 60.062477111816406], [20, 55.873477935791016], [21, 60.83062744140625], [22, 59.646175384521484], [23, 55.04676818847656], [24, 58.33430099487305], [25, 57.93105697631836], [26, 60.80807113647461], [27, 55.57497787475586], [28, 56.646995544433594], [29, 57.97015380859375], [30, 59.57415008544922], [31, 55.93248748779297], [32, 54.323333740234375]], "timing_s/adv": [[1, 0.40152251720428467], [2, 0.3768983483314514], [3, 0.38739222288131714], [4, 0.3757397532463074], [5, 0.3797980844974518], [6, 0.8203797340393066], [7, 0.3404961824417114], [8, 0.3429807722568512], [9, 0.37960612773895264], [10, 0.36418887972831726], [11, 0.35571160912513733], [12, 0.3415989279747009], [13, 0.33952632546424866], [14, 0.3587256371974945], [15, 0.3865733742713928], [16, 0.41112497448921204], [17, 0.8813337087631226], [18, 0.3817962408065796], [19, 0.3675128221511841], [20, 0.3339652419090271], [21, 0.33603015542030334], [22, 0.3968760669231415], [23, 0.4711126983165741], [24, 0.38401129841804504], [25, 0.3846564292907715], [26, 0.4166831076145172], [27, 0.8311758637428284], [28, 0.3632829189300537], [29, 0.37282779812812805], [30, 0.3550838828086853], [31, 0.34643253684043884], [32, 0.821414053440094]], "timing_s/update_actor": [[1, 155.97317504882812], [2, 165.10897827148438], [3, 159.2040252685547], [4, 164.0150909423828], [5, 168.48733520507812], [6, 164.31756591796875], [7, 162.68478393554688], [8, 165.38343811035156], [9, 163.27105712890625], [10, 160.5936737060547], [11, 160.57838439941406], [12, 155.11264038085938], [13, 157.7923126220703], [14, 156.20069885253906], [15, 161.88031005859375], [16, 157.95196533203125], [17, 150.92750549316406], [18, 146.623291015625], [19, 157.86416625976562], [20, 145.99819946289062], [21, 148.12242126464844], [22, 142.83628845214844], [23, 143.9783172607422], [24, 160.04754638671875], [25, 153.22769165039062], [26, 154.47410583496094], [27, 142.4904327392578], [28, 148.6787109375], [29, 146.48733520507812], [30, 151.1110382080078], [31, 146.01136779785156], [32, 140.3754119873047]], "timing_s/update_weights": [[1, 3.739914655685425], [2, 3.4303886890411377], [3, 3.904656410217285], [4, 3.818552255630493], [5, 3.6741158962249756], [6, 3.726724147796631], [7, 3.808418035507202], [8, 3.6808841228485107], [9, 3.5065054893493652], [10, 3.536125659942627], [11, 3.6494038105010986], [12, 3.7446646690368652], [13, 4.221850395202637], [14, 4.0146379470825195], [15, 3.6032936573028564], [16, 3.871891498565674], [17, 3.678354501724243], [18, 3.6634762287139893], [19, 3.486337900161743], [20, 4.091976642608643], [21, 3.7250611782073975], [22, 3.783371686935425], [23, 3.98799204826355], [24, 4.093010425567627], [25, 3.651923894882202], [26, 4.851154327392578], [27, 3.8049333095550537], [28, 3.93424391746521], [29, 3.8358006477355957], [30, 3.6888091564178467], [31, 3.780841827392578], [32, 3.7567222118377686]], "timing_s/step": [[1, 452.8828430175781], [2, 448.1515808105469], [3, 434.5347900390625], [4, 444.0868225097656], [5, 456.1083068847656], [6, 446.572998046875], [7, 439.6929931640625], [8, 449.99456787109375], [9, 443.3860778808594], [10, 438.6466369628906], [11, 436.828857421875], [12, 424.48992919921875], [13, 428.0364074707031], [14, 425.9016418457031], [15, 438.94036865234375], [16, 429.33294677734375], [17, 412.6375427246094], [18, 405.79254150390625], [19, 430.0030517578125], [20, 465.7974548339844], [21, 408.7230224609375], [22, 394.3247375488281], [23, 390.6857604980469], [24, 424.0566711425781], [25, 412.77911376953125], [26, 418.03741455078125], [27, 382.1180114746094], [28, 400.2269592285156], [29, 399.0040588378906], [30, 416.4720458984375], [31, 401.2811584472656], [32, 428.7015075683594]], "timing_per_token_ms/adv": [[1, 0.00011562980216694996], [2, 0.00010269969789078459], [3, 0.00010906853276537731], [4, 0.00010394456330686808], [5, 0.00010160169040318578], [6, 0.00022680229449179024], [7, 9.511693497188389e-05], [8, 9.375021909363568e-05], [9, 0.0001050110804499127], [10, 0.00010177589865634218], [11, 9.94174915831536e-05], [12, 9.846397733781487e-05], [13, 9.677101479610428e-05], [14, 0.00010274555825162679], [15, 0.00010761468729469925], [16, 0.00011696287401719019], [17, 0.0002623196633066982], [18, 0.00011534765508258715], [19, 0.00010416442091809586], [20, 0.00010143581312149763], [21, 0.00010265772289130837], [22, 0.00012473287642933428], [23, 0.00014706038928125054], [24, 0.00011334272858221084], [25, 0.00011833812459371984], [26, 0.00012539919407572597], [27, 0.00026571209309622645], [28, 0.00011259835446253419], [29, 0.00011671319225570187], [30, 0.00010542617383180186], [31, 0.00010568450670689344], [32, 0.00025842024479061365]], "timing_per_token_ms/ref": [[1, 0.01707320660352707], [2, 0.016992447897791862], [3, 0.017036866396665573], [4, 0.017003323882818222], [5, 0.017005981877446175], [6, 0.01703752391040325], [7, 0.01707485318183899], [8, 0.017222018912434578], [9, 0.017084628343582153], [10, 0.01704103872179985], [11, 0.01703455299139023], [12, 0.017344968393445015], [13, 0.01702183112502098], [14, 0.017025625333189964], [15, 0.01707179844379425], [16, 0.017295029014348984], [17, 0.01710156723856926], [18, 0.017093224450945854], [19, 0.01702355034649372], [20, 0.016970543190836906], [21, 0.01858385093510151], [22, 0.01874600164592266], [23, 0.017183149233460426], [24, 0.017217641696333885], [25, 0.017822276800870895], [26, 0.018299957737326622], [27, 0.017766328528523445], [28, 0.017557550221681595], [29, 0.01814747042953968], [30, 0.017687860876321793], [31, 0.01706305518746376], [32, 0.017090344801545143]], "timing_per_token_ms/gen": [[1, 0.04307323694229126], [2, 0.042399391531944275], [3, 0.042745400220155716], [4, 0.042488809674978256], [5, 0.042177896946668625], [6, 0.04294166713953018], [7, 0.04234839603304863], [8, 0.04258650541305542], [9, 0.04251052439212799], [10, 0.04293287545442581], [11, 0.04241504892706871], [12, 0.04259314760565758], [13, 0.04209235683083534], [14, 0.04239099100232124], [15, 0.04226681590080261], [16, 0.04205341264605522], [17, 0.042787034064531326], [18, 0.0433988980948925], [19, 0.04239359125494957], [20, 0.04234679043292999], [21, 0.042619507759809494], [22, 0.04198791831731796], [23, 0.041758451610803604], [24, 0.04244357720017433], [25, 0.042437393218278885], [26, 0.04209490492939949], [27, 0.04018173739314079], [28, 0.04206070303916931], [29, 0.042450182139873505], [30, 0.04264475777745247], [31, 0.042325932532548904], [32, 0.0413784421980381]], "timing_per_token_ms/update_actor": [[1, 0.04491690173745155], [2, 0.04498996213078499], [3, 0.04482317343354225], [4, 0.0453731007874012], [5, 0.04507289081811905], [6, 0.04542725533246994], [7, 0.045445673167705536], [8, 0.04520583897829056], [9, 0.04516594484448433], [10, 0.04487936943769455], [11, 0.04487989842891693], [12, 0.04471035301685333], [13, 0.044973600655794144], [14, 0.04473872482776642], [15, 0.04506440460681915], [16, 0.04493649676442146], [17, 0.04492197558283806], [18, 0.04429759085178375], [19, 0.044743556529283524], [20, 0.04434427246451378], [21, 0.04525162652134895], [22, 0.04489154741168022], [23, 0.044943615794181824], [24, 0.0472387820482254], [25, 0.047139931470155716], [26, 0.04648839682340622], [27, 0.04555164650082588], [28, 0.046082478016614914], [29, 0.045857641845941544], [30, 0.04486561939120293], [31, 0.044542983174324036], [32, 0.04416268318891525]], "perf/total_num_tokens": [[1, 3472483.0], [2, 3669907.0], [3, 3551824.0], [4, 3614809.0], [5, 3738108.0], [6, 3617158.0], [7, 3579764.0], [8, 3658453.0], [9, 3614915.0], [10, 3578341.0], [11, 3577958.0], [12, 3469278.0], [13, 3508554.0], [14, 3491398.0], [15, 3592199.0], [16, 3515004.0], [17, 3359770.0], [18, 3309961.0], [19, 3528199.0], [20, 3292380.0], [21, 3273306.0], [22, 3181808.0], [23, 3203532.0], [24, 3388054.0], [25, 3250486.0], [26, 3322853.0], [27, 3128107.0], [28, 3226361.0], [29, 3194393.0], [30, 3368081.0], [31, 3277988.0], [32, 3178598.0]], "perf/time_per_step": [[1, 452.8828430175781], [2, 448.1515808105469], [3, 434.5347900390625], [4, 444.0868225097656], [5, 456.1083068847656], [6, 446.572998046875], [7, 439.6929931640625], [8, 449.99456787109375], [9, 443.3860778808594], [10, 438.6466369628906], [11, 436.828857421875], [12, 424.48992919921875], [13, 428.0364074707031], [14, 425.9016418457031], [15, 438.94036865234375], [16, 429.33294677734375], [17, 412.6375427246094], [18, 405.79254150390625], [19, 430.0030517578125], [20, 465.7974548339844], [21, 408.7230224609375], [22, 394.3247375488281], [23, 390.6857604980469], [24, 424.0566711425781], [25, 412.77911376953125], [26, 418.03741455078125], [27, 382.1180114746094], [28, 400.2269592285156], [29, 399.0040588378906], [30, 416.4720458984375], [31, 401.2811584472656], [32, 428.7015075683594]], "perf/throughput": [[1, 3833.754150390625], [2, 4094.492919921875], [3, 4086.927001953125], [4, 4069.93505859375], [5, 4097.82958984375], [6, 4049.90673828125], [7, 4070.75390625], [8, 4064.996826171875], [9, 4076.48681640625], [10, 4078.842529296875], [11, 4095.377197265625], [12, 4086.407958984375], [13, 4098.42919921875], [14, 4098.83154296875], [15, 4091.8984375], [16, 4093.564453125], [17, 4071.0908203125], [18, 4078.390625], [19, 4102.52783203125], [20, 3534.1328125], [21, 4004.308349609375], [22, 4034.502197265625], [23, 4099.88330078125], [24, 3994.812744140625], [25, 3937.319091796875], [26, 3974.3486328125], [27, 4093.116455078125], [28, 4030.664306640625], [29, 4002.9580078125], [30, 4043.5859375], [31, 4084.403076171875], [32, 3707.239013671875]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "timing_s/save_checkpoint": [[20, 63.32911682128906], [32, 45.45756530761719]]}, "dapo_vllm_dense8b_fp8tw": {"global_seqlen/min": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "global_seqlen/max": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "global_seqlen/balanced_min": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "global_seqlen/balanced_max": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "global_seqlen/mean": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "actor/entropy": [[1, 0.30722877383232117], [2, 0.3180537819862366], [3, 0.34084293246269226], [4, 0.3115260601043701], [5, 0.30577409267425537], [6, 0.2833823561668396], [7, 0.2718164324760437], [8, 0.2729954123497009], [9, 0.26724773645401], [10, 0.24386478960514069], [11, 0.23821017146110535], [12, 0.22245942056179047], [13, 0.21148812770843506], [14, 0.18675397336483002], [15, 0.16735856235027313], [16, 0.16492407023906708], [17, 0.14857441186904907], [18, 0.1439216285943985], [19, 0.13302844762802124], [20, 0.13282136619091034], [21, 0.11486919224262238], [22, 0.11357270926237106], [23, 0.10694844275712967], [24, 0.10038159042596817], [25, 0.08988118916749954], [26, 0.08917795121669769], [27, 0.08420392125844955], [28, 0.0882188230752945], [29, 0.07444718480110168], [30, 0.06828689575195312], [31, 0.06976789236068726], [32, 0.061899203807115555]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/rollout_probs_diff_max": [[1, 0.998921275138855], [2, 0.9999237656593323], [3, 0.9999974370002747], [4, 0.9999640583992004], [5, 0.9996596574783325], [6, 0.9999920129776001], [7, 0.99973464012146], [8, 0.9999645948410034], [9, 0.9998687505722046], [10, 0.9999039173126221], [11, 0.9999903440475464], [12, 0.9999998211860657], [13, 0.9999997019767761], [14, 1.0], [15, 0.9999997019767761], [16, 0.9999785423278809], [17, 0.9999995827674866], [18, 0.9999996423721313], [19, 0.9999999403953552], [20, 0.9999994039535522], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 0.9999998807907104], [26, 1.0], [27, 0.9999998807907104], [28, 1.0], [29, 0.9999997615814209], [30, 1.0], [31, 1.0], [32, 1.0]], "training/rollout_probs_diff_mean": [[1, 0.018226560205221176], [2, 0.01815115660429001], [3, 0.018951648846268654], [4, 0.018178259953856468], [5, 0.01916693150997162], [6, 0.018242524936795235], [7, 0.01877245493233204], [8, 0.019391248002648354], [9, 0.020330313593149185], [10, 0.01908082701265812], [11, 0.01952512562274933], [12, 0.020007971674203873], [13, 0.02058236673474312], [14, 0.020117715001106262], [15, 0.019511356949806213], [16, 0.02029622159898281], [17, 0.01991843804717064], [18, 0.020250117406249046], [19, 0.020191265270113945], [20, 0.02123052068054676], [21, 0.01957218535244465], [22, 0.020513009279966354], [23, 0.020477984100580215], [24, 0.020084792748093605], [25, 0.01948920264840126], [26, 0.02071712166070938], [27, 0.020136792212724686], [28, 0.022791944444179535], [29, 0.020426083356142044], [30, 0.02040490321815014], [31, 0.021972374990582466], [32, 0.020744657143950462]], "training/rollout_probs_diff_std": [[1, 0.03937924653291702], [2, 0.03900829702615738], [3, 0.039679788053035736], [4, 0.039815504103899], [5, 0.041560664772987366], [6, 0.04119905084371567], [7, 0.04352182522416115], [8, 0.04474559426307678], [9, 0.047238755971193314], [10, 0.046788133680820465], [11, 0.04814443737268448], [12, 0.050801221281290054], [13, 0.05374770611524582], [14, 0.055603351444005966], [15, 0.0563986711204052], [16, 0.0588945709168911], [17, 0.06018882244825363], [18, 0.06205759942531586], [19, 0.06346689909696579], [20, 0.06664091348648071], [21, 0.06604607403278351], [22, 0.06887239962816238], [23, 0.07052217423915863], [24, 0.07069879025220871], [25, 0.07201781868934631], [26, 0.07649549841880798], [27, 0.07693073153495789], [28, 0.08358790725469589], [29, 0.08181564509868622], [30, 0.08299901336431503], [31, 0.08781783282756805], [32, 0.0873713344335556]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9873858094215393], [2, 0.9898674488067627], [3, 0.9856197237968445], [4, 0.9871041774749756], [5, 0.9855777621269226], [6, 0.9863492250442505], [7, 0.9808735251426697], [8, 0.9848727583885193], [9, 0.978411853313446], [10, 0.9806129336357117], [11, 0.9757253527641296], [12, 0.977159321308136], [13, 0.9713966250419617], [14, 0.9677000641822815], [15, 0.9638240933418274], [16, 0.9598027467727661], [17, 0.957397997379303], [18, 0.9498878717422485], [19, 0.943847119808197], [20, 0.9382448196411133], [21, 0.9369417428970337], [22, 0.9338362216949463], [23, 0.9218438863754272], [24, 0.9216657876968384], [25, 0.9082053899765015], [26, 0.897092878818512], [27, 0.8968604803085327], [28, 0.8809303045272827], [29, 0.8654007315635681], [30, 0.8609212636947632], [31, 0.8472738265991211], [32, 0.8328931927680969]], "rollout_corr/training_ppl": [[1, 1.361785888671875], [2, 1.385759949684143], [3, 1.4123350381851196], [4, 1.3765417337417603], [5, 1.3641279935836792], [6, 1.3356627225875854], [7, 1.3211734294891357], [8, 1.3218166828155518], [9, 1.3209705352783203], [10, 1.287081003189087], [11, 1.2832688093185425], [12, 1.2654699087142944], [13, 1.2541985511779785], [14, 1.2269184589385986], [15, 1.2024471759796143], [16, 1.1999940872192383], [17, 1.1837871074676514], [18, 1.1797988414764404], [19, 1.1685659885406494], [20, 1.1689391136169434], [21, 1.1488500833511353], [22, 1.1488856077194214], [23, 1.1431564092636108], [24, 1.1374163627624512], [25, 1.126306176185608], [26, 1.1304073333740234], [27, 1.1215672492980957], [28, 1.1322025060653687], [29, 1.1154394149780273], [30, 1.1094757318496704], [31, 1.1177730560302734], [32, 1.1061946153640747]], "rollout_corr/training_log_ppl": [[1, 0.3051282465457916], [2, 0.3220295310020447], [3, 0.33920910954475403], [4, 0.3146422207355499], [5, 0.3078600764274597], [6, 0.28647539019584656], [7, 0.27547305822372437], [8, 0.275692880153656], [9, 0.2763051688671112], [10, 0.24975472688674927], [11, 0.24716146290302277], [12, 0.23363730311393738], [13, 0.22390921413898468], [14, 0.20308427512645721], [15, 0.182956725358963], [16, 0.18130341172218323], [17, 0.1674906313419342], [18, 0.16453760862350464], [19, 0.15512776374816895], [20, 0.15529465675354004], [21, 0.13821439445018768], [22, 0.13827741146087646], [23, 0.1332150399684906], [24, 0.1281610131263733], [25, 0.1185377985239029], [26, 0.12211925536394119], [27, 0.11441857367753983], [28, 0.12360680103302002], [29, 0.108953095972538], [30, 0.10363560169935226], [31, 0.11096106469631195], [32, 0.10056091099977493]], "rollout_corr/kl": [[1, 0.009153168648481369], [2, 0.009488312527537346], [3, 0.00997862871736288], [4, 0.009655062109231949], [5, 0.010227120481431484], [6, 0.009823501110076904], [7, 0.010726520791649818], [8, 0.011304767802357674], [9, 0.012217069044709206], [10, 0.01171146985143423], [11, 0.012557112611830235], [12, 0.013608871027827263], [13, 0.0151293920353055], [14, 0.015620624646544456], [15, 0.015725942328572273], [16, 0.016945885494351387], [17, 0.017486318945884705], [18, 0.018468212336301804], [19, 0.019235489889979362], [20, 0.02099044993519783], [21, 0.020727967843413353], [22, 0.02251937799155712], [23, 0.023148296400904655], [24, 0.023658450692892075], [25, 0.02429058961570263], [26, 0.02759958617389202], [27, 0.027793914079666138], [28, 0.03305347263813019], [29, 0.03142712265253067], [30, 0.03253607824444771], [31, 0.036824651062488556], [32, 0.03657718002796173]], "rollout_corr/k3_kl": [[1, 0.00935635156929493], [2, 0.009506997652351856], [3, 0.009962344542145729], [4, 0.009736207313835621], [5, 0.0102929612621665], [6, 0.00989567767828703], [7, 0.010870380327105522], [8, 0.011347617022693157], [9, 0.012368117459118366], [10, 0.011758875101804733], [11, 0.012481988407671452], [12, 0.013562698848545551], [13, 0.0150327542796731], [14, 0.015469584614038467], [15, 0.015980718657374382], [16, 0.01703859306871891], [17, 0.01735611818730831], [18, 0.018492892384529114], [19, 0.019608745351433754], [20, 0.021086884662508965], [21, 0.02034568227827549], [22, 0.022260187193751335], [23, 0.0231823418289423], [24, 0.023399414494633675], [25, 0.023941896855831146], [26, 0.027150744572281837], [27, 0.027470441535115242], [28, 0.03285448998212814], [29, 0.03172888606786728], [30, 0.03328424319624901], [31, 0.03645365312695503], [32, 0.03658337518572807]], "rollout_corr/rollout_ppl": [[1, 1.3493586778640747], [2, 1.3726050853729248], [3, 1.398284912109375], [4, 1.3632570505142212], [5, 1.3502869606018066], [6, 1.3224107027053833], [7, 1.3070971965789795], [8, 1.3069179058074951], [9, 1.304794192314148], [10, 1.2719014883041382], [11, 1.2673307657241821], [12, 1.248308777809143], [13, 1.2355464696884155], [14, 1.2073837518692017], [15, 1.1836708784103394], [16, 1.1799707412719727], [17, 1.163196325302124], [18, 1.1584607362747192], [19, 1.1465855836868286], [20, 1.1448557376861572], [21, 1.1255857944488525], [22, 1.1236635446548462], [23, 1.1165868043899536], [24, 1.1108919382095337], [25, 1.0992687940597534], [26, 1.0996599197387695], [27, 1.0911331176757812], [28, 1.096043348312378], [29, 1.0811102390289307], [30, 1.0743857622146606], [31, 1.0770660638809204], [32, 1.0673613548278809]], "rollout_corr/rollout_log_ppl": [[1, 0.2960893213748932], [2, 0.3126377761363983], [3, 0.3294261395931244], [4, 0.3051246702671051], [5, 0.29775354266166687], [6, 0.27662691473960876], [7, 0.2649190425872803], [8, 0.2644958794116974], [9, 0.264091819524765], [10, 0.23798072338104248], [11, 0.2347981333732605], [12, 0.22009284794330597], [13, 0.20911994576454163], [14, 0.18715377151966095], [15, 0.16737061738967896], [16, 0.16463077068328857], [17, 0.15007469058036804], [18, 0.1463971883058548], [19, 0.13625729084014893], [20, 0.13463708758354187], [21, 0.11787813156843185], [22, 0.1161932498216629], [23, 0.10984279960393906], [24, 0.10472096502780914], [25, 0.09436337649822235], [26, 0.09469503909349442], [27, 0.0870223343372345], [28, 0.0913144052028656], [29, 0.07782216370105743], [30, 0.07160153985023499], [31, 0.07402260601520538], [32, 0.06500722467899323]], "rollout_corr/log_ppl_diff": [[1, 0.009038927033543587], [2, 0.00939173810184002], [3, 0.009782955050468445], [4, 0.009517543017864227], [5, 0.010106547735631466], [6, 0.009848461486399174], [7, 0.010554013773798943], [8, 0.011197001673281193], [9, 0.012213333509862423], [10, 0.011773963458836079], [11, 0.012363329529762268], [12, 0.013544464483857155], [13, 0.01478927955031395], [14, 0.015930501744151115], [15, 0.01558612659573555], [16, 0.016672633588314056], [17, 0.017415959388017654], [18, 0.018140437081456184], [19, 0.018870454281568527], [20, 0.020657580345869064], [21, 0.020336255431175232], [22, 0.022084161639213562], [23, 0.02337222918868065], [24, 0.023440053686499596], [25, 0.02417442947626114], [26, 0.027424214407801628], [27, 0.02739623561501503], [28, 0.03229239583015442], [29, 0.03113093413412571], [30, 0.032034069299697876], [31, 0.03693845123052597], [32, 0.03555367887020111]], "rollout_corr/log_ppl_abs_diff": [[1, 0.009038927033543587], [2, 0.00939173810184002], [3, 0.009782955050468445], [4, 0.009518291801214218], [5, 0.010106547735631466], [6, 0.009848461486399174], [7, 0.010554324835538864], [8, 0.011197001673281193], [9, 0.012213333509862423], [10, 0.011773963458836079], [11, 0.012363329529762268], [12, 0.013544464483857155], [13, 0.01478927955031395], [14, 0.015930501744151115], [15, 0.01558612659573555], [16, 0.016672633588314056], [17, 0.017415959388017654], [18, 0.018140437081456184], [19, 0.018870454281568527], [20, 0.020657580345869064], [21, 0.020336687564849854], [22, 0.022084161639213562], [23, 0.02337222918868065], [24, 0.023440053686499596], [25, 0.02417442947626114], [26, 0.027424214407801628], [27, 0.02739623561501503], [28, 0.03229239583015442], [29, 0.03113093413412571], [30, 0.032034069299697876], [31, 0.03693845123052597], [32, 0.03555367887020111]], "rollout_corr/log_ppl_diff_max": [[1, 0.018735617399215698], [2, 0.01673993468284607], [3, 0.02128779888153076], [4, 0.01932358741760254], [5, 0.01815935969352722], [6, 0.02031037211418152], [7, 0.02002185583114624], [8, 0.020291566848754883], [9, 0.024336397647857666], [10, 0.031308457255363464], [11, 0.023429125547409058], [12, 0.02930508553981781], [13, 0.02855217456817627], [14, 0.04740436375141144], [15, 0.03465510904788971], [16, 0.036293596029281616], [17, 0.03701336681842804], [18, 0.03481611609458923], [19, 0.03810387849807739], [20, 0.05083933472633362], [21, 0.04195624589920044], [22, 0.04979008436203003], [23, 0.06180891394615173], [24, 0.05379929393529892], [25, 0.052462249994277954], [26, 0.056596145033836365], [27, 0.05979831516742706], [28, 0.07043780386447906], [29, 0.06721466779708862], [30, 0.06051743030548096], [31, 0.08862616121768951], [32, 0.07242391258478165]], "rollout_corr/log_ppl_diff_min": [[1, 0.0027085840702056885], [2, 0.0033059269189834595], [3, 0.0009731054306030273], [4, -0.00019180797971785069], [5, 0.002984076738357544], [6, 0.0031616538763046265], [7, -7.957965135574341e-05], [8, 0.003628931939601898], [9, 0.003030136227607727], [10, 0.002136245369911194], [11, 0.003682434558868408], [12, 0.0041351318359375], [13, 0.002199999988079071], [14, 0.005689471960067749], [15, 0.0009531602263450623], [16, 0.0020132791250944138], [17, 0.004051201045513153], [18, 0.005103938281536102], [19, 0.0038998499512672424], [20, 0.002422913908958435], [21, -0.00011042505502700806], [22, 0.009303689002990723], [23, 0.006450742483139038], [24, 0.006246538832783699], [25, 0.007063083350658417], [26, 0.002424776554107666], [27, 0.00859854370355606], [28, 0.010927565395832062], [29, 0.004237065091729164], [30, 0.012849576771259308], [31, 0.009299404919147491], [32, 0.01067168265581131]], "rollout_corr/ppl_ratio": [[1, 1.00908362865448], [2, 1.0094395875930786], [3, 1.0098356008529663], [4, 1.009567141532898], [5, 1.0101611614227295], [6, 1.0099012851715088], [7, 1.0106148719787598], [8, 1.0112652778625488], [9, 1.0122934579849243], [10, 1.011850357055664], [11, 1.0124461650848389], [12, 1.0136440992355347], [13, 1.0149097442626953], [14, 1.0160715579986572], [15, 1.0157225131988525], [16, 1.0168273448944092], [17, 1.017582654953003], [18, 1.0183210372924805], [19, 1.019065260887146], [20, 1.0208964347839355], [21, 1.0205681324005127], [22, 1.0223523378372192], [23, 1.0236858129501343], [24, 1.0237481594085693], [25, 1.024500846862793], [26, 1.0278425216674805], [27, 1.027812123298645], [28, 1.0328729152679443], [29, 1.0316673517227173], [30, 1.0325970649719238], [31, 1.0377014875411987], [32, 1.0362627506256104]], "rollout_corr/chi2_token": [[1, 0.022981762886047363], [2, 0.02535402774810791], [3, 0.024051308631896973], [4, 0.023113727569580078], [5, 0.02557373046875], [6, 0.024715423583984375], [7, 0.07964968681335449], [8, 0.03797566890716553], [9, 0.03526496887207031], [10, 0.031171798706054688], [11, 0.034233808517456055], [12, 0.04550468921661377], [13, 0.04800546169281006], [14, 0.052803874015808105], [15, 0.3964078426361084], [16, 0.05856287479400635], [17, 0.08464395999908447], [18, 0.09481275081634521], [19, 0.5550433397293091], [20, 0.1518460512161255], [21, 0.07193708419799805], [22, 0.0916292667388916], [23, 0.11047470569610596], [24, 0.29336512088775635], [25, 0.12656736373901367], [26, 0.13659000396728516], [27, 0.16972923278808594], [28, 0.21430683135986328], [29, 3.1627540588378906], [30, 4.8510589599609375], [31, 0.4239150285720825], [32, 0.4805769920349121]], "rollout_corr/chi2_seq": [[1, -0.9999999403953552], [2, -1.0], [3, -0.9999974370002747], [4, -0.9536417722702026], [5, -1.0], [6, -1.0], [7, -0.9966461658477783], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -0.9999958276748657], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -0.9999999403953552], [21, -0.9974866509437561], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -0.9999971985816956], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0]], "actor/pg_clipfrac": [[1, 0.010590987280011177], [2, 0.007444937247782946], [3, 0.012676115147769451], [4, 0.008056312799453735], [5, 0.012368595227599144], [6, 0.01069136057049036], [7, 0.012860417366027832], [8, 0.009813010692596436], [9, 0.010713869705796242], [10, 0.011955895461142063], [11, 0.01092253066599369], [12, 0.010190808214247227], [13, 0.012121514417231083], [14, 0.011438822373747826], [15, 0.01027095690369606], [16, 0.012280399911105633], [17, 0.011432630009949207], [18, 0.007755347061902285], [19, 0.011210610158741474], [20, 0.011812715791165829], [21, 0.009694060310721397], [22, 0.009558453224599361], [23, 0.008707493543624878], [24, 0.010339369997382164], [25, 0.0086729871109128], [26, 0.010268870741128922], [27, 0.0090703833848238], [28, 0.013143335469067097], [29, 0.007590003777295351], [30, 0.010194730013608932], [31, 0.01045310590416193], [32, 0.009183378890156746]], "actor/ppo_kl": [[1, 4.8915473598754033e-05], [2, 4.406187144923024e-05], [3, 0.00015278111095540226], [4, 2.9937327781226486e-05], [5, 0.00014772257418371737], [6, 0.0001874784065876156], [7, 0.00030945418984629214], [8, 0.00016605529526714236], [9, 0.00027060488355346024], [10, 0.0002452716580592096], [11, 0.00037086926749907434], [12, 0.0006087702931836247], [13, 0.0008261059410870075], [14, 0.00038342690095305443], [15, 0.000356754579115659], [16, 0.00040696474025025964], [17, 0.0003771694900933653], [18, 0.0005688429810106754], [19, 0.0003630175779107958], [20, 0.00044781292672269046], [21, 0.0005836030468344688], [22, 0.0005203550681471825], [23, 0.0005202168831601739], [24, 0.0005340332281775773], [25, 0.0006013732054270804], [26, 0.0005864750710316002], [27, 0.0006931763491593301], [28, 0.001000552554614842], [29, 0.0009822716237977147], [30, 0.0005943895084783435], [31, 0.0009926862549036741], [32, 0.0007270435453392565]], "actor/pg_clipfrac_lower": [[1, 2.7711534130503424e-05], [2, 2.06155855266843e-05], [3, 3.191794530721381e-05], [4, 2.9952961995149963e-05], [5, 5.374259490054101e-05], [6, 4.445895319804549e-05], [7, 5.657063957187347e-05], [8, 6.161759665701538e-05], [9, 5.890961620025337e-05], [10, 8.263592462753877e-05], [11, 7.939842180348933e-05], [12, 8.119566336972639e-05], [13, 0.00011587943299673498], [14, 0.0001806448126444593], [15, 0.0001961625093827024], [16, 0.00019571046868804842], [17, 0.00022442711633630097], [18, 0.0001456513855373487], [19, 0.00034183234674856067], [20, 0.00028585648396983743], [21, 0.0002500239643268287], [22, 0.00038095444324426353], [23, 0.0002983728772960603], [24, 0.00044960741070099175], [25, 0.0003787752357311547], [26, 0.0005135815008543432], [27, 0.0004899406339973211], [28, 0.0006578698521479964], [29, 0.000550752563867718], [30, 0.0007191352779045701], [31, 0.0010795918060466647], [32, 0.0009603183716535568]], "actor/pg_loss": [[1, -0.00836610421538353], [2, 0.011048495769500732], [3, 0.010578976012766361], [4, 0.009587433189153671], [5, 0.014454616233706474], [6, 0.016034549102187157], [7, 0.0031525962986052036], [8, 0.008503194898366928], [9, 0.02565971203148365], [10, 0.0012234975583851337], [11, 0.021552352234721184], [12, -0.0054102553986012936], [13, -0.025444410741329193], [14, 0.007465017028152943], [15, 0.013761469163000584], [16, -0.01825210452079773], [17, -0.03660193830728531], [18, 0.0019657586235553026], [19, 0.00802847370505333], [20, -0.01090241875499487], [21, 0.00750585924834013], [22, 0.006333823781460524], [23, -0.0006979753961786628], [24, -0.027033820748329163], [25, 0.00018345785792917013], [26, -0.01075756922364235], [27, 0.005658546928316355], [28, 0.006339583545923233], [29, 0.012170049361884594], [30, -0.004925396293401718], [31, 0.006719021126627922], [32, 0.010794478468596935]], "actor/kl_loss": [[1, 0.0051314556039869785], [2, 0.005234399810433388], [3, 0.005654881242662668], [4, 0.005708445329219103], [5, 0.0063898139633238316], [6, 0.007332764565944672], [7, 0.009930000640451908], [8, 0.012066093273460865], [9, 0.015639953315258026], [10, 0.016789784654974937], [11, 0.0214280653744936], [12, 0.029184361919760704], [13, 0.038967616856098175], [14, 0.04130737483501434], [15, 0.045429132878780365], [16, 0.05009566992521286], [17, 0.05612796172499657], [18, 0.05987048149108887], [19, 0.06320036202669144], [20, 0.07068891823291779], [21, 0.06920407712459564], [22, 0.07472988218069077], [23, 0.07701084017753601], [24, 0.07912502437829971], [25, 0.08042895048856735], [26, 0.08889519423246384], [27, 0.0880674347281456], [28, 0.10308698564767838], [29, 0.09665150195360184], [30, 0.09769782423973083], [31, 0.10945283621549606], [32, 0.10537956655025482]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513]], "actor/loss": [[1, -0.008360974490642548], [2, 0.011053727939724922], [3, 0.01058463379740715], [4, 0.009593140333890915], [5, 0.014461010694503784], [6, 0.01604188233613968], [7, 0.0031625255942344666], [8, 0.008515264838933945], [9, 0.025675348937511444], [10, 0.0012402907013893127], [11, 0.021573778241872787], [12, -0.005381077527999878], [13, -0.025405436754226685], [14, 0.007506325840950012], [15, 0.01380690187215805], [16, -0.01820199191570282], [17, -0.03654581308364868], [18, 0.0020256303250789642], [19, 0.008091673254966736], [20, -0.01083172857761383], [21, 0.0075750648975372314], [22, 0.006408553570508957], [23, -0.000620964914560318], [24, -0.026954688131809235], [25, 0.00026389211416244507], [26, -0.010668672621250153], [27, 0.005746621638536453], [28, 0.0064426809549331665], [29, 0.012266702950000763], [30, -0.004827708005905151], [31, 0.006828475743532181], [32, 0.0108998604118824]], "actor/grad_norm": [[1, 0.10418342053890228], [2, 0.06782130151987076], [3, 0.09901468455791473], [4, 0.07590168714523315], [5, 0.09638813883066177], [6, 0.08410252630710602], [7, 0.12454894185066223], [8, 0.09599757194519043], [9, 0.09896980226039886], [10, 0.15191146731376648], [11, 0.10078161954879761], [12, 0.11043273657560349], [13, 0.13494935631752014], [14, 0.11290307343006134], [15, 0.10192441195249557], [16, 0.1317523717880249], [17, 0.13035613298416138], [18, 0.13403001427650452], [19, 0.12745600938796997], [20, 0.13429342210292816], [21, 0.11686301231384277], [22, 0.09804773330688477], [23, 0.13710308074951172], [24, 0.14412589371204376], [25, 0.11995858699083328], [26, 0.14380501210689545], [27, 0.12465855479240417], [28, 0.18714813888072968], [29, 0.1333763152360916], [30, 0.1632182002067566], [31, 0.15506704151630402], [32, 0.16095083951950073]], "actor/perf/max_memory_allocated_gb": [[1, 136.292236328125], [2, 137.16659545898438], [3, 137.16659545898438], [4, 137.16659545898438], [5, 137.16659545898438], [6, 137.16659545898438], [7, 137.16659545898438], [8, 137.16659545898438], [9, 137.16659545898438], [10, 137.16659545898438], [11, 137.16659545898438], [12, 137.16659545898438], [13, 137.16659545898438], [14, 137.16659545898438], [15, 137.16896057128906], [16, 137.16896057128906], [17, 137.16896057128906], [18, 137.16896057128906], [19, 137.16896057128906], [20, 137.16896057128906], [21, 137.16896057128906], [22, 137.16896057128906], [23, 137.16896057128906], [24, 137.16896057128906], [25, 137.16896057128906], [26, 137.16896057128906], [27, 137.16896057128906], [28, 137.16896057128906], [29, 137.16896057128906], [30, 137.16896057128906], [31, 137.16896057128906], [32, 137.16896057128906]], "actor/perf/max_memory_reserved_gb": [[1, 138.9453125], [2, 139.919921875], [3, 139.919921875], [4, 139.919921875], [5, 139.919921875], [6, 139.919921875], [7, 139.919921875], [8, 139.919921875], [9, 139.919921875], [10, 139.919921875], [11, 139.919921875], [12, 139.919921875], [13, 139.919921875], [14, 139.919921875], [15, 139.958984375], [16, 139.958984375], [17, 139.958984375], [18, 139.958984375], [19, 139.958984375], [20, 139.958984375], [21, 139.958984375], [22, 139.958984375], [23, 139.958984375], [24, 139.958984375], [25, 139.958984375], [26, 139.958984375], [27, 139.958984375], [28, 139.958984375], [29, 139.958984375], [30, 139.958984375], [31, 139.958984375], [32, 139.958984375]], "actor/perf/cpu_memory_used_gb": [[1, 198.48074340820312], [2, 199.82904052734375], [3, 199.99783325195312], [4, 200.0161895751953], [5, 202.43641662597656], [6, 208.0492706298828], [7, 205.38430786132812], [8, 208.4570770263672], [9, 205.26268005371094], [10, 209.45550537109375], [11, 201.74330139160156], [12, 175.1112060546875], [13, 183.1976318359375], [14, 171.42153930664062], [15, 172.29649353027344], [16, 167.8374786376953], [17, 169.5712890625], [18, 166.20095825195312], [19, 169.5734405517578], [20, 170.4679412841797], [21, 306.04180908203125], [22, 305.7424621582031], [23, 305.6235656738281], [24, 305.601318359375], [25, 304.7628479003906], [26, 305.1537170410156], [27, 336.824462890625], [28, 339.0199890136719], [29, 341.0824279785156], [30, 342.60015869140625], [31, 343.2241516113281], [32, 344.7998046875]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.32373228669166565], [2, 0.3232434093952179], [3, 0.3261209726333618], [4, 0.3259778916835785], [5, 0.32476580142974854], [6, 0.32358112931251526], [7, 0.32528889179229736], [8, 0.3248134255409241], [9, 0.32395222783088684], [10, 0.32915472984313965], [11, 0.32630231976509094], [12, 0.32749414443969727], [13, 0.3280836045742035], [14, 0.32775092124938965], [15, 0.32480061054229736], [16, 0.32569339871406555], [17, 0.32909125089645386], [18, 0.33304744958877563], [19, 0.3280540406703949], [20, 0.3316119909286499], [21, 0.3239939510822296], [22, 0.3371259570121765], [23, 0.32560789585113525], [24, 0.32358410954475403], [25, 0.32250353693962097], [26, 0.32162320613861084], [27, 0.3199238181114197], [28, 0.32636305689811707], [29, 0.3299081027507782], [30, 0.317017138004303], [31, 0.32432296872138977], [32, 0.3247477412223816]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "critic/score/mean": [[1, -0.140625], [2, -0.2578125], [3, -0.02734375], [4, -0.17578125], [5, -0.265625], [6, -0.203125], [7, -0.10546875], [8, -0.16796875], [9, -0.109375], [10, -0.12109375], [11, -0.12109375], [12, -0.109375], [13, 0.05078125], [14, -0.1015625], [15, -0.11328125], [16, 0.03515625], [17, 0.03515625], [18, 0.16796875], [19, 0.046875], [20, 0.1953125], [21, 0.2265625], [22, 0.25], [23, 0.30078125], [24, 0.03515625], [25, 0.1640625], [26, 0.17578125], [27, 0.36328125], [28, 0.27734375], [29, 0.41015625], [30, 0.19140625], [31, 0.18359375], [32, 0.30078125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0]], "critic/rewards/mean": [[1, -0.140625], [2, -0.2578125], [3, -0.02734375], [4, -0.17578125], [5, -0.265625], [6, -0.203125], [7, -0.10546875], [8, -0.16796875], [9, -0.109375], [10, -0.12109375], [11, -0.12109375], [12, -0.109375], [13, 0.05078125], [14, -0.1015625], [15, -0.11328125], [16, 0.03515625], [17, 0.03515625], [18, 0.16796875], [19, 0.046875], [20, 0.1953125], [21, 0.2265625], [22, 0.25], [23, 0.30078125], [24, 0.03515625], [25, 0.1640625], [26, 0.17578125], [27, 0.36328125], [28, 0.27734375], [29, 0.41015625], [30, 0.19140625], [31, 0.18359375], [32, 0.30078125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0]], "critic/advantages/mean": [[1, -0.022485380992293358], [2, -0.013693558983504772], [3, -0.023659024387598038], [4, -0.020516209304332733], [5, -0.020671235397458076], [6, -0.02290917932987213], [7, -0.022972295060753822], [8, -0.02131636254489422], [9, -0.03350283205509186], [10, -0.032498735934495926], [11, -0.024043558165431023], [12, -0.01580529846251011], [13, -0.02970232628285885], [14, -0.027486953884363174], [15, -0.03676142916083336], [16, -0.038526277989149094], [17, -0.022238586097955704], [18, -0.028934869915246964], [19, -0.03193502873182297], [20, -0.048136014491319656], [21, -0.035828132182359695], [22, -0.037226784974336624], [23, -0.03980378061532974], [24, -0.036921825259923935], [25, -0.03895360231399536], [26, -0.03723429515957832], [27, -0.04218985140323639], [28, -0.06014364957809448], [29, -0.03734084218740463], [30, -0.05363265424966812], [31, -0.03828271105885506], [32, -0.052954062819480896]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 1.6201833486557007], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 2.474870204925537], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 2.474870204925537], [32, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537]], "critic/returns/mean": [[1, -0.022485380992293358], [2, -0.013693558983504772], [3, -0.023659024387598038], [4, -0.020516209304332733], [5, -0.020671235397458076], [6, -0.02290917932987213], [7, -0.022972295060753822], [8, -0.02131636254489422], [9, -0.03350283205509186], [10, -0.032498735934495926], [11, -0.024043558165431023], [12, -0.01580529846251011], [13, -0.02970232628285885], [14, -0.027486953884363174], [15, -0.03676142916083336], [16, -0.038526277989149094], [17, -0.022238586097955704], [18, -0.028934869915246964], [19, -0.03193502873182297], [20, -0.048136014491319656], [21, -0.035828132182359695], [22, -0.037226784974336624], [23, -0.03980378061532974], [24, -0.036921825259923935], [25, -0.03895360231399536], [26, -0.03723429515957832], [27, -0.04218985140323639], [28, -0.06014364957809448], [29, -0.03734084218740463], [30, -0.05363265424966812], [31, -0.03828271105885506], [32, -0.052954062819480896]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 1.6201833486557007], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 2.474870204925537], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 2.474870204925537], [32, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537]], "response_length/mean": [[1, 6671.2109375], [2, 7028.056640625], [3, 6773.833984375], [4, 6822.548828125], [5, 7086.25], [6, 6925.1328125], [7, 6826.96875], [8, 6945.681640625], [9, 6903.841796875], [10, 6741.37890625], [11, 6770.37109375], [12, 6594.697265625], [13, 6533.4609375], [14, 6524.630859375], [15, 6692.34375], [16, 6417.2265625], [17, 6116.900390625], [18, 6027.240234375], [19, 6463.95703125], [20, 5971.72265625], [21, 5920.908203125], [22, 5641.70703125], [23, 5746.236328125], [24, 6138.169921875], [25, 5875.751953125], [26, 6004.94140625], [27, 5513.138671875], [28, 5561.658203125], [29, 5450.388671875], [30, 6019.953125], [31, 5654.759765625], [32, 5512.912109375]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0]], "response_length/min": [[1, 1483.0], [2, 1636.0], [3, 1609.0], [4, 2234.0], [5, 2447.0], [6, 1176.0], [7, 2175.0], [8, 1622.0], [9, 1561.0], [10, 1343.0], [11, 2099.0], [12, 1983.0], [13, 1261.0], [14, 1449.0], [15, 1536.0], [16, 1122.0], [17, 1057.0], [18, 2045.0], [19, 1873.0], [20, 1547.0], [21, 1093.0], [22, 1532.0], [23, 673.0], [24, 822.0], [25, 1228.0], [26, 1086.0], [27, 1207.0], [28, 1077.0], [29, 761.0], [30, 1600.0], [31, 912.0], [32, 1312.0]], "response_length/clip_ratio": [[1, 0.52734375], [2, 0.60546875], [3, 0.48828125], [4, 0.544921875], [5, 0.5859375], [6, 0.578125], [7, 0.50390625], [8, 0.546875], [9, 0.5234375], [10, 0.50390625], [11, 0.5390625], [12, 0.505859375], [13, 0.439453125], [14, 0.498046875], [15, 0.53125], [16, 0.4375], [17, 0.447265625], [18, 0.375], [19, 0.451171875], [20, 0.376953125], [21, 0.330078125], [22, 0.33203125], [23, 0.33203125], [24, 0.4296875], [25, 0.37109375], [26, 0.361328125], [27, 0.2890625], [28, 0.30078125], [29, 0.26171875], [30, 0.37109375], [31, 0.357421875], [32, 0.314453125]], "response_length_non_aborted/mean": [[1, 6671.2109375], [2, 7028.056640625], [3, 6773.833984375], [4, 6822.548828125], [5, 7086.25], [6, 6925.1328125], [7, 6826.96875], [8, 6945.681640625], [9, 6903.841796875], [10, 6741.37890625], [11, 6770.37109375], [12, 6594.697265625], [13, 6533.4609375], [14, 6524.630859375], [15, 6692.34375], [16, 6417.2265625], [17, 6116.900390625], [18, 6027.240234375], [19, 6463.95703125], [20, 5971.72265625], [21, 5920.908203125], [22, 5641.70703125], [23, 5746.236328125], [24, 6138.169921875], [25, 5875.751953125], [26, 6004.94140625], [27, 5513.138671875], [28, 5561.658203125], [29, 5450.388671875], [30, 6019.953125], [31, 5654.759765625], [32, 5512.912109375]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0]], "response_length_non_aborted/min": [[1, 1483.0], [2, 1636.0], [3, 1609.0], [4, 2234.0], [5, 2447.0], [6, 1176.0], [7, 2175.0], [8, 1622.0], [9, 1561.0], [10, 1343.0], [11, 2099.0], [12, 1983.0], [13, 1261.0], [14, 1449.0], [15, 1536.0], [16, 1122.0], [17, 1057.0], [18, 2045.0], [19, 1873.0], [20, 1547.0], [21, 1093.0], [22, 1532.0], [23, 673.0], [24, 822.0], [25, 1228.0], [26, 1086.0], [27, 1207.0], [28, 1077.0], [29, 761.0], [30, 1600.0], [31, 912.0], [32, 1312.0]], "response_length_non_aborted/clip_ratio": [[1, 0.52734375], [2, 0.60546875], [3, 0.48828125], [4, 0.544921875], [5, 0.5859375], [6, 0.578125], [7, 0.50390625], [8, 0.546875], [9, 0.5234375], [10, 0.50390625], [11, 0.5390625], [12, 0.505859375], [13, 0.439453125], [14, 0.498046875], [15, 0.53125], [16, 0.4375], [17, 0.447265625], [18, 0.375], [19, 0.451171875], [20, 0.376953125], [21, 0.330078125], [22, 0.33203125], [23, 0.33203125], [24, 0.4296875], [25, 0.37109375], [26, 0.361328125], [27, 0.2890625], [28, 0.30078125], [29, 0.26171875], [30, 0.37109375], [31, 0.357421875], [32, 0.314453125]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625], [11, 158.078125], [12, 157.6875], [13, 155.546875], [14, 158.875], [15, 161.21875], [16, 161.96875], [17, 155.875], [18, 148.78125], [19, 145.625], [20, 143.328125], [21, 145.6875], [22, 141.71875], [23, 160.421875], [24, 160.171875], [25, 149.5], [26, 158.046875], [27, 165.125], [28, 157.53125], [29, 151.359375], [30, 151.46875], [31, 162.46875], [32, 151.328125]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0], [11, 529.0], [12, 777.0], [13, 497.0], [14, 320.0], [15, 902.0], [16, 622.0], [17, 781.0], [18, 281.0], [19, 260.0], [20, 387.0], [21, 505.0], [22, 432.0], [23, 833.0], [24, 424.0], [25, 381.0], [26, 611.0], [27, 698.0], [28, 648.0], [29, 738.0], [30, 302.0], [31, 483.0], [32, 335.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0], [11, 78.0], [12, 80.0], [13, 77.0], [14, 82.0], [15, 94.0], [16, 75.0], [17, 83.0], [18, 88.0], [19, 85.0], [20, 85.0], [21, 86.0], [22, 81.0], [23, 83.0], [24, 89.0], [25, 76.0], [26, 84.0], [27, 80.0], [28, 81.0], [29, 81.0], [30, 86.0], [31, 81.0], [32, 77.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.015625], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625]], "timing_s/gen": [[1, 146.30938720703125], [2, 152.33287048339844], [3, 146.3109893798828], [4, 148.32029724121094], [5, 154.33619689941406], [6, 150.4144744873047], [7, 148.3309783935547], [8, 150.3349151611328], [9, 150.32522583007812], [10, 146.3192596435547], [11, 146.5344696044922], [12, 144.32366943359375], [13, 142.3201141357422], [14, 142.3317413330078], [15, 146.34507751464844], [16, 140.36962890625], [17, 130.61431884765625], [18, 128.3106231689453], [19, 140.53282165527344], [20, 126.32540893554688], [21, 120.29170989990234], [22, 110.29144287109375], [23, 108.26835632324219], [24, 130.36817932128906], [25, 124.40486145019531], [26, 130.3721466064453], [27, 102.2733383178711], [28, 104.32734680175781], [29, 98.265869140625], [30, 128.31109619140625], [31, 104.27601623535156], [32, 102.28470611572266]], "timing_s/old_log_prob": [[1, 55.749671936035156], [2, 57.439029693603516], [3, 55.554832458496094], [4, 55.62181091308594], [5, 58.27005386352539], [6, 57.21628952026367], [7, 55.889644622802734], [8, 56.97109603881836], [9, 57.55022430419922], [10, 55.28504180908203], [11, 55.474830627441406], [12, 53.8826904296875], [13, 53.64174270629883], [14, 53.675262451171875], [15, 55.17792510986328], [16, 52.93696975708008], [17, 51.2387580871582], [18, 49.55436706542969], [19, 53.08208084106445], [20, 48.85125732421875], [21, 49.945281982421875], [22, 47.17681884765625], [23, 48.55765914916992], [24, 54.646728515625], [25, 50.03152084350586], [26, 51.59147262573242], [27, 49.468563079833984], [28, 48.500465393066406], [29, 47.184322357177734], [30, 51.93959426879883], [31, 48.60955047607422], [32, 46.78556823730469]], "timing_s/ref": [[1, 59.721778869628906], [2, 62.402809143066406], [3, 60.22274398803711], [4, 60.6610221862793], [5, 62.97795867919922], [6, 62.04833984375], [7, 60.586082458496094], [8, 61.92919921875], [9, 61.67725372314453], [10, 60.08078384399414], [11, 60.708805084228516], [12, 58.534149169921875], [13, 59.129215240478516], [14, 58.026363372802734], [15, 59.82517623901367], [16, 57.293304443359375], [17, 54.539188385009766], [18, 53.36014175415039], [19, 57.403682708740234], [20, 53.45777893066406], [21, 53.899818420410156], [22, 50.488487243652344], [23, 52.436954498291016], [24, 57.22334289550781], [25, 55.224212646484375], [26, 56.59977340698242], [27, 55.106536865234375], [28, 51.067935943603516], [29, 51.009300231933594], [30, 57.072200775146484], [31, 51.63825988769531], [32, 53.96475601196289]], "timing_s/adv": [[1, 0.3323943316936493], [2, 0.3691413700580597], [3, 0.35795846581459045], [4, 0.3619954288005829], [5, 0.3507487177848816], [6, 0.42309632897377014], [7, 0.37102898955345154], [8, 0.3681514859199524], [9, 0.3630673587322235], [10, 0.35086286067962646], [11, 0.3355864882469177], [12, 0.35938847064971924], [13, 0.3932254910469055], [14, 0.34824812412261963], [15, 0.35122165083885193], [16, 0.36898931860923767], [17, 0.3354357182979584], [18, 0.7734881639480591], [19, 0.40167132019996643], [20, 0.3509818911552429], [21, 0.4253590404987335], [22, 0.3701935410499573], [23, 0.8206794261932373], [24, 0.3612671196460724], [25, 0.37721455097198486], [26, 0.3812980055809021], [27, 0.35672110319137573], [28, 0.3613460958003998], [29, 0.390465646982193], [30, 0.8826900720596313], [31, 0.35846656560897827], [32, 0.36113011837005615]], "timing_s/update_actor": [[1, 134.28302001953125], [2, 141.9401092529297], [3, 135.92897033691406], [4, 136.5230712890625], [5, 142.3465118408203], [6, 139.38031005859375], [7, 136.8838348388672], [8, 139.7039337158203], [9, 138.9378204345703], [10, 133.94065856933594], [11, 135.74432373046875], [12, 131.6923065185547], [13, 130.41763305664062], [14, 130.14962768554688], [15, 134.91336059570312], [16, 128.60494995117188], [17, 122.03803253173828], [18, 118.3184814453125], [19, 128.25567626953125], [20, 117.5412368774414], [21, 119.14126586914062], [22, 112.66105651855469], [23, 116.9622573852539], [24, 125.03843688964844], [25, 120.40218353271484], [26, 122.73648071289062], [27, 112.67694091796875], [28, 115.4361572265625], [29, 110.59593963623047], [30, 124.09884643554688], [31, 115.8952407836914], [32, 112.48109436035156]], "timing_s/update_weights": [[1, 3.64385986328125], [2, 3.61881685256958], [3, 3.496845245361328], [4, 3.3923749923706055], [5, 3.749535083770752], [6, 3.551884651184082], [7, 3.477137804031372], [8, 3.499490261077881], [9, 3.521866798400879], [10, 3.574814558029175], [11, 3.76766037940979], [12, 3.6875455379486084], [13, 4.459572792053223], [14, 3.8553147315979004], [15, 3.6167502403259277], [16, 4.051117897033691], [17, 3.955303430557251], [18, 3.5459463596343994], [19, 4.0028510093688965], [20, 3.5408294200897217], [21, 3.6478261947631836], [22, 3.7053282260894775], [23, 3.898735523223877], [24, 4.800192356109619], [25, 3.5844178199768066], [26, 3.8059611320495605], [27, 4.838701248168945], [28, 4.862081527709961], [29, 3.8782896995544434], [30, 4.170502185821533], [31, 3.510732412338257], [32, 3.565181016921997]], "timing_s/step": [[1, 426.04071044921875], [2, 418.2108459472656], [3, 401.96826171875], [4, 404.99078369140625], [5, 422.1299133300781], [6, 413.1387939453125], [7, 406.2048034667969], [8, 412.9040222167969], [9, 413.0221252441406], [10, 399.6521301269531], [11, 402.674072265625], [12, 392.583251953125], [13, 390.4798278808594], [14, 388.48577880859375], [15, 400.34375], [16, 383.7785339355469], [17, 362.8637390136719], [18, 354.00042724609375], [19, 383.7881774902344], [20, 428.2861022949219], [21, 347.45556640625], [22, 324.804443359375], [23, 331.0555725097656], [24, 372.5331115722656], [25, 354.1237487792969], [26, 365.6329040527344], [27, 324.82879638671875], [28, 324.65240478515625], [29, 311.4205627441406], [30, 366.5879211425781], [31, 324.3820495605469], [32, 374.8465270996094]], "timing_per_token_ms/adv": [[1, 9.52252303250134e-05], [2, 0.00010048302647192031], [3, 0.00010085282701766118], [4, 0.00010141606617253274], [5, 9.466554183745757e-05], [6, 0.00011703352356562391], [7, 0.00010388591908849776], [8, 0.00010122558887815103], [9, 0.00010049765114672482], [10, 9.945357305696234e-05], [11, 9.460159344598651e-05], [12, 0.0001039529888657853], [13, 0.00011481800902402028], [14, 0.00010176876094192266], [15, 0.00010009098332375288], [16, 0.00010953957098536193], [17, 0.00010444306826684624], [18, 0.00024461038992740214], [19, 0.00011869348236359656], [20, 0.00011210233788006008], [21, 0.00013694325753021985], [22, 0.00012501832679845393], [23, 0.0002713699359446764], [24, 0.00011202946188859642], [25, 0.00012227657134644687], [26, 0.00012083791807526723], [27, 0.00012269963917788118], [28, 0.00012340107059571892], [29, 0.0001361411123070866], [30, 0.00027935279649682343], [31, 0.00012035456165904179], [32, 0.00012452372175175697]], "timing_per_token_ms/update_actor": [[1, 0.038469765335321426], [2, 0.038637153804302216], [3, 0.03829723969101906], [4, 0.03824808821082115], [5, 0.03841869905591011], [6, 0.03855426609516144], [7, 0.03832666575908661], [8, 0.03841248154640198], [9, 0.03845822066068649], [10, 0.0379660502076149], [11, 0.03826623037457466], [12, 0.038091957569122314], [13, 0.03808067739009857], [14, 0.038033705204725266], [15, 0.0384475477039814], [16, 0.038178157061338425], [17, 0.037998415529727936], [18, 0.037417419254779816], [19, 0.037899427115917206], [20, 0.03754224255681038], [21, 0.03835722804069519], [22, 0.03804684802889824], [23, 0.038675323128700256], [24, 0.038774602115154266], [25, 0.039029158651828766], [26, 0.03889666497707367], [27, 0.03875694423913956], [28, 0.03942188620567322], [29, 0.038560766726732254], [30, 0.0392746701836586], [31, 0.03891163691878319], [32, 0.03878536820411682]], "timing_per_token_ms/gen": [[1, 0.04283488169312477], [2, 0.04233391210436821], [3, 0.042186398059129715], [4, 0.04246038943529129], [5, 0.04253842309117317], [6, 0.04242204129695892], [7, 0.04243595898151398], [8, 0.04227416217327118], [9, 0.04252761974930763], [10, 0.04239189252257347], [11, 0.04227244481444359], [12, 0.04274376109242439], [13, 0.042545441538095474], [14, 0.042606499046087265], [15, 0.04271003231406212], [16, 0.042722415179014206], [17, 0.04170512408018112], [18, 0.04157901182770729], [19, 0.042462870478630066], [20, 0.04131627082824707], [21, 0.03968052566051483], [22, 0.03818223252892494], [23, 0.036800023168325424], [24, 0.041482292115688324], [25, 0.04135270416736603], [26, 0.0424039289355278], [27, 0.036232102662324905], [28, 0.03663733974099159], [29, 0.035213179886341095], [30, 0.04162949323654175], [31, 0.036016400903463364], [32, 0.03623761981725693]], "timing_per_token_ms/ref": [[1, 0.017109258100390434], [2, 0.016986507922410965], [3, 0.016967426985502243], [4, 0.016994696110486984], [5, 0.016997475177049637], [6, 0.017163315787911415], [7, 0.016963744536042213], [8, 0.017027826979756355], [9, 0.017072366550564766], [10, 0.017030153423547745], [11, 0.01711376942694187], [12, 0.01693098247051239], [13, 0.01726515404880047], [14, 0.016957079991698265], [15, 0.017048951238393784], [16, 0.017008308321237564], [17, 0.016981614753603935], [18, 0.016874784603714943], [19, 0.016962731257081032], [20, 0.01707421988248825], [21, 0.017352908849716187], [22, 0.017050504684448242], [23, 0.017339063808321953], [24, 0.017745042219758034], [25, 0.017901290208101273], [26, 0.017937147989869118], [27, 0.018954729661345482], [28, 0.017439894378185272], [29, 0.017785081639885902], [30, 0.018062148243188858], [31, 0.017337461933493614], [32, 0.01860795170068741]], "perf/total_num_tokens": [[1, 3490612.0], [2, 3673669.0], [3, 3549315.0], [4, 3569409.0], [5, 3705136.0], [6, 3615172.0], [7, 3571504.0], [8, 3636941.0], [9, 3612695.0], [10, 3527906.0], [11, 3547366.0], [12, 3457221.0], [13, 3424772.0], [14, 3421955.0], [15, 3509024.0], [16, 3368548.0], [17, 3211661.0], [18, 3162123.0], [19, 3384106.0], [20, 3130906.0], [21, 3106097.0], [22, 2961114.0], [23, 3024209.0], [24, 3224751.0], [25, 3084929.0], [26, 3155450.0], [27, 2907271.0], [28, 2928225.0], [29, 2868095.0], [30, 3159768.0], [31, 2978421.0], [32, 2900091.0]], "perf/time_per_step": [[1, 426.04071044921875], [2, 418.2108459472656], [3, 401.96826171875], [4, 404.99078369140625], [5, 422.1299133300781], [6, 413.1387939453125], [7, 406.2048034667969], [8, 412.9040222167969], [9, 413.0221252441406], [10, 399.6521301269531], [11, 402.674072265625], [12, 392.583251953125], [13, 390.4798278808594], [14, 388.48577880859375], [15, 400.34375], [16, 383.7785339355469], [17, 362.8637390136719], [18, 354.00042724609375], [19, 383.7881774902344], [20, 428.2861022949219], [21, 347.45556640625], [22, 324.804443359375], [23, 331.0555725097656], [24, 372.5331115722656], [25, 354.1237487792969], [26, 365.6329040527344], [27, 324.82879638671875], [28, 324.65240478515625], [29, 311.4205627441406], [30, 366.5879211425781], [31, 324.3820495605469], [32, 374.8465270996094]], "perf/throughput": [[1, 4096.57080078125], [2, 4392.12548828125], [3, 4414.91943359375], [4, 4406.7783203125], [5, 4388.62060546875], [6, 4375.2509765625], [7, 4396.18603515625], [8, 4404.10009765625], [9, 4373.48828125], [10, 4413.72119140625], [11, 4404.7607421875], [12, 4403.16943359375], [13, 4385.337890625], [14, 4404.2216796875], [15, 4382.513671875], [16, 4388.6611328125], [17, 4425.43701171875], [18, 4466.27001953125], [19, 4408.8203125], [20, 3655.156982421875], [21, 4469.77587890625], [22, 4558.302734375], [23, 4567.52490234375], [24, 4328.14013671875], [25, 4355.7216796875], [26, 4315.0517578125], [27, 4475.08203125], [28, 4509.78466796875], [29, 4604.85791015625], [30, 4309.7001953125], [31, 4590.9150390625], [32, 3868.37109375]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0]], "timing_s/save_checkpoint": [[20, 78.11930084228516], [32, 55.29159164428711]]}, "dapo_vllm_dense8b_mxfp8": {"global_seqlen/min": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "global_seqlen/max": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "global_seqlen/balanced_min": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "global_seqlen/balanced_max": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "global_seqlen/mean": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "actor/entropy": [[1, 0.30853497982025146], [2, 0.3217800259590149], [3, 0.3457421064376831], [4, 0.3243182897567749], [5, 0.3192099332809448], [6, 0.3074931204319], [7, 0.3118675947189331], [8, 0.32067933678627014], [9, 0.3340267539024353], [10, 0.3042738735675812], [11, 0.320383220911026], [12, 0.32093822956085205], [13, 0.3360993564128876], [14, 0.3146713376045227], [15, 0.32378116250038147], [16, 0.32457417249679565], [17, 0.3281765878200531], [18, 0.32154381275177], [19, 0.3120481073856354], [20, 0.33765479922294617], [21, 0.31341588497161865], [22, 0.33704450726509094], [23, 0.33398109674453735], [24, 0.3333081603050232], [25, 0.317717581987381], [26, 0.3250502049922943], [27, 0.3310668468475342], [28, 0.36334067583084106], [29, 0.32785627245903015], [30, 0.3400150537490845], [31, 0.3651432394981384], [32, 0.3443942964076996], [33, 0.3526189625263214], [34, 0.3608420789241791]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9999955892562866], [2, 0.9996365308761597], [3, 0.9990290999412537], [4, 0.9999712705612183], [5, 0.9964705109596252], [6, 0.9992688894271851], [7, 0.9954559206962585], [8, 0.991348922252655], [9, 0.9975271224975586], [10, 0.9952371120452881], [11, 0.9999364614486694], [12, 0.9999417066574097], [13, 0.9971007704734802], [14, 0.9999654293060303], [15, 0.9999287128448486], [16, 0.9999660849571228], [17, 0.9989407062530518], [18, 0.9994775652885437], [19, 0.9999898672103882], [20, 0.9999921321868896], [21, 0.9999716281890869], [22, 0.9998757839202881], [23, 0.9997221231460571], [24, 0.9999998807907104], [25, 0.9984405040740967], [26, 0.9994685649871826], [27, 0.9870002865791321], [28, 0.9839896559715271], [29, 0.9997385740280151], [30, 0.9996646046638489], [31, 0.9999420046806335], [32, 0.997944176197052], [33, 0.9852243065834045], [34, 0.9910849332809448]], "training/rollout_probs_diff_mean": [[1, 0.018400831148028374], [2, 0.01841375045478344], [3, 0.018992755562067032], [4, 0.018168356269598007], [5, 0.019025549292564392], [6, 0.018169771879911423], [7, 0.01838787831366062], [8, 0.018660154193639755], [9, 0.01965770311653614], [10, 0.018299482762813568], [11, 0.018715346232056618], [12, 0.018798328936100006], [13, 0.019032267853617668], [14, 0.018499884754419327], [15, 0.018248286098241806], [16, 0.018722262233495712], [17, 0.018298199400305748], [18, 0.018459539860486984], [19, 0.01822788268327713], [20, 0.018798409029841423], [21, 0.017739180475473404], [22, 0.01842229999601841], [23, 0.01810307428240776], [24, 0.017552513629198074], [25, 0.017551684752106667], [26, 0.01781923696398735], [27, 0.017721205949783325], [28, 0.018881207332015038], [29, 0.017631076276302338], [30, 0.01763945259153843], [31, 0.01824643649160862], [32, 0.017536133527755737], [33, 0.01798839680850506], [34, 0.018194839358329773]], "training/rollout_probs_diff_std": [[1, 0.039108142256736755], [2, 0.038869310170412064], [3, 0.03892342746257782], [4, 0.03848208487033844], [5, 0.03978601470589638], [6, 0.038847021758556366], [7, 0.03925479203462601], [8, 0.039056189358234406], [9, 0.04023417830467224], [10, 0.039327170699834824], [11, 0.03932461142539978], [12, 0.039358630776405334], [13, 0.039384663105010986], [14, 0.03934795409440994], [15, 0.038823433220386505], [16, 0.03902546688914299], [17, 0.03844527527689934], [18, 0.038649626076221466], [19, 0.03878817334771156], [20, 0.038472335785627365], [21, 0.037759341299533844], [22, 0.03806300088763237], [23, 0.03770015016198158], [24, 0.03720036894083023], [25, 0.03757656365633011], [26, 0.037285350263118744], [27, 0.03675936535000801], [28, 0.037294525653123856], [29, 0.03636994585394859], [30, 0.03636801242828369], [31, 0.036264289170503616], [32, 0.0359949916601181], [33, 0.036407310515642166], [34, 0.03607889637351036]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9879751801490784], [2, 0.988231897354126], [3, 0.988508939743042], [4, 0.9880631566047668], [5, 0.9877921938896179], [6, 0.9872716665267944], [7, 0.9853256344795227], [8, 0.9873255491256714], [9, 0.9870911240577698], [10, 0.9874143004417419], [11, 0.9872418642044067], [12, 0.9882037043571472], [13, 0.9882766604423523], [14, 0.9881646633148193], [15, 0.9883377552032471], [16, 0.9852812886238098], [17, 0.9902792572975159], [18, 0.9881360530853271], [19, 0.990455687046051], [20, 0.9885474443435669], [21, 0.9905610084533691], [22, 0.9893028736114502], [23, 0.9891271591186523], [24, 0.9917267560958862], [25, 0.9886611104011536], [26, 0.9895697236061096], [27, 0.9893894195556641], [28, 0.991310179233551], [29, 0.9902405142784119], [30, 0.9898847341537476], [31, 0.9882514476776123], [32, 0.9902784824371338], [33, 0.9901968836784363], [34, 0.9902281165122986]], "rollout_corr/training_ppl": [[1, 1.3681615591049194], [2, 1.3969720602035522], [3, 1.4227327108383179], [4, 1.3983631134033203], [5, 1.3880540132522583], [6, 1.3725827932357788], [7, 1.3792140483856201], [8, 1.3867090940475464], [9, 1.413306713104248], [10, 1.3674023151397705], [11, 1.3944138288497925], [12, 1.3910835981369019], [13, 1.410438060760498], [14, 1.3870697021484375], [15, 1.3970515727996826], [16, 1.395818829536438], [17, 1.3961524963378906], [18, 1.392567753791809], [19, 1.3801155090332031], [20, 1.4115869998931885], [21, 1.3742561340332031], [22, 1.4029943943023682], [23, 1.4040954113006592], [24, 1.407731056213379], [25, 1.3816661834716797], [26, 1.4002091884613037], [27, 1.3957451581954956], [28, 1.4505228996276855], [29, 1.3956167697906494], [30, 1.416833519935608], [31, 1.4583806991577148], [32, 1.4180842638015747], [33, 1.4225531816482544], [34, 1.4417517185211182]], "rollout_corr/training_log_ppl": [[1, 0.309817373752594], [2, 0.32958918809890747], [3, 0.3465687036514282], [4, 0.32987818121910095], [5, 0.32512110471725464], [6, 0.3134405314922333], [7, 0.3175612986087799], [8, 0.3227388560771942], [9, 0.34266549348831177], [10, 0.3092082738876343], [11, 0.3281727433204651], [12, 0.3266655504703522], [13, 0.337542861700058], [14, 0.3227369487285614], [15, 0.32794690132141113], [16, 0.32860827445983887], [17, 0.3278406262397766], [18, 0.32675766944885254], [19, 0.31843113899230957], [20, 0.3398969769477844], [21, 0.313991516828537], [22, 0.33321893215179443], [23, 0.3337138295173645], [24, 0.33539995551109314], [25, 0.3195666968822479], [26, 0.33234718441963196], [27, 0.3299139440059662], [28, 0.3644373118877411], [29, 0.3299349844455719], [30, 0.343755841255188], [31, 0.37027111649513245], [32, 0.343880832195282], [33, 0.3477710783481598], [34, 0.3608749508857727]], "rollout_corr/kl": [[1, 0.009268543682992458], [2, 0.00951563660055399], [3, 0.009803504683077335], [4, 0.009486213326454163], [5, 0.009839066304266453], [6, 0.009383277967572212], [7, 0.009598479606211185], [8, 0.009398930706083775], [9, 0.010120919905602932], [10, 0.009369331412017345], [11, 0.009733893908560276], [12, 0.009615647606551647], [13, 0.009811013005673885], [14, 0.009708541445434093], [15, 0.009474084712564945], [16, 0.009541887789964676], [17, 0.009354572743177414], [18, 0.009405648335814476], [19, 0.009438954293727875], [20, 0.00940326601266861], [21, 0.008974587544798851], [22, 0.009262185543775558], [23, 0.009222018532454967], [24, 0.008937783539295197], [25, 0.008812746964395046], [26, 0.008756390772759914], [27, 0.00864227395504713], [28, 0.009153375402092934], [29, 0.008355781435966492], [30, 0.0086520966142416], [31, 0.00875656958669424], [32, 0.008555994369089603], [33, 0.008657854050397873], [34, 0.008684745989739895]], "rollout_corr/k3_kl": [[1, 0.00929748360067606], [2, 0.009549135342240334], [3, 0.009764470160007477], [4, 0.009431086480617523], [5, 0.009791798889636993], [6, 0.009184464812278748], [7, 0.009558327496051788], [8, 0.009397303685545921], [9, 0.010212705470621586], [10, 0.009335329756140709], [11, 0.009750988334417343], [12, 0.00955200009047985], [13, 0.009814170189201832], [14, 0.009542977437376976], [15, 0.009443030692636967], [16, 0.009560780599713326], [17, 0.009297183714807034], [18, 0.009340034797787666], [19, 0.00934603251516819], [20, 0.009465353563427925], [21, 0.008928014896810055], [22, 0.00928196869790554], [23, 0.009112891741096973], [24, 0.00882062129676342], [25, 0.008891900070011616], [26, 0.00872744433581829], [27, 0.008598032407462597], [28, 0.009223989211022854], [29, 0.008413663133978844], [30, 0.008726262487471104], [31, 0.008903113193809986], [32, 0.008484940975904465], [33, 0.008760934695601463], [34, 0.008673537522554398]], "rollout_corr/rollout_ppl": [[1, 1.3555080890655518], [2, 1.3836629390716553], [3, 1.4088584184646606], [4, 1.385096549987793], [5, 1.3744629621505737], [6, 1.359573245048523], [7, 1.3661128282546997], [8, 1.3737657070159912], [9, 1.3990882635116577], [10, 1.3545340299606323], [11, 1.3809469938278198], [12, 1.3777974843978882], [13, 1.3966929912567139], [14, 1.3735488653182983], [15, 1.3837636709213257], [16, 1.382643461227417], [17, 1.3830221891403198], [18, 1.3795692920684814], [19, 1.367326259613037], [20, 1.3983656167984009], [21, 1.3620853424072266], [22, 1.39024817943573], [23, 1.3909695148468018], [24, 1.395174264907837], [25, 1.369686245918274], [26, 1.3879187107086182], [27, 1.383888840675354], [28, 1.4373359680175781], [29, 1.3840925693511963], [30, 1.404673457145691], [31, 1.4456334114074707], [32, 1.4061000347137451], [33, 1.4105589389801025], [34, 1.4294354915618896]], "rollout_corr/rollout_log_ppl": [[1, 0.3006506562232971], [2, 0.3201759457588196], [3, 0.33695924282073975], [4, 0.3205150365829468], [5, 0.31538066267967224], [6, 0.30402758717536926], [7, 0.308163583278656], [8, 0.3135049343109131], [9, 0.33267390727996826], [10, 0.29986217617988586], [11, 0.31860870122909546], [12, 0.31718432903289795], [13, 0.3279373049736023], [14, 0.3130778670310974], [15, 0.3185780346393585], [16, 0.31928157806396484], [17, 0.3185713291168213], [18, 0.31751570105552673], [19, 0.3092556893825531], [20, 0.33065712451934814], [21, 0.3052419126033783], [22, 0.32425457239151], [23, 0.32448726892471313], [24, 0.32663440704345703], [25, 0.31098756194114685], [26, 0.3236756920814514], [27, 0.3214884400367737], [28, 0.35551702976226807], [29, 0.3217567801475525], [30, 0.3352718651294708], [31, 0.36168283224105835], [32, 0.3355451226234436], [33, 0.3394479751586914], [34, 0.35245004296302795]], "rollout_corr/log_ppl_diff": [[1, 0.009166727773845196], [2, 0.009413236752152443], [3, 0.009609446860849857], [4, 0.009363161399960518], [5, 0.009740456938743591], [6, 0.009412942454218864], [7, 0.009397679008543491], [8, 0.009233914315700531], [9, 0.00999159924685955], [10, 0.009346109814941883], [11, 0.009564079344272614], [12, 0.009481179527938366], [13, 0.009605532512068748], [14, 0.009659089148044586], [15, 0.00936885830014944], [16, 0.009326739236712456], [17, 0.009269313886761665], [18, 0.009241970255970955], [19, 0.009175466373562813], [20, 0.009239831008017063], [21, 0.008749619126319885], [22, 0.008964327163994312], [23, 0.00922656524926424], [24, 0.008765572682023048], [25, 0.008579110726714134], [26, 0.008671458810567856], [27, 0.00842552725225687], [28, 0.008920256979763508], [29, 0.008178219199180603], [30, 0.008483941666781902], [31, 0.008588270284235477], [32, 0.008335717022418976], [33, 0.008323065005242825], [34, 0.008424898609519005]], "rollout_corr/log_ppl_abs_diff": [[1, 0.009166727773845196], [2, 0.009413236752152443], [3, 0.009609446860849857], [4, 0.00936348456889391], [5, 0.009740456938743591], [6, 0.009412942454218864], [7, 0.009397679008543491], [8, 0.009233914315700531], [9, 0.00999159924685955], [10, 0.00934874638915062], [11, 0.009564079344272614], [12, 0.009481179527938366], [13, 0.009605532512068748], [14, 0.009659089148044586], [15, 0.00936885830014944], [16, 0.009326739236712456], [17, 0.009269313886761665], [18, 0.009241970255970955], [19, 0.009175466373562813], [20, 0.009239831008017063], [21, 0.008753910660743713], [22, 0.008964327163994312], [23, 0.00922656524926424], [24, 0.008765572682023048], [25, 0.008584300056099892], [26, 0.008671458810567856], [27, 0.008429219014942646], [28, 0.008920256979763508], [29, 0.008183150552213192], [30, 0.008483941666781902], [31, 0.008588270284235477], [32, 0.008335717022418976], [33, 0.008335514925420284], [34, 0.008424898609519005]], "rollout_corr/log_ppl_diff_max": [[1, 0.018524765968322754], [2, 0.02085775136947632], [3, 0.01939547061920166], [4, 0.017307251691818237], [5, 0.018381893634796143], [6, 0.01988905668258667], [7, 0.01739746332168579], [8, 0.015984833240509033], [9, 0.01761770248413086], [10, 0.020701050758361816], [11, 0.017237603664398193], [12, 0.017971456050872803], [13, 0.017917990684509277], [14, 0.021177470684051514], [15, 0.019962012767791748], [16, 0.018354415893554688], [17, 0.019660860300064087], [18, 0.01902562379837036], [19, 0.01917937397956848], [20, 0.01891830563545227], [21, 0.01661527156829834], [22, 0.017980337142944336], [23, 0.022030770778656006], [24, 0.018074750900268555], [25, 0.017871826887130737], [26, 0.016711533069610596], [27, 0.015415161848068237], [28, 0.016843676567077637], [29, 0.016611695289611816], [30, 0.017221003770828247], [31, 0.01848462224006653], [32, 0.018120408058166504], [33, 0.014727592468261719], [34, 0.015886545181274414]], "rollout_corr/log_ppl_diff_min": [[1, 0.0008224993944168091], [2, 0.0028891712427139282], [3, 0.0017654895782470703], [4, -8.289795368909836e-05], [5, 0.002961888909339905], [6, 0.0021031200885772705], [7, 0.0014794021844863892], [8, 0.0031843632459640503], [9, 0.002939373254776001], [10, -0.0006751418113708496], [11, 0.0022822022438049316], [12, 0.00299227237701416], [13, 0.0022612959146499634], [14, 0.0016426891088485718], [15, 0.0024220719933509827], [16, 0.0007318556308746338], [17, 0.002547323703765869], [18, 0.0022470951080322266], [19, 0.001177072525024414], [20, 0.001783415675163269], [21, -0.0010988712310791016], [22, 0.0016589164733886719], [23, 0.001494675874710083], [24, 0.0009788572788238525], [25, -0.0013282746076583862], [26, 0.0004783719778060913], [27, -0.0009451434016227722], [28, 0.000994861125946045], [29, -0.0012625455856323242], [30, 0.0015247464179992676], [31, 0.0019752681255340576], [32, 0.0002168416976928711], [33, -0.003187328577041626], [34, 0.0003806799650192261]], "rollout_corr/ppl_ratio": [[1, 1.0092124938964844], [2, 1.0094611644744873], [3, 1.0096595287322998], [4, 1.0094107389450073], [5, 1.0097910165786743], [6, 1.009460687637329], [7, 1.0094454288482666], [8, 1.0092798471450806], [9, 1.010045051574707], [10, 1.009393334388733], [11, 1.0096129179000854], [12, 1.009529709815979], [13, 1.009655475616455], [14, 1.0097095966339111], [15, 1.0094164609909058], [16, 1.0093739032745361], [17, 1.0093164443969727], [18, 1.0092883110046387], [19, 1.009221076965332], [20, 1.009286642074585], [21, 1.0087913274765015], [22, 1.0090081691741943], [23, 1.0092742443084717], [24, 1.0088075399398804], [25, 1.0086196660995483], [26, 1.0087124109268188], [27, 1.008463978767395], [28, 1.008963942527771], [29, 1.0082147121429443], [30, 1.0085232257843018], [31, 1.008628487586975], [32, 1.008373737335205], [33, 1.0083608627319336], [34, 1.0084635019302368]], "rollout_corr/chi2_token": [[1, 0.020398736000061035], [2, 0.02265167236328125], [3, 0.029997706413269043], [4, 0.02354741096496582], [5, 0.022698163986206055], [6, 0.019270896911621094], [7, 0.02167212963104248], [8, 0.022464513778686523], [9, 0.023423314094543457], [10, 0.020177841186523438], [11, 0.023769378662109375], [12, 0.022043585777282715], [13, 0.022087931632995605], [14, 0.020301222801208496], [15, 0.020494937896728516], [16, 0.021369218826293945], [17, 0.02114081382751465], [18, 0.020344018936157227], [19, 0.019652962684631348], [20, 0.025360107421875], [21, 0.021036863327026367], [22, 0.02114248275756836], [23, 0.020244121551513672], [24, 0.020603656768798828], [25, 0.03362405300140381], [26, 0.019472241401672363], [27, 0.01894986629486084], [28, 0.020041346549987793], [29, 0.017843246459960938], [30, 0.019378662109375], [31, 0.025400161743164062], [32, 0.01819634437561035], [33, 0.01904594898223877], [34, 0.018847942352294922]], "rollout_corr/chi2_seq": [[1, -0.9999728202819824], [2, -1.0], [3, -0.9999995827674866], [4, -0.9910101890563965], [5, -1.0], [6, -0.9999998807907104], [7, -1.0], [8, -0.9999999403953552], [9, -1.0], [10, 74.45983123779297], [11, -1.0], [12, -1.0], [13, -0.9999975562095642], [14, -0.9999999403953552], [15, -0.9999999403953552], [16, -0.9998130202293396], [17, -0.9999998211860657], [18, -1.0], [19, -1.0], [20, -1.0], [21, -0.9687759876251221], [22, -0.9999990463256836], [23, -0.9999998807907104], [24, -0.9999336004257202], [25, -0.7612866163253784], [26, -0.9997398257255554], [27, -0.8380879163742065], [28, -0.9998520016670227], [29, -0.9628067016601562], [30, -0.9999988079071045], [31, -0.9999999403953552], [32, -0.9991111755371094], [33, 3351.343505859375], [34, -0.9994861483573914]], "actor/pg_clipfrac": [[1, 0.0039815097115933895], [2, 0.0029211591463536024], [3, 0.003660165937617421], [4, 0.0015842821449041367], [5, 0.0046517797745764256], [6, 0.004796298686414957], [7, 0.0040704431012272835], [8, 0.0032426766119897366], [9, 0.004442828241735697], [10, 0.004314259625971317], [11, 0.0023153210058808327], [12, 0.0015720544615760446], [13, 0.0044792816042900085], [14, 0.003354516578838229], [15, 0.0035558317322283983], [16, 0.0046967086382210255], [17, 0.002982502104714513], [18, 0.0034053500276058912], [19, 0.0038970138411968946], [20, 0.003490944392979145], [21, 0.0036142051685601473], [22, 0.003984477370977402], [23, 0.004805870354175568], [24, 0.0037893003318458796], [25, 0.003959231544286013], [26, 0.004011210519820452], [27, 0.005127362906932831], [28, 0.0050041344948112965], [29, 0.005283288192003965], [30, 0.0029874579049646854], [31, 0.003224889049306512], [32, 0.0037349527701735497], [33, 0.0031460339669138193], [34, 0.003735825652256608]], "actor/ppo_kl": [[1, 1.1199615073564928e-05], [2, 2.8609845230676e-06], [3, -5.867274376214482e-05], [4, 4.79981790704187e-05], [5, -1.0103419754159404e-06], [6, -1.6310405044350773e-05], [7, 1.5071114830789156e-05], [8, 4.42563759861514e-05], [9, -7.633992026967462e-06], [10, -4.278726555639878e-05], [11, -3.6893437936669216e-05], [12, 3.0442442948697135e-05], [13, -1.0877341992454603e-05], [14, -7.249744521686807e-05], [15, 5.502295243786648e-05], [16, -3.260101584601216e-05], [17, -1.8790204876495409e-06], [18, 1.1141778486489784e-05], [19, -3.9393064071191475e-05], [20, 1.0722344995883759e-05], [21, -8.905918548407499e-06], [22, -1.2135119504819158e-05], [23, -5.849372973898426e-05], [24, -5.6674172810744494e-05], [25, -3.1951916753314435e-05], [26, -3.421739165787585e-05], [27, 4.518030982580967e-05], [28, -3.570023545762524e-05], [29, -1.8589797036838718e-05], [30, -5.438578227767721e-05], [31, 5.207083813729696e-05], [32, -4.584314956446178e-05], [33, -1.1530493793543428e-05], [34, -3.0063860322115943e-05]], "actor/pg_clipfrac_lower": [[1, 1.518559020041721e-05], [2, 1.334496664640028e-05], [3, 1.7939975805347785e-05], [4, 6.1570935940835625e-06], [5, 2.627626236062497e-05], [6, 2.2856043869978748e-05], [7, 1.8327194993617013e-05], [8, 1.3183647752157412e-05], [9, 2.1244226445560344e-05], [10, 1.7246740753762424e-05], [11, 6.960149221413303e-06], [12, 6.422455044230446e-06], [13, 1.757754580467008e-05], [14, 1.954559593286831e-05], [15, 1.4526152881444432e-05], [16, 2.2021657059667632e-05], [17, 1.4628889402956702e-05], [18, 1.2100018466298934e-05], [19, 2.357442099309992e-05], [20, 1.3868383575754706e-05], [21, 1.5148020793276373e-05], [22, 1.0938602827081922e-05], [23, 1.5569879906252027e-05], [24, 1.6878784663276747e-05], [25, 2.1175990696065128e-05], [26, 1.6365627743653022e-05], [27, 1.4705905414302833e-05], [28, 1.4850409570499323e-05], [29, 1.5494535546167754e-05], [30, 1.5031065231596585e-05], [31, 7.0448963924718555e-06], [32, 1.320998853771016e-05], [33, 9.528552254778333e-06], [34, 1.139164851338137e-05]], "actor/pg_loss": [[1, 0.006698135286569595], [2, 0.012131000868976116], [3, 0.008128616027534008], [4, 0.003154219128191471], [5, 0.01339042279869318], [6, 0.015541906468570232], [7, 0.010036571882665157], [8, -0.0028852636460214853], [9, 0.011210489086806774], [10, -0.009871793910861015], [11, -0.010497436858713627], [12, -0.009100590832531452], [13, -0.00231371377594769], [14, -0.0016322459559887648], [15, 0.02075781859457493], [16, 0.007313606329262257], [17, -0.02490284852683544], [18, -0.009049958549439907], [19, -0.0011191917583346367], [20, -0.013801256194710732], [21, -0.029126709327101707], [22, 0.0030316743068397045], [23, -0.006339972373098135], [24, -0.029110169038176537], [25, -0.006578446365892887], [26, -0.016573796048760414], [27, 0.0027117563877254725], [28, -0.013379709795117378], [29, -0.008373301476240158], [30, -0.03086123801767826], [31, -0.011453148908913136], [32, 0.004588843323290348], [33, -0.02969488501548767], [34, -0.03104589134454727]], "actor/kl_loss": [[1, 0.004897397477179766], [2, 0.004878994543105364], [3, 0.00512987794354558], [4, 0.004892572294920683], [5, 0.005165174137800932], [6, 0.004848556127399206], [7, 0.005075159482657909], [8, 0.005032244138419628], [9, 0.005481846164911985], [10, 0.005200816784054041], [11, 0.005382756236940622], [12, 0.00544359628111124], [13, 0.0056580291129648685], [14, 0.005602224729955196], [15, 0.005705930758267641], [16, 0.005778036080300808], [17, 0.006086758337914944], [18, 0.006313960999250412], [19, 0.006268859375268221], [20, 0.006842892616987228], [21, 0.00654825521633029], [22, 0.007327609229832888], [23, 0.007228480186313391], [24, 0.007130390964448452], [25, 0.007501792628318071], [26, 0.0075991712510585785], [27, 0.007887708954513073], [28, 0.008450308814644814], [29, 0.008496253751218319], [30, 0.008516675792634487], [31, 0.008782200515270233], [32, 0.00880174059420824], [33, 0.00921824760735035], [34, 0.00944404024630785]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513], [33, 0.0010000000474974513], [34, 0.0010000000474974513]], "actor/loss": [[1, 0.006703034043312073], [2, 0.012135881930589676], [3, 0.008133750408887863], [4, 0.0031591132283210754], [5, 0.01339559257030487], [6, 0.015546757727861404], [7, 0.01004163920879364], [8, -0.002880234271287918], [9, 0.011215969920158386], [10, -0.009866595268249512], [11, -0.010492056608200073], [12, -0.009095139801502228], [13, -0.0023080557584762573], [14, -0.0016266480088233948], [15, 0.02076353132724762], [16, 0.007319390773773193], [17, -0.024896755814552307], [18, -0.00904364138841629], [19, -0.0011129230260849], [20, -0.01379440724849701], [21, -0.02912016212940216], [22, 0.003039000555872917], [23, -0.006332747638225555], [24, -0.02910304069519043], [25, -0.006570950150489807], [26, -0.016566194593906403], [27, 0.0027196407318115234], [28, -0.013371258974075317], [29, -0.008364804089069366], [30, -0.03085273504257202], [31, -0.011444367468357086], [32, 0.004597645252943039], [33, -0.029685668647289276], [34, -0.03103645145893097]], "actor/grad_norm": [[1, 0.07183311879634857], [2, 0.06583430618047714], [3, 0.08931365609169006], [4, 0.06493325531482697], [5, 0.08452106267213821], [6, 0.08313365280628204], [7, 0.09897413849830627], [8, 0.08104771375656128], [9, 0.07982061803340912], [10, 0.08720164000988007], [11, 0.08262614160776138], [12, 0.07515554875135422], [13, 0.0975876897573471], [14, 0.08331449329853058], [15, 0.0859968513250351], [16, 0.09327510744333267], [17, 0.08738835155963898], [18, 0.08551491051912308], [19, 0.09721887111663818], [20, 0.10227403044700623], [21, 0.10934846848249435], [22, 0.06766535341739655], [23, 0.09485213458538055], [24, 0.0895669162273407], [25, 0.11246167123317719], [26, 0.10187755525112152], [27, 0.08706417679786682], [28, 0.10981106758117676], [29, 0.08746509253978729], [30, 0.12396161258220673], [31, 0.08064095675945282], [32, 0.07282520830631256], [33, 0.09959885478019714], [34, 0.1012197881937027]], "actor/perf/max_memory_allocated_gb": [[1, 140.9185791015625], [2, 141.84518432617188], [3, 141.84518432617188], [4, 141.84518432617188], [5, 141.84518432617188], [6, 141.84518432617188], [7, 141.84518432617188], [8, 141.84518432617188], [9, 141.8703155517578], [10, 141.8708038330078], [11, 141.8708038330078], [12, 141.8708038330078], [13, 141.8708038330078], [14, 141.8708038330078], [15, 141.8708038330078], [16, 141.8708038330078], [17, 141.87216186523438], [18, 141.87216186523438], [19, 141.87216186523438], [20, 141.87216186523438], [21, 141.87216186523438], [22, 141.87216186523438], [23, 141.87216186523438], [24, 141.87216186523438], [25, 141.87216186523438], [26, 141.87216186523438], [27, 141.87216186523438], [28, 141.87216186523438], [29, 141.87216186523438], [30, 141.87216186523438], [31, 141.87216186523438], [32, 141.87216186523438], [33, 141.87216186523438], [34, 141.87216186523438]], "actor/perf/max_memory_reserved_gb": [[1, 144.5078125], [2, 145.369140625], [3, 145.369140625], [4, 145.611328125], [5, 145.611328125], [6, 145.611328125], [7, 145.611328125], [8, 145.611328125], [9, 145.611328125], [10, 145.611328125], [11, 145.611328125], [12, 145.611328125], [13, 145.611328125], [14, 145.611328125], [15, 145.611328125], [16, 145.611328125], [17, 145.611328125], [18, 145.611328125], [19, 145.611328125], [20, 145.611328125], [21, 145.611328125], [22, 145.611328125], [23, 145.611328125], [24, 145.611328125], [25, 145.611328125], [26, 145.611328125], [27, 145.611328125], [28, 145.611328125], [29, 145.611328125], [30, 145.611328125], [31, 145.611328125], [32, 145.611328125], [33, 145.775390625], [34, 145.775390625]], "actor/perf/cpu_memory_used_gb": [[1, 299.9474182128906], [2, 301.22174072265625], [3, 301.881103515625], [4, 308.5872497558594], [5, 308.6660461425781], [6, 308.5742492675781], [7, 309.2216796875], [8, 308.93133544921875], [9, 308.82305908203125], [10, 315.6566467285156], [11, 331.57843017578125], [12, 350.873779296875], [13, 359.29693603515625], [14, 325.2488098144531], [15, 303.22247314453125], [16, 313.9971923828125], [17, 306.8626403808594], [18, 310.6752624511719], [19, 310.4748840332031], [20, 312.2569274902344], [21, 442.77606201171875], [22, 447.6661376953125], [23, 447.8194885253906], [24, 448.4040832519531], [25, 446.3158264160156], [26, 435.56494140625], [27, 434.8196716308594], [28, 438.36370849609375], [29, 440.3914489746094], [30, 432.7457580566406], [31, 432.5605773925781], [32, 434.6651611328125], [33, 435.79986572265625], [34, 436.1080017089844]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07], [33, 9.999999974752427e-07], [34, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.3147984445095062], [2, 0.3154781460762024], [3, 0.320614755153656], [4, 0.317263126373291], [5, 0.31865718960762024], [6, 0.31770071387290955], [7, 0.31980809569358826], [8, 0.31976082921028137], [9, 0.3200600743293762], [10, 0.32008954882621765], [11, 0.3182334005832672], [12, 0.3211442530155182], [13, 0.32181495428085327], [14, 0.3202178478240967], [15, 0.3188750743865967], [16, 0.3180597424507141], [17, 0.3214699625968933], [18, 0.3242277503013611], [19, 0.3208215534687042], [20, 0.32332250475883484], [21, 0.3139806091785431], [22, 0.3169094920158386], [23, 0.30193182826042175], [24, 0.29581132531166077], [25, 0.2774377465248108], [26, 0.2911320626735687], [27, 0.29690077900886536], [28, 0.31279051303863525], [29, 0.315059095621109], [30, 0.3122590482234955], [31, 0.3116345703601837], [32, 0.3118079602718353], [33, 0.3125550150871277], [34, 0.3115006685256958]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0], [33, 33.0], [34, 34.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "critic/score/mean": [[1, -0.21484375], [2, -0.26171875], [3, -0.0625], [4, -0.2109375], [5, -0.2578125], [6, -0.23046875], [7, -0.1328125], [8, -0.171875], [9, -0.16015625], [10, -0.140625], [11, -0.1171875], [12, -0.13671875], [13, 0.01171875], [14, -0.109375], [15, -0.140625], [16, -0.03125], [17, -0.0390625], [18, 0.1328125], [19, -0.02734375], [20, 0.0703125], [21, 0.07421875], [22, 0.15234375], [23, 0.2109375], [24, -0.04296875], [25, 0.078125], [26, 0.0859375], [27, 0.23828125], [28, 0.15234375], [29, 0.24609375], [30, 0.0859375], [31, 0.1171875], [32, 0.17578125], [33, 0.0625], [34, 0.08203125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0], [33, -1.0], [34, -1.0]], "critic/rewards/mean": [[1, -0.21484375], [2, -0.26171875], [3, -0.0625], [4, -0.2109375], [5, -0.2578125], [6, -0.23046875], [7, -0.1328125], [8, -0.171875], [9, -0.16015625], [10, -0.140625], [11, -0.1171875], [12, -0.13671875], [13, 0.01171875], [14, -0.109375], [15, -0.140625], [16, -0.03125], [17, -0.0390625], [18, 0.1328125], [19, -0.02734375], [20, 0.0703125], [21, 0.07421875], [22, 0.15234375], [23, 0.2109375], [24, -0.04296875], [25, 0.078125], [26, 0.0859375], [27, 0.23828125], [28, 0.15234375], [29, 0.24609375], [30, 0.0859375], [31, 0.1171875], [32, 0.17578125], [33, 0.0625], [34, 0.08203125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0], [11, -1.0], [12, -1.0], [13, -1.0], [14, -1.0], [15, -1.0], [16, -1.0], [17, -1.0], [18, -1.0], [19, -1.0], [20, -1.0], [21, -1.0], [22, -1.0], [23, -1.0], [24, -1.0], [25, -1.0], [26, -1.0], [27, -1.0], [28, -1.0], [29, -1.0], [30, -1.0], [31, -1.0], [32, -1.0], [33, -1.0], [34, -1.0]], "critic/advantages/mean": [[1, -0.014301176182925701], [2, -0.01652483455836773], [3, -0.019555997103452682], [4, -0.006777663249522448], [5, -0.020920585840940475], [6, -0.0245213620364666], [7, -0.026389967650175095], [8, -0.014662330970168114], [9, -0.021778464317321777], [10, -0.019829053431749344], [11, -0.013466378673911095], [12, -0.012728718109428883], [13, -0.0262910109013319], [14, -0.0204092375934124], [15, -0.0361553393304348], [16, -0.029583368450403214], [17, -0.012951930984854698], [18, -0.02720555104315281], [19, -0.025852277874946594], [20, -0.032838739454746246], [21, -0.0290670245885849], [22, -0.023301519453525543], [23, -0.03472873568534851], [24, -0.018556740134954453], [25, -0.036080170422792435], [26, -0.034300509840250015], [27, -0.03596428781747818], [28, -0.044607535004615784], [29, -0.03446411341428757], [30, -0.034519486129283905], [31, -0.02168806456029415], [32, -0.04200005903840065], [33, -0.04285965859889984], [34, -0.035332854837179184]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 2.474870204925537], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 1.6201833486557007], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 1.6201833486557007], [32, 2.474870204925537], [33, 2.474870204925537], [34, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537], [33, -2.474870204925537], [34, -2.474870204925537]], "critic/returns/mean": [[1, -0.014301176182925701], [2, -0.01652483455836773], [3, -0.019555997103452682], [4, -0.006777663249522448], [5, -0.020920585840940475], [6, -0.0245213620364666], [7, -0.026389967650175095], [8, -0.014662330970168114], [9, -0.021778464317321777], [10, -0.019829053431749344], [11, -0.013466378673911095], [12, -0.012728718109428883], [13, -0.0262910109013319], [14, -0.0204092375934124], [15, -0.0361553393304348], [16, -0.029583368450403214], [17, -0.012951930984854698], [18, -0.02720555104315281], [19, -0.025852277874946594], [20, -0.032838739454746246], [21, -0.0290670245885849], [22, -0.023301519453525543], [23, -0.03472873568534851], [24, -0.018556740134954453], [25, -0.036080170422792435], [26, -0.034300509840250015], [27, -0.03596428781747818], [28, -0.044607535004615784], [29, -0.03446411341428757], [30, -0.034519486129283905], [31, -0.02168806456029415], [32, -0.04200005903840065], [33, -0.04285965859889984], [34, -0.035332854837179184]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537], [11, 2.474870204925537], [12, 2.474870204925537], [13, 2.474870204925537], [14, 2.474870204925537], [15, 2.474870204925537], [16, 2.474870204925537], [17, 2.474870204925537], [18, 2.474870204925537], [19, 2.474870204925537], [20, 2.474870204925537], [21, 2.474870204925537], [22, 1.6201833486557007], [23, 2.474870204925537], [24, 2.474870204925537], [25, 2.474870204925537], [26, 2.474870204925537], [27, 2.474870204925537], [28, 2.474870204925537], [29, 2.474870204925537], [30, 2.474870204925537], [31, 1.6201833486557007], [32, 2.474870204925537], [33, 2.474870204925537], [34, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537], [11, -2.474870204925537], [12, -2.474870204925537], [13, -2.474870204925537], [14, -2.474870204925537], [15, -2.474870204925537], [16, -2.474870204925537], [17, -2.474870204925537], [18, -2.474870204925537], [19, -2.474870204925537], [20, -2.474870204925537], [21, -2.474870204925537], [22, -2.474870204925537], [23, -2.474870204925537], [24, -2.474870204925537], [25, -2.474870204925537], [26, -2.474870204925537], [27, -2.474870204925537], [28, -2.474870204925537], [29, -2.474870204925537], [30, -2.474870204925537], [31, -2.474870204925537], [32, -2.474870204925537], [33, -2.474870204925537], [34, -2.474870204925537]], "response_length/mean": [[1, 6749.115234375], [2, 6997.505859375], [3, 6737.6640625], [4, 6841.115234375], [5, 7119.275390625], [6, 6949.701171875], [7, 6851.99609375], [8, 6911.828125], [9, 6843.26171875], [10, 6769.9453125], [11, 6793.16796875], [12, 6635.01171875], [13, 6653.10546875], [14, 6627.279296875], [15, 6860.35546875], [16, 6629.369140625], [17, 6385.99609375], [18, 6285.775390625], [19, 6786.103515625], [20, 6238.080078125], [21, 6379.005859375], [22, 5952.4453125], [23, 6139.28515625], [24, 6442.951171875], [25, 6208.849609375], [26, 6360.669921875], [27, 5964.126953125], [28, 6119.462890625], [29, 6015.888671875], [30, 6451.587890625], [31, 6269.349609375], [32, 6045.81640625], [33, 6136.384765625], [34, 6226.49609375]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0], [33, 8192.0], [34, 8192.0]], "response_length/min": [[1, 1565.0], [2, 1486.0], [3, 1431.0], [4, 1635.0], [5, 2314.0], [6, 1180.0], [7, 2234.0], [8, 1635.0], [9, 1549.0], [10, 1287.0], [11, 2209.0], [12, 1670.0], [13, 1435.0], [14, 1436.0], [15, 1673.0], [16, 1222.0], [17, 1246.0], [18, 1356.0], [19, 2102.0], [20, 1473.0], [21, 806.0], [22, 1608.0], [23, 948.0], [24, 1116.0], [25, 1381.0], [26, 1412.0], [27, 1248.0], [28, 1206.0], [29, 1062.0], [30, 1662.0], [31, 1371.0], [32, 1573.0], [33, 892.0], [34, 1064.0]], "response_length/clip_ratio": [[1, 0.546875], [2, 0.6015625], [3, 0.484375], [4, 0.564453125], [5, 0.58984375], [6, 0.578125], [7, 0.509765625], [8, 0.525390625], [9, 0.544921875], [10, 0.49609375], [11, 0.533203125], [12, 0.5078125], [13, 0.4453125], [14, 0.5078125], [15, 0.541015625], [16, 0.474609375], [17, 0.48828125], [18, 0.392578125], [19, 0.501953125], [20, 0.421875], [21, 0.41796875], [22, 0.37109375], [23, 0.37109375], [24, 0.4765625], [25, 0.416015625], [26, 0.421875], [27, 0.345703125], [28, 0.361328125], [29, 0.35546875], [30, 0.427734375], [31, 0.396484375], [32, 0.369140625], [33, 0.4296875], [34, 0.400390625]], "response_length_non_aborted/mean": [[1, 6749.115234375], [2, 6997.505859375], [3, 6737.6640625], [4, 6841.115234375], [5, 7119.275390625], [6, 6949.701171875], [7, 6851.99609375], [8, 6911.828125], [9, 6843.26171875], [10, 6769.9453125], [11, 6793.16796875], [12, 6635.01171875], [13, 6653.10546875], [14, 6627.279296875], [15, 6860.35546875], [16, 6629.369140625], [17, 6385.99609375], [18, 6285.775390625], [19, 6786.103515625], [20, 6238.080078125], [21, 6379.005859375], [22, 5952.4453125], [23, 6139.28515625], [24, 6442.951171875], [25, 6208.849609375], [26, 6360.669921875], [27, 5964.126953125], [28, 6119.462890625], [29, 6015.888671875], [30, 6451.587890625], [31, 6269.349609375], [32, 6045.81640625], [33, 6136.384765625], [34, 6226.49609375]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0], [11, 8192.0], [12, 8192.0], [13, 8192.0], [14, 8192.0], [15, 8192.0], [16, 8192.0], [17, 8192.0], [18, 8192.0], [19, 8192.0], [20, 8192.0], [21, 8192.0], [22, 8192.0], [23, 8192.0], [24, 8192.0], [25, 8192.0], [26, 8192.0], [27, 8192.0], [28, 8192.0], [29, 8192.0], [30, 8192.0], [31, 8192.0], [32, 8192.0], [33, 8192.0], [34, 8192.0]], "response_length_non_aborted/min": [[1, 1565.0], [2, 1486.0], [3, 1431.0], [4, 1635.0], [5, 2314.0], [6, 1180.0], [7, 2234.0], [8, 1635.0], [9, 1549.0], [10, 1287.0], [11, 2209.0], [12, 1670.0], [13, 1435.0], [14, 1436.0], [15, 1673.0], [16, 1222.0], [17, 1246.0], [18, 1356.0], [19, 2102.0], [20, 1473.0], [21, 806.0], [22, 1608.0], [23, 948.0], [24, 1116.0], [25, 1381.0], [26, 1412.0], [27, 1248.0], [28, 1206.0], [29, 1062.0], [30, 1662.0], [31, 1371.0], [32, 1573.0], [33, 892.0], [34, 1064.0]], "response_length_non_aborted/clip_ratio": [[1, 0.546875], [2, 0.6015625], [3, 0.484375], [4, 0.564453125], [5, 0.58984375], [6, 0.578125], [7, 0.509765625], [8, 0.525390625], [9, 0.544921875], [10, 0.49609375], [11, 0.533203125], [12, 0.5078125], [13, 0.4453125], [14, 0.5078125], [15, 0.541015625], [16, 0.474609375], [17, 0.48828125], [18, 0.392578125], [19, 0.501953125], [20, 0.421875], [21, 0.41796875], [22, 0.37109375], [23, 0.37109375], [24, 0.4765625], [25, 0.416015625], [26, 0.421875], [27, 0.345703125], [28, 0.361328125], [29, 0.35546875], [30, 0.427734375], [31, 0.396484375], [32, 0.369140625], [33, 0.4296875], [34, 0.400390625]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625], [11, 158.078125], [12, 157.6875], [13, 155.546875], [14, 158.875], [15, 161.21875], [16, 161.96875], [17, 155.875], [18, 148.78125], [19, 145.625], [20, 143.328125], [21, 145.6875], [22, 141.71875], [23, 160.421875], [24, 160.171875], [25, 149.5], [26, 158.046875], [27, 165.125], [28, 157.53125], [29, 151.359375], [30, 151.46875], [31, 162.46875], [32, 151.328125], [33, 147.578125], [34, 156.5]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0], [11, 529.0], [12, 777.0], [13, 497.0], [14, 320.0], [15, 902.0], [16, 622.0], [17, 781.0], [18, 281.0], [19, 260.0], [20, 387.0], [21, 505.0], [22, 432.0], [23, 833.0], [24, 424.0], [25, 381.0], [26, 611.0], [27, 698.0], [28, 648.0], [29, 738.0], [30, 302.0], [31, 483.0], [32, 335.0], [33, 289.0], [34, 422.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0], [11, 78.0], [12, 80.0], [13, 77.0], [14, 82.0], [15, 94.0], [16, 75.0], [17, 83.0], [18, 88.0], [19, 85.0], [20, 85.0], [21, 86.0], [22, 81.0], [23, 83.0], [24, 89.0], [25, 76.0], [26, 84.0], [27, 80.0], [28, 81.0], [29, 81.0], [30, 86.0], [31, 81.0], [32, 77.0], [33, 79.0], [34, 87.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.015625], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625], [33, 0.015625], [34, 0.015625]], "timing_s/gen": [[1, 148.35699462890625], [2, 150.34190368652344], [3, 144.3953094482422], [4, 146.3662109375], [5, 152.37368774414062], [6, 148.3628692626953], [7, 146.3799591064453], [8, 146.62571716308594], [9, 146.35781860351562], [10, 144.3770294189453], [11, 144.3710479736328], [12, 140.4100799560547], [13, 142.37991333007812], [14, 142.34925842285156], [15, 146.3702392578125], [16, 140.3496551513672], [17, 134.3422088623047], [18, 132.35177612304688], [19, 144.36573791503906], [20, 132.3834228515625], [21, 136.37796020507812], [22, 116.3405532836914], [23, 128.34791564941406], [24, 136.40164184570312], [25, 130.35494995117188], [26, 134.34335327148438], [27, 119.75116729736328], [28, 130.3953857421875], [29, 120.33724975585938], [30, 136.36097717285156], [31, 132.33853149414062], [32, 116.39551544189453], [33, 128.34323120117188], [34, 132.41339111328125]], "timing_s/old_log_prob": [[1, 57.06026840209961], [2, 57.279144287109375], [3, 55.071372985839844], [4, 55.78588104248047], [5, 58.23136520385742], [6, 56.92476272583008], [7, 56.17462158203125], [8, 56.348690032958984], [9, 55.707191467285156], [10, 55.16744613647461], [11, 55.57556915283203], [12, 54.040557861328125], [13, 54.572933197021484], [14, 54.476348876953125], [15, 56.17024230957031], [16, 54.16145324707031], [17, 52.29876708984375], [18, 51.00264358520508], [19, 55.32156753540039], [20, 50.865989685058594], [21, 54.55851364135742], [22, 51.73649215698242], [23, 56.33354187011719], [24, 59.702537536621094], [25, 53.615013122558594], [26, 63.1003532409668], [27, 65.75544738769531], [28, 53.99552917480469], [29, 50.072120666503906], [30, 54.63907241821289], [31, 54.283714294433594], [32, 51.98371124267578], [33, 53.949100494384766], [34, 52.300872802734375]], "timing_s/ref": [[1, 60.58345413208008], [2, 62.551822662353516], [3, 60.04236602783203], [4, 60.91025161743164], [5, 63.450775146484375], [6, 61.981346130371094], [7, 61.16487503051758], [8, 61.691734313964844], [9, 61.305206298828125], [10, 60.282493591308594], [11, 60.86552429199219], [12, 59.27888870239258], [13, 59.529075622558594], [14, 59.491886138916016], [15, 61.44850540161133], [16, 59.303428649902344], [17, 57.541656494140625], [18, 56.581085205078125], [19, 60.523258209228516], [20, 55.39337158203125], [21, 59.62449645996094], [22, 55.74210739135742], [23, 60.682979583740234], [24, 64.49069213867188], [25, 59.15055465698242], [26, 63.200740814208984], [27, 65.39625549316406], [28, 58.93510055541992], [29, 54.2603645324707], [30, 59.84138870239258], [31, 60.356353759765625], [32, 56.24122619628906], [33, 55.977752685546875], [34, 57.8148078918457]], "timing_s/adv": [[1, 0.365063339471817], [2, 0.37942278385162354], [3, 0.37736472487449646], [4, 0.3759315311908722], [5, 0.3846398591995239], [6, 0.8871998190879822], [7, 0.37468892335891724], [8, 0.38461145758628845], [9, 0.5208391547203064], [10, 0.3757317364215851], [11, 0.8563749194145203], [12, 0.36299750208854675], [13, 0.38927388191223145], [14, 0.3691495358943939], [15, 0.3592229187488556], [16, 0.3326761722564697], [17, 0.3800686299800873], [18, 0.3909839987754822], [19, 0.8624680042266846], [20, 0.39025959372520447], [21, 0.3514954745769501], [22, 0.3723997473716736], [23, 0.37426939606666565], [24, 0.3960927128791809], [25, 0.3651476204395294], [26, 0.3614477813243866], [27, 0.3676852881908417], [28, 0.37930816411972046], [29, 0.3446071147918701], [30, 0.836188554763794], [31, 0.3638423979282379], [32, 0.37914523482322693], [33, 0.36392414569854736], [34, 0.3815386891365051]], "timing_s/update_actor": [[1, 139.67501831054688], [2, 144.6567840576172], [3, 137.20252990722656], [4, 140.5926055908203], [5, 145.8721160888672], [6, 142.5990753173828], [7, 139.70260620117188], [8, 141.5108184814453], [9, 139.6941680908203], [10, 138.201904296875], [11, 139.78627014160156], [12, 135.31768798828125], [13, 134.85824584960938], [14, 135.216552734375], [15, 140.762451171875], [16, 136.72506713867188], [17, 130.1140594482422], [18, 126.37915802001953], [19, 138.01829528808594], [20, 126.55408477783203], [21, 132.41758728027344], [22, 122.3269271850586], [23, 134.22775268554688], [24, 143.76658630371094], [25, 148.7449951171875], [26, 142.7677764892578], [27, 133.6715850830078], [28, 128.1673126220703], [29, 124.68205261230469], [30, 135.26454162597656], [31, 132.27296447753906], [32, 126.78727722167969], [33, 128.63833618164062], [34, 130.764404296875]], "timing_s/update_weights": [[1, 4.094778537750244], [2, 4.191796779632568], [3, 4.397563934326172], [4, 4.060316562652588], [5, 4.124794006347656], [6, 4.540955066680908], [7, 4.128503322601318], [8, 4.161574840545654], [9, 4.435792922973633], [10, 4.123119354248047], [11, 4.230925559997559], [12, 4.118396282196045], [13, 4.370935440063477], [14, 4.1965789794921875], [15, 4.395053863525391], [16, 4.553747177124023], [17, 4.194584369659424], [18, 4.267780780792236], [19, 4.062655925750732], [20, 4.333983421325684], [21, 5.2944111824035645], [22, 4.413567543029785], [23, 4.914926052093506], [24, 4.766740322113037], [25, 8.818892478942871], [26, 5.238234043121338], [27, 5.237563610076904], [28, 4.80453634262085], [29, 4.531525611877441], [30, 4.662748336791992], [31, 8.317144393920898], [32, 4.953421115875244], [33, 4.530242443084717], [34, 4.556809902191162]], "timing_s/step": [[1, 434.2283020019531], [2, 419.4999694824219], [3, 401.5839538574219], [4, 408.199951171875], [5, 424.5408020019531], [6, 415.3946533203125], [7, 408.02215576171875], [8, 410.8445129394531], [9, 408.6021728515625], [10, 402.6270751953125], [11, 405.78472900390625], [12, 393.6271667480469], [13, 396.1961364746094], [14, 396.2008056640625], [15, 409.6140441894531], [16, 395.5228576660156], [17, 378.9734191894531], [18, 371.0747375488281], [19, 403.25347900390625], [20, 463.931884765625], [21, 388.722412109375], [22, 351.0266418457031], [23, 384.9759826660156], [24, 409.6216735839844], [25, 401.15020751953125], [26, 409.107666015625], [27, 390.2737121582031], [28, 376.7888488769531], [29, 354.3210144042969], [30, 391.7029724121094], [31, 388.0453796386719], [32, 356.8819885253906], [33, 371.902099609375], [34, 378.3251953125]], "timing_per_token_ms/ref": [[1, 0.017160026356577873], [2, 0.017099879682064056], [3, 0.017005333676934242], [4, 0.01701919548213482], [5, 0.01704728789627552], [6, 0.01708533614873886], [7, 0.01706457883119583], [8, 0.017043761909008026], [9, 0.017116336151957512], [10, 0.017016781494021416], [11, 0.017101678997278214], [12, 0.017044635489583015], [13, 0.017076466232538223], [14, 0.017122376710176468], [15, 0.017092550173401833], [16, 0.01705510914325714], [17, 0.017179494723677635], [18, 0.01717444323003292], [19, 0.01705339178442955], [20, 0.01695396564900875], [21, 0.017848210409283638], [22, 0.01786484569311142], [23, 0.018813801929354668], [24, 0.019075576215982437], [25, 0.01816956140100956], [26, 0.01893608085811138], [27, 0.02083893120288849], [28, 0.01833801530301571], [29, 0.017183884978294373], [30, 0.017700547352433205], [31, 0.01832817681133747], [32, 0.017725283280014992], [33, 0.017398502677679062], [34, 0.01769068092107773]], "timing_per_token_ms/update_actor": [[1, 0.0395624004304409], [2, 0.039545029401779175], [3, 0.038858812302351], [4, 0.03928358107805252], [5, 0.039191391319036484], [6, 0.0393078438937664], [7, 0.03897606208920479], [8, 0.039095617830753326], [9, 0.0390024371445179], [10, 0.039012182503938675], [11, 0.03927642107009888], [12, 0.03890829533338547], [13, 0.03868533670902252], [14, 0.03891671076416969], [15, 0.03915455937385559], [16, 0.039320848882198334], [17, 0.03884653374552727], [18, 0.038360729813575745], [19, 0.03888885676860809], [20, 0.03873376175761223], [21, 0.03963835537433624], [22, 0.039204686880111694], [23, 0.04161520302295685], [24, 0.042524438351392746], [25, 0.04569072276353836], [26, 0.042775798588991165], [27, 0.04259530082345009], [28, 0.039880041033029556], [29, 0.03948594629764557], [30, 0.04001003876328468], [31, 0.040166810154914856], [32, 0.03995895013213158], [33, 0.03998221457004547], [34, 0.04001243785023689]], "timing_per_token_ms/adv": [[1, 0.00010340275912312791], [2, 0.00010372334509156644], [3, 0.00010687809117371216], [4, 0.00010504064266569912], [5, 0.00010334100079489872], [6, 0.00024455919628962874], [7, 0.00010453562572365627], [8, 0.00010625776485539973], [9, 0.00014541763812303543], [10, 0.00010606304567772895], [11, 0.0002406197745585814], [12, 0.00010437375021865591], [13, 0.0001116668208851479], [14, 0.00010624503192957491], [15, 9.992164996219799e-05], [16, 9.567454253556207e-05], [17, 0.00011347236431902274], [18, 0.00011867804278153926], [19, 0.0002430141030345112], [20, 0.00011944476136704907], [21, 0.00010521790682105348], [22, 0.00011935078509850428], [23, 0.00011603633174672723], [24, 0.00011715949949575588], [25, 0.0001121641616919078], [26, 0.00010829626262420788], [27, 0.00011716524750227109], [28, 0.000118024050607346], [29, 0.00010913469304796308], [30, 0.0002473370695952326], [31, 0.00011048659507650882], [32, 0.00011949343024753034], [33, 0.00011311164416838437], [34, 0.00011674654524540529]], "timing_per_token_ms/gen": [[1, 0.04293299838900566], [2, 0.04196302965283394], [3, 0.04185754805803299], [4, 0.04178726673126221], [5, 0.04180268943309784], [6, 0.0416954942047596], [7, 0.04172482714056969], [8, 0.04143308475613594], [9, 0.04177176207304001], [10, 0.04165268316864967], [11, 0.041508570313453674], [12, 0.04133202135562897], [13, 0.04179789125919342], [14, 0.0419517382979393], [15, 0.04167122021317482], [16, 0.041349396109580994], [17, 0.04108789563179016], [18, 0.041124530136585236], [19, 0.041550252586603165], [20, 0.041448868811130524], [21, 0.04175622761249542], [22, 0.03817383199930191], [23, 0.0408320389688015], [24, 0.041348982602357864], [25, 0.04100590944290161], [26, 0.04125184193253517], [27, 0.03921596705913544], [28, 0.04161778464913368], [29, 0.03906882554292679], [30, 0.0412813164293766], [31, 0.04122815281152725], [32, 0.03760203346610069], [33, 0.040849845856428146], [34, 0.041535384953022]], "perf/total_num_tokens": [[1, 3530499.0], [2, 3658027.0], [3, 3530796.0], [4, 3578915.0], [5, 3722045.0], [6, 3627751.0], [7, 3584318.0], [8, 3619608.0], [9, 3581678.0], [10, 3542532.0], [11, 3559038.0], [12, 3477862.0], [13, 3486030.0], [14, 3474511.0], [15, 3595046.0], [16, 3477165.0], [17, 3349438.0], [18, 3294493.0], [19, 3549045.0], [20, 3267281.0], [21, 3340643.0], [22, 3120212.0], [23, 3225450.0], [24, 3380799.0], [25, 3255475.0], [26, 3337583.0], [27, 3138177.0], [28, 3213821.0], [29, 3157631.0], [30, 3380765.0], [31, 3293091.0], [32, 3172938.0], [33, 3217389.0], [34, 3268094.0]], "perf/time_per_step": [[1, 434.2283020019531], [2, 419.4999694824219], [3, 401.5839538574219], [4, 408.199951171875], [5, 424.5408020019531], [6, 415.3946533203125], [7, 408.02215576171875], [8, 410.8445129394531], [9, 408.6021728515625], [10, 402.6270751953125], [11, 405.78472900390625], [12, 393.6271667480469], [13, 396.1961364746094], [14, 396.2008056640625], [15, 409.6140441894531], [16, 395.5228576660156], [17, 378.9734191894531], [18, 371.0747375488281], [19, 403.25347900390625], [20, 463.931884765625], [21, 388.722412109375], [22, 351.0266418457031], [23, 384.9759826660156], [24, 409.6216735839844], [25, 401.15020751953125], [26, 409.107666015625], [27, 390.2737121582031], [28, 376.7888488769531], [29, 354.3210144042969], [30, 391.7029724121094], [31, 388.0453796386719], [32, 356.8819885253906], [33, 371.902099609375], [34, 378.3251953125]], "perf/throughput": [[1, 4065.256591796875], [2, 4359.98486328125], [3, 4396.0869140625], [4, 4383.77685546875], [5, 4383.61279296875], [6, 4366.6318359375], [7, 4392.30810546875], [8, 4405.08251953125], [9, 4382.84228515625], [10, 4399.27197265625], [11, 4385.376953125], [12, 4417.71044921875], [13, 4399.3740234375], [14, 4384.78564453125], [15, 4388.33349609375], [16, 4395.65625], [17, 4419.09375], [18, 4439.123046875], [19, 4400.513671875], [20, 3521.293701171875], [21, 4296.95166015625], [22, 4444.4091796875], [23, 4189.1572265625], [24, 4126.7333984375], [25, 4057.67578125], [26, 4079.10107421875], [27, 4020.48193359375], [28, 4264.75048828125], [29, 4455.89013671875], [30, 4315.47021484375], [31, 4243.177734375], [32, 4445.3603515625], [33, 4325.5859375], [34, 4319.16015625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0]], "timing_s/save_checkpoint": [[20, 93.90943908691406]]}, "dapo_vllm_moe30b_bf16": {"global_seqlen/min": [[1, 1169786.0], [2, 1385798.0], [3, 1205953.0], [4, 1213331.0], [5, 1434598.0], [6, 1337111.0], [7, 1223735.0], [8, 1417933.0], [9, 1335145.0], [10, 1248557.0]], "global_seqlen/max": [[1, 2098254.0], [2, 2081043.0], [3, 2104381.0], [4, 2131042.0], [5, 2086557.0], [6, 2074512.0], [7, 2115877.0], [8, 2071263.0], [9, 2082186.0], [10, 2107564.0]], "global_seqlen/minmax_diff": [[1, 928468.0], [2, 695245.0], [3, 898428.0], [4, 917711.0], [5, 651959.0], [6, 737401.0], [7, 892142.0], [8, 653330.0], [9, 747041.0], [10, 859007.0]], "global_seqlen/balanced_min": [[1, 1634001.0], [2, 1733359.0], [3, 1655126.0], [4, 1672172.0], [5, 1760534.0], [6, 1705788.0], [7, 1669801.0], [8, 1744586.0], [9, 1708614.0], [10, 1677998.0]], "global_seqlen/balanced_max": [[1, 1634039.0], [2, 1733482.0], [3, 1655208.0], [4, 1672201.0], [5, 1760621.0], [6, 1705835.0], [7, 1669811.0], [8, 1744610.0], [9, 1708717.0], [10, 1678123.0]], "global_seqlen/mean": [[1, 1634020.0], [2, 1733420.5], [3, 1655167.0], [4, 1672186.5], [5, 1760577.5], [6, 1705811.5], [7, 1669806.0], [8, 1744598.0], [9, 1708665.5], [10, 1678060.5]], "actor/entropy": [[1, 0.2407105267047882], [2, 0.2414262294769287], [3, 0.25312891602516174], [4, 0.23711352050304413], [5, 0.24175751209259033], [6, 0.23336078226566315], [7, 0.23009127378463745], [8, 0.23777508735656738], [9, 0.23056760430335999], [10, 0.21899592876434326]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9984533786773682], [2, 0.9626697897911072], [3, 0.7918206453323364], [4, 0.9796976447105408], [5, 0.9621744751930237], [6, 0.9813039898872375], [7, 0.9908338189125061], [8, 0.9258497357368469], [9, 0.809105634689331], [10, 0.8287655711174011]], "training/rollout_probs_diff_mean": [[1, 0.007290116045624018], [2, 0.007249084766954184], [3, 0.007579914294183254], [4, 0.007256377022713423], [5, 0.007695861626416445], [6, 0.00714724138379097], [7, 0.007389129139482975], [8, 0.00765407457947731], [9, 0.007697394583374262], [10, 0.007175740785896778]], "training/rollout_probs_diff_std": [[1, 0.018730968236923218], [2, 0.018529260531067848], [3, 0.01897016167640686], [4, 0.01880609430372715], [5, 0.01956198178231716], [6, 0.018637098371982574], [7, 0.01925472356379032], [8, 0.019656015560030937], [9, 0.019911782816052437], [10, 0.01916990615427494]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9968421459197998], [2, 0.9941473007202148], [3, 0.9978272318840027], [4, 0.9966988563537598], [5, 0.9965800046920776], [6, 0.9966551661491394], [7, 0.9963280558586121], [8, 0.9963451027870178], [9, 0.9961732029914856], [10, 0.9962167143821716]], "rollout_corr/training_ppl": [[1, 1.2597296237945557], [2, 1.2688237428665161], [3, 1.275626301765442], [4, 1.2613370418548584], [5, 1.2672204971313477], [6, 1.2524476051330566], [7, 1.2512754201889038], [8, 1.2618647813796997], [9, 1.255911946296692], [10, 1.2363642454147339]], "rollout_corr/training_log_ppl": [[1, 0.2288331389427185], [2, 0.2359326034784317], [3, 0.24146512150764465], [4, 0.23002232611179352], [5, 0.2351706326007843], [6, 0.2232317328453064], [7, 0.22224794328212738], [8, 0.2303651124238968], [9, 0.22633671760559082], [10, 0.2102862298488617]], "rollout_corr/kl": [[1, 0.0017429349245503545], [2, 0.0017379304626956582], [3, 0.0017994954250752926], [4, 0.001725617446936667], [5, 0.0018661362119019032], [6, 0.0016633939230814576], [7, 0.0018160531762987375], [8, 0.001821884186938405], [9, 0.0018520933808758855], [10, 0.0016671522753313184]], "rollout_corr/k3_kl": [[1, 0.0016938584158197045], [2, 0.0016715944511815906], [3, 0.0017531239427626133], [4, 0.0017053940100595355], [5, 0.0018229525303468108], [6, 0.0016637119697406888], [7, 0.0017551681958138943], [8, 0.0018552296096459031], [9, 0.0018579214811325073], [10, 0.0017112550558522344]], "rollout_corr/rollout_ppl": [[1, 1.2574913501739502], [2, 1.2665600776672363], [3, 1.2733087539672852], [4, 1.2590954303741455], [5, 1.2648859024047852], [6, 1.2502903938293457], [7, 1.2489964962005615], [8, 1.259546160697937], [9, 1.2535500526428223], [10, 1.2342606782913208]], "rollout_corr/rollout_log_ppl": [[1, 0.22707268595695496], [2, 0.2341722697019577], [3, 0.23966462910175323], [4, 0.22826023399829865], [5, 0.2333507090806961], [6, 0.22152011096477509], [7, 0.22045090794563293], [8, 0.22854766249656677], [9, 0.22447188198566437], [10, 0.20860105752944946]], "rollout_corr/log_ppl_diff": [[1, 0.0017604399472475052], [2, 0.001760332379490137], [3, 0.001800494734197855], [4, 0.0017620953731238842], [5, 0.0018199291080236435], [6, 0.0017116379458457232], [7, 0.001797059434466064], [8, 0.0018174529541283846], [9, 0.0018648435361683369], [10, 0.0016851824475452304]], "rollout_corr/log_ppl_abs_diff": [[1, 0.0017739295726642013], [2, 0.0017820661887526512], [3, 0.0018067193450406194], [4, 0.0017822820227593184], [5, 0.0018288367427885532], [6, 0.0017204919131472707], [7, 0.0018099112203344703], [8, 0.001829424872994423], [9, 0.001885709585621953], [10, 0.0017104486469179392]], "rollout_corr/log_ppl_diff_max": [[1, 0.0060114264488220215], [2, 0.006008893251419067], [3, 0.005416274070739746], [4, 0.006725981831550598], [5, 0.005119889974594116], [6, 0.007625676691532135], [7, 0.005683422088623047], [8, 0.006022989749908447], [9, 0.006671398878097534], [10, 0.008672922849655151]], "rollout_corr/log_ppl_diff_min": [[1, -0.001063019037246704], [2, -0.003018885850906372], [3, -0.0009205788373947144], [4, -0.0013412609696388245], [5, -0.0005795657634735107], [6, -0.0010132789611816406], [7, -0.0007786527276039124], [8, -0.0011819899082183838], [9, -0.0015305131673812866], [10, -0.0017787665128707886]], "rollout_corr/ppl_ratio": [[1, 1.0017623901367188], [2, 1.0017623901367188], [3, 1.0018025636672974], [4, 1.0017640590667725], [5, 1.0018219947814941], [6, 1.0017136335372925], [7, 1.0017991065979004], [8, 1.0018196105957031], [9, 1.0018671751022339], [10, 1.0016872882843018]], "rollout_corr/chi2_token": [[1, 0.0036630630493164062], [2, 0.00331723690032959], [3, 0.0035570859909057617], [4, 0.0034699440002441406], [5, 0.003684520721435547], [6, 0.0034933090209960938], [7, 0.0035151243209838867], [8, 0.00388944149017334], [9, 0.003874063491821289], [10, 0.0038099288940429688]], "rollout_corr/chi2_seq": [[1, -0.6800535917282104], [2, 7.649702072143555], [3, -0.11186516284942627], [4, 65.0909652709961], [5, 4.4299445152282715], [6, -0.8934675455093384], [7, 0.37791407108306885], [8, 717.546875], [9, 2.201735019683838], [10, 25.281421661376953]], "actor/pg_clipfrac": [[1, 0.0026041266974061728], [2, 0.0017247232608497143], [3, 0.003571163397282362], [4, 0.0023974403738975525], [5, 0.0034414902329444885], [6, 0.002576360246166587], [7, 0.0026161381974816322], [8, 0.0027516568079590797], [9, 0.0024638017639517784], [10, 0.0031349905766546726]], "actor/ppo_kl": [[1, 5.8373370848130435e-06], [2, -5.774072997155599e-05], [3, -2.818480243149679e-05], [4, 2.4817331905069295e-06], [5, -2.4855411538737826e-05], [6, 2.3591510398546234e-05], [7, -3.0688770493725315e-06], [8, 1.4315925909613725e-05], [9, -7.00855844115722e-06], [10, 2.9722399631282315e-05]], "actor/pg_clipfrac_lower": [[1, 2.056705625363975e-06], [2, 2.0112756828893907e-06], [3, 5.885558039153693e-06], [4, 3.907182417606236e-06], [5, 6.9717157202831e-06], [6, 1.8326527424505912e-06], [7, 3.5705666050489526e-06], [8, 4.4246330617170315e-06], [9, 4.577438176056603e-06], [10, 3.0138292004266987e-06]], "actor/pg_loss": [[1, -0.023257430642843246], [2, -0.0025931140407919884], [3, -0.02099435403943062], [4, -0.009849593974649906], [5, -0.009229687973856926], [6, -0.01803618110716343], [7, -0.010793045163154602], [8, -0.02583729848265648], [9, -0.02167697064578533], [10, -0.02995685674250126]], "actor/kl_loss": [[1, 0.0016991491429507732], [2, 0.0017173842061311007], [3, 0.0018641779897734523], [4, 0.001907014288008213], [5, 0.0021378181409090757], [6, 0.002042470732703805], [7, 0.002533279825001955], [8, 0.002953805262222886], [9, 0.0036492119543254375], [10, 0.0034896323923021555]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513]], "actor/loss": [[1, -0.023255731910467148], [2, -0.0025914013385772705], [3, -0.02099248766899109], [4, -0.00984768196940422], [5, -0.009227551519870758], [6, -0.01803414523601532], [7, -0.010790515691041946], [8, -0.025834351778030396], [9, -0.02167332172393799], [10, -0.02995336800813675]], "actor/grad_norm": [[1, 0.07355033606290817], [2, 0.058497145771980286], [3, 0.08727876842021942], [4, 0.07106135785579681], [5, 0.08343364298343658], [6, 0.06902480125427246], [7, 0.0713331326842308], [8, 0.0704561173915863], [9, 0.07165345549583435], [10, 0.08353620767593384]], "actor/perf/max_memory_allocated_gb": [[1, 59.658294677734375], [2, 59.86464309692383], [3, 59.929046630859375], [4, 59.992977142333984], [5, 59.992977142333984], [6, 60.05173110961914], [7, 60.05173110961914], [8, 60.05173110961914], [9, 60.05173110961914], [10, 60.05173110961914]], "actor/perf/max_memory_reserved_gb": [[1, 63.392578125], [2, 63.392578125], [3, 63.392578125], [4, 63.392578125], [5, 63.392578125], [6, 63.392578125], [7, 63.392578125], [8, 63.392578125], [9, 63.392578125], [10, 63.392578125]], "actor/perf/cpu_memory_used_gb": [[1, 909.074951171875], [2, 929.8096923828125], [3, 930.0612182617188], [4, 930.1142578125], [5, 930.361328125], [6, 930.3402709960938], [7, 930.58349609375], [8, 930.9628295898438], [9, 931.5355224609375], [10, 931.561279296875]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.039294853806495667], [2, 0.04664981737732887], [3, 0.04397587105631828], [4, 0.04565092921257019], [5, 0.04460146278142929], [6, 0.04616974666714668], [7, 0.04619893059134483], [8, 0.045213762670755386], [9, 0.04646443575620651], [10, 0.044930484145879745]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "critic/score/mean": [[1, -0.18359375], [2, -0.25390625], [3, -0.08984375], [4, -0.14453125], [5, -0.1953125], [6, -0.1796875], [7, 0.01953125], [8, -0.046875], [9, -0.14453125], [10, -0.078125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/rewards/mean": [[1, -0.18359375], [2, -0.25390625], [3, -0.08984375], [4, -0.14453125], [5, -0.1953125], [6, -0.1796875], [7, 0.01953125], [8, -0.046875], [9, -0.14453125], [10, -0.078125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/advantages/mean": [[1, -0.013294665142893791], [2, -0.01524551771581173], [3, -0.016005853191018105], [4, -0.01523126382380724], [5, -0.02510877698659897], [6, -0.014065166935324669], [7, -0.023129533976316452], [8, -0.013116720132529736], [9, -0.012700068764388561], [10, -0.019741075113415718]], "critic/advantages/max": [[1, 1.6201833486557007], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "critic/returns/mean": [[1, -0.013294665142893791], [2, -0.01524551771581173], [3, -0.016005853191018105], [4, -0.01523126382380724], [5, -0.02510877698659897], [6, -0.014065166935324669], [7, -0.023129533976316452], [8, -0.013116720132529736], [9, -0.012700068764388561], [10, -0.019741075113415718]], "critic/returns/max": [[1, 1.6201833486557007], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "response_length/mean": [[1, 6236.5], [2, 6624.095703125], [3, 6307.07421875], [4, 6383.025390625], [5, 6726.912109375], [6, 6527.576171875], [7, 6374.0546875], [8, 6657.1171875], [9, 6522.271484375], [10, 6405.861328125]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length/min": [[1, 1211.0], [2, 1294.0], [3, 1260.0], [4, 1352.0], [5, 1634.0], [6, 650.0], [7, 1806.0], [8, 927.0], [9, 1464.0], [10, 601.0]], "response_length/clip_ratio": [[1, 0.4375], [2, 0.533203125], [3, 0.423828125], [4, 0.462890625], [5, 0.486328125], [6, 0.484375], [7, 0.41796875], [8, 0.44140625], [9, 0.486328125], [10, 0.431640625]], "response_length_non_aborted/mean": [[1, 6236.5], [2, 6624.095703125], [3, 6307.07421875], [4, 6383.025390625], [5, 6726.912109375], [6, 6527.576171875], [7, 6374.0546875], [8, 6657.1171875], [9, 6522.271484375], [10, 6405.861328125]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length_non_aborted/min": [[1, 1211.0], [2, 1294.0], [3, 1260.0], [4, 1352.0], [5, 1634.0], [6, 650.0], [7, 1806.0], [8, 927.0], [9, 1464.0], [10, 601.0]], "response_length_non_aborted/clip_ratio": [[1, 0.4375], [2, 0.533203125], [3, 0.423828125], [4, 0.462890625], [5, 0.486328125], [6, 0.484375], [7, 0.41796875], [8, 0.44140625], [9, 0.486328125], [10, 0.431640625]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625]], "timing_s/gen": [[1, 128.42369079589844], [2, 138.4728240966797], [3, 131.6126251220703], [4, 128.524658203125], [5, 140.77447509765625], [6, 134.66995239257812], [7, 128.67784118652344], [8, 140.73973083496094], [9, 132.855712890625], [10, 130.8143768310547]], "timing_s/old_log_prob": [[1, 71.17152404785156], [2, 66.58085632324219], [3, 60.505836486816406], [4, 61.03866195678711], [5, 64.84855651855469], [6, 66.92462158203125], [7, 61.838523864746094], [8, 63.97316360473633], [9, 61.8971061706543], [10, 60.48517990112305]], "timing_s/ref": [[1, 56.47475814819336], [2, 58.63821792602539], [3, 56.891014099121094], [4, 56.722267150878906], [5, 57.874542236328125], [6, 60.1354866027832], [7, 55.36253356933594], [8, 57.77208709716797], [9, 57.94865036010742], [10, 54.89861297607422]], "timing_s/adv": [[1, 0.3233168423175812], [2, 0.3184000253677368], [3, 0.7825159430503845], [4, 0.3105447590351105], [5, 0.3209899663925171], [6, 0.3295014798641205], [7, 0.3194257318973541], [8, 0.3337540924549103], [9, 0.3254265785217285], [10, 0.3339915871620178]], "timing_s/update_actor": [[1, 259.0762634277344], [2, 242.1251983642578], [3, 240.3354949951172], [4, 239.154541015625], [5, 255.12852478027344], [6, 240.01524353027344], [7, 235.54676818847656], [8, 249.35499572753906], [9, 242.84103393554688], [10, 240.47462463378906]], "timing_s/update_weights": [[1, 3.5392773151397705], [2, 3.5545387268066406], [3, 3.1943230628967285], [4, 4.333407402038574], [5, 3.0651469230651855], [6, 3.2298548221588135], [7, 3.4240882396698], [8, 3.5904719829559326], [9, 3.598599433898926], [10, 3.3115170001983643]], "timing_s/step": [[1, 548.0665893554688], [2, 509.7480163574219], [3, 493.3822021484375], [4, 490.1628112792969], [5, 522.0869140625], [6, 505.3761291503906], [7, 485.223388671875], [8, 515.819580078125], [9, 499.5308837890625], [10, 490.3901062011719]], "timing_per_token_ms/ref": [[1, 0.017280926927924156], [2, 0.016914021223783493], [3, 0.017185883596539497], [4, 0.016960509121418], [5, 0.01643623784184456], [6, 0.017626650631427765], [7, 0.01657753437757492], [8, 0.016557419672608376], [9, 0.01695728302001953], [10, 0.01635775715112686]], "timing_per_token_ms/update_actor": [[1, 0.07927572727203369], [2, 0.06984029710292816], [3, 0.07260158658027649], [4, 0.07150953263044357], [5, 0.07245592027902603], [6, 0.0703522190451622], [7, 0.07053117454051971], [8, 0.0714648887515068], [9, 0.07106161117553711], [10, 0.07165255397558212]], "timing_per_token_ms/gen": [[1, 0.040219273418188095], [2, 0.04082892835140228], [3, 0.04075676202774048], [4, 0.03932692110538483], [5, 0.04087315872311592], [6, 0.04029477760195732], [7, 0.039429206401109695], [8, 0.0412914901971817], [9, 0.0397842675447464], [10, 0.03988485410809517]], "timing_per_token_ms/adv": [[1, 9.893295646179467e-05], [2, 9.18415462365374e-05], [3, 0.0002363858075113967], [4, 9.285590203944594e-05], [5, 9.116042201640084e-05], [6, 9.658202907303348e-05], [7, 9.564756328472868e-05], [8, 9.56535805016756e-05], [9, 9.522828622721136e-05], [10, 9.951715037459508e-05]], "perf/total_num_tokens": [[1, 3268040.0], [2, 3466841.0], [3, 3310334.0], [4, 3344373.0], [5, 3521155.0], [6, 3411623.0], [7, 3339612.0], [8, 3489196.0], [9, 3417331.0], [10, 3356121.0]], "perf/time_per_step": [[1, 548.0665893554688], [2, 509.7480163574219], [3, 493.3822021484375], [4, 490.1628112792969], [5, 522.0869140625], [6, 505.3761291503906], [7, 485.223388671875], [8, 515.819580078125], [9, 499.5308837890625], [10, 490.3901062011719]], "perf/throughput": [[1, 1490.7130126953125], [2, 1700.27197265625], [3, 1677.367919921875], [4, 1705.7459716796875], [5, 1686.0960693359375], [6, 1687.665283203125], [7, 1720.656982421875], [8, 1691.09326171875], [9, 1710.2701416015625], [10, 1710.9444580078125]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]]}, "dapo_vllm_moe30b_fp8_blockwise": {"global_seqlen/min": [[1, 1132854.0], [2, 1315801.0], [3, 1184386.0], [4, 1229226.0], [5, 1405488.0], [6, 1309144.0], [7, 1250240.0], [8, 1336634.0], [9, 1261729.0], [10, 1251517.0]], "global_seqlen/max": [[1, 2118387.0], [2, 2138152.0], [3, 2105704.0], [4, 2135855.0], [5, 2131878.0], [6, 2132662.0], [7, 2117642.0], [8, 2139078.0], [9, 2134521.0], [10, 2129720.0]], "global_seqlen/minmax_diff": [[1, 985533.0], [2, 822351.0], [3, 921318.0], [4, 906629.0], [5, 726390.0], [6, 823518.0], [7, 867402.0], [8, 802444.0], [9, 872792.0], [10, 878203.0]], "global_seqlen/balanced_min": [[1, 1625618.0], [2, 1726973.0], [3, 1645004.0], [4, 1682530.0], [5, 1768643.0], [6, 1720863.0], [7, 1683867.0], [8, 1737831.0], [9, 1698122.0], [10, 1690617.0]], "global_seqlen/balanced_max": [[1, 1625623.0], [2, 1726980.0], [3, 1645086.0], [4, 1682551.0], [5, 1768723.0], [6, 1720943.0], [7, 1684015.0], [8, 1737881.0], [9, 1698128.0], [10, 1690620.0]], "global_seqlen/mean": [[1, 1625620.5], [2, 1726976.5], [3, 1645045.0], [4, 1682540.5], [5, 1768683.0], [6, 1720903.0], [7, 1683941.0], [8, 1737856.0], [9, 1698125.0], [10, 1690618.5]], "actor/entropy": [[1, 0.24527974426746368], [2, 0.24619391560554504], [3, 0.2639579176902771], [4, 0.25219935178756714], [5, 0.2596312165260315], [6, 0.25133752822875977], [7, 0.25790858268737793], [8, 0.27611061930656433], [9, 0.2812557518482208], [10, 0.2689758241176605]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9916062951087952], [2, 0.9980018138885498], [3, 0.9996222257614136], [4, 0.9979771375656128], [5, 0.9973689317703247], [6, 0.9974819421768188], [7, 0.9908345937728882], [8, 0.9987717270851135], [9, 0.9972265362739563], [10, 0.999707818031311]], "training/rollout_probs_diff_mean": [[1, 0.017437893897294998], [2, 0.01732666976749897], [3, 0.018107319250702858], [4, 0.01729440689086914], [5, 0.018378714099526405], [6, 0.01687893085181713], [7, 0.017339278012514114], [8, 0.01771048828959465], [9, 0.018134182319045067], [10, 0.016744548454880714]], "training/rollout_probs_diff_std": [[1, 0.041587360203266144], [2, 0.041220445185899734], [3, 0.04175226390361786], [4, 0.04077040031552315], [5, 0.042421307414770126], [6, 0.03965657949447632], [7, 0.03994929790496826], [8, 0.03964710980653763], [9, 0.039796359837055206], [10, 0.037747349590063095]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9850918650627136], [2, 0.9845162034034729], [3, 0.9834955930709839], [4, 0.9855535626411438], [5, 0.9850852489471436], [6, 0.9864184260368347], [7, 0.9846429824829102], [8, 0.9862621426582336], [9, 0.9837644696235657], [10, 0.9891468286514282]], "rollout_corr/training_ppl": [[1, 1.274693250656128], [2, 1.2855675220489502], [3, 1.3002136945724487], [4, 1.2907929420471191], [5, 1.3007779121398926], [6, 1.2859489917755127], [7, 1.296935796737671], [8, 1.3220820426940918], [9, 1.3330116271972656], [10, 1.3107361793518066]], "rollout_corr/training_log_ppl": [[1, 0.2402917742729187], [2, 0.2489054799079895], [3, 0.2597845196723938], [4, 0.25290539860725403], [5, 0.2609969973564148], [6, 0.24944494664669037], [7, 0.2574295103549957], [8, 0.2761895954608917], [9, 0.2852201461791992], [10, 0.26752710342407227]], "rollout_corr/kl": [[1, 0.00920839048922062], [2, 0.009146521799266338], [3, 0.009593564085662365], [4, 0.008974607102572918], [5, 0.009871376678347588], [6, 0.008503866381943226], [7, 0.008703679777681828], [8, 0.008941695094108582], [9, 0.009030258283019066], [10, 0.007900751195847988]], "rollout_corr/k3_kl": [[1, 0.00914868712425232], [2, 0.009061691351234913], [3, 0.009478563442826271], [4, 0.009006692096590996], [5, 0.009647964499890804], [6, 0.008588909171521664], [7, 0.008755180053412914], [8, 0.008786669932305813], [9, 0.009043596684932709], [10, 0.008004402741789818]], "rollout_corr/rollout_ppl": [[1, 1.262696385383606], [2, 1.2734031677246094], [3, 1.2875570058822632], [4, 1.278944969177246], [5, 1.2880462408065796], [6, 1.2743734121322632], [7, 1.285638689994812], [8, 1.31015145778656], [9, 1.320796251296997], [10, 1.3001267910003662]], "rollout_corr/rollout_log_ppl": [[1, 0.23092062771320343], [2, 0.23949743807315826], [3, 0.2500969171524048], [4, 0.24379287660121918], [5, 0.2512843608856201], [6, 0.24043220281600952], [7, 0.2488158643245697], [8, 0.2672494649887085], [9, 0.2761172652244568], [10, 0.2594967782497406]], "rollout_corr/log_ppl_diff": [[1, 0.009371151216328144], [2, 0.009408056735992432], [3, 0.009687612764537334], [4, 0.00911251362413168], [5, 0.009712601080536842], [6, 0.00901276059448719], [7, 0.008613642305135727], [8, 0.008940119296312332], [9, 0.00910288468003273], [10, 0.008030320517718792]], "rollout_corr/log_ppl_abs_diff": [[1, 0.009371151216328144], [2, 0.009408056735992432], [3, 0.009687612764537334], [4, 0.00911251362413168], [5, 0.009712601080536842], [6, 0.00901276059448719], [7, 0.008613642305135727], [8, 0.008940119296312332], [9, 0.00910288468003273], [10, 0.008030320517718792]], "rollout_corr/log_ppl_diff_max": [[1, 0.024851500988006592], [2, 0.02331717312335968], [3, 0.02202904224395752], [4, 0.019222646951675415], [5, 0.021880000829696655], [6, 0.05277824401855469], [7, 0.018251776695251465], [8, 0.028257548809051514], [9, 0.02318727970123291], [10, 0.029212847352027893]], "rollout_corr/log_ppl_diff_min": [[1, 0.0006170421838760376], [2, 0.002363651990890503], [3, 0.0022191256284713745], [4, 0.0017435550689697266], [5, 0.0024772584438323975], [6, 0.0017210990190505981], [7, 0.001098543405532837], [8, 0.0009236335754394531], [9, 0.0028125494718551636], [10, 0.001951076090335846]], "rollout_corr/ppl_ratio": [[1, 1.0094208717346191], [2, 1.0094579458236694], [3, 1.009739637374878], [4, 1.009158968925476], [5, 1.009764552116394], [6, 1.009063720703125], [7, 1.0086549520492554], [8, 1.0089850425720215], [9, 1.009148359298706], [10, 1.0080673694610596]], "rollout_corr/chi2_token": [[1, 0.023846030235290527], [2, 0.02139139175415039], [3, 0.022738933563232422], [4, 0.022206783294677734], [5, 0.022796034812927246], [6, 0.032328009605407715], [7, 0.02190542221069336], [8, 0.02218925952911377], [9, 0.024191856384277344], [10, 0.018834233283996582]], "rollout_corr/chi2_seq": [[1, -0.9999201893806458], [2, -1.0], [3, -0.9999996423721313], [4, -0.9999985098838806], [5, -1.0], [6, -1.0], [7, -0.9999994039535522], [8, -0.999997079372406], [9, -1.0], [10, -0.9999999403953552]], "actor/pg_clipfrac": [[1, 0.0038199780974537134], [2, 0.0011415481567382812], [3, 0.004425318446010351], [4, 0.002426552353426814], [5, 0.004595061764121056], [6, 0.0029248276259750128], [7, 0.003907288424670696], [8, 0.002730059204623103], [9, 0.0041653248481452465], [10, 0.004103195387870073]], "actor/ppo_kl": [[1, 6.21540893916972e-05], [2, -1.5809215256012976e-05], [3, -3.939274392905645e-05], [4, 3.716123683261685e-05], [5, -5.0108505092794076e-05], [6, 3.7863133002247196e-06], [7, -1.4737436686118599e-05], [8, -4.3893531255889684e-05], [9, -5.16856562171597e-06], [10, 3.8044243410695344e-05]], "actor/pg_clipfrac_lower": [[1, 3.0062265068409033e-05], [2, 1.9788742065429688e-05], [3, 3.16698060487397e-05], [4, 2.6469402655493468e-05], [5, 4.8889603931456804e-05], [6, 4.0531158447265625e-05], [7, 3.1777464755577967e-05], [8, 2.3607623006682843e-05], [9, 3.7859335861867294e-05], [10, 3.12364318233449e-05]], "actor/pg_loss": [[1, -0.015713006258010864], [2, -0.012014681473374367], [3, -0.008292541839182377], [4, -0.013093706220388412], [5, -0.024648332968354225], [6, -0.02041822485625744], [7, -0.008039141073822975], [8, -0.0258413664996624], [9, -0.016234194859862328], [10, -0.015497689135372639]], "actor/kl_loss": [[1, 0.006317825522273779], [2, 0.006196353118866682], [3, 0.00657862052321434], [4, 0.006162576377391815], [5, 0.006507545709609985], [6, 0.005800394341349602], [7, 0.005974041298031807], [8, 0.006324060261249542], [9, 0.006917005870491266], [10, 0.006477395538240671]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513]], "actor/loss": [[1, -0.015706688165664673], [2, -0.012008484452962875], [3, -0.00828595831990242], [4, -0.013087548315525055], [5, -0.02464182674884796], [6, -0.020412422716617584], [7, -0.008033163845539093], [8, -0.02583504468202591], [9, -0.016227275133132935], [10, -0.015491209924221039]], "actor/grad_norm": [[1, 0.075945645570755], [2, 0.08415484428405762], [3, 0.08590549230575562], [4, 0.0686744675040245], [5, 0.0959550216794014], [6, 0.0824182778596878], [7, 0.08111418038606644], [8, 0.07978390157222748], [9, 0.09798740595579147], [10, 0.08130684494972229]], "actor/perf/max_memory_allocated_gb": [[1, 74.5046615600586], [2, 74.51063537597656], [3, 74.51063537597656], [4, 74.6913070678711], [5, 74.6913070678711], [6, 74.6913070678711], [7, 74.6913070678711], [8, 74.6913070678711], [9, 74.6913070678711], [10, 74.6913070678711]], "actor/perf/max_memory_reserved_gb": [[1, 82.017578125], [2, 83.169921875], [3, 83.701171875], [4, 84.44140625], [5, 84.44140625], [6, 84.44140625], [7, 84.44140625], [8, 84.44140625], [9, 84.44140625], [10, 86.763671875]], "actor/perf/cpu_memory_used_gb": [[1, 918.4107055664062], [2, 935.2244262695312], [3, 935.9345703125], [4, 935.3912963867188], [5, 935.7305297851562], [6, 935.7699584960938], [7, 935.752197265625], [8, 936.0421752929688], [9, 936.1273193359375], [10, 936.6708984375]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.040253836661577225], [2, 0.046888578683137894], [3, 0.046442847698926926], [4, 0.045234132558107376], [5, 0.04641086980700493], [6, 0.04608814790844917], [7, 0.04543941468000412], [8, 0.046193309128284454], [9, 0.04585232585668564], [10, 0.045477498322725296]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "critic/score/mean": [[1, -0.203125], [2, -0.36328125], [3, -0.07421875], [4, -0.19921875], [5, -0.1796875], [6, -0.25], [7, -0.03515625], [8, -0.13671875], [9, -0.13671875], [10, -0.11328125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/rewards/mean": [[1, -0.203125], [2, -0.36328125], [3, -0.07421875], [4, -0.19921875], [5, -0.1796875], [6, -0.25], [7, -0.03515625], [8, -0.13671875], [9, -0.13671875], [10, -0.11328125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/advantages/mean": [[1, -0.016296058893203735], [2, -0.012401745654642582], [3, -0.016683297231793404], [4, -0.007066845893859863], [5, -0.022690262645483017], [6, -0.021172206848859787], [7, -0.02975468523800373], [8, -0.02304920367896557], [9, -0.022942695766687393], [10, -0.029667623341083527]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "critic/returns/mean": [[1, -0.016296058893203735], [2, -0.012401745654642582], [3, -0.016683297231793404], [4, -0.007066845893859863], [5, -0.022690262645483017], [6, -0.021172206848859787], [7, -0.02975468523800373], [8, -0.02304920367896557], [9, -0.022942695766687393], [10, -0.029667623341083527]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "response_length/mean": [[1, 6203.689453125], [2, 6598.923828125], [3, 6267.53515625], [4, 6423.470703125], [5, 6758.57421875], [6, 6586.52734375], [7, 6429.26953125], [8, 6630.78125], [9, 6481.09765625], [10, 6454.916015625]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length/min": [[1, 1228.0], [2, 1255.0], [3, 1164.0], [4, 1729.0], [5, 1869.0], [6, 594.0], [7, 1556.0], [8, 827.0], [9, 1172.0], [10, 646.0]], "response_length/clip_ratio": [[1, 0.427734375], [2, 0.537109375], [3, 0.39453125], [4, 0.46875], [5, 0.466796875], [6, 0.498046875], [7, 0.423828125], [8, 0.482421875], [9, 0.4609375], [10, 0.451171875]], "response_length_non_aborted/mean": [[1, 6203.689453125], [2, 6598.923828125], [3, 6267.53515625], [4, 6423.470703125], [5, 6758.57421875], [6, 6586.52734375], [7, 6429.26953125], [8, 6630.78125], [9, 6481.09765625], [10, 6454.916015625]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length_non_aborted/min": [[1, 1228.0], [2, 1255.0], [3, 1164.0], [4, 1729.0], [5, 1869.0], [6, 594.0], [7, 1556.0], [8, 827.0], [9, 1172.0], [10, 646.0]], "response_length_non_aborted/clip_ratio": [[1, 0.427734375], [2, 0.537109375], [3, 0.39453125], [4, 0.46875], [5, 0.466796875], [6, 0.498046875], [7, 0.423828125], [8, 0.482421875], [9, 0.4609375], [10, 0.451171875]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625]], "timing_s/gen": [[1, 114.52503967285156], [2, 118.42266082763672], [3, 110.41093444824219], [4, 114.4249496459961], [5, 118.42170715332031], [6, 118.43413543701172], [7, 112.75688934326172], [8, 116.50831604003906], [9, 116.42039489746094], [10, 114.43110656738281]], "timing_s/old_log_prob": [[1, 65.4404525756836], [2, 67.06283569335938], [3, 63.278255462646484], [4, 65.45178985595703], [5, 70.26541137695312], [6, 67.45415496826172], [7, 65.0455093383789], [8, 66.93701934814453], [9, 66.12168884277344], [10, 63.844139099121094]], "timing_s/ref": [[1, 54.6063346862793], [2, 56.505859375], [3, 54.444828033447266], [4, 56.58584213256836], [5, 58.366783142089844], [6, 57.06968307495117], [7, 57.9902229309082], [8, 58.539432525634766], [9, 55.4986457824707], [10, 55.58055114746094]], "timing_s/adv": [[1, 0.3274325728416443], [2, 0.32172778248786926], [3, 0.31675562262535095], [4, 0.32233306765556335], [5, 0.5168531537055969], [6, 0.7981588840484619], [7, 0.33265790343284607], [8, 0.3313884139060974], [9, 0.3367440104484558], [10, 0.33905765414237976]], "timing_s/update_actor": [[1, 250.85980224609375], [2, 237.96258544921875], [3, 226.6662139892578], [4, 240.66310119628906], [5, 245.20669555664062], [6, 242.60589599609375], [7, 237.91629028320312], [8, 245.51400756835938], [9, 243.98968505859375], [10, 237.04063415527344]], "timing_s/update_weights": [[1, 6.395411491394043], [2, 6.283970355987549], [3, 6.178164958953857], [4, 6.26667594909668], [5, 6.603355884552002], [6, 6.26953125], [7, 6.2753214836120605], [8, 6.259566783905029], [9, 6.228104114532471], [10, 6.36213493347168]], "timing_s/step": [[1, 523.784912109375], [2, 486.6169128417969], [3, 461.354248046875], [4, 483.767822265625], [5, 499.4346923828125], [6, 492.6845703125], [7, 480.9095458984375], [8, 494.1448974609375], [9, 488.655517578125], [10, 477.6559753417969]], "timing_per_token_ms/ref": [[1, 0.016795536503195763], [2, 0.016359765082597733], [3, 0.016548126935958862], [4, 0.01681559532880783], [5, 0.016500068828463554], [6, 0.016581319272518158], [7, 0.01721860282123089], [8, 0.016842428594827652], [9, 0.016341153532266617], [10, 0.016437934711575508]], "timing_per_token_ms/gen": [[1, 0.036056239157915115], [2, 0.035050299018621445], [3, 0.034406885504722595], [4, 0.03479212895035744], [5, 0.0342220701277256], [6, 0.0351196713745594], [7, 0.03425401449203491], [8, 0.034318022429943085], [9, 0.03508411720395088], [10, 0.034624502062797546]], "timing_per_token_ms/adv": [[1, 0.00010071002907352522], [2, 9.314769704360515e-05], [3, 9.627566760173067e-05], [4, 9.578761091688648e-05], [5, 0.00014611243386752903], [6, 0.00023190118372440338], [7, 9.877362754195929e-05], [8, 9.534403216093779e-05], [9, 9.915171540342271e-05], [10, 0.00010027621465269476]], "timing_per_token_ms/update_actor": [[1, 0.07715816795825958], [2, 0.06889571994543076], [3, 0.06889361888170242], [4, 0.07151777297258377], [5, 0.06931900978088379], [6, 0.07048796117305756], [7, 0.07064270228147507], [8, 0.0706370398402214], [9, 0.07184090465307236], [10, 0.07010471075773239]], "perf/total_num_tokens": [[1, 3251241.0], [2, 3453953.0], [3, 3290090.0], [4, 3365081.0], [5, 3537366.0], [6, 3441806.0], [7, 3367882.0], [8, 3475712.0], [9, 3396250.0], [10, 3381237.0]], "perf/time_per_step": [[1, 523.784912109375], [2, 486.6169128417969], [3, 461.354248046875], [4, 483.767822265625], [5, 499.4346923828125], [6, 492.6845703125], [7, 480.9095458984375], [8, 494.1448974609375], [9, 488.655517578125], [10, 477.6559753417969]], "perf/throughput": [[1, 1551.8016357421875], [2, 1774.4722900390625], [3, 1782.84375], [4, 1738.995849609375], [5, 1770.6849365234375], [6, 1746.4552001953125], [7, 1750.7877197265625], [8, 1758.4478759765625], [9, 1737.548095703125], [10, 1769.703125]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]]}, "dapo_vllm_moe30b_fp8_tensorwise": {"global_seqlen/min": [[1, 1138438.0], [2, 1346320.0], [3, 1147268.0], [4, 1281712.0], [5, 1386348.0], [6, 1406538.0], [7, 1213439.0], [8, 1405767.0], [9, 1277621.0], [10, 1214615.0]], "global_seqlen/max": [[1, 2120869.0], [2, 2101955.0], [3, 2101873.0], [4, 2117072.0], [5, 2107165.0], [6, 2056693.0], [7, 2107802.0], [8, 2088374.0], [9, 2117633.0], [10, 2108412.0]], "global_seqlen/minmax_diff": [[1, 982431.0], [2, 755635.0], [3, 954605.0], [4, 835360.0], [5, 720817.0], [6, 650155.0], [7, 894363.0], [8, 682607.0], [9, 840012.0], [10, 893797.0]], "global_seqlen/balanced_min": [[1, 1629612.0], [2, 1724115.0], [3, 1624544.0], [4, 1699359.0], [5, 1746749.0], [6, 1731596.0], [7, 1660589.0], [8, 1747036.0], [9, 1697595.0], [10, 1661502.0]], "global_seqlen/balanced_max": [[1, 1629695.0], [2, 1724160.0], [3, 1624597.0], [4, 1699425.0], [5, 1746764.0], [6, 1731635.0], [7, 1660652.0], [8, 1747105.0], [9, 1697659.0], [10, 1661525.0]], "global_seqlen/mean": [[1, 1629653.5], [2, 1724137.5], [3, 1624570.5], [4, 1699392.0], [5, 1746756.5], [6, 1731615.5], [7, 1660620.5], [8, 1747070.5], [9, 1697627.0], [10, 1661513.5]], "actor/entropy": [[1, 0.2370036244392395], [2, 0.23920229077339172], [3, 0.24846605956554413], [4, 0.22939525544643402], [5, 0.22942757606506348], [6, 0.22142711281776428], [7, 0.19760923087596893], [8, 0.2048252522945404], [9, 0.19600078463554382], [10, 0.18324199318885803]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/rollout_probs_diff_max": [[1, 0.913149893283844], [2, 0.9968271255493164], [3, 0.9985361099243164], [4, 0.980385959148407], [5, 0.9887894988059998], [6, 0.9978049397468567], [7, 0.9999598860740662], [8, 0.9980418682098389], [9, 0.9987536668777466], [10, 0.9842621088027954]], "training/rollout_probs_diff_mean": [[1, 0.01293137576431036], [2, 0.012844577431678772], [3, 0.013469659723341465], [4, 0.012915854342281818], [5, 0.013742000795900822], [6, 0.012897875159978867], [7, 0.013371429406106472], [8, 0.013920013792812824], [9, 0.014359300024807453], [10, 0.013344522565603256]], "training/rollout_probs_diff_std": [[1, 0.031668830662965775], [2, 0.0312827005982399], [3, 0.032269760966300964], [4, 0.03239404037594795], [5, 0.03410077095031738], [6, 0.032737888395786285], [7, 0.03569802641868591], [8, 0.036696985363960266], [9, 0.03826499357819557], [10, 0.03703738749027252]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9904145002365112], [2, 0.9908875226974487], [3, 0.9890723824501038], [4, 0.9895449876785278], [5, 0.9884909391403198], [6, 0.9865491986274719], [7, 0.9858702421188354], [8, 0.9880965352058411], [9, 0.9837051630020142], [10, 0.9842768907546997]], "rollout_corr/training_ppl": [[1, 1.2635290622711182], [2, 1.2747368812561035], [3, 1.279119610786438], [4, 1.2596791982650757], [5, 1.2606879472732544], [6, 1.2480573654174805], [7, 1.2208278179168701], [8, 1.2310433387756348], [9, 1.2232818603515625], [10, 1.2037904262542725]], "rollout_corr/training_log_ppl": [[1, 0.23169925808906555], [2, 0.2406163215637207], [3, 0.24408666789531708], [4, 0.22880025207996368], [5, 0.23005807399749756], [6, 0.21974696218967438], [7, 0.19811543822288513], [8, 0.2061241865158081], [9, 0.20036663115024567], [10, 0.18397140502929688]], "rollout_corr/kl": [[1, 0.0051852078177034855], [2, 0.005191266071051359], [3, 0.005434183403849602], [4, 0.005359042901545763], [5, 0.005938058719038963], [6, 0.005458194762468338], [7, 0.006129974965006113], [8, 0.006432520225644112], [9, 0.006947914604097605], [10, 0.00634550116956234]], "rollout_corr/k3_kl": [[1, 0.0051433015614748], [2, 0.005154846236109734], [3, 0.005443356931209564], [4, 0.0053624422289431095], [5, 0.005871238186955452], [6, 0.005367042496800423], [7, 0.006199445575475693], [8, 0.0066262222826480865], [9, 0.006917126942425966], [10, 0.006419364828616381]], "rollout_corr/rollout_ppl": [[1, 1.256745457649231], [2, 1.267890214920044], [3, 1.2720880508422852], [4, 1.2527272701263428], [5, 1.2532018423080444], [6, 1.2408461570739746], [7, 1.213279128074646], [8, 1.2230561971664429], [9, 1.2145648002624512], [10, 1.1959073543548584]], "rollout_corr/rollout_log_ppl": [[1, 0.22635884582996368], [2, 0.23528797924518585], [3, 0.23862306773662567], [4, 0.22332262992858887], [5, 0.22415994107723236], [6, 0.21397772431373596], [7, 0.19197386503219604], [8, 0.19967149198055267], [9, 0.1932632178068161], [10, 0.17745180428028107]], "rollout_corr/log_ppl_diff": [[1, 0.0053404164500534534], [2, 0.005328345578163862], [3, 0.0054636150598526], [4, 0.00547761982306838], [5, 0.0058981250040233135], [6, 0.005769234616309404], [7, 0.006141568534076214], [8, 0.006452694535255432], [9, 0.007103387266397476], [10, 0.006519598886370659]], "rollout_corr/log_ppl_abs_diff": [[1, 0.00534256873652339], [2, 0.005328345578163862], [3, 0.0054636150598526], [4, 0.00547761982306838], [5, 0.00590141024440527], [6, 0.005769234616309404], [7, 0.0061420234851539135], [8, 0.006452694535255432], [9, 0.007103387266397476], [10, 0.006519598886370659]], "rollout_corr/log_ppl_diff_max": [[1, 0.01865990459918976], [2, 0.016398653388023376], [3, 0.014339759945869446], [4, 0.01354779303073883], [5, 0.016988128423690796], [6, 0.02593880146741867], [7, 0.01337483525276184], [8, 0.01619654893875122], [9, 0.019129052758216858], [10, 0.02088422328233719]], "rollout_corr/log_ppl_diff_min": [[1, -0.0005509853363037109], [2, 0.00034902989864349365], [3, 0.0003602057695388794], [4, 0.0005347239784896374], [5, -0.0008409768342971802], [6, 0.001258939504623413], [7, -0.00011641532182693481], [8, 0.0009716525673866272], [9, 0.0016181319952011108], [10, 0.0009161010384559631]], "rollout_corr/ppl_ratio": [[1, 1.005357265472412], [2, 1.0053448677062988], [3, 1.0054808855056763], [4, 1.0054949522018433], [5, 1.005918025970459], [6, 1.005790114402771], [7, 1.006163239479065], [8, 1.006476879119873], [9, 1.0071322917938232], [10, 1.0065447092056274]], "rollout_corr/chi2_token": [[1, 0.011038780212402344], [2, 0.01205909252166748], [3, 0.012065887451171875], [4, 0.01168811321258545], [5, 0.012920498847961426], [6, 0.011167526245117188], [7, 0.016733527183532715], [8, 0.04779636859893799], [9, 0.016120433807373047], [10, 0.01940608024597168]], "rollout_corr/chi2_seq": [[1, -0.9818363785743713], [2, -0.9997791647911072], [3, -0.9994593858718872], [4, -0.999997615814209], [5, -0.828563928604126], [6, -0.9999572038650513], [7, -0.9964766502380371], [8, -0.9999930262565613], [9, -0.9999962449073792], [10, -0.9999864101409912]], "actor/pg_clipfrac": [[1, 0.011476160027086735], [2, 0.010642427019774914], [3, 0.015505095012485981], [4, 0.011795022524893284], [5, 0.014828468672931194], [6, 0.013766681775450706], [7, 0.013776534236967564], [8, 0.01214130874723196], [9, 0.014678075909614563], [10, 0.0127481734380126]], "actor/ppo_kl": [[1, 7.65932782087475e-05], [2, -1.1855765478685498e-05], [3, 7.709446072112769e-05], [4, -1.7349448171444237e-05], [5, 8.98851576494053e-05], [6, 0.0003676612104754895], [7, 0.00014064151037018746], [8, 0.000165450808708556], [9, 2.589532596175559e-05], [10, 5.224904271017294e-06]], "actor/pg_clipfrac_lower": [[1, 7.392301631625742e-05], [2, 7.787265349179506e-05], [3, 9.487287024967372e-05], [4, 7.567629654658958e-05], [5, 0.00011646296479739249], [6, 0.0001070856160367839], [7, 0.00010022353671956807], [8, 0.00012185899686301127], [9, 0.00015523462207056582], [10, 0.00015707584680058062]], "actor/pg_loss": [[1, -0.0034871932584792376], [2, -0.01050209254026413], [3, -0.0014948506141081452], [4, -0.015084189362823963], [5, -0.013347509317100048], [6, -0.01223305519670248], [7, -0.002277710009366274], [8, -0.00993382465094328], [9, -0.026005005463957787], [10, -0.022548062726855278]], "actor/kl_loss": [[1, 0.006501947063952684], [2, 0.006428123451769352], [3, 0.007342166267335415], [4, 0.00779202813282609], [5, 0.009162011556327343], [6, 0.010565605945885181], [7, 0.015314017422497272], [8, 0.01671544462442398], [9, 0.019741149619221687], [10, 0.01941920816898346]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513]], "actor/loss": [[1, -0.003480687737464905], [2, -0.010495670139789581], [3, -0.0014875121414661407], [4, -0.015076398849487305], [5, -0.013338342308998108], [6, -0.012222491204738617], [7, -0.0022623948752880096], [8, -0.009917110204696655], [9, -0.025985270738601685], [10, -0.02252863347530365]], "actor/grad_norm": [[1, 0.09758776426315308], [2, 0.10038857161998749], [3, 0.11832497268915176], [4, 0.1066027283668518], [5, 0.12158402800559998], [6, 0.1303199827671051], [7, 0.1126873642206192], [8, 0.10982200503349304], [9, 0.12950274348258972], [10, 0.10289403796195984]], "actor/perf/max_memory_allocated_gb": [[1, 67.1307373046875], [2, 67.1307373046875], [3, 67.1307373046875], [4, 67.1307373046875], [5, 67.22445678710938], [6, 67.230712890625], [7, 67.230712890625], [8, 67.230712890625], [9, 67.230712890625], [10, 67.230712890625]], "actor/perf/max_memory_reserved_gb": [[1, 74.810546875], [2, 74.810546875], [3, 74.810546875], [4, 74.810546875], [5, 76.5546875], [6, 77.294921875], [7, 77.294921875], [8, 77.294921875], [9, 77.294921875], [10, 77.294921875]], "actor/perf/cpu_memory_used_gb": [[1, 927.656982421875], [2, 945.2811889648438], [3, 944.9752197265625], [4, 945.4381103515625], [5, 945.84326171875], [6, 946.1052856445312], [7, 946.7105102539062], [8, 946.0650634765625], [9, 946.1140747070312], [10, 945.9640502929688]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.042867351323366165], [2, 0.049487676471471786], [3, 0.04937727749347687], [4, 0.049336276948451996], [5, 0.04876251146197319], [6, 0.05013401806354523], [7, 0.04893854260444641], [8, 0.04839462786912918], [9, 0.04831346124410629], [10, 0.0491434670984745]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "critic/score/mean": [[1, -0.171875], [2, -0.29296875], [3, -0.1484375], [4, -0.1875], [5, -0.13671875], [6, -0.2265625], [7, 0.0078125], [8, -0.15234375], [9, -0.09375], [10, -0.09375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/rewards/mean": [[1, -0.171875], [2, -0.29296875], [3, -0.1484375], [4, -0.1875], [5, -0.13671875], [6, -0.2265625], [7, 0.0078125], [8, -0.15234375], [9, -0.09375], [10, -0.09375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/advantages/mean": [[1, -0.01977517269551754], [2, -0.017263052985072136], [3, -0.019185731187462807], [4, -0.005472592078149319], [5, -0.02187991514801979], [6, -0.017285948619246483], [7, -0.027794986963272095], [8, -0.027468668296933174], [9, -0.024265781044960022], [10, -0.01708953082561493]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "critic/returns/mean": [[1, -0.01977517269551754], [2, -0.017263052985072136], [3, -0.019185731187462807], [4, -0.005472592078149319], [5, -0.02187991514801979], [6, -0.017285948619246483], [7, -0.027794986963272095], [8, -0.027468668296933174], [9, -0.024265781044960022], [10, -0.01708953082561493]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "response_length/mean": [[1, 6219.443359375], [2, 6587.833984375], [3, 6187.556640625], [4, 6489.296875], [5, 6672.923828125], [6, 6628.373046875], [7, 6338.173828125], [8, 6666.775390625], [9, 6479.15234375], [10, 6341.224609375]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length/min": [[1, 1204.0], [2, 1163.0], [3, 1213.0], [4, 1302.0], [5, 1475.0], [6, 506.0], [7, 1747.0], [8, 804.0], [9, 1355.0], [10, 642.0]], "response_length/clip_ratio": [[1, 0.4375], [2, 0.529296875], [3, 0.3984375], [4, 0.458984375], [5, 0.453125], [6, 0.4921875], [7, 0.4140625], [8, 0.462890625], [9, 0.474609375], [10, 0.439453125]], "response_length_non_aborted/mean": [[1, 6219.443359375], [2, 6587.833984375], [3, 6187.556640625], [4, 6489.296875], [5, 6672.923828125], [6, 6628.373046875], [7, 6338.173828125], [8, 6666.775390625], [9, 6479.15234375], [10, 6341.224609375]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length_non_aborted/min": [[1, 1204.0], [2, 1163.0], [3, 1213.0], [4, 1302.0], [5, 1475.0], [6, 506.0], [7, 1747.0], [8, 804.0], [9, 1355.0], [10, 642.0]], "response_length_non_aborted/clip_ratio": [[1, 0.4375], [2, 0.529296875], [3, 0.3984375], [4, 0.458984375], [5, 0.453125], [6, 0.4921875], [7, 0.4140625], [8, 0.462890625], [9, 0.474609375], [10, 0.439453125]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625]], "timing_s/gen": [[1, 128.4392547607422], [2, 136.4574432373047], [3, 120.52203369140625], [4, 134.54417419433594], [5, 138.5978546142578], [6, 138.63011169433594], [7, 128.78158569335938], [8, 140.7454071044922], [9, 135.09193420410156], [10, 128.87533569335938]], "timing_s/old_log_prob": [[1, 66.07174682617188], [2, 65.93218994140625], [3, 61.7531852722168], [4, 66.68150329589844], [5, 68.1976547241211], [6, 65.94746398925781], [7, 62.95059585571289], [8, 65.2623062133789], [9, 63.8995475769043], [10, 61.64025115966797]], "timing_s/ref": [[1, 54.302024841308594], [2, 58.92204284667969], [3, 54.89840316772461], [4, 61.835052490234375], [5, 58.02967071533203], [6, 57.76335144042969], [7, 56.680023193359375], [8, 58.16537094116211], [9, 57.51567840576172], [10, 54.86772918701172]], "timing_s/adv": [[1, 0.3227362334728241], [2, 0.35965657234191895], [3, 0.36896464228630066], [4, 0.3757190704345703], [5, 0.368692547082901], [6, 0.37635037302970886], [7, 0.3792104721069336], [8, 0.3237092196941376], [9, 0.32241785526275635], [10, 0.33061483502388]], "timing_s/update_actor": [[1, 237.22140502929688], [2, 226.66070556640625], [3, 211.9087677001953], [4, 225.86727905273438], [5, 231.82867431640625], [6, 226.26678466796875], [7, 219.54832458496094], [8, 232.118896484375], [9, 223.6385040283203], [10, 218.65907287597656]], "timing_s/update_weights": [[1, 3.8227014541625977], [2, 3.233292818069458], [3, 3.464693307876587], [4, 3.2270379066467285], [5, 3.219630718231201], [6, 3.3238730430603027], [7, 3.4633984565734863], [8, 3.9309113025665283], [9, 3.1912667751312256], [10, 3.593341588973999]], "timing_s/step": [[1, 518.0419311523438], [2, 491.6290283203125], [3, 452.9720764160156], [4, 492.5863952636719], [5, 500.29779052734375], [6, 492.36566162109375], [7, 471.8832092285156], [8, 500.6210021972656], [9, 483.7173156738281], [10, 468.0232849121094]], "timing_per_token_ms/adv": [[1, 9.901988960336894e-05], [2, 0.00010430043039377779], [3, 0.00011355759488651529], [4, 0.00011054515198338777], [5, 0.0001055363318300806], [6, 0.00010867030505323783], [7, 0.00011417733912821859], [8, 9.264342952519655e-05], [9, 9.496133134234697e-05], [10, 9.949207014869899e-05]], "timing_per_token_ms/gen": [[1, 0.040334466844797134], [2, 0.04045615717768669], [3, 0.038043223321437836], [4, 0.04049461707472801], [5, 0.040566764771938324], [6, 0.040848929435014725], [7, 0.03968438506126404], [8, 0.04123333469033241], [9, 0.04072313755750656], [10, 0.0396941676735878]], "timing_per_token_ms/ref": [[1, 0.016660604625940323], [2, 0.01708739623427391], [3, 0.016896283254027367], [4, 0.018193285912275314], [5, 0.01661069318652153], [6, 0.016679035499691963], [7, 0.01706591621041298], [8, 0.01664654351770878], [9, 0.016940021887421608], [10, 0.016511371359229088]], "timing_per_token_ms/update_actor": [[1, 0.07278277724981308], [2, 0.06573162227869034], [3, 0.0652199387550354], [4, 0.06645531952381134], [5, 0.0663597583770752], [6, 0.0653340145945549], [7, 0.06610430777072906], [8, 0.06643088907003403], [9, 0.06586797535419464], [10, 0.06580117344856262]], "perf/total_num_tokens": [[1, 3259307.0], [2, 3448275.0], [3, 3249141.0], [4, 3398784.0], [5, 3493513.0], [6, 3463231.0], [7, 3321241.0], [8, 3494141.0], [9, 3395254.0], [10, 3323027.0]], "perf/time_per_step": [[1, 518.0419311523438], [2, 491.6290283203125], [3, 452.9720764160156], [4, 492.5863952636719], [5, 500.29779052734375], [6, 492.36566162109375], [7, 471.8832092285156], [8, 500.6210021972656], [9, 483.7173156738281], [10, 468.0232849121094]], "perf/throughput": [[1, 1572.8973388671875], [2, 1753.494384765625], [3, 1793.234619140625], [4, 1724.968505859375], [5, 1745.716796875], [6, 1758.4649658203125], [7, 1759.5672607421875], [8, 1744.9033203125], [9, 1754.771728515625], [10, 1775.032958984375]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]]}, "dapo_vllm_moe30b_mxfp8": {"global_seqlen/min": [[1, 1158897.0], [2, 1354870.0], [3, 1186548.0], [4, 1234457.0], [5, 1399110.0], [6, 1316040.0], [7, 1241112.0], [8, 1334143.0], [9, 1233817.0], [10, 1243079.0]], "global_seqlen/max": [[1, 2120510.0], [2, 2138377.0], [3, 2119784.0], [4, 2132303.0], [5, 2134050.0], [6, 2132698.0], [7, 2118586.0], [8, 2136168.0], [9, 2135329.0], [10, 2128890.0]], "global_seqlen/minmax_diff": [[1, 961613.0], [2, 783507.0], [3, 933236.0], [4, 897846.0], [5, 734940.0], [6, 816658.0], [7, 877474.0], [8, 802025.0], [9, 901512.0], [10, 885811.0]], "global_seqlen/balanced_min": [[1, 1639701.0], [2, 1746607.0], [3, 1653165.0], [4, 1683362.0], [5, 1766573.0], [6, 1724320.0], [7, 1679808.0], [8, 1735089.0], [9, 1684509.0], [10, 1685972.0]], "global_seqlen/balanced_max": [[1, 1639706.0], [2, 1746640.0], [3, 1653167.0], [4, 1683398.0], [5, 1766587.0], [6, 1724418.0], [7, 1679890.0], [8, 1735222.0], [9, 1684637.0], [10, 1685997.0]], "global_seqlen/mean": [[1, 1639703.5], [2, 1746623.5], [3, 1653166.0], [4, 1683380.0], [5, 1766580.0], [6, 1724369.0], [7, 1679849.0], [8, 1735155.5], [9, 1684573.0], [10, 1685984.5]], "actor/entropy": [[1, 0.24146263301372528], [2, 0.24347542226314545], [3, 0.25795161724090576], [4, 0.24207192659378052], [5, 0.25224220752716064], [6, 0.2463899850845337], [7, 0.24558210372924805], [8, 0.26711493730545044], [9, 0.26704487204551697], [10, 0.25556719303131104]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/rollout_probs_diff_max": [[1, 0.988379955291748], [2, 0.9837898015975952], [3, 0.9827637076377869], [4, 0.9997380971908569], [5, 0.9855254888534546], [6, 0.9992688894271851], [7, 0.9954991936683655], [8, 0.9840096235275269], [9, 0.9995244741439819], [10, 0.9761115908622742]], "training/rollout_probs_diff_mean": [[1, 0.012255795300006866], [2, 0.012247440405189991], [3, 0.012804522179067135], [4, 0.012186593376100063], [5, 0.01290939748287201], [6, 0.011997340247035027], [7, 0.01231201272457838], [8, 0.012704339809715748], [9, 0.012897693552076817], [10, 0.011997240595519543]], "training/rollout_probs_diff_std": [[1, 0.02977736108005047], [2, 0.029622869566082954], [3, 0.03004268743097782], [4, 0.029547950252890587], [5, 0.03056167997419834], [6, 0.028882261365652084], [7, 0.029421821236610413], [8, 0.029272792860865593], [9, 0.029454460367560387], [10, 0.028050951659679413]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9935997724533081], [2, 0.9919300079345703], [3, 0.991649866104126], [4, 0.9937726855278015], [5, 0.9922015070915222], [6, 0.9918758869171143], [7, 0.9915955662727356], [8, 0.9915076494216919], [9, 0.9925282597541809], [10, 0.9950569868087769]], "rollout_corr/training_ppl": [[1, 1.264652132987976], [2, 1.2762644290924072], [3, 1.2847187519073486], [4, 1.2707687616348267], [5, 1.2823851108551025], [6, 1.2743539810180664], [7, 1.2768406867980957], [8, 1.3011289834976196], [9, 1.305262565612793], [10, 1.2876439094543457]], "rollout_corr/training_log_ppl": [[1, 0.23259449005126953], [2, 0.241651713848114], [3, 0.2483300417661667], [4, 0.23754650354385376], [5, 0.24683795869350433], [6, 0.2404654324054718], [7, 0.24230149388313293], [8, 0.2604656517505646], [9, 0.264381468296051], [10, 0.25014421343803406]], "rollout_corr/kl": [[1, 0.0044639743864536285], [2, 0.0045096613466739655], [3, 0.004659616854041815], [4, 0.004418294411152601], [5, 0.004797483328729868], [6, 0.004313628189265728], [7, 0.004454947542399168], [8, 0.004432006273418665], [9, 0.004666994791477919], [10, 0.004211987368762493]], "rollout_corr/k3_kl": [[1, 0.0044456529431045055], [2, 0.004481764510273933], [3, 0.004629140254110098], [4, 0.004461444914340973], [5, 0.004782077856361866], [6, 0.004252691753208637], [7, 0.004433584399521351], [8, 0.004464445170015097], [9, 0.004677052143961191], [10, 0.004094136878848076]], "rollout_corr/rollout_ppl": [[1, 1.258840560913086], [2, 1.270275354385376], [3, 1.278662919998169], [4, 1.2649683952331543], [5, 1.27622652053833], [6, 1.2685319185256958], [7, 1.2710392475128174], [8, 1.2953062057495117], [9, 1.2990823984146118], [10, 1.2820409536361694]], "rollout_corr/rollout_log_ppl": [[1, 0.2280239313840866], [2, 0.23700042068958282], [3, 0.24364300072193146], [4, 0.2330162227153778], [5, 0.24207916855812073], [6, 0.2359030544757843], [7, 0.23780414462089539], [8, 0.2560427784919739], [9, 0.2596794664859772], [10, 0.2458352893590927]], "rollout_corr/log_ppl_diff": [[1, 0.0045705391094088554], [2, 0.004651274066418409], [3, 0.0046870168298482895], [4, 0.004530288279056549], [5, 0.004758770577609539], [6, 0.004562376998364925], [7, 0.00449735764414072], [8, 0.004422882571816444], [9, 0.004702021833509207], [10, 0.004308901261538267]], "rollout_corr/log_ppl_abs_diff": [[1, 0.0045705391094088554], [2, 0.004651453346014023], [3, 0.0046870168298482895], [4, 0.004530288279056549], [5, 0.004760668147355318], [6, 0.004565437324345112], [7, 0.00449735764414072], [8, 0.004423079080879688], [9, 0.004702854435890913], [10, 0.004310400225222111]], "rollout_corr/log_ppl_diff_max": [[1, 0.018038928508758545], [2, 0.014352194964885712], [3, 0.01268717646598816], [4, 0.014660581946372986], [5, 0.01243641972541809], [6, 0.025986142456531525], [7, 0.01310044527053833], [8, 0.011375956237316132], [9, 0.013494938611984253], [10, 0.022373422980308533]], "rollout_corr/log_ppl_diff_min": [[1, 0.00014540553092956543], [2, -4.589557647705078e-05], [3, 0.00015217065811157227], [4, 0.0007440894842147827], [5, -0.0004857778549194336], [6, -0.0007834881544113159], [7, 0.0007483065128326416], [8, -5.023926496505737e-05], [9, -0.00012926757335662842], [10, -0.00019365549087524414]], "rollout_corr/ppl_ratio": [[1, 1.0045832395553589], [2, 1.0046639442443848], [3, 1.0046995878219604], [4, 1.0045422315597534], [5, 1.0047717094421387], [6, 1.0045757293701172], [7, 1.0045092105865479], [8, 1.00443434715271], [9, 1.0047147274017334], [10, 1.0043201446533203]], "rollout_corr/chi2_token": [[1, 0.010050058364868164], [2, 0.00961005687713623], [3, 0.010568618774414062], [4, 0.01217806339263916], [5, 0.01109015941619873], [6, 0.0090407133102417], [7, 0.009502768516540527], [8, 0.010518074035644531], [9, 0.059076786041259766], [10, 0.008683204650878906]], "rollout_corr/chi2_seq": [[1, -0.9993258714675903], [2, -0.9977208971977234], [3, -0.998919665813446], [4, -0.9999528527259827], [5, -0.8854090571403503], [6, -0.9891545176506042], [7, -0.9999902844429016], [8, -0.9954728484153748], [9, -0.9927756190299988], [10, -0.9878342151641846]], "actor/pg_clipfrac": [[1, 0.003825151128694415], [2, 0.0019054412841796875], [3, 0.004289392381906509], [4, 0.0019337456906214356], [5, 0.0042829327285289764], [6, 0.00246900855563581], [7, 0.003912812098860741], [8, 0.0030214586295187473], [9, 0.0035002753138542175], [10, 0.004190566949546337]], "actor/ppo_kl": [[1, -1.4128045222605579e-05], [2, -1.964207513083238e-05], [3, -1.8294060282642022e-05], [4, 2.783098716463428e-05], [5, -4.7395926230819896e-05], [6, -3.450826261541806e-05], [7, 3.301464312244207e-05], [8, 3.833179653156549e-05], [9, -4.9490998208057135e-05], [10, 2.6006242478615604e-05]], "actor/pg_clipfrac_lower": [[1, 3.318677772767842e-05], [2, 2.3126602172851562e-05], [3, 3.767901216633618e-05], [4, 1.7888984075398184e-05], [5, 5.0316917622694746e-05], [6, 2.1219384507276118e-05], [7, 3.7508056266233325e-05], [8, 2.028568633249961e-05], [9, 2.4598890377092175e-05], [10, 2.9165221349103376e-05]], "actor/pg_loss": [[1, -0.0058111706748604774], [2, -0.013321347534656525], [3, -0.01728171296417713], [4, 0.0019122371450066566], [5, -0.024281058460474014], [6, -0.026598285883665085], [7, -0.017419923096895218], [8, -0.015848932787775993], [9, -0.02395160309970379], [10, -0.023538922891020775]], "actor/kl_loss": [[1, 0.00546063669025898], [2, 0.005584492813795805], [3, 0.005773347336798906], [4, 0.005543446633964777], [5, 0.0058771721087396145], [6, 0.005353114567697048], [7, 0.005580188240855932], [8, 0.005718323867768049], [9, 0.0060665300115942955], [10, 0.005578771699219942]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513]], "actor/loss": [[1, -0.005805714055895805], [2, -0.013315767049789429], [3, -0.017275933176279068], [4, 0.001917775720357895], [5, -0.02427518367767334], [6, -0.026592932641506195], [7, -0.01741434633731842], [8, -0.015843212604522705], [9, -0.023945532739162445], [10, -0.023533344268798828]], "actor/grad_norm": [[1, 0.0813480019569397], [2, 0.06461319327354431], [3, 0.07493726164102554], [4, 0.06719322502613068], [5, 0.0737200379371643], [6, 0.06975347548723221], [7, 0.07824257016181946], [8, 0.059909746050834656], [9, 0.06924834847450256], [10, 0.06852639466524124]], "actor/perf/max_memory_allocated_gb": [[1, 74.6881332397461], [2, 74.96845245361328], [3, 75.01558685302734], [4, 75.01558685302734], [5, 75.01558685302734], [6, 75.01558685302734], [7, 75.01558685302734], [8, 75.01558685302734], [9, 75.12676239013672], [10, 75.19071960449219]], "actor/perf/max_memory_reserved_gb": [[1, 83.578125], [2, 84.150390625], [3, 84.150390625], [4, 84.150390625], [5, 84.6171875], [6, 84.6171875], [7, 84.6171875], [8, 86.826171875], [9, 86.826171875], [10, 86.826171875]], "actor/perf/cpu_memory_used_gb": [[1, 909.8580932617188], [2, 930.1640014648438], [3, 930.391845703125], [4, 931.7127075195312], [5, 931.8599853515625], [6, 933.2424926757812], [7, 932.902587890625], [8, 933.3479614257812], [9, 932.4161376953125], [10, 932.4683837890625]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.0437203086912632], [2, 0.051782701164484024], [3, 0.04946614429354668], [4, 0.050020940601825714], [5, 0.05207417532801628], [6, 0.05067349970340729], [7, 0.04956550896167755], [8, 0.05189673602581024], [9, 0.05105580762028694], [10, 0.04890752211213112]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "critic/score/mean": [[1, -0.203125], [2, -0.33203125], [3, -0.15234375], [4, -0.25390625], [5, -0.19140625], [6, -0.203125], [7, -0.0234375], [8, -0.04296875], [9, -0.10546875], [10, -0.08984375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/score/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/rewards/mean": [[1, -0.203125], [2, -0.33203125], [3, -0.15234375], [4, -0.25390625], [5, -0.19140625], [6, -0.203125], [7, -0.0234375], [8, -0.04296875], [9, -0.10546875], [10, -0.08984375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "critic/rewards/min": [[1, -1.0], [2, -1.0], [3, -1.0], [4, -1.0], [5, -1.0], [6, -1.0], [7, -1.0], [8, -1.0], [9, -1.0], [10, -1.0]], "critic/advantages/mean": [[1, -0.011703623458743095], [2, -0.012948369607329369], [3, -0.017728501930832863], [4, -0.024586986750364304], [5, -0.020054232329130173], [6, -0.015411880798637867], [7, -0.021518295630812645], [8, -0.018275171518325806], [9, -0.0202045775949955], [10, -0.022519206628203392]], "critic/advantages/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/advantages/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "critic/returns/mean": [[1, -0.011703623458743095], [2, -0.012948369607329369], [3, -0.017728501930832863], [4, -0.024586986750364304], [5, -0.020054232329130173], [6, -0.015411880798637867], [7, -0.021518295630812645], [8, -0.018275171518325806], [9, -0.0202045775949955], [10, -0.022519206628203392]], "critic/returns/max": [[1, 2.474870204925537], [2, 2.474870204925537], [3, 2.474870204925537], [4, 2.474870204925537], [5, 2.474870204925537], [6, 2.474870204925537], [7, 2.474870204925537], [8, 2.474870204925537], [9, 2.474870204925537], [10, 2.474870204925537]], "critic/returns/min": [[1, -2.474870204925537], [2, -2.474870204925537], [3, -2.474870204925537], [4, -2.474870204925537], [5, -2.474870204925537], [6, -2.474870204925537], [7, -2.474870204925537], [8, -2.474870204925537], [9, -2.474870204925537], [10, -2.474870204925537]], "response_length/mean": [[1, 6258.701171875], [2, 6675.669921875], [3, 6299.2578125], [4, 6426.75], [5, 6750.359375], [6, 6600.06640625], [7, 6413.28515625], [8, 6620.232421875], [9, 6428.16015625], [10, 6436.814453125]], "response_length/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length/min": [[1, 1255.0], [2, 1332.0], [3, 1427.0], [4, 1575.0], [5, 2340.0], [6, 676.0], [7, 1850.0], [8, 844.0], [9, 1159.0], [10, 839.0]], "response_length/clip_ratio": [[1, 0.43359375], [2, 0.552734375], [3, 0.427734375], [4, 0.466796875], [5, 0.4765625], [6, 0.490234375], [7, 0.42578125], [8, 0.4609375], [9, 0.46484375], [10, 0.447265625]], "response_length_non_aborted/mean": [[1, 6258.701171875], [2, 6675.669921875], [3, 6299.2578125], [4, 6426.75], [5, 6750.359375], [6, 6600.06640625], [7, 6413.28515625], [8, 6620.232421875], [9, 6428.16015625], [10, 6436.814453125]], "response_length_non_aborted/max": [[1, 8192.0], [2, 8192.0], [3, 8192.0], [4, 8192.0], [5, 8192.0], [6, 8192.0], [7, 8192.0], [8, 8192.0], [9, 8192.0], [10, 8192.0]], "response_length_non_aborted/min": [[1, 1255.0], [2, 1332.0], [3, 1427.0], [4, 1575.0], [5, 2340.0], [6, 676.0], [7, 1850.0], [8, 844.0], [9, 1159.0], [10, 839.0]], "response_length_non_aborted/clip_ratio": [[1, 0.43359375], [2, 0.552734375], [3, 0.427734375], [4, 0.466796875], [5, 0.4765625], [6, 0.490234375], [7, 0.42578125], [8, 0.4609375], [9, 0.46484375], [10, 0.447265625]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "prompt_length/mean": [[1, 146.390625], [2, 147.078125], [3, 158.421875], [4, 148.953125], [5, 150.34375], [6, 135.75], [7, 148.625], [8, 157.71875], [9, 152.203125], [10, 149.0625]], "prompt_length/max": [[1, 367.0], [2, 256.0], [3, 370.0], [4, 328.0], [5, 374.0], [6, 311.0], [7, 296.0], [8, 337.0], [9, 431.0], [10, 312.0]], "prompt_length/min": [[1, 86.0], [2, 76.0], [3, 74.0], [4, 75.0], [5, 86.0], [6, 77.0], [7, 79.0], [8, 85.0], [9, 78.0], [10, 85.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625]], "timing_s/gen": [[1, 102.46729278564453], [2, 104.46815490722656], [3, 98.46472930908203], [4, 100.45441436767578], [5, 105.11229705810547], [6, 102.54603576660156], [7, 100.46236419677734], [8, 102.45388793945312], [9, 100.46756744384766], [10, 100.4596939086914]], "timing_s/old_log_prob": [[1, 61.661434173583984], [2, 63.06040573120117], [3, 58.533424377441406], [4, 58.02634811401367], [5, 62.222110748291016], [6, 61.87260055541992], [7, 58.854000091552734], [8, 61.94212341308594], [9, 59.5780143737793], [10, 59.72190475463867]], "timing_s/ref": [[1, 52.87129211425781], [2, 59.462188720703125], [3, 55.002559661865234], [4, 57.68282699584961], [5, 58.557044982910156], [6, 58.454193115234375], [7, 55.915008544921875], [8, 59.46985626220703], [9, 56.76002883911133], [10, 56.44110870361328]], "timing_s/adv": [[1, 0.319184273481369], [2, 0.3184968829154968], [3, 0.31805330514907837], [4, 0.31077924370765686], [5, 0.32098570466041565], [6, 0.32947850227355957], [7, 0.32841378450393677], [8, 0.31700071692466736], [9, 0.3207350969314575], [10, 0.33886030316352844]], "timing_s/update_actor": [[1, 234.12522888183594], [2, 219.66358947753906], [3, 215.25807189941406], [4, 219.29124450683594], [5, 223.88746643066406], [6, 224.3730926513672], [7, 217.7374267578125], [8, 222.84228515625], [9, 214.74766540527344], [10, 221.57386779785156]], "timing_s/update_weights": [[1, 7.455434799194336], [2, 7.29052734375], [3, 7.861403942108154], [4, 7.922547817230225], [5, 7.440727710723877], [6, 7.332481384277344], [7, 7.243710041046143], [8, 7.411396026611328], [9, 7.43844747543335], [10, 7.615983486175537]], "timing_s/step": [[1, 491.35699462890625], [2, 454.3220520019531], [3, 435.50982666015625], [4, 443.7448425292969], [5, 457.5963134765625], [6, 454.966064453125], [7, 440.5982360839844], [8, 454.48956298828125], [9, 439.36651611328125], [10, 446.208251953125]], "timing_per_token_ms/gen": [[1, 0.03197651356458664], [2, 0.030564628541469574], [3, 0.03052961453795433], [4, 0.030528655275702477], [5, 0.030412819236516953], [6, 0.030345942825078964], [7, 0.030595170333981514], [8, 0.030226316303014755], [9, 0.03052595444023609], [10, 0.030482523143291473]], "timing_per_token_ms/adv": [[1, 9.732988110044971e-05], [2, 9.117502486333251e-05], [3, 9.619521006243303e-05], [4, 9.23081097425893e-05], [5, 9.084946941584349e-05], [6, 9.553596464684233e-05], [7, 9.775098442332819e-05], [8, 9.134649008046836e-05], [9, 9.519774175714701e-05], [10, 0.00010049330012407154]], "timing_per_token_ms/ref": [[1, 0.016122210770845413], [2, 0.017022039741277695], [3, 0.01663552224636078], [4, 0.017133038491010666], [5, 0.01657356135547161], [6, 0.016949445009231567], [7, 0.016642868518829346], [8, 0.017136752605438232], [9, 0.01684700697660446], [10, 0.016738323494791985]], "timing_per_token_ms/update_actor": [[1, 0.07139255106449127], [2, 0.06288234889507294], [3, 0.06510479748249054], [4, 0.0651342049241066], [5, 0.06336748600006104], [6, 0.06505948305130005], [7, 0.06480862945318222], [8, 0.06421392410993576], [9, 0.06373949348926544], [10, 0.06571052968502045]], "perf/total_num_tokens": [[1, 3279407.0], [2, 3493247.0], [3, 3306332.0], [4, 3366760.0], [5, 3533160.0], [6, 3448738.0], [7, 3359698.0], [8, 3470311.0], [9, 3369146.0], [10, 3371969.0]], "perf/time_per_step": [[1, 491.35699462890625], [2, 454.3220520019531], [3, 435.50982666015625], [4, 443.7448425292969], [5, 457.5963134765625], [6, 454.966064453125], [7, 440.5982360839844], [8, 454.48956298828125], [9, 439.36651611328125], [10, 446.208251953125]], "perf/throughput": [[1, 1668.5460205078125], [2, 1922.2305908203125], [3, 1897.96630859375], [4, 1896.7882080078125], [5, 1930.2822265625], [6, 1895.05224609375], [7, 1906.327392578125], [8, 1908.90576171875], [9, 1917.047607421875], [10, 1889.2349853515625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0]]}, "gsm8k_bf16": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.31690675020217896], [60, 0.9363154172897339]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.31690675020217896], [60, 0.9363154172897339]], "val-aux/num_turns/min": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [60, 2.0]], "global_seqlen/min": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "global_seqlen/max": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "global_seqlen/balanced_min": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "global_seqlen/balanced_max": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "global_seqlen/mean": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "actor/entropy": [[1, 0.16931727528572083], [2, 0.1582031548023224], [3, 0.15317009389400482], [4, 0.16399967670440674], [5, 0.15808363258838654], [6, 0.16905592381954193], [7, 0.148426815867424], [8, 0.14084793627262115], [9, 0.15407854318618774], [10, 0.13771489262580872], [11, 0.151268869638443], [12, 0.13764117658138275], [13, 0.14241749048233032], [14, 0.1586829125881195], [15, 0.11231746524572372], [16, 0.11940278112888336], [17, 0.13146789371967316], [18, 0.12923015654087067], [19, 0.11465281993150711], [20, 0.12199709564447403], [21, 0.11221389472484589], [22, 0.11175400763750076], [23, 0.10980955511331558], [24, 0.11820817738771439], [25, 0.10686813294887543], [26, 0.09194765985012054], [27, 0.10077448189258575], [28, 0.1143917664885521], [29, 0.10537253320217133], [30, 0.10810618847608566], [31, 0.08981216698884964], [32, 0.09512583166360855], [33, 0.09919039160013199], [34, 0.0879981592297554], [35, 0.09082090109586716], [36, 0.10313427448272705], [37, 0.09258465468883514], [38, 0.07524265348911285], [39, 0.08692148327827454], [40, 0.08675961196422577], [41, 0.07414490729570389], [42, 0.08663727343082428], [43, 0.11482436209917068], [44, 0.0931989997625351], [45, 0.10520735383033752], [46, 0.08344803005456924], [47, 0.09183225780725479], [48, 0.07354650646448135], [49, 0.08775357156991959], [50, 0.07887490093708038], [51, 0.07905042916536331], [52, 0.08795953541994095], [53, 0.09730134904384613], [54, 0.06984143704175949], [55, 0.06536111980676651], [56, 0.08185334503650665], [57, 0.08937633782625198], [58, 0.0781654566526413], [59, 0.08185736835002899], [60, 0.08187085390090942]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/rollout_probs_diff_max": [[1, 0.3510241210460663], [2, 0.30163800716400146], [3, 0.2967815101146698], [4, 0.6937562227249146], [5, 0.3505711555480957], [6, 0.3513539731502533], [7, 0.3175666332244873], [8, 0.4046505391597748], [9, 0.4417722225189209], [10, 0.34822845458984375], [11, 0.35351791977882385], [12, 0.3175765872001648], [13, 0.3410293161869049], [14, 0.3929843008518219], [15, 0.9241418242454529], [16, 0.30163803696632385], [17, 0.31842300295829773], [18, 0.4564785659313202], [19, 0.3519534468650818], [20, 0.3642428517341614], [21, 0.3820911645889282], [22, 0.3175744414329529], [23, 0.39975565671920776], [24, 0.35834378004074097], [25, 0.5271098613739014], [26, 0.38079702854156494], [27, 0.41023731231689453], [28, 0.4744121730327606], [29, 0.39912649989128113], [30, 0.3997592031955719], [31, 0.8519397377967834], [32, 0.4141251742839813], [33, 0.3669663369655609], [34, 0.4321499466896057], [35, 0.3807569742202759], [36, 0.5472743511199951], [37, 0.9879233241081238], [38, 0.41023680567741394], [39, 0.5830114483833313], [40, 0.4102373421192169], [41, 0.910078227519989], [42, 0.9990307092666626], [43, 0.9031493663787842], [44, 0.5076147317886353], [45, 0.4141290783882141], [46, 0.4442455470561981], [47, 0.49675309658050537], [48, 0.38079583644866943], [49, 0.4999985694885254], [50, 0.49675312638282776], [51, 0.4744121730327606], [52, 0.5867719650268555], [53, 0.35689616203308105], [54, 0.5948742628097534], [55, 0.44003385305404663], [56, 0.4967532455921173], [57, 0.9994460940361023], [58, 0.9493983387947083], [59, 0.409557580947876], [60, 0.6030706763267517]], "training/rollout_probs_diff_mean": [[1, 0.004230483900755644], [2, 0.004088645800948143], [3, 0.00404716981574893], [4, 0.004279711749404669], [5, 0.004225686192512512], [6, 0.004397775512188673], [7, 0.004121009260416031], [8, 0.004136388655751944], [9, 0.004275225102901459], [10, 0.004053573124110699], [11, 0.004321158863604069], [12, 0.004120908211916685], [13, 0.004179699346423149], [14, 0.004449313040822744], [15, 0.0037765055894851685], [16, 0.003793078940361738], [17, 0.004076581913977861], [18, 0.004053040873259306], [19, 0.0037572935689240694], [20, 0.003848532447591424], [21, 0.003781751962378621], [22, 0.0036961056757718325], [23, 0.003815224627032876], [24, 0.00398948835209012], [25, 0.0037190786097198725], [26, 0.0035563718993216753], [27, 0.0038005211390554905], [28, 0.003977643325924873], [29, 0.003759067738428712], [30, 0.0039037405513226986], [31, 0.003573482856154442], [32, 0.00357811595313251], [33, 0.003781362669542432], [34, 0.0035977917723357677], [35, 0.0037219165824353695], [36, 0.00388039811514318], [37, 0.0036750019062310457], [38, 0.0033324547111988068], [39, 0.0034776609390974045], [40, 0.0034962461795657873], [41, 0.003323602257296443], [42, 0.003586777951568365], [43, 0.004026384092867374], [44, 0.003732877317816019], [45, 0.0038950073067098856], [46, 0.0035163466818630695], [47, 0.0037042666226625443], [48, 0.003221214981749654], [49, 0.003584160003811121], [50, 0.0034357302356511354], [51, 0.003306094091385603], [52, 0.0034990517888218164], [53, 0.003678607754409313], [54, 0.0032241179142147303], [55, 0.0031483483035117388], [56, 0.0035736735444515944], [57, 0.003571942448616028], [58, 0.0034837459679692984], [59, 0.003552784211933613], [60, 0.0033980323933064938]], "training/rollout_probs_diff_std": [[1, 0.01303194835782051], [2, 0.01283189095556736], [3, 0.012889374047517776], [4, 0.013247190974652767], [5, 0.01323605328798294], [6, 0.013342399150133133], [7, 0.013187412172555923], [8, 0.01348059345036745], [9, 0.013484145514667034], [10, 0.013268601149320602], [11, 0.013706386089324951], [12, 0.013495341874659061], [13, 0.013483062386512756], [14, 0.013803478330373764], [15, 0.013459919951856136], [16, 0.013248791918158531], [17, 0.013555600307881832], [18, 0.01369823981076479], [19, 0.013243262656033039], [20, 0.013408402912318707], [21, 0.013444231823086739], [22, 0.01322543527930975], [23, 0.013659588992595673], [24, 0.013882318511605263], [25, 0.013651358895003796], [26, 0.01366591639816761], [27, 0.014150855131447315], [28, 0.014052781276404858], [29, 0.013858108781278133], [30, 0.014132145792245865], [31, 0.013954754918813705], [32, 0.013873123563826084], [33, 0.01407159585505724], [34, 0.014285856857895851], [35, 0.014407374896109104], [36, 0.014567404985427856], [37, 0.014320298098027706], [38, 0.013946563936769962], [39, 0.013837727718055248], [40, 0.013843527063727379], [41, 0.013927008956670761], [42, 0.01440686360001564], [43, 0.014311178587377071], [44, 0.014471529982984066], [45, 0.014343385584652424], [46, 0.01412887778133154], [47, 0.014245035126805305], [48, 0.01367186103016138], [49, 0.014206085354089737], [50, 0.014165074564516544], [51, 0.013648223131895065], [52, 0.013911187648773193], [53, 0.013995368033647537], [54, 0.013950243592262268], [55, 0.013888384215533733], [56, 0.014474433846771717], [57, 0.014490742236375809], [58, 0.014528355561196804], [59, 0.014306343160569668], [60, 0.013783155009150505]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9983016848564148], [2, 0.9979155659675598], [3, 0.9981586933135986], [4, 0.9977040886878967], [5, 0.9977198839187622], [6, 0.9977351427078247], [7, 0.9978127479553223], [8, 0.9975564479827881], [9, 0.9976255297660828], [10, 0.9971669912338257], [11, 0.997691810131073], [12, 0.9975213408470154], [13, 0.9974733591079712], [14, 0.9973773956298828], [15, 0.9967193007469177], [16, 0.9970468878746033], [17, 0.9974876046180725], [18, 0.9972662925720215], [19, 0.9971693158149719], [20, 0.9969950318336487], [21, 0.9969898462295532], [22, 0.9970687627792358], [23, 0.996784508228302], [24, 0.9971089363098145], [25, 0.9967307448387146], [26, 0.9959370493888855], [27, 0.9962060451507568], [28, 0.9965986609458923], [29, 0.9965736269950867], [30, 0.9963271021842957], [31, 0.9960816502571106], [32, 0.9961061477661133], [33, 0.996100664138794], [34, 0.9954707622528076], [35, 0.9957085251808167], [36, 0.9962000250816345], [37, 0.9959397912025452], [38, 0.9950518012046814], [39, 0.9960745573043823], [40, 0.9959320425987244], [41, 0.9951677918434143], [42, 0.9956686496734619], [43, 0.9964362978935242], [44, 0.9958707094192505], [45, 0.996379017829895], [46, 0.9953646659851074], [47, 0.995954155921936], [48, 0.9953876733779907], [49, 0.9955639243125916], [50, 0.9952230453491211], [51, 0.9958724975585938], [52, 0.995774507522583], [53, 0.9961748719215393], [54, 0.9947404861450195], [55, 0.9948486089706421], [56, 0.9951576590538025], [57, 0.9956107139587402], [58, 0.9949858784675598], [59, 0.9954877495765686], [60, 0.9956267476081848]], "rollout_corr/training_ppl": [[1, 1.167586326599121], [2, 1.1531866788864136], [3, 1.1462633609771729], [4, 1.152489423751831], [5, 1.1492648124694824], [6, 1.1528716087341309], [7, 1.1323999166488647], [8, 1.1298809051513672], [9, 1.13130784034729], [10, 1.1213411092758179], [11, 1.1301745176315308], [12, 1.1196635961532593], [13, 1.124914288520813], [14, 1.132491946220398], [15, 1.1029713153839111], [16, 1.104271650314331], [17, 1.1134190559387207], [18, 1.1070892810821533], [19, 1.0944716930389404], [20, 1.1006830930709839], [21, 1.0937480926513672], [22, 1.0939220190048218], [23, 1.0938408374786377], [24, 1.0994699001312256], [25, 1.088790774345398], [26, 1.081822395324707], [27, 1.0897955894470215], [28, 1.0928624868392944], [29, 1.0867177248001099], [30, 1.0886170864105225], [31, 1.0841923952102661], [32, 1.0794155597686768], [33, 1.0827993154525757], [34, 1.076282024383545], [35, 1.0760096311569214], [36, 1.0823125839233398], [37, 1.078260898590088], [38, 1.0704786777496338], [39, 1.0736700296401978], [40, 1.0734633207321167], [41, 1.0680036544799805], [42, 1.0700583457946777], [43, 1.091382384300232], [44, 1.0764358043670654], [45, 1.0820062160491943], [46, 1.0693268775939941], [47, 1.0764455795288086], [48, 1.0652766227722168], [49, 1.0742413997650146], [50, 1.0699995756149292], [51, 1.068734049797058], [52, 1.0729535818099976], [53, 1.0751737356185913], [54, 1.0631227493286133], [55, 1.0617891550064087], [56, 1.0709774494171143], [57, 1.070004940032959], [58, 1.0690560340881348], [59, 1.0704755783081055], [60, 1.0700045824050903]], "rollout_corr/training_log_ppl": [[1, 0.15249547362327576], [2, 0.14065733551979065], [3, 0.13468259572982788], [4, 0.1395864486694336], [5, 0.13718830049037933], [6, 0.1398382931947708], [7, 0.12263160943984985], [8, 0.12063589692115784], [9, 0.12113082408905029], [10, 0.11282491683959961], [11, 0.11997531354427338], [12, 0.11124790459871292], [13, 0.11599680781364441], [14, 0.12190046906471252], [15, 0.09705902636051178], [16, 0.09774895012378693], [17, 0.10599787533283234], [18, 0.1001184806227684], [19, 0.08889292180538177], [20, 0.09431572258472443], [21, 0.0884087085723877], [22, 0.08858781307935715], [23, 0.08855977654457092], [24, 0.09343376755714417], [25, 0.08384811878204346], [26, 0.07793837040662766], [27, 0.0851508229970932], [28, 0.08750557899475098], [29, 0.08201677352190018], [30, 0.08385685086250305], [31, 0.08011668920516968], [32, 0.07558808475732803], [33, 0.07881184667348862], [34, 0.072891965508461], [35, 0.07253645360469818], [36, 0.077919140458107], [37, 0.07444979250431061], [38, 0.06771334260702133], [39, 0.07037699967622757], [40, 0.0701742023229599], [41, 0.06541689485311508], [42, 0.0668986588716507], [43, 0.08598912507295609], [44, 0.0727146789431572], [45, 0.07759180665016174], [46, 0.06640280038118362], [47, 0.07288999110460281], [48, 0.0627489909529686], [49, 0.07099731266498566], [50, 0.06716783344745636], [51, 0.06580197066068649], [52, 0.06965182721614838], [53, 0.07153640687465668], [54, 0.06085265800356865], [55, 0.059673503041267395], [56, 0.06791387498378754], [57, 0.06692022830247879], [58, 0.0663086473941803], [59, 0.06756539642810822], [60, 0.06707918643951416]], "rollout_corr/kl": [[1, 0.0006629448616877198], [2, 0.0006647478439845145], [3, 0.000715120870154351], [4, 0.0006875140243209898], [5, 0.0007309434586204588], [6, 0.0007244057487696409], [7, 0.0006834645173512399], [8, 0.000845029135234654], [9, 0.0007229165639728308], [10, 0.0008104318985715508], [11, 0.0007651853375136852], [12, 0.0007539057405665517], [13, 0.0007594928611069918], [14, 0.0006825031596235931], [15, 0.0007405917858704925], [16, 0.000804682495072484], [17, 0.0007156794308684766], [18, 0.0007457855972461402], [19, 0.000684201018884778], [20, 0.0006992952548898757], [21, 0.0005947538302280009], [22, 0.000682852987665683], [23, 0.0007252026116475463], [24, 0.0006361471023410559], [25, 0.0006605128874070942], [26, 0.0006701794336549938], [27, 0.0007250107009895146], [28, 0.0006961402832530439], [29, 0.0007253462681546807], [30, 0.0007588168955408037], [31, 0.0007024019141681492], [32, 0.0008451077155768871], [33, 0.0007683783187530935], [34, 0.0007089475402608514], [35, 0.0008886893047019839], [36, 0.0006188128609210253], [37, 0.0008416266646236181], [38, 0.0006422122824005783], [39, 0.0006308622541837394], [40, 0.0006574663566425443], [41, 0.0006882963352836668], [42, 0.0008300254703499377], [43, 0.0006382050341926515], [44, 0.0005960884154774249], [45, 0.0006925791967660189], [46, 0.0006288978038355708], [47, 0.000639223144389689], [48, 0.0006437131087295711], [49, 0.0006618610350415111], [50, 0.0007785269990563393], [51, 0.0007382140029221773], [52, 0.0007368407677859068], [53, 0.0006214214372448623], [54, 0.000733623921405524], [55, 0.000587469432502985], [56, 0.000704940699506551], [57, 0.0006058199214749038], [58, 0.0007689518388360739], [59, 0.0006873488891869783], [60, 0.0006679751677438617]], "rollout_corr/k3_kl": [[1, 0.0006821863353252411], [2, 0.0006554527790285647], [3, 0.0006609446136280894], [4, 0.0006969363894313574], [5, 0.0006910591037012637], [6, 0.0007010437548160553], [7, 0.0006780230323784053], [8, 0.0006998442695476115], [9, 0.0007239347905851901], [10, 0.0006835460080765188], [11, 0.0007374736596830189], [12, 0.0007118432549759746], [13, 0.0007064926903694868], [14, 0.0007567476131953299], [15, 0.0007988658035174012], [16, 0.0006666212575510144], [17, 0.0006970725953578949], [18, 0.0007162675610743463], [19, 0.0006593881989829242], [20, 0.0006704687839373946], [21, 0.000676154566463083], [22, 0.0006566133233718574], [23, 0.0006932762917131186], [24, 0.0007261857390403748], [25, 0.0006807394092902541], [26, 0.0006827245815657079], [27, 0.0007280309218913317], [28, 0.0007345422636717558], [29, 0.0007002562051638961], [30, 0.0007386382203549147], [31, 0.0007268456974998116], [32, 0.0006964748608879745], [33, 0.0007358419243246317], [34, 0.0007252201321534812], [35, 0.0007313445094041526], [36, 0.0007771870587021112], [37, 0.0008310136618092656], [38, 0.0007099226349964738], [39, 0.0006791269988752902], [40, 0.000689517764840275], [41, 0.0006686160922981799], [42, 0.000747583108022809], [43, 0.0007512047304771841], [44, 0.0007360900635831058], [45, 0.0007747790077701211], [46, 0.000689969165250659], [47, 0.0007218075916171074], [48, 0.0006509600789286196], [49, 0.0007256482494994998], [50, 0.0007183720590546727], [51, 0.0006646687397733331], [52, 0.000674972718115896], [53, 0.0007235626690089703], [54, 0.0006711025489494205], [55, 0.0006778544629923999], [56, 0.000734070548787713], [57, 0.0007584271370433271], [58, 0.0007281969301402569], [59, 0.0007392396801151335], [60, 0.0006819239933975041]], "rollout_corr/rollout_ppl": [[1, 1.1668612957000732], [2, 1.152435302734375], [3, 1.145486831665039], [4, 1.15176522731781], [5, 1.1484696865081787], [6, 1.1521327495574951], [7, 1.1316229104995728], [8, 1.1289608478546143], [9, 1.1305370330810547], [10, 1.120468020439148], [11, 1.1293368339538574], [12, 1.118909478187561], [13, 1.1241483688354492], [14, 1.1317453384399414], [15, 1.1022157669067383], [16, 1.1033655405044556], [17, 1.1127440929412842], [18, 1.1063493490219116], [19, 1.0937778949737549], [20, 1.0999681949615479], [21, 1.093149185180664], [22, 1.0932323932647705], [23, 1.0931330919265747], [24, 1.0988335609436035], [25, 1.0881259441375732], [26, 1.0811045169830322], [27, 1.08903169631958], [28, 1.0921708345413208], [29, 1.0859334468841553], [30, 1.0878437757492065], [31, 1.0834592580795288], [32, 1.0785295963287354], [33, 1.0820136070251465], [34, 1.075556993484497], [35, 1.0751198530197144], [36, 1.0816960334777832], [37, 1.0774401426315308], [38, 1.0697863101959229], [39, 1.072998285293579], [40, 1.0727969408035278], [41, 1.0672945976257324], [42, 1.0692476034164429], [43, 1.090707778930664], [44, 1.0758872032165527], [45, 1.0812766551971436], [46, 1.0686339139938354], [47, 1.0758123397827148], [48, 1.0645650625228882], [49, 1.073540449142456], [50, 1.0691782236099243], [51, 1.0679539442062378], [52, 1.0721951723098755], [53, 1.0745255947113037], [54, 1.0623598098754883], [55, 1.061204433441162], [56, 1.070213794708252], [57, 1.0693479776382446], [58, 1.0682952404022217], [59, 1.0698050260543823], [60, 1.0693312883377075]], "rollout_corr/rollout_log_ppl": [[1, 0.15188604593276978], [2, 0.1400163769721985], [3, 0.13401426374912262], [4, 0.1389700025320053], [5, 0.13650697469711304], [6, 0.1392115205526352], [7, 0.12194852530956268], [8, 0.11983133107423782], [9, 0.12045711278915405], [10, 0.11205358058214188], [11, 0.11924107372760773], [12, 0.1105855405330658], [13, 0.11532972753047943], [14, 0.1212465837597847], [15, 0.09638023376464844], [16, 0.0969344899058342], [17, 0.10540565103292465], [18, 0.09945765882730484], [19, 0.08826471120119095], [20, 0.09367409348487854], [21, 0.08786986023187637], [22, 0.08796416223049164], [23, 0.0879226103425026], [24, 0.0928635448217392], [25, 0.08324608951807022], [26, 0.07727591693401337], [27, 0.08445780724287033], [28, 0.08688194304704666], [29, 0.08129973709583282], [30, 0.083152636885643], [31, 0.0794447809457779], [32, 0.07477151602506638], [33, 0.07809114456176758], [34, 0.07222124189138412], [35, 0.07171586155891418], [36, 0.07735472917556763], [37, 0.07369475066661835], [38, 0.06707102060317993], [39, 0.06975185126066208], [40, 0.06955753266811371], [41, 0.06475774198770523], [42, 0.06615251302719116], [43, 0.08537992835044861], [44, 0.07221412658691406], [45, 0.07692112028598785], [46, 0.06575975567102432], [47, 0.07230449467897415], [48, 0.06208520382642746], [49, 0.07034919410943985], [50, 0.06640233099460602], [51, 0.065078005194664], [52, 0.06895095854997635], [53, 0.07093589752912521], [54, 0.06013772636651993], [55, 0.05912607163190842], [56, 0.06720494478940964], [57, 0.06630468368530273], [58, 0.0656006932258606], [59, 0.06694291532039642], [60, 0.06645753979682922]], "rollout_corr/log_ppl_diff": [[1, 0.0006094006239436567], [2, 0.0006409501074813306], [3, 0.0006683210958726704], [4, 0.0006164513761177659], [5, 0.0006813387735746801], [6, 0.0006267777062021196], [7, 0.0006830921047367156], [8, 0.0008045618305914104], [9, 0.0006737005896866322], [10, 0.0007713395170867443], [11, 0.0007342254975810647], [12, 0.0006623745430260897], [13, 0.0006670907023362815], [14, 0.0006538853631354868], [15, 0.0006787825259380043], [16, 0.0008144516032189131], [17, 0.0005922346608713269], [18, 0.0006608216208405793], [19, 0.0006282150861807168], [20, 0.0006416377145797014], [21, 0.0005388556164689362], [22, 0.0006236523622646928], [23, 0.0006371549679897726], [24, 0.0005702211637981236], [25, 0.0006020339205861092], [26, 0.0006624526577070355], [27, 0.0006930138333700597], [28, 0.0006236380431801081], [29, 0.0007170456810854375], [30, 0.0007042264915071428], [31, 0.000671905349008739], [32, 0.0008165650651790202], [33, 0.000720696581993252], [34, 0.0006707169814035296], [35, 0.0008205962949432433], [36, 0.0005644049379043281], [37, 0.0007550427690148354], [38, 0.0006423129816539586], [39, 0.0006251528975553811], [40, 0.0006166758248582482], [41, 0.0006591540877707303], [42, 0.0007461413042619824], [43, 0.0006091885734349489], [44, 0.0005005429266020656], [45, 0.0006706956773996353], [46, 0.0006430389476008713], [47, 0.0005855002673342824], [48, 0.0006637861370109022], [49, 0.0006481190212070942], [50, 0.0007655007648281753], [51, 0.0007239596452564001], [52, 0.0007008552202023566], [53, 0.0006005130708217621], [54, 0.000714930472895503], [55, 0.000547431583981961], [56, 0.0007089281571097672], [57, 0.0006155437440611422], [58, 0.0007079541683197021], [59, 0.0006224775570444763], [60, 0.0006216465262696147]], "rollout_corr/log_ppl_abs_diff": [[1, 0.0010153979528695345], [2, 0.0010402440093457699], [3, 0.0010777752613648772], [4, 0.0010597540531307459], [5, 0.001138652442023158], [6, 0.001033963868394494], [7, 0.0011397089110687375], [8, 0.0011781277135014534], [9, 0.00120331603102386], [10, 0.0011894248891621828], [11, 0.0011870075250044465], [12, 0.00118151493370533], [13, 0.0011518732644617558], [14, 0.0011336589232087135], [15, 0.0013040554476901889], [16, 0.001218230463564396], [17, 0.0011942752171307802], [18, 0.0012308466248214245], [19, 0.0012031336082145572], [20, 0.0011457204818725586], [21, 0.0011841550003737211], [22, 0.0012195870513096452], [23, 0.0012645279057323933], [24, 0.0011940178228542209], [25, 0.0012970537645742297], [26, 0.0012759120436385274], [27, 0.0013666230952367187], [28, 0.0012681937078014016], [29, 0.001231691101565957], [30, 0.0013439914910122752], [31, 0.0012072422541677952], [32, 0.001329717575572431], [33, 0.0013710407074540854], [34, 0.0013594272313639522], [35, 0.001377728651277721], [36, 0.0013489901321008801], [37, 0.0013435818254947662], [38, 0.0014060308458283544], [39, 0.001303511206060648], [40, 0.0013339653378352523], [41, 0.0013290306087583303], [42, 0.0014706355286762118], [43, 0.001287627499550581], [44, 0.0013105787802487612], [45, 0.0014048037119209766], [46, 0.0013838792219758034], [47, 0.0013979445211589336], [48, 0.0014236595015972853], [49, 0.001318983267992735], [50, 0.001483341446146369], [51, 0.0013063239166513085], [52, 0.0014009266160428524], [53, 0.0013726125471293926], [54, 0.0015025605680420995], [55, 0.0013874922879040241], [56, 0.0014258072478696704], [57, 0.001464593457058072], [58, 0.0015499459113925695], [59, 0.0015041539445519447], [60, 0.0014348810072988272]], "rollout_corr/log_ppl_diff_max": [[1, 0.0060171037912368774], [2, 0.003865964710712433], [3, 0.006581492722034454], [4, 0.005169607698917389], [5, 0.005120851099491119], [6, 0.005355581641197205], [7, 0.004858456552028656], [8, 0.005341656506061554], [9, 0.005580991506576538], [10, 0.006258450448513031], [11, 0.00872465968132019], [12, 0.0038150399923324585], [13, 0.004401601850986481], [14, 0.005638726055622101], [15, 0.04590562731027603], [16, 0.0054641179740428925], [17, 0.006243765354156494], [18, 0.006040297448635101], [19, 0.004956144839525223], [20, 0.0059021711349487305], [21, 0.005724221467971802], [22, 0.0077539533376693726], [23, 0.0056184642016887665], [24, 0.004527941346168518], [25, 0.005332484841346741], [26, 0.005494274199008942], [27, 0.006434887647628784], [28, 0.0053985342383384705], [29, 0.006350867450237274], [30, 0.0081372931599617], [31, 0.01402251422405243], [32, 0.006259959191083908], [33, 0.00785113126039505], [34, 0.005958575755357742], [35, 0.007655598223209381], [36, 0.006884235888719559], [37, 0.021904170513153076], [38, 0.006073229014873505], [39, 0.005405791103839874], [40, 0.005415689200162888], [41, 0.006533071398735046], [42, 0.026378735899925232], [43, 0.00651174783706665], [44, 0.00578688457608223], [45, 0.010055527091026306], [46, 0.007230624556541443], [47, 0.007244542241096497], [48, 0.006884157657623291], [49, 0.005463298410177231], [50, 0.009720977395772934], [51, 0.009253472089767456], [52, 0.006043583154678345], [53, 0.006723394617438316], [54, 0.007412463426589966], [55, 0.005559626966714859], [56, 0.00599004328250885], [57, 0.022386599332094193], [58, 0.011314939707517624], [59, 0.011252261698246002], [60, 0.00744146853685379]], "rollout_corr/log_ppl_diff_min": [[1, -0.006155088543891907], [2, -0.005080334842205048], [3, -0.005278870463371277], [4, -0.004098191857337952], [5, -0.0027261897921562195], [6, -0.003444824367761612], [7, -0.0030045583844184875], [8, -0.0036858543753623962], [9, -0.004579700529575348], [10, -0.0032385289669036865], [11, -0.0032741129398345947], [12, -0.00396004319190979], [13, -0.003336004912853241], [14, -0.00429505854845047], [15, -0.003985501825809479], [16, -0.002845190465450287], [17, -0.00519958883523941], [18, -0.0042833611369132996], [19, -0.003724668174982071], [20, -0.005297645926475525], [21, -0.003991827368736267], [22, -0.004222534596920013], [23, -0.00470351055264473], [24, -0.004154067486524582], [25, -0.0038093775510787964], [26, -0.004822108894586563], [27, -0.004022151231765747], [28, -0.003981105983257294], [29, -0.0036140307784080505], [30, -0.004803400486707687], [31, -0.005296096205711365], [32, -0.0034180954098701477], [33, -0.004876043647527695], [34, -0.00506921112537384], [35, -0.004894241690635681], [36, -0.004685144871473312], [37, -0.004467705264687538], [38, -0.003766339272260666], [39, -0.004013359546661377], [40, -0.0053520724177360535], [41, -0.004867579787969589], [42, -0.004730753600597382], [43, -0.006476365029811859], [44, -0.004595313221216202], [45, -0.004110939800739288], [46, -0.004424605518579483], [47, -0.006569020450115204], [48, -0.004886247217655182], [49, -0.004209872335195541], [50, -0.00594358891248703], [51, -0.0034565404057502747], [52, -0.0048326775431632996], [53, -0.00423310324549675], [54, -0.008409596979618073], [55, -0.0047864168882369995], [56, -0.005350679159164429], [57, -0.0055830031633377075], [58, -0.005388006567955017], [59, -0.005275629460811615], [60, -0.0043711550533771515]], "rollout_corr/ppl_ratio": [[1, 1.0006102323532104], [2, 1.0006418228149414], [3, 1.0006693601608276], [4, 1.000617265701294], [5, 1.0006823539733887], [6, 1.0006276369094849], [7, 1.000684142112732], [8, 1.0008056163787842], [9, 1.000674843788147], [10, 1.000772476196289], [11, 1.0007354021072388], [12, 1.0006635189056396], [13, 1.0006680488586426], [14, 1.0006550550460815], [15, 1.00068199634552], [16, 1.0008156299591064], [17, 1.0005934238433838], [18, 1.0006619691848755], [19, 1.0006294250488281], [20, 1.0006426572799683], [21, 1.000540018081665], [22, 1.0006248950958252], [23, 1.000638484954834], [24, 1.0005712509155273], [25, 1.0006033182144165], [26, 1.0006637573242188], [27, 1.0006945133209229], [28, 1.0006248950958252], [29, 1.000718355178833], [30, 1.0007057189941406], [31, 1.0006732940673828], [32, 1.0008180141448975], [33, 1.0007222890853882], [34, 1.0006722211837769], [35, 1.0008221864700317], [36, 1.0005658864974976], [37, 1.0007569789886475], [38, 1.0006438493728638], [39, 1.000626564025879], [40, 1.0006179809570312], [41, 1.0006606578826904], [42, 1.0007483959197998], [43, 1.000610589981079], [44, 1.0005019903182983], [45, 1.0006723403930664], [46, 1.0006446838378906], [47, 1.0005871057510376], [48, 1.0006654262542725], [49, 1.0006494522094727], [50, 1.000767469406128], [51, 1.0007253885269165], [52, 1.0007025003433228], [53, 1.0006020069122314], [54, 1.0007168054580688], [55, 1.000549077987671], [56, 1.0007106065750122], [57, 1.0006177425384521], [58, 1.0007100105285645], [59, 1.000624418258667], [60, 1.000623345375061]], "rollout_corr/chi2_token": [[1, 0.001420140266418457], [2, 0.0013006925582885742], [3, 0.0012221336364746094], [4, 0.001431107521057129], [5, 0.001297593116760254], [6, 0.0013699531555175781], [7, 0.0013564825057983398], [8, 0.0011212825775146484], [9, 0.0014777183532714844], [10, 0.001124739646911621], [11, 0.001429915428161621], [12, 0.001359701156616211], [13, 0.001330733299255371], [14, 0.0016857385635375977], [15, 0.0016300678253173828], [16, 0.0010718107223510742], [17, 0.0013751983642578125], [18, 0.0013924837112426758], [19, 0.0012873411178588867], [20, 0.0012918710708618164], [21, 0.0015486478805541992], [22, 0.001273512840270996], [23, 0.001338958740234375], [24, 0.001668095588684082], [25, 0.001423478126525879], [26, 0.0014308691024780273], [27, 0.0014816522598266602], [28, 0.0015779733657836914], [29, 0.0013710260391235352], [30, 0.0014671087265014648], [31, 0.0014545917510986328], [32, 0.0011053085327148438], [33, 0.0014454126358032227], [34, 0.0015482902526855469], [35, 0.0011609792709350586], [36, 0.0019472837448120117], [37, 0.0015704631805419922], [38, 0.001643061637878418], [39, 0.0015149116516113281], [40, 0.0014532804489135742], [41, 0.0013037919998168945], [42, 0.001318812370300293], [43, 0.0017726421356201172], [44, 0.0017982721328735352], [45, 0.0017479658126831055], [46, 0.0015361309051513672], [47, 0.0016942024230957031], [48, 0.0013391971588134766], [49, 0.0016345977783203125], [50, 0.0013405084609985352], [51, 0.0012079477310180664], [52, 0.0012500286102294922], [53, 0.001699686050415039], [54, 0.0012400150299072266], [55, 0.0016102790832519531], [56, 0.0016280412673950195], [57, 0.0019356012344360352], [58, 0.0013785362243652344], [59, 0.0016319751739501953], [60, 0.0014495849609375]], "rollout_corr/chi2_seq": [[1, 1.4781215190887451], [2, 4.509994983673096], [3, 1.4833452701568604], [4, 6.984603404998779], [5, 6.112282752990723], [6, 1.108656406402588], [7, 2.592974901199341], [8, 0.635723352432251], [9, 1.392822027206421], [10, 2.0356030464172363], [11, 5.5085225105285645], [12, 5.502727031707764], [13, 53.90289306640625], [14, 4.64130163192749], [15, 2.3850111961364746], [16, 1.2320740222930908], [17, 2.2601561546325684], [18, 1.5029611587524414], [19, 1.118433952331543], [20, 0.7475091218948364], [21, 1.1064398288726807], [22, 3.297069549560547], [23, 1.9217703342437744], [24, 7.616687774658203], [25, 1.6698510646820068], [26, 1.6726405620574951], [27, 2.1427903175354004], [28, 3.929271697998047], [29, 1.1998753547668457], [30, 1.1881484985351562], [31, 0.7554315328598022], [32, 0.8164975643157959], [33, 0.7899751663208008], [34, 1.0165154933929443], [35, 0.8192527294158936], [36, 1.6353645324707031], [37, 0.8823765516281128], [38, 0.96491539478302], [39, 1.3798882961273193], [40, 1.2516326904296875], [41, 3.6353321075439453], [42, 1.045684814453125], [43, 1.513688087463379], [44, 1.6890599727630615], [45, 104.90281677246094], [46, 0.9628186225891113], [47, 4.113006591796875], [48, 0.9312732219696045], [49, 0.40229856967926025], [50, 0.9371119737625122], [51, 1.108914852142334], [52, 1.5147995948791504], [53, 2.5567619800567627], [54, 0.7087153196334839], [55, 0.8331124782562256], [56, 1.1171622276306152], [57, 1.1454956531524658], [58, 0.9831056594848633], [59, 5.275082588195801], [60, 0.6521122455596924]], "actor/pg_clipfrac": [[1, 0.0013040582416579127], [2, 0.001488795387558639], [3, 0.0017706715734675527], [4, 0.0014806771650910378], [5, 0.0016322714509442449], [6, 0.0016592415049672127], [7, 0.0016583881806582212], [8, 0.0016333858948200941], [9, 0.0018082180758938193], [10, 0.000751668238081038], [11, 0.0008104050648398697], [12, 0.0010749895591288805], [13, 0.0011350291315466166], [14, 0.0013181738322600722], [15, 0.0007023295620456338], [16, 0.0002417036157567054], [17, 0.0006876484840177], [18, 0.0006323510315269232], [19, 0.0008330359123647213], [20, 0.0003739197563845664], [21, 0.0006196913891471922], [22, 0.0006040874868631363], [23, 0.0005224069464020431], [24, 0.0006037830025888979], [25, 0.00044523831456899643], [26, 0.000517065345775336], [27, 0.00036064046435058117], [28, 0.0008700878825038671], [29, 0.0005139313288964331], [30, 0.0010074710007756948], [31, 0.0007072634762153029], [32, 0.0005824404070153832], [33, 0.0007333215326070786], [34, 0.00041698492714203894], [35, 0.00048294125008396804], [36, 0.0005861849640496075], [37, 0.0005478013772517443], [38, 0.0002252663834951818], [39, 0.000534899765625596], [40, 0.0003713247715495527], [41, 0.00026280907331965864], [42, 0.0003434070385992527], [43, 0.0010362575994804502], [44, 0.0002795201726257801], [45, 0.0003739437088370323], [46, 7.819871825631708e-05], [47, 0.0004209136532153934], [48, 0.00018150708638131618], [49, 0.0006700904341414571], [50, 0.0005860643577761948], [51, 0.00034743768628686666], [52, 0.00030485549359582365], [53, 0.0002384200633969158], [54, 0.00025285218725912273], [55, 7.043244841042906e-05], [56, 0.00039856426883488894], [57, 0.00030206641531549394], [58, 0.0001235427480423823], [59, 0.00024861496058292687], [60, 0.0004264382878318429]], "actor/ppo_kl": [[1, 1.0559974725765642e-05], [2, 4.532750608632341e-05], [3, 0.0001667171745793894], [4, 3.514873606036417e-05], [5, -1.660126872593537e-05], [6, 8.209800580516458e-05], [7, 0.00012143202184233814], [8, 4.629243903764291e-06], [9, 0.00014092605852056295], [10, -5.5562632041983306e-05], [11, 5.5766457080608234e-05], [12, 2.4332730390597135e-05], [13, -1.1521295562033629e-07], [14, 2.469359060341958e-06], [15, 3.95809329347685e-05], [16, 1.042494477587752e-05], [17, 8.419020741712302e-05], [18, 2.7801266696769744e-05], [19, 2.0791410861420445e-05], [20, 3.823315182671649e-06], [21, 3.302896220702678e-05], [22, -2.0003986719530076e-05], [23, -3.6071072827326134e-05], [24, 3.0308933673950378e-06], [25, 6.5556654590182e-05], [26, 1.741133200994227e-05], [27, 1.3059464436082635e-05], [28, 0.00011756557069020346], [29, 4.09066014981363e-05], [30, 3.85983003070578e-05], [31, -3.7350696402427275e-07], [32, -7.687704783165827e-05], [33, -4.2632273107301444e-05], [34, -2.508969600967248e-06], [35, 5.135059382155305e-06], [36, 9.142152703134343e-05], [37, -2.9173526854719967e-05], [38, -3.1777053663972765e-05], [39, 7.00999516993761e-05], [40, 2.4731123630772345e-05], [41, 7.462219218723476e-05], [42, -5.921733463765122e-05], [43, 5.3737858252134174e-05], [44, 9.460706496611238e-05], [45, -7.6145124694448896e-06], [46, 3.552914131432772e-05], [47, 2.2812746465206146e-05], [48, 5.815743134007789e-05], [49, 1.590859938005451e-05], [50, -0.00010615873179631308], [51, 2.9800583433825523e-05], [52, -2.9907829230069183e-05], [53, 2.078645775327459e-05], [54, 4.143324986216612e-05], [55, 2.9400935090961866e-05], [56, 4.8335754399886355e-05], [57, 2.1725549231632613e-05], [58, -8.470081229461357e-05], [59, 7.061185442580609e-06], [60, 0.0001328504440607503]], "actor/pg_clipfrac_lower": [[1, 0.0], [2, 1.9934932424803264e-06], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "actor/pg_loss": [[1, 0.030409228056669235], [2, 0.03202492371201515], [3, 0.03449387103319168], [4, 0.02774536982178688], [5, 0.016351057216525078], [6, 0.013488377444446087], [7, 0.010701539926230907], [8, 0.029423510655760765], [9, 0.03304709866642952], [10, 0.012346703559160233], [11, 0.016920965164899826], [12, 0.00735583296045661], [13, 0.012269427999854088], [14, 0.013312689028680325], [15, 0.019761787727475166], [16, 0.009308683685958385], [17, 0.011612322181463242], [18, 0.01673530973494053], [19, 0.013018764555454254], [20, 0.01186088752001524], [21, 0.019647793844342232], [22, 0.010635441169142723], [23, 0.01877230778336525], [24, 0.027384551241993904], [25, 0.01831040158867836], [26, 0.03186236694455147], [27, 0.005931660532951355], [28, 0.012644004076719284], [29, 0.02162460796535015], [30, 0.020824896171689034], [31, 0.04022959619760513], [32, 0.017606796696782112], [33, 0.03822081536054611], [34, 0.025487925857305527], [35, 0.01864749565720558], [36, 0.022189881652593613], [37, 0.031198622658848763], [38, 0.006250476930290461], [39, 0.02346932701766491], [40, 0.013769950717687607], [41, 0.01034137886017561], [42, 0.010386396199464798], [43, 0.023509100079536438], [44, 0.017658768221735954], [45, 0.0182570219039917], [46, 0.004846308380365372], [47, 0.018496252596378326], [48, 0.012552307918667793], [49, 0.041767966002225876], [50, 0.026841167360544205], [51, 0.012688571587204933], [52, 0.014110955409705639], [53, 0.025425417348742485], [54, 0.011562707833945751], [55, 0.01007754821330309], [56, 0.026382548734545708], [57, 0.020078761503100395], [58, 0.013786546885967255], [59, 0.026130441576242447], [60, 0.02167407050728798]], "actor/kl_loss": [[1, 0.00044249132042750716], [2, 0.000711772998329252], [3, 0.0013596296776086092], [4, 0.002109168330207467], [5, 0.00271155359223485], [6, 0.004654053598642349], [7, 0.007425712887197733], [8, 0.009672614745795727], [9, 0.010434133000671864], [10, 0.012160029262304306], [11, 0.01334171462804079], [12, 0.013744122348725796], [13, 0.015565554611384869], [14, 0.01657158136367798], [15, 0.019932551309466362], [16, 0.0216246135532856], [17, 0.022906549274921417], [18, 0.026150813326239586], [19, 0.02805326320230961], [20, 0.02754812128841877], [21, 0.03025810793042183], [22, 0.030253559350967407], [23, 0.0319470651447773], [24, 0.031923163682222366], [25, 0.03430463373661041], [26, 0.034685999155044556], [27, 0.036357779055833817], [28, 0.03354240581393242], [29, 0.037892844527959824], [30, 0.037137024104595184], [31, 0.042037419974803925], [32, 0.04086041823029518], [33, 0.044968850910663605], [34, 0.04661799222230911], [35, 0.04496779665350914], [36, 0.04417791590094566], [37, 0.045441437512636185], [38, 0.04583423584699631], [39, 0.04629628732800484], [40, 0.04481888562440872], [41, 0.050624433904886246], [42, 0.048304349184036255], [43, 0.04694455489516258], [44, 0.04823775216937065], [45, 0.051620110869407654], [46, 0.05657786875963211], [47, 0.05699385330080986], [48, 0.05932093411684036], [49, 0.055260077118873596], [50, 0.06331953406333923], [51, 0.05870318040251732], [52, 0.05690977722406387], [53, 0.05997927114367485], [54, 0.06735220551490784], [55, 0.06550243496894836], [56, 0.06439190357923508], [57, 0.062355801463127136], [58, 0.06492044776678085], [59, 0.06745151430368423], [60, 0.06712671369314194]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513], [33, 0.0010000000474974513], [34, 0.0010000000474974513], [35, 0.0010000000474974513], [36, 0.0010000000474974513], [37, 0.0010000000474974513], [38, 0.0010000000474974513], [39, 0.0010000000474974513], [40, 0.0010000000474974513], [41, 0.0010000000474974513], [42, 0.0010000000474974513], [43, 0.0010000000474974513], [44, 0.0010000000474974513], [45, 0.0010000000474974513], [46, 0.0010000000474974513], [47, 0.0010000000474974513], [48, 0.0010000000474974513], [49, 0.0010000000474974513], [50, 0.0010000000474974513], [51, 0.0010000000474974513], [52, 0.0010000000474974513], [53, 0.0010000000474974513], [54, 0.0010000000474974513], [55, 0.0010000000474974513], [56, 0.0010000000474974513], [57, 0.0010000000474974513], [58, 0.0010000000474974513], [59, 0.0010000000474974513], [60, 0.0010000000474974513]], "actor/loss": [[1, 0.030409669503569603], [2, 0.03202563151717186], [3, 0.03449523076415062], [4, 0.02774747833609581], [5, 0.01635376363992691], [6, 0.01349303126335144], [7, 0.010708969086408615], [8, 0.029433181509375572], [9, 0.033057525753974915], [10, 0.01235886663198471], [11, 0.016934305429458618], [12, 0.007369576022028923], [13, 0.012284993194043636], [14, 0.013329260051250458], [15, 0.019781719893217087], [16, 0.009330308064818382], [17, 0.011635228991508484], [18, 0.016761459410190582], [19, 0.013046815991401672], [20, 0.011888434179127216], [21, 0.019678054377436638], [22, 0.010665693320333958], [23, 0.01880425214767456], [24, 0.027416475117206573], [25, 0.018344705924391747], [26, 0.03189705312252045], [27, 0.005968019366264343], [28, 0.012677546590566635], [29, 0.021662501618266106], [30, 0.020862028002738953], [31, 0.04027162864804268], [32, 0.01764765754342079], [33, 0.038265787065029144], [34, 0.02553454041481018], [35, 0.018692461773753166], [36, 0.022234059870243073], [37, 0.03124406188726425], [38, 0.006296311039477587], [39, 0.023515624925494194], [40, 0.013814768753945827], [41, 0.010392004624009132], [42, 0.010434698313474655], [43, 0.023556038737297058], [44, 0.01770700514316559], [45, 0.018308643251657486], [46, 0.004902885295450687], [47, 0.018553247675299644], [48, 0.0126116294413805], [49, 0.04182322695851326], [50, 0.026904484257102013], [51, 0.012747273780405521], [52, 0.014167863875627518], [53, 0.025485392659902573], [54, 0.011630060151219368], [55, 0.010143051855266094], [56, 0.026446936652064323], [57, 0.02014111913740635], [58, 0.0138514693826437], [59, 0.026197895407676697], [60, 0.021741196513175964]], "actor/grad_norm": [[1, 0.26496750116348267], [2, 0.2704584002494812], [3, 0.257710337638855], [4, 0.2812451720237732], [5, 0.2751663625240326], [6, 0.25515973567962646], [7, 0.24450215697288513], [8, 0.24016818404197693], [9, 0.2521973252296448], [10, 0.21301348507404327], [11, 0.20484468340873718], [12, 0.22029229998588562], [13, 0.183849036693573], [14, 0.20352855324745178], [15, 0.17362052202224731], [16, 0.10306618362665176], [17, 0.11850319057703018], [18, 0.19260531663894653], [19, 0.16593049466609955], [20, 0.12661974132061005], [21, 0.18766170740127563], [22, 0.1573343724012375], [23, 0.18400436639785767], [24, 0.22919735312461853], [25, 0.171115443110466], [26, 0.18410749733448029], [27, 0.12763911485671997], [28, 0.22724699974060059], [29, 0.13903078436851501], [30, 0.42172980308532715], [31, 0.2276928871870041], [32, 0.20019929111003876], [33, 0.23926174640655518], [34, 0.21925896406173706], [35, 0.17063969373703003], [36, 0.13667963445186615], [37, 0.1905117630958557], [38, 0.14794111251831055], [39, 0.16654072701931], [40, 0.13907577097415924], [41, 0.2389083206653595], [42, 0.13585267961025238], [43, 0.21815520524978638], [44, 0.16196811199188232], [45, 0.1302252560853958], [46, 0.12755164504051208], [47, 0.2614019215106964], [48, 0.18975742161273956], [49, 0.1872890144586563], [50, 0.2653360366821289], [51, 0.15837866067886353], [52, 0.1625182330608368], [53, 0.12183887511491776], [54, 0.16639181971549988], [55, 0.1169416606426239], [56, 0.1345342993736267], [57, 0.15713782608509064], [58, 0.07668069005012512], [59, 0.14446015655994415], [60, 0.22795498371124268]], "actor/perf/max_memory_allocated_gb": [[1, 109.06086730957031], [2, 109.19258117675781], [3, 109.19258117675781], [4, 109.19258117675781], [5, 109.19258117675781], [6, 109.19258117675781], [7, 109.35067749023438], [8, 109.35067749023438], [9, 109.35067749023438], [10, 109.35067749023438], [11, 109.35067749023438], [12, 109.35067749023438], [13, 109.35067749023438], [14, 110.00776672363281], [15, 110.00776672363281], [16, 110.00776672363281], [17, 110.00776672363281], [18, 110.00776672363281], [19, 110.00776672363281], [20, 110.00776672363281], [21, 110.00776672363281], [22, 110.00776672363281], [23, 110.00776672363281], [24, 110.00776672363281], [25, 110.00776672363281], [26, 110.00776672363281], [27, 110.00776672363281], [28, 110.00776672363281], [29, 110.00776672363281], [30, 110.00776672363281], [31, 110.00776672363281], [32, 110.00776672363281], [33, 110.00776672363281], [34, 110.00776672363281], [35, 110.00776672363281], [36, 110.00776672363281], [37, 110.00776672363281], [38, 110.00776672363281], [39, 110.00776672363281], [40, 110.00776672363281], [41, 110.00776672363281], [42, 110.00776672363281], [43, 110.00776672363281], [44, 110.00776672363281], [45, 110.00776672363281], [46, 110.00776672363281], [47, 110.00776672363281], [48, 110.00776672363281], [49, 110.00776672363281], [50, 110.00776672363281], [51, 110.00776672363281], [52, 110.00776672363281], [53, 110.00776672363281], [54, 110.00776672363281], [55, 110.00776672363281], [56, 110.00776672363281], [57, 110.00776672363281], [58, 110.00776672363281], [59, 110.00776672363281], [60, 110.00776672363281]], "actor/perf/max_memory_reserved_gb": [[1, 110.5], [2, 110.67578125], [3, 110.67578125], [4, 110.67578125], [5, 110.67578125], [6, 110.67578125], [7, 110.830078125], [8, 110.830078125], [9, 110.830078125], [10, 110.830078125], [11, 110.830078125], [12, 110.830078125], [13, 110.830078125], [14, 111.505859375], [15, 111.505859375], [16, 111.505859375], [17, 111.505859375], [18, 111.505859375], [19, 111.505859375], [20, 111.505859375], [21, 111.505859375], [22, 111.505859375], [23, 111.505859375], [24, 111.505859375], [25, 111.505859375], [26, 111.505859375], [27, 111.505859375], [28, 111.505859375], [29, 111.505859375], [30, 111.505859375], [31, 111.505859375], [32, 111.505859375], [33, 111.505859375], [34, 111.505859375], [35, 111.505859375], [36, 111.505859375], [37, 111.505859375], [38, 111.505859375], [39, 111.505859375], [40, 111.505859375], [41, 111.505859375], [42, 111.505859375], [43, 111.505859375], [44, 111.505859375], [45, 111.505859375], [46, 111.505859375], [47, 111.505859375], [48, 111.505859375], [49, 111.505859375], [50, 111.505859375], [51, 111.505859375], [52, 111.505859375], [53, 111.505859375], [54, 111.505859375], [55, 111.505859375], [56, 111.505859375], [57, 111.505859375], [58, 111.505859375], [59, 111.505859375], [60, 111.505859375]], "actor/perf/cpu_memory_used_gb": [[1, 266.5950012207031], [2, 250.02407836914062], [3, 267.86383056640625], [4, 276.0975341796875], [5, 278.9617004394531], [6, 278.2588806152344], [7, 284.35076904296875], [8, 289.6737060546875], [9, 278.01385498046875], [10, 289.194580078125], [11, 296.7538757324219], [12, 299.58099365234375], [13, 305.97576904296875], [14, 298.8775329589844], [15, 308.1012268066406], [16, 313.13507080078125], [17, 319.6794128417969], [18, 305.5772705078125], [19, 317.0826721191406], [20, 321.497802734375], [21, 325.5355529785156], [22, 331.89324951171875], [23, 336.6539001464844], [24, 353.9726867675781], [25, 368.71600341796875], [26, 342.79351806640625], [27, 343.63299560546875], [28, 343.82183837890625], [29, 343.95037841796875], [30, 345.3565368652344], [31, 346.1691589355469], [32, 346.20654296875], [33, 347.6060791015625], [34, 348.22467041015625], [35, 348.30792236328125], [36, 349.47869873046875], [37, 349.963134765625], [38, 350.2932434082031], [39, 350.4820556640625], [40, 350.54266357421875], [41, 350.41290283203125], [42, 350.5558776855469], [43, 350.48980712890625], [44, 346.79339599609375], [45, 342.9376525878906], [46, 342.67767333984375], [47, 343.4089660644531], [48, 342.9837646484375], [49, 342.8638916015625], [50, 342.8733215332031], [51, 344.09521484375], [52, 346.2161560058594], [53, 344.98724365234375], [54, 346.32177734375], [55, 345.01422119140625], [56, 344.9402160644531], [57, 346.2247619628906], [58, 344.47857666015625], [59, 344.90960693359375], [60, 344.7024230957031]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07], [33, 9.999999974752427e-07], [34, 9.999999974752427e-07], [35, 9.999999974752427e-07], [36, 9.999999974752427e-07], [37, 9.999999974752427e-07], [38, 9.999999974752427e-07], [39, 9.999999974752427e-07], [40, 9.999999974752427e-07], [41, 9.999999974752427e-07], [42, 9.999999974752427e-07], [43, 9.999999974752427e-07], [44, 9.999999974752427e-07], [45, 9.999999974752427e-07], [46, 9.999999974752427e-07], [47, 9.999999974752427e-07], [48, 9.999999974752427e-07], [49, 9.999999974752427e-07], [50, 9.999999974752427e-07], [51, 9.999999974752427e-07], [52, 9.999999974752427e-07], [53, 9.999999974752427e-07], [54, 9.999999974752427e-07], [55, 9.999999974752427e-07], [56, 9.999999974752427e-07], [57, 9.999999974752427e-07], [58, 9.999999974752427e-07], [59, 9.999999974752427e-07], [60, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.24152863025665283], [2, 0.24581953883171082], [3, 0.2392769753932953], [4, 0.23934312164783478], [5, 0.2393178790807724], [6, 0.2474909871816635], [7, 0.23264947533607483], [8, 0.23417454957962036], [9, 0.2265090048313141], [10, 0.22500523924827576], [11, 0.21736763417720795], [12, 0.22995232045650482], [13, 0.22853951156139374], [14, 0.2222374826669693], [15, 0.21342343091964722], [16, 0.2117880880832672], [17, 0.22007785737514496], [18, 0.20666801929473877], [19, 0.19192063808441162], [20, 0.20238538086414337], [21, 0.1971869170665741], [22, 0.20927339792251587], [23, 0.20482401549816132], [24, 0.20525561273097992], [25, 0.19937510788440704], [26, 0.19223572313785553], [27, 0.20163202285766602], [28, 0.2084287852048874], [29, 0.20393940806388855], [30, 0.19655604660511017], [31, 0.19877704977989197], [32, 0.2114713191986084], [33, 0.19920146465301514], [34, 0.1872539222240448], [35, 0.19706135988235474], [36, 0.20582351088523865], [37, 0.194819375872612], [38, 0.18822696805000305], [39, 0.18709242343902588], [40, 0.18572336435317993], [41, 0.19461685419082642], [42, 0.1878703236579895], [43, 0.20654018223285675], [44, 0.19082699716091156], [45, 0.19840657711029053], [46, 0.1857108324766159], [47, 0.17332468926906586], [48, 0.16249792277812958], [49, 0.18689024448394775], [50, 0.1654030680656433], [51, 0.18844525516033173], [52, 0.1931881159543991], [53, 0.18153241276741028], [54, 0.1677447110414505], [55, 0.1713196188211441], [56, 0.1720728725194931], [57, 0.18098953366279602], [58, 0.17364084720611572], [59, 0.17165091633796692], [60, 0.17120343446731567]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0], [33, 33.0], [34, 34.0], [35, 35.0], [36, 36.0], [37, 37.0], [38, 38.0], [39, 39.0], [40, 40.0], [41, 41.0], [42, 42.0], [43, 43.0], [44, 44.0], [45, 45.0], [46, 46.0], [47, 47.0], [48, 48.0], [49, 49.0], [50, 50.0], [51, 51.0], [52, 52.0], [53, 53.0], [54, 54.0], [55, 55.0], [56, 56.0], [57, 57.0], [58, 58.0], [59, 59.0], [60, 60.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/score/mean": [[1, 0.275390625], [2, 0.3671875], [3, 0.40234375], [4, 0.55078125], [5, 0.541015625], [6, 0.572265625], [7, 0.771484375], [8, 0.779296875], [9, 0.78515625], [10, 0.826171875], [11, 0.82421875], [12, 0.826171875], [13, 0.828125], [14, 0.755859375], [15, 0.888671875], [16, 0.873046875], [17, 0.814453125], [18, 0.83984375], [19, 0.8984375], [20, 0.890625], [21, 0.896484375], [22, 0.873046875], [23, 0.921875], [24, 0.884765625], [25, 0.9140625], [26, 0.96484375], [27, 0.955078125], [28, 0.884765625], [29, 0.939453125], [30, 0.873046875], [31, 0.91015625], [32, 0.87109375], [33, 0.9375], [34, 0.95703125], [35, 0.9140625], [36, 0.884765625], [37, 0.935546875], [38, 0.95703125], [39, 0.9375], [40, 0.919921875], [41, 0.96484375], [42, 0.935546875], [43, 0.900390625], [44, 0.927734375], [45, 0.90234375], [46, 0.931640625], [47, 0.939453125], [48, 0.978515625], [49, 0.95703125], [50, 0.939453125], [51, 0.9375], [52, 0.939453125], [53, 0.916015625], [54, 0.990234375], [55, 0.982421875], [56, 0.978515625], [57, 0.9375], [58, 0.916015625], [59, 0.95703125], [60, 0.90234375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/rewards/mean": [[1, 0.275390625], [2, 0.3671875], [3, 0.40234375], [4, 0.55078125], [5, 0.541015625], [6, 0.572265625], [7, 0.771484375], [8, 0.779296875], [9, 0.78515625], [10, 0.826171875], [11, 0.82421875], [12, 0.826171875], [13, 0.828125], [14, 0.755859375], [15, 0.888671875], [16, 0.873046875], [17, 0.814453125], [18, 0.83984375], [19, 0.8984375], [20, 0.890625], [21, 0.896484375], [22, 0.873046875], [23, 0.921875], [24, 0.884765625], [25, 0.9140625], [26, 0.96484375], [27, 0.955078125], [28, 0.884765625], [29, 0.939453125], [30, 0.873046875], [31, 0.91015625], [32, 0.87109375], [33, 0.9375], [34, 0.95703125], [35, 0.9140625], [36, 0.884765625], [37, 0.935546875], [38, 0.95703125], [39, 0.9375], [40, 0.919921875], [41, 0.96484375], [42, 0.935546875], [43, 0.900390625], [44, 0.927734375], [45, 0.90234375], [46, 0.931640625], [47, 0.939453125], [48, 0.978515625], [49, 0.95703125], [50, 0.939453125], [51, 0.9375], [52, 0.939453125], [53, 0.916015625], [54, 0.990234375], [55, 0.982421875], [56, 0.978515625], [57, 0.9375], [58, 0.916015625], [59, 0.95703125], [60, 0.90234375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/advantages/mean": [[1, -0.0448513925075531], [2, -0.04662494733929634], [3, -0.04438582435250282], [4, -0.05412086471915245], [5, -0.029921377077698708], [6, -0.0420055128633976], [7, -0.0362144410610199], [8, -0.04843629524111748], [9, -0.061522938311100006], [10, -0.035369839519262314], [11, -0.027451517060399055], [12, -0.02126041240990162], [13, -0.0235589612275362], [14, -0.03871069476008415], [15, -0.029228825122117996], [16, -0.015588492155075073], [17, -0.018715491518378258], [18, -0.025750771164894104], [19, -0.018668098375201225], [20, -0.015512499958276749], [21, -0.03105449117720127], [22, -0.01935254968702793], [23, -0.03630635142326355], [24, -0.04700249806046486], [25, -0.025474417954683304], [26, -0.04378595948219299], [27, -0.010812398977577686], [28, -0.038147538900375366], [29, -0.02881174348294735], [30, -0.050264786928892136], [31, -0.058037690818309784], [32, -0.025321921333670616], [33, -0.05712544173002243], [34, -0.03742566704750061], [35, -0.03008655644953251], [36, -0.03262931853532791], [37, -0.041096385568380356], [38, -0.00788205862045288], [39, -0.031537771224975586], [40, -0.016620075330138206], [41, -0.010665267705917358], [42, -0.012911449186503887], [43, -0.05298234894871712], [44, -0.02295898273587227], [45, -0.0237928107380867], [46, -0.005192753858864307], [47, -0.023323530331254005], [48, -0.012741061858832836], [49, -0.05611288547515869], [50, -0.028940415009856224], [51, -0.018432525917887688], [52, -0.020296821370720863], [53, -0.033066265285015106], [54, -0.013795683160424232], [55, -0.012256012298166752], [56, -0.032747261226177216], [57, -0.02695511281490326], [58, -0.016073646023869514], [59, -0.03263436257839203], [60, -0.02761310338973999]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 1.6201815605163574], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 1.6201815605163574], [19, 1.6201815605163574], [20, 2.4748666286468506], [21, 2.4748666286468506], [22, 1.6201815605163574], [23, 2.4748666286468506], [24, 1.20761239528656], [25, 0.935412585735321], [26, 1.6201815605163574], [27, 0.5400605201721191], [28, 2.4748666286468506], [29, 0.5400605201721191], [30, 2.4748666286468506], [31, 2.4748666286468506], [32, 2.4748666286468506], [33, 2.4748666286468506], [34, 1.6201815605163574], [35, 2.4748666286468506], [36, 1.20761239528656], [37, 1.6201815605163574], [38, 0.5400605201721191], [39, 0.7245674133300781], [40, 1.6201815605163574], [41, 1.6201815605163574], [42, 2.4748666286468506], [43, 2.4748666286468506], [44, 1.6201815605163574], [45, 2.4748666286468506], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.5400605201721191], [49, 1.6201815605163574], [50, 1.6201815605163574], [51, 1.20761239528656], [52, 0.935412585735321], [53, 2.4748666286468506], [54, 0.7245674133300781], [55, 0.35355237126350403], [56, 2.4748666286468506], [57, 2.4748666286468506], [58, 0.7245674133300781], [59, 0.5400605201721191], [60, 0.7245674133300781]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -1.20761239528656], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -0.935412585735321], [47, -2.4748666286468506], [48, -2.4748666286468506], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -2.4748666286468506], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -1.20761239528656], [58, -1.20761239528656], [59, -1.6201815605163574], [60, -2.4748666286468506]], "critic/returns/mean": [[1, -0.0448513925075531], [2, -0.04662494733929634], [3, -0.04438582435250282], [4, -0.05412086471915245], [5, -0.029921377077698708], [6, -0.0420055128633976], [7, -0.0362144410610199], [8, -0.04843629524111748], [9, -0.061522938311100006], [10, -0.035369839519262314], [11, -0.027451517060399055], [12, -0.02126041240990162], [13, -0.0235589612275362], [14, -0.03871069476008415], [15, -0.029228825122117996], [16, -0.015588492155075073], [17, -0.018715491518378258], [18, -0.025750771164894104], [19, -0.018668098375201225], [20, -0.015512499958276749], [21, -0.03105449117720127], [22, -0.01935254968702793], [23, -0.03630635142326355], [24, -0.04700249806046486], [25, -0.025474417954683304], [26, -0.04378595948219299], [27, -0.010812398977577686], [28, -0.038147538900375366], [29, -0.02881174348294735], [30, -0.050264786928892136], [31, -0.058037690818309784], [32, -0.025321921333670616], [33, -0.05712544173002243], [34, -0.03742566704750061], [35, -0.03008655644953251], [36, -0.03262931853532791], [37, -0.041096385568380356], [38, -0.00788205862045288], [39, -0.031537771224975586], [40, -0.016620075330138206], [41, -0.010665267705917358], [42, -0.012911449186503887], [43, -0.05298234894871712], [44, -0.02295898273587227], [45, -0.0237928107380867], [46, -0.005192753858864307], [47, -0.023323530331254005], [48, -0.012741061858832836], [49, -0.05611288547515869], [50, -0.028940415009856224], [51, -0.018432525917887688], [52, -0.020296821370720863], [53, -0.033066265285015106], [54, -0.013795683160424232], [55, -0.012256012298166752], [56, -0.032747261226177216], [57, -0.02695511281490326], [58, -0.016073646023869514], [59, -0.03263436257839203], [60, -0.02761310338973999]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 1.6201815605163574], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 1.6201815605163574], [19, 1.6201815605163574], [20, 2.4748666286468506], [21, 2.4748666286468506], [22, 1.6201815605163574], [23, 2.4748666286468506], [24, 1.20761239528656], [25, 0.935412585735321], [26, 1.6201815605163574], [27, 0.5400605201721191], [28, 2.4748666286468506], [29, 0.5400605201721191], [30, 2.4748666286468506], [31, 2.4748666286468506], [32, 2.4748666286468506], [33, 2.4748666286468506], [34, 1.6201815605163574], [35, 2.4748666286468506], [36, 1.20761239528656], [37, 1.6201815605163574], [38, 0.5400605201721191], [39, 0.7245674133300781], [40, 1.6201815605163574], [41, 1.6201815605163574], [42, 2.4748666286468506], [43, 2.4748666286468506], [44, 1.6201815605163574], [45, 2.4748666286468506], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.5400605201721191], [49, 1.6201815605163574], [50, 1.6201815605163574], [51, 1.20761239528656], [52, 0.935412585735321], [53, 2.4748666286468506], [54, 0.7245674133300781], [55, 0.35355237126350403], [56, 2.4748666286468506], [57, 2.4748666286468506], [58, 0.7245674133300781], [59, 0.5400605201721191], [60, 0.7245674133300781]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -1.20761239528656], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -0.935412585735321], [47, -2.4748666286468506], [48, -2.4748666286468506], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -2.4748666286468506], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -1.20761239528656], [58, -1.20761239528656], [59, -1.6201815605163574], [60, -2.4748666286468506]], "response_length/mean": [[1, 1210.892578125], [2, 1213.685546875], [3, 1112.646484375], [4, 1140.37890625], [5, 1087.017578125], [6, 1109.416015625], [7, 1012.85546875], [8, 999.708984375], [9, 958.720703125], [10, 952.1328125], [11, 962.2890625], [12, 961.03125], [13, 961.095703125], [14, 1006.65234375], [15, 831.82421875], [16, 824.8203125], [17, 898.283203125], [18, 792.9296875], [19, 699.298828125], [20, 794.650390625], [21, 739.078125], [22, 811.2890625], [23, 774.521484375], [24, 818.552734375], [25, 716.884765625], [26, 682.2578125], [27, 747.44921875], [28, 807.392578125], [29, 764.576171875], [30, 792.443359375], [31, 727.185546875], [32, 754.619140625], [33, 707.298828125], [34, 658.453125], [35, 684.134765625], [36, 734.236328125], [37, 711.63671875], [38, 623.90234375], [39, 645.484375], [40, 639.3984375], [41, 613.830078125], [42, 613.119140625], [43, 818.015625], [44, 628.583984375], [45, 683.013671875], [46, 615.3671875], [47, 620.46484375], [48, 503.9140625], [49, 617.091796875], [50, 534.623046875], [51, 614.873046875], [52, 650.693359375], [53, 583.40625], [54, 509.283203125], [55, 510.517578125], [56, 559.716796875], [57, 585.9296875], [58, 556.607421875], [59, 559.58984375], [60, 554.98828125]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length/min": [[1, 244.0], [2, 349.0], [3, 257.0], [4, 307.0], [5, 317.0], [6, 274.0], [7, 296.0], [8, 250.0], [9, 296.0], [10, 247.0], [11, 288.0], [12, 286.0], [13, 215.0], [14, 193.0], [15, 251.0], [16, 272.0], [17, 268.0], [18, 314.0], [19, 187.0], [20, 278.0], [21, 233.0], [22, 254.0], [23, 221.0], [24, 254.0], [25, 246.0], [26, 234.0], [27, 273.0], [28, 255.0], [29, 278.0], [30, 170.0], [31, 242.0], [32, 270.0], [33, 225.0], [34, 188.0], [35, 240.0], [36, 237.0], [37, 273.0], [38, 219.0], [39, 225.0], [40, 228.0], [41, 236.0], [42, 205.0], [43, 174.0], [44, 253.0], [45, 227.0], [46, 209.0], [47, 223.0], [48, 177.0], [49, 222.0], [50, 218.0], [51, 203.0], [52, 253.0], [53, 174.0], [54, 202.0], [55, 217.0], [56, 187.0], [57, 164.0], [58, 145.0], [59, 143.0], [60, 162.0]], "response_length/clip_ratio": [[1, 0.173828125], [2, 0.1796875], [3, 0.126953125], [4, 0.173828125], [5, 0.115234375], [6, 0.16796875], [7, 0.12109375], [8, 0.09375], [9, 0.12890625], [10, 0.107421875], [11, 0.142578125], [12, 0.119140625], [13, 0.123046875], [14, 0.1796875], [15, 0.04296875], [16, 0.068359375], [17, 0.0859375], [18, 0.087890625], [19, 0.048828125], [20, 0.080078125], [21, 0.0625], [22, 0.078125], [23, 0.064453125], [24, 0.087890625], [25, 0.044921875], [26, 0.033203125], [27, 0.033203125], [28, 0.087890625], [29, 0.046875], [30, 0.08984375], [31, 0.017578125], [32, 0.0859375], [33, 0.05859375], [34, 0.02734375], [35, 0.064453125], [36, 0.078125], [37, 0.056640625], [38, 0.017578125], [39, 0.03125], [40, 0.033203125], [41, 0.005859375], [42, 0.021484375], [43, 0.091796875], [44, 0.03515625], [45, 0.06640625], [46, 0.037109375], [47, 0.029296875], [48, 0.0078125], [49, 0.04296875], [50, 0.015625], [51, 0.017578125], [52, 0.03515625], [53, 0.05859375], [54, 0.00390625], [55, 0.017578125], [56, 0.01953125], [57, 0.046875], [58, 0.01953125], [59, 0.025390625], [60, 0.0234375]], "response_length_non_aborted/mean": [[1, 1210.892578125], [2, 1213.685546875], [3, 1112.646484375], [4, 1140.37890625], [5, 1087.017578125], [6, 1109.416015625], [7, 1012.85546875], [8, 999.708984375], [9, 958.720703125], [10, 952.1328125], [11, 962.2890625], [12, 961.03125], [13, 961.095703125], [14, 1006.65234375], [15, 831.82421875], [16, 824.8203125], [17, 898.283203125], [18, 792.9296875], [19, 699.298828125], [20, 794.650390625], [21, 739.078125], [22, 811.2890625], [23, 774.521484375], [24, 818.552734375], [25, 716.884765625], [26, 682.2578125], [27, 747.44921875], [28, 807.392578125], [29, 764.576171875], [30, 792.443359375], [31, 727.185546875], [32, 754.619140625], [33, 707.298828125], [34, 658.453125], [35, 684.134765625], [36, 734.236328125], [37, 711.63671875], [38, 623.90234375], [39, 645.484375], [40, 639.3984375], [41, 613.830078125], [42, 613.119140625], [43, 818.015625], [44, 628.583984375], [45, 683.013671875], [46, 615.3671875], [47, 620.46484375], [48, 503.9140625], [49, 617.091796875], [50, 534.623046875], [51, 614.873046875], [52, 650.693359375], [53, 583.40625], [54, 509.283203125], [55, 510.517578125], [56, 559.716796875], [57, 585.9296875], [58, 556.607421875], [59, 559.58984375], [60, 554.98828125]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length_non_aborted/min": [[1, 244.0], [2, 349.0], [3, 257.0], [4, 307.0], [5, 317.0], [6, 274.0], [7, 296.0], [8, 250.0], [9, 296.0], [10, 247.0], [11, 288.0], [12, 286.0], [13, 215.0], [14, 193.0], [15, 251.0], [16, 272.0], [17, 268.0], [18, 314.0], [19, 187.0], [20, 278.0], [21, 233.0], [22, 254.0], [23, 221.0], [24, 254.0], [25, 246.0], [26, 234.0], [27, 273.0], [28, 255.0], [29, 278.0], [30, 170.0], [31, 242.0], [32, 270.0], [33, 225.0], [34, 188.0], [35, 240.0], [36, 237.0], [37, 273.0], [38, 219.0], [39, 225.0], [40, 228.0], [41, 236.0], [42, 205.0], [43, 174.0], [44, 253.0], [45, 227.0], [46, 209.0], [47, 223.0], [48, 177.0], [49, 222.0], [50, 218.0], [51, 203.0], [52, 253.0], [53, 174.0], [54, 202.0], [55, 217.0], [56, 187.0], [57, 164.0], [58, 145.0], [59, 143.0], [60, 162.0]], "response_length_non_aborted/clip_ratio": [[1, 0.173828125], [2, 0.1796875], [3, 0.126953125], [4, 0.173828125], [5, 0.115234375], [6, 0.16796875], [7, 0.12109375], [8, 0.09375], [9, 0.12890625], [10, 0.107421875], [11, 0.142578125], [12, 0.119140625], [13, 0.123046875], [14, 0.1796875], [15, 0.04296875], [16, 0.068359375], [17, 0.0859375], [18, 0.087890625], [19, 0.048828125], [20, 0.080078125], [21, 0.0625], [22, 0.078125], [23, 0.064453125], [24, 0.087890625], [25, 0.044921875], [26, 0.033203125], [27, 0.033203125], [28, 0.087890625], [29, 0.046875], [30, 0.08984375], [31, 0.017578125], [32, 0.0859375], [33, 0.05859375], [34, 0.02734375], [35, 0.064453125], [36, 0.078125], [37, 0.056640625], [38, 0.017578125], [39, 0.03125], [40, 0.033203125], [41, 0.005859375], [42, 0.021484375], [43, 0.091796875], [44, 0.03515625], [45, 0.06640625], [46, 0.037109375], [47, 0.029296875], [48, 0.0078125], [49, 0.04296875], [50, 0.015625], [51, 0.017578125], [52, 0.03515625], [53, 0.05859375], [54, 0.00390625], [55, 0.017578125], [56, 0.01953125], [57, 0.046875], [58, 0.01953125], [59, 0.025390625], [60, 0.0234375]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125], [31, 79.046875], [32, 83.984375], [33, 79.484375], [34, 87.15625], [35, 84.78125], [36, 81.734375], [37, 84.265625], [38, 83.96875], [39, 83.90625], [40, 81.96875], [41, 84.65625], [42, 82.375], [43, 82.640625], [44, 82.859375], [45, 78.4375], [46, 83.703125], [47, 78.453125], [48, 79.4375], [49, 81.515625], [50, 79.859375], [51, 84.234375], [52, 86.640625], [53, 81.5625], [54, 83.375], [55, 82.015625], [56, 83.890625], [57, 82.28125], [58, 84.21875], [59, 84.578125], [60, 80.84375]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0], [31, 146.0], [32, 139.0], [33, 121.0], [34, 151.0], [35, 147.0], [36, 133.0], [37, 144.0], [38, 152.0], [39, 175.0], [40, 159.0], [41, 151.0], [42, 160.0], [43, 185.0], [44, 152.0], [45, 121.0], [46, 180.0], [47, 133.0], [48, 147.0], [49, 149.0], [50, 150.0], [51, 129.0], [52, 149.0], [53, 153.0], [54, 157.0], [55, 173.0], [56, 170.0], [57, 159.0], [58, 168.0], [59, 141.0], [60, 128.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0], [31, 46.0], [32, 50.0], [33, 45.0], [34, 45.0], [35, 46.0], [36, 48.0], [37, 48.0], [38, 49.0], [39, 54.0], [40, 51.0], [41, 48.0], [42, 50.0], [43, 49.0], [44, 55.0], [45, 49.0], [46, 43.0], [47, 48.0], [48, 49.0], [49, 52.0], [50, 54.0], [51, 52.0], [52, 58.0], [53, 49.0], [54, 54.0], [55, 51.0], [56, 48.0], [57, 47.0], [58, 52.0], [59, 52.0], [60, 54.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625], [33, 0.03125], [34, 0.015625], [35, 0.015625], [36, 0.015625], [37, 0.015625], [38, 0.015625], [39, 0.015625], [40, 0.015625], [41, 0.015625], [42, 0.015625], [43, 0.015625], [44, 0.015625], [45, 0.015625], [46, 0.015625], [47, 0.015625], [48, 0.015625], [49, 0.015625], [50, 0.015625], [51, 0.015625], [52, 0.015625], [53, 0.015625], [54, 0.015625], [55, 0.015625], [56, 0.015625], [57, 0.015625], [58, 0.015625], [59, 0.015625], [60, 0.015625]], "timing_s/gen": [[1, 22.153841018676758], [2, 22.145652770996094], [3, 20.140134811401367], [4, 20.14974594116211], [5, 20.286895751953125], [6, 20.307435989379883], [7, 18.140361785888672], [8, 18.146224975585938], [9, 18.1379337310791], [10, 18.136648178100586], [11, 18.14077377319336], [12, 18.241321563720703], [13, 18.146562576293945], [14, 18.139938354492188], [15, 16.14077377319336], [16, 16.135948181152344], [17, 16.137718200683594], [18, 16.14433479309082], [19, 14.132487297058105], [20, 16.13636016845703], [21, 14.131136894226074], [22, 14.143998146057129], [23, 16.151641845703125], [24, 16.143247604370117], [25, 14.135987281799316], [26, 14.139063835144043], [27, 14.142024040222168], [28, 16.1451358795166], [29, 16.18537712097168], [30, 16.412202835083008], [31, 14.14752197265625], [32, 14.169442176818848], [33, 14.137654304504395], [34, 14.471464157104492], [35, 14.141202926635742], [36, 14.138259887695312], [37, 14.137909889221191], [38, 12.153425216674805], [39, 14.138650894165039], [40, 14.263725280761719], [41, 14.13575553894043], [42, 14.215620040893555], [43, 14.134215354919434], [44, 12.14024829864502], [45, 14.143465042114258], [46, 12.137222290039062], [47, 14.2431058883667], [48, 12.516558647155762], [49, 14.139506340026855], [50, 12.140625953674316], [51, 12.196783065795898], [52, 14.270956039428711], [53, 12.139412879943848], [54, 12.404518127441406], [55, 10.131202697753906], [56, 12.14609146118164], [57, 14.154358863830566], [58, 12.143954277038574], [59, 12.13546371459961], [60, 12.137801170349121]], "timing_s/old_log_prob": [[1, 11.444283485412598], [2, 11.094430923461914], [3, 9.67280387878418], [4, 10.051008224487305], [5, 9.719663619995117], [6, 9.739651679992676], [7, 9.457483291625977], [8, 9.359146118164062], [9, 9.122182846069336], [10, 9.07616138458252], [11, 9.031366348266602], [12, 9.265908241271973], [13, 9.066045761108398], [14, 9.189163208007812], [15, 8.156484603881836], [16, 8.179631233215332], [17, 9.24708366394043], [18, 7.806366443634033], [19, 7.795775890350342], [20, 8.106860160827637], [21, 8.07526969909668], [22, 8.419906616210938], [23, 8.019149780273438], [24, 8.459139823913574], [25, 7.597197532653809], [26, 8.125070571899414], [27, 7.619784355163574], [28, 7.9860334396362305], [29, 8.22271728515625], [30, 7.8933210372924805], [31, 7.784909725189209], [32, 7.624860763549805], [33, 7.54458475112915], [34, 7.200071811676025], [35, 7.863175392150879], [36, 7.671379089355469], [37, 7.527438640594482], [38, 7.0912766456604], [39, 7.361143589019775], [40, 7.51711893081665], [41, 6.987090587615967], [42, 9.132678985595703], [43, 8.681291580200195], [44, 7.53060245513916], [45, 7.419951438903809], [46, 7.103571891784668], [47, 6.888531684875488], [48, 6.622178554534912], [49, 6.890049457550049], [50, 6.847835540771484], [51, 6.8470048904418945], [52, 7.086389064788818], [53, 6.891111373901367], [54, 6.85372257232666], [55, 6.671194553375244], [56, 6.787336826324463], [57, 6.840572834014893], [58, 6.656431674957275], [59, 6.609570503234863], [60, 6.765688896179199]], "timing_s/ref": [[1, 9.612974166870117], [2, 9.600973129272461], [3, 9.017589569091797], [4, 9.270574569702148], [5, 8.886866569519043], [6, 9.056808471679688], [7, 8.457329750061035], [8, 8.463738441467285], [9, 8.315078735351562], [10, 8.244263648986816], [11, 8.164795875549316], [12, 8.190673828125], [13, 8.171407699584961], [14, 8.607624053955078], [15, 7.4566144943237305], [16, 7.452195167541504], [17, 7.8645710945129395], [18, 7.24202299118042], [19, 6.74376916885376], [20, 7.2469096183776855], [21, 6.930849552154541], [22, 8.040746688842773], [23, 7.308961868286133], [24, 7.494731903076172], [25, 7.034024238586426], [26, 6.702206134796143], [27, 7.539211273193359], [28, 7.351231098175049], [29, 7.1432905197143555], [30, 7.289017677307129], [31, 6.8567914962768555], [32, 7.070440769195557], [33, 6.818535804748535], [34, 6.630900859832764], [35, 6.749996662139893], [36, 6.997790336608887], [37, 6.863560199737549], [38, 6.316160678863525], [39, 6.622812747955322], [40, 6.579631805419922], [41, 6.350285053253174], [42, 6.39409875869751], [43, 7.464837074279785], [44, 6.4221577644348145], [45, 7.218502044677734], [46, 6.521932601928711], [47, 6.439801216125488], [48, 5.7754058837890625], [49, 6.368525505065918], [50, 5.951122760772705], [51, 6.331822395324707], [52, 6.671274662017822], [53, 6.217770576477051], [54, 5.844564914703369], [55, 5.826818466186523], [56, 6.132134914398193], [57, 6.335866451263428], [58, 6.099205493927002], [59, 6.102046966552734], [60, 6.094850540161133]], "timing_s/adv": [[1, 0.1772143542766571], [2, 0.1729285717010498], [3, 0.17399655282497406], [4, 0.6597793102264404], [5, 0.1783551275730133], [6, 0.1711469292640686], [7, 0.17120572924613953], [8, 0.18063370883464813], [9, 0.6275925636291504], [10, 0.17561255395412445], [11, 0.17345397174358368], [12, 0.1753193438053131], [13, 0.1705511063337326], [14, 0.6241729855537415], [15, 0.1700684279203415], [16, 0.18695512413978577], [17, 0.16786423325538635], [18, 0.17926055192947388], [19, 0.6517916321754456], [20, 0.17142967879772186], [21, 0.1711679846048355], [22, 0.1834677755832672], [23, 0.184754878282547], [24, 0.17290379106998444], [25, 0.16711384057998657], [26, 0.17038749158382416], [27, 0.17817942798137665], [28, 0.17623649537563324], [29, 0.19996969401836395], [30, 0.17802588641643524], [31, 0.17832961678504944], [32, 0.62651127576828], [33, 0.17846712470054626], [34, 0.17827492952346802], [35, 0.1773601472377777], [36, 0.19127926230430603], [37, 0.6448767185211182], [38, 0.17818576097488403], [39, 0.16965797543525696], [40, 0.17629748582839966], [41, 0.16813944280147552], [42, 0.17842751741409302], [43, 0.17094705998897552], [44, 0.17728295922279358], [45, 0.1765322983264923], [46, 0.18045412003993988], [47, 0.17822889983654022], [48, 0.18218488991260529], [49, 0.17438985407352448], [50, 0.17754706740379333], [51, 0.1785205900669098], [52, 0.1831960529088974], [53, 0.17740632593631744], [54, 0.17487400770187378], [55, 0.6131038069725037], [56, 0.1800248920917511], [57, 0.18102139234542847], [58, 0.1739652007818222], [59, 0.17578698694705963], [60, 0.6489683985710144]], "timing_s/update_actor": [[1, 31.6595458984375], [2, 30.24433135986328], [3, 28.720714569091797], [4, 29.598875045776367], [5, 27.995874404907227], [6, 28.263351440429688], [7, 26.65199089050293], [8, 27.44988441467285], [9, 26.713909149169922], [10, 26.130311965942383], [11, 27.309715270996094], [12, 26.706974029541016], [13, 26.49954605102539], [14, 27.309410095214844], [15, 24.55690574645996], [16, 24.548542022705078], [17, 25.951608657836914], [18, 24.46678352355957], [19, 22.97517204284668], [20, 24.427120208740234], [21, 23.702346801757812], [22, 24.1226863861084], [23, 23.801895141601562], [24, 25.715070724487305], [25, 23.734920501708984], [26, 22.761737823486328], [27, 24.256908416748047], [28, 24.392751693725586], [29, 24.242408752441406], [30, 25.2198486328125], [31, 23.110862731933594], [32, 23.12409210205078], [33, 23.089031219482422], [34, 22.68569564819336], [35, 22.83671760559082], [36, 22.99917221069336], [37, 23.302045822143555], [38, 21.77976417541504], [39, 22.21502113342285], [40, 22.3884334564209], [41, 20.663755416870117], [42, 21.609546661376953], [43, 24.656749725341797], [44, 21.45614242553711], [45, 22.374536514282227], [46, 21.493736267089844], [47, 22.773195266723633], [48, 20.542766571044922], [49, 21.336698532104492], [50, 21.274799346923828], [51, 21.259899139404297], [52, 21.711803436279297], [53, 21.514328002929688], [54, 20.200992584228516], [55, 20.660730361938477], [56, 21.527843475341797], [57, 21.627370834350586], [58, 21.241321563720703], [59, 21.5473575592041], [60, 21.226612091064453]], "timing_s/update_weights": [[1, 3.090360641479492], [2, 3.171976327896118], [3, 3.1018357276916504], [4, 3.347907066345215], [5, 3.1270296573638916], [6, 3.2675204277038574], [7, 3.121140718460083], [8, 3.3050131797790527], [9, 3.2714006900787354], [10, 3.0542550086975098], [11, 3.2026729583740234], [12, 3.3294811248779297], [13, 3.0906569957733154], [14, 3.2913451194763184], [15, 3.1560375690460205], [16, 3.301013469696045], [17, 3.117225408554077], [18, 3.590121269226074], [19, 3.233405113220215], [20, 3.0475382804870605], [21, 3.1819326877593994], [22, 3.2123029232025146], [23, 4.805074691772461], [24, 3.052553653717041], [25, 3.3545761108398438], [26, 3.3966565132141113], [27, 3.1545658111572266], [28, 3.0514702796936035], [29, 3.1492412090301514], [30, 3.3614189624786377], [31, 3.6450798511505127], [32, 3.0842974185943604], [33, 3.166829824447632], [34, 4.238084316253662], [35, 3.106701612472534], [36, 3.1027724742889404], [37, 3.359870195388794], [38, 3.127621650695801], [39, 3.2760677337646484], [40, 3.0596256256103516], [41, 3.06750750541687], [42, 3.0915777683258057], [43, 3.4683656692504883], [44, 3.2596778869628906], [45, 3.1333401203155518], [46, 3.083806276321411], [47, 3.1930630207061768], [48, 3.084500551223755], [49, 3.176722288131714], [50, 3.4903740882873535], [51, 3.2573695182800293], [52, 3.1303484439849854], [53, 3.1775360107421875], [54, 3.1635870933532715], [55, 3.165889263153076], [56, 3.27548885345459], [57, 3.1413702964782715], [58, 3.0848827362060547], [59, 3.1872811317443848], [60, 3.137708902359009]], "timing_s/step": [[1, 78.41486358642578], [2, 76.5329818725586], [3, 70.92474365234375], [4, 73.17520141601562], [5, 70.29300689697266], [6, 70.91143798828125], [7, 66.53905487060547], [8, 67.00322723388672], [9, 66.2862777709961], [10, 64.91995239257812], [11, 66.11959838867188], [12, 66.00697326660156], [13, 65.24543762207031], [14, 67.25779724121094], [15, 59.748050689697266], [16, 59.911048889160156], [17, 62.58790588378906], [18, 59.5380744934082], [19, 55.62895965576172], [20, 59.23238754272461], [21, 56.29144287109375], [22, 58.222042083740234], [23, 60.40016555786133], [24, 61.13829803466797], [25, 56.12383270263672], [26, 55.399261474609375], [27, 56.99419021606445], [28, 59.20159912109375], [29, 59.2420768737793], [30, 60.45167541503906], [31, 55.881107330322266], [32, 55.79544448852539], [33, 55.033485412597656], [34, 55.50804901123047], [35, 54.971981048583984], [36, 55.203548431396484], [37, 55.93893814086914], [38, 50.750484466552734], [39, 53.88027572631836], [40, 54.08075714111328], [41, 51.471099853515625], [42, 54.72449493408203], [43, 58.673641204833984], [44, 51.08656311035156], [45, 54.58602523803711], [46, 50.63200378417969], [47, 53.81257629394531], [48, 48.853397369384766], [49, 52.187191009521484], [50, 50.00343704223633], [51, 50.18181228637695], [52, 53.150760650634766], [53, 50.21562576293945], [54, 48.740848541259766], [55, 47.1728401184082], [56, 50.15052032470703], [57, 52.37939453125], [58, 49.9562873840332], [59, 49.86857223510742], [60, 50.108280181884766]], "timing_per_token_ms/ref": [[1, 0.014469677582383156], [2, 0.014464721083641052], [3, 0.014749782159924507], [4, 0.014696861617267132], [5, 0.01483040302991867], [6, 0.0148057471960783], [7, 0.015102644450962543], [8, 0.015247699804604053], [9, 0.015590664930641651], [10, 0.01557296235114336], [11, 0.01528404001146555], [12, 0.015293891541659832], [13, 0.015309573151171207], [14, 0.015432986430823803], [15, 0.01591939851641655], [16, 0.015929892659187317], [17, 0.015573129989206791], [18, 0.016188211739063263], [19, 0.016971392557024956], [20, 0.01619446463882923], [21, 0.01649385504424572], [22, 0.017654743045568466], [23, 0.016608446836471558], [24, 0.01616097241640091], [25, 0.017092248424887657], [26, 0.017096592113375664], [27, 0.017655322328209877], [28, 0.01610921509563923], [29, 0.016459839418530464], [30, 0.016284558922052383], [31, 0.016610806807875633], [32, 0.016467202454805374], [33, 0.016926458105444908], [34, 0.017369655892252922], [35, 0.017145678400993347], [36, 0.016750061884522438], [37, 0.016843009740114212], [38, 0.01742725633084774], [39, 0.017734229564666748], [40, 0.01781456731259823], [41, 0.01775682531297207], [42, 0.017956260591745377], [43, 0.01618792861700058], [44, 0.017630744725465775], [45, 0.018515484407544136], [46, 0.018221557140350342], [47, 0.017996013164520264], [48, 0.01933669112622738], [49, 0.017804743722081184], [50, 0.0189155712723732], [51, 0.017689472064375877], [52, 0.017671549692749977], [53, 0.01826263777911663], [54, 0.019260959699749947], [55, 0.01920652575790882], [56, 0.018608899787068367], [57, 0.018519209697842598], [58, 0.01858930103480816], [59, 0.018501481041312218], [60, 0.0187219325453043]], "timing_per_token_ms/adv": [[1, 0.000266747287241742], [2, 0.0002605323097668588], [3, 0.00028460059547796845], [4, 0.0010459637269377708], [5, 0.0002976390242110938], [6, 0.00027978490106761456], [7, 0.0003057299763895571], [8, 0.00032541746622882783], [9, 0.0011767279356718063], [10, 0.00033172249095514417], [11, 0.0003246961277909577], [12, 0.0003273619513493031], [13, 0.0003195366880390793], [14, 0.0011191070079803467], [15, 0.00036308530252426863], [16, 0.00039963729795999825], [17, 0.0003323985147289932], [18, 0.00040070401155389845], [19, 0.001640300964936614], [20, 0.00038308906368911266], [21, 0.00040734108188189566], [22, 0.0004028327821288258], [23, 0.00041982586844824255], [24, 0.00037283432902768254], [25, 0.00040607640403322875], [26, 0.00043463980546221137], [27, 0.0004172605404164642], [28, 0.0003861981094814837], [29, 0.00046077772276476026], [30, 0.0003977316664531827], [31, 0.0004320094594731927], [32, 0.0014591577928513288], [33, 0.00044303006143309176], [34, 0.00046699147787876427], [35, 0.00045051283086650074], [36, 0.0004578501684591174], [37, 0.0015825118171051145], [38, 0.000491641869302839], [39, 0.0004543014511000365], [40, 0.0004773311666212976], [41, 0.00047015573363751173], [42, 0.000501069996971637], [43, 0.00037070855614729226], [44, 0.000486694771097973], [45, 0.00045280600897967815], [46, 0.0005041687982156873], [47, 0.0004980603698641062], [48, 0.0006099749589338899], [49, 0.0004875487647950649], [50, 0.0005643312470056117], [51, 0.0004987402935512364], [52, 0.00048526827595196664], [53, 0.0005210722447372973], [54, 0.00057630316587165], [55, 0.0020209304057061672], [56, 0.0005463130655698478], [57, 0.0005291104316711426], [58, 0.0005302152130752802], [59, 0.0005329882842488587], [60, 0.0019934766460210085]], "timing_per_token_ms/gen": [[1, 0.03573332726955414], [2, 0.03563791885972023], [3, 0.035353727638721466], [4, 0.03451043367385864], [5, 0.03645096719264984], [6, 0.035751208662986755], [7, 0.03498070314526558], [8, 0.035452164709568024], [9, 0.036950964480638504], [10, 0.037203989923000336], [11, 0.0368197076022625], [12, 0.03707223758101463], [13, 0.036877185106277466], [14, 0.03519543260335922], [15, 0.03789857029914856], [16, 0.03820895403623581], [17, 0.03508802503347397], [18, 0.039766330271959305], [19, 0.03947170078754425], [20, 0.03966062143445015], [21, 0.03734365105628967], [22, 0.03405074402689934], [23, 0.04072989150881767], [24, 0.038518939167261124], [25, 0.038512952625751495], [26, 0.04047642648220062], [27, 0.036953870207071304], [28, 0.03905593231320381], [29, 0.04134586825966835], [30, 0.04045094549655914], [31, 0.03799838945269585], [32, 0.03667372092604637], [33, 0.03903951868414879], [34, 0.04292572662234306], [35, 0.04037148877978325], [36, 0.037608858197927475], [37, 0.03880224749445915], [38, 0.03804627060890198], [39, 0.04278113320469856], [40, 0.0435703881084919], [41, 0.044978078454732895], [42, 0.04528464376926422], [43, 0.03374738618731499], [44, 0.037721965461969376], [45, 0.04044422134757042], [46, 0.03852254897356033], [47, 0.04483503848314285], [48, 0.04851303994655609], [49, 0.04475221410393715], [50, 0.044353045523166656], [51, 0.03874269872903824], [52, 0.0428357869386673], [53, 0.04064027592539787], [54, 0.04757190868258476], [55, 0.03875969350337982], [56, 0.04238364100456238], [57, 0.04718182608485222], [58, 0.04261290654540062], [59, 0.042356159538030624], [60, 0.04271557554602623]], "timing_per_token_ms/update_actor": [[1, 0.04765470325946808], [2, 0.04556577652692795], [3, 0.04697755351662636], [4, 0.04692379757761955], [5, 0.0467195138335228], [6, 0.046203918755054474], [7, 0.04759369045495987], [8, 0.049451857805252075], [9, 0.05008823424577713], [10, 0.04935872554779053], [11, 0.051122259348630905], [12, 0.04986812546849251], [13, 0.04964832589030266], [14, 0.0489642359316349], [15, 0.05242743715643883], [16, 0.052475232630968094], [17, 0.05138840898871422], [18, 0.05469099432229996], [19, 0.057819392532110214], [20, 0.05458659678697586], [21, 0.05640622228384018], [22, 0.052965208888053894], [23, 0.05408599600195885], [24, 0.05544969066977501], [25, 0.05767440423369408], [26, 0.05806269496679306], [27, 0.05680482089519501], [28, 0.05345337092876434], [29, 0.05586027354001999], [30, 0.05634423717856407], [31, 0.05598684027791023], [32, 0.053856492042541504], [33, 0.05731663107872009], [34, 0.05942521616816521], [35, 0.05800758674740791], [36, 0.05505131185054779], [37, 0.05718265473842621], [38, 0.0600937120616436], [39, 0.05948625132441521], [40, 0.06061740592122078], [41, 0.05778051167726517], [42, 0.06068512052297592], [43, 0.05346958339214325], [44, 0.0589035339653492], [45, 0.05739076808094978], [46, 0.06005111709237099], [47, 0.06363965570926666], [48, 0.06877943873405457], [49, 0.059651874005794525], [50, 0.06762169301509857], [51, 0.05939464643597603], [52, 0.05751242861151695], [53, 0.06319119781255722], [54, 0.06657305359840393], [55, 0.06810249388217926], [56, 0.06532952934503555], [57, 0.06321500241756439], [58, 0.06473980098962784], [59, 0.0653318464756012], [60, 0.06520310789346695]], "perf/total_num_tokens": [[1, 664353.0], [2, 663751.0], [3, 611371.0], [4, 630786.0], [5, 599233.0], [6, 611709.0], [7, 559990.0], [8, 555083.0], [9, 533337.0], [10, 529396.0], [11, 534204.0], [12, 535552.0], [13, 533745.0], [14, 557742.0], [15, 468398.0], [16, 467812.0], [17, 505009.0], [18, 447364.0], [19, 397361.0], [20, 447493.0], [21, 420208.0], [22, 455444.0], [23, 440075.0], [24, 463755.0], [25, 411533.0], [26, 392020.0], [27, 427022.0], [28, 456337.0], [29, 433983.0], [30, 447603.0], [31, 412791.0], [32, 429365.0], [33, 402833.0], [34, 381752.0], [35, 393685.0], [36, 417777.0], [37, 407502.0], [38, 362430.0], [39, 373448.0], [40, 369340.0], [41, 357625.0], [42, 356093.0], [43, 461136.0], [44, 364259.0], [45, 389863.0], [46, 357924.0], [47, 357846.0], [48, 298676.0], [49, 357687.0], [50, 314615.0], [51, 357943.0], [52, 377515.0], [53, 340464.0], [54, 303441.0], [55, 303377.0], [56, 329527.0], [57, 342124.0], [58, 328103.0], [59, 329814.0], [60, 325546.0]], "perf/time_per_step": [[1, 78.41486358642578], [2, 76.5329818725586], [3, 70.92474365234375], [4, 73.17520141601562], [5, 70.29300689697266], [6, 70.91143798828125], [7, 66.53905487060547], [8, 67.00322723388672], [9, 66.2862777709961], [10, 64.91995239257812], [11, 66.11959838867188], [12, 66.00697326660156], [13, 65.24543762207031], [14, 67.25779724121094], [15, 59.748050689697266], [16, 59.911048889160156], [17, 62.58790588378906], [18, 59.5380744934082], [19, 55.62895965576172], [20, 59.23238754272461], [21, 56.29144287109375], [22, 58.222042083740234], [23, 60.40016555786133], [24, 61.13829803466797], [25, 56.12383270263672], [26, 55.399261474609375], [27, 56.99419021606445], [28, 59.20159912109375], [29, 59.2420768737793], [30, 60.45167541503906], [31, 55.881107330322266], [32, 55.79544448852539], [33, 55.033485412597656], [34, 55.50804901123047], [35, 54.971981048583984], [36, 55.203548431396484], [37, 55.93893814086914], [38, 50.750484466552734], [39, 53.88027572631836], [40, 54.08075714111328], [41, 51.471099853515625], [42, 54.72449493408203], [43, 58.673641204833984], [44, 51.08656311035156], [45, 54.58602523803711], [46, 50.63200378417969], [47, 53.81257629394531], [48, 48.853397369384766], [49, 52.187191009521484], [50, 50.00343704223633], [51, 50.18181228637695], [52, 53.150760650634766], [53, 50.21562576293945], [54, 48.740848541259766], [55, 47.1728401184082], [56, 50.15052032470703], [57, 52.37939453125], [58, 49.9562873840332], [59, 49.86857223510742], [60, 50.108280181884766]], "perf/throughput": [[1, 4236.14208984375], [2, 4336.3720703125], [3, 4309.998046875], [4, 4310.107421875], [5, 4262.39404296875], [6, 4313.18994140625], [7, 4207.9794921875], [8, 4142.2109375], [9, 4022.982177734375], [10, 4077.29833984375], [11, 4039.679443359375], [12, 4056.783203125], [13, 4090.2861328125], [14, 4146.2998046875], [15, 3919.776611328125], [16, 3904.221435546875], [17, 4034.397705078125], [18, 3756.95703125], [19, 3571.530029296875], [20, 3777.43505859375], [21, 3732.432373046875], [22, 3911.267822265625], [23, 3642.9951171875], [24, 3792.671875], [25, 3666.29443359375], [26, 3538.1337890625], [27, 3746.18896484375], [28, 3854.093505859375], [29, 3662.79345703125], [30, 3702.155517578125], [31, 3693.4755859375], [32, 3847.670654296875], [33, 3659.889892578125], [34, 3438.70849609375], [35, 3580.778564453125], [36, 3783.96875], [37, 3642.38232421875], [38, 3570.704833984375], [39, 3465.535400390625], [40, 3414.7080078125], [41, 3474.036865234375], [42, 3253.506591796875], [43, 3929.669189453125], [44, 3565.115478515625], [45, 3571.087890625], [46, 3534.562744140625], [47, 3324.928955078125], [48, 3056.860107421875], [49, 3426.96142578125], [50, 3145.93359375], [51, 3566.46142578125], [52, 3551.3603515625], [53, 3390.0205078125], [54, 3112.799560546875], [55, 3215.58984375], [56, 3285.379638671875], [57, 3265.826171875], [58, 3283.90087890625], [59, 3306.83203125], [60, 3248.425048828125]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "timing_s/testing": [[60, 28.22486114501953]]}, "gsm8k_fp8tw": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.31690675020217896], [60, 0.9249431490898132]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.31690675020217896], [60, 0.9249431490898132]], "val-aux/num_turns/min": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [60, 2.0]], "global_seqlen/min": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "global_seqlen/max": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "global_seqlen/balanced_min": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "global_seqlen/balanced_max": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "global_seqlen/mean": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "actor/entropy": [[1, 0.16752997040748596], [2, 0.1584862619638443], [3, 0.15345942974090576], [4, 0.15841223299503326], [5, 0.15622226893901825], [6, 0.16178922355175018], [7, 0.14172878861427307], [8, 0.12637636065483093], [9, 0.1373356133699417], [10, 0.1193506047129631], [11, 0.13633184134960175], [12, 0.12375103682279587], [13, 0.12170776724815369], [14, 0.13564404845237732], [15, 0.09892340749502182], [16, 0.10676944255828857], [17, 0.12071260809898376], [18, 0.11165379732847214], [19, 0.09524556994438171], [20, 0.10640646517276764], [21, 0.10237612575292587], [22, 0.09509243816137314], [23, 0.09923920035362244], [24, 0.10904456675052643], [25, 0.09852484613656998], [26, 0.0848601832985878], [27, 0.09380237013101578], [28, 0.11507956683635712], [29, 0.09477781504392624], [30, 0.10367076098918915], [31, 0.08724566549062729], [32, 0.0957789272069931], [33, 0.09592796117067337], [34, 0.08559659868478775], [35, 0.09549873322248459], [36, 0.10347405821084976], [37, 0.09363483637571335], [38, 0.07517191767692566], [39, 0.08706084638834], [40, 0.09125196188688278], [41, 0.07507527619600296], [42, 0.0898001492023468], [43, 0.11605599522590637], [44, 0.09869516640901566], [45, 0.1014195904135704], [46, 0.08692911267280579], [47, 0.09430338442325592], [48, 0.07560086995363235], [49, 0.08643601089715958], [50, 0.08591693639755249], [51, 0.08324858546257019], [52, 0.09148503094911575], [53, 0.10213905572891235], [54, 0.07912158966064453], [55, 0.0707915723323822], [56, 0.09194955229759216], [57, 0.0883655995130539], [58, 0.07533429563045502], [59, 0.07701252400875092], [60, 0.08063501864671707]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9883034229278564], [2, 0.9374317526817322], [3, 0.961963415145874], [4, 0.9616451263427734], [5, 0.9989547729492188], [6, 0.9949972033500671], [7, 0.9908345937728882], [8, 0.9961097240447998], [9, 0.9975236654281616], [10, 0.9994469881057739], [11, 0.9998345971107483], [12, 0.9999973773956299], [13, 0.9933013916015625], [14, 0.9948793053627014], [15, 0.9999985694885254], [16, 0.9837930202484131], [17, 0.9857379794120789], [18, 0.9778513312339783], [19, 0.9908345341682434], [20, 0.9753209352493286], [21, 0.9959458708763123], [22, 0.9996371269226074], [23, 0.9957711696624756], [24, 0.9861137270927429], [25, 0.9975268840789795], [26, 0.9935908317565918], [27, 0.995364248752594], [28, 0.9914224147796631], [29, 0.9999969601631165], [30, 0.9943547248840332], [31, 0.9969037175178528], [32, 0.9913803935050964], [33, 0.9923958778381348], [34, 0.9945207834243774], [35, 0.999987006187439], [36, 0.998340368270874], [37, 0.9702890515327454], [38, 0.9846131205558777], [39, 0.9995803833007812], [40, 0.9859234094619751], [41, 0.9823023080825806], [42, 0.9907087683677673], [43, 0.9999645948410034], [44, 0.9925972819328308], [45, 0.9818662405014038], [46, 0.9865404963493347], [47, 0.9749438166618347], [48, 0.9811024069786072], [49, 0.9930459856987], [50, 0.9800847768783569], [51, 0.9939978122711182], [52, 0.9880871176719666], [53, 0.992754340171814], [54, 0.975521445274353], [55, 0.9726381301879883], [56, 0.9654676914215088], [57, 0.9979069828987122], [58, 0.9886777400970459], [59, 0.9959161281585693], [60, 0.990511417388916]], "training/rollout_probs_diff_mean": [[1, 0.014998135156929493], [2, 0.014569394290447235], [3, 0.01471893209964037], [4, 0.015371917746961117], [5, 0.015207608230412006], [6, 0.015947889536619186], [7, 0.015490864403545856], [8, 0.01566506177186966], [9, 0.01629866100847721], [10, 0.015379452146589756], [11, 0.01671568490564823], [12, 0.016163861379027367], [13, 0.016289206221699715], [14, 0.01675579510629177], [15, 0.015573390759527683], [16, 0.015581515617668629], [17, 0.016419777646660805], [18, 0.0165211483836174], [19, 0.015308246947824955], [20, 0.01551398728042841], [21, 0.01624441146850586], [22, 0.014923026785254478], [23, 0.016299353912472725], [24, 0.016663555055856705], [25, 0.015824001282453537], [26, 0.015717558562755585], [27, 0.016591327264904976], [28, 0.01665833778679371], [29, 0.015580270439386368], [30, 0.016304058954119682], [31, 0.015638666227459908], [32, 0.015206310898065567], [33, 0.016155315563082695], [34, 0.015236839652061462], [35, 0.015684345737099648], [36, 0.015787821263074875], [37, 0.01577966846525669], [38, 0.014995907433331013], [39, 0.015400664880871773], [40, 0.015466242097318172], [41, 0.014990834519267082], [42, 0.015141313895583153], [43, 0.015755916014313698], [44, 0.015926996245980263], [45, 0.01601715199649334], [46, 0.015223861671984196], [47, 0.015572139993309975], [48, 0.01422069314867258], [49, 0.015067044645547867], [50, 0.015063324011862278], [51, 0.01417521946132183], [52, 0.014414088800549507], [53, 0.01515844278037548], [54, 0.014229930005967617], [55, 0.014001192525029182], [56, 0.01526261493563652], [57, 0.01444699801504612], [58, 0.01494692638516426], [59, 0.014835571870207787], [60, 0.014324774965643883]], "training/rollout_probs_diff_std": [[1, 0.04439988359808922], [2, 0.0437108613550663], [3, 0.045212022960186005], [4, 0.046507906168699265], [5, 0.0456484891474247], [6, 0.0474589467048645], [7, 0.048706792294979095], [8, 0.05071459710597992], [9, 0.051879093050956726], [10, 0.051075279712677], [11, 0.05307222157716751], [12, 0.05365953966975212], [13, 0.05301285907626152], [14, 0.05308675765991211], [15, 0.05517188832163811], [16, 0.05434025451540947], [17, 0.05454780533909798], [18, 0.056549567729234695], [19, 0.05525844544172287], [20, 0.05474056303501129], [21, 0.057765159755945206], [22, 0.05448839068412781], [23, 0.05783451721072197], [24, 0.057459861040115356], [25, 0.056976981461048126], [26, 0.05916348472237587], [27, 0.05905979499220848], [28, 0.056083355098962784], [29, 0.056766327470541], [30, 0.057819440960884094], [31, 0.05737623572349548], [32, 0.05561133474111557], [33, 0.05798459053039551], [34, 0.05710306018590927], [35, 0.05726097151637077], [36, 0.05702512711286545], [37, 0.05774308741092682], [38, 0.058328501880168915], [39, 0.05750886723399162], [40, 0.05730130895972252], [41, 0.05777445808053017], [42, 0.05623417720198631], [43, 0.053503986448049545], [44, 0.0574457012116909], [45, 0.056647516787052155], [46, 0.05724357068538666], [47, 0.05673907697200775], [48, 0.055804017931222916], [49, 0.05651785060763359], [50, 0.05616290122270584], [51, 0.05442176014184952], [52, 0.052948348224163055], [53, 0.054348383098840714], [54, 0.05424628406763077], [55, 0.05498946085572243], [56, 0.0558771938085556], [57, 0.054658882319927216], [58, 0.05781599506735802], [59, 0.05687147378921509], [60, 0.0548936128616333]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9759747982025146], [2, 0.9757755994796753], [3, 0.9734559655189514], [4, 0.9724026918411255], [5, 0.9730111360549927], [6, 0.9719354510307312], [7, 0.9675316214561462], [8, 0.9614104628562927], [9, 0.9627254009246826], [10, 0.95942223072052], [11, 0.9604728817939758], [12, 0.9565699696540833], [13, 0.9573031067848206], [14, 0.9608216285705566], [15, 0.9457318186759949], [16, 0.9504418969154358], [17, 0.9545906782150269], [18, 0.9485737681388855], [19, 0.943475604057312], [20, 0.9496288895606995], [21, 0.9429183602333069], [22, 0.9458653926849365], [23, 0.9407775402069092], [24, 0.9460437893867493], [25, 0.9426460862159729], [26, 0.9308846592903137], [27, 0.9357444047927856], [28, 0.949775755405426], [29, 0.9419409036636353], [30, 0.9424924850463867], [31, 0.9366062879562378], [32, 0.9437779188156128], [33, 0.9385878443717957], [34, 0.935693085193634], [35, 0.9402977228164673], [36, 0.9443960785865784], [37, 0.9380975365638733], [38, 0.9253080487251282], [39, 0.9342963099479675], [40, 0.9372761249542236], [41, 0.9263857007026672], [42, 0.939790666103363], [43, 0.9549533724784851], [44, 0.941932201385498], [45, 0.9446557760238647], [46, 0.9358639121055603], [47, 0.9406334161758423], [48, 0.9304072260856628], [49, 0.9364770650863647], [50, 0.93697190284729], [51, 0.9402245283126831], [52, 0.9472452998161316], [53, 0.949044942855835], [54, 0.9374004602432251], [55, 0.930494487285614], [56, 0.9400731325149536], [57, 0.9424905180931091], [58, 0.926458477973938], [59, 0.92933189868927], [60, 0.9371715784072876]], "rollout_corr/training_ppl": [[1, 1.1766645908355713], [2, 1.1630420684814453], [3, 1.1548781394958496], [4, 1.1573655605316162], [5, 1.156327724456787], [6, 1.156725287437439], [7, 1.135422706604004], [8, 1.1279573440551758], [9, 1.1302485466003418], [10, 1.1170263290405273], [11, 1.127976655960083], [12, 1.120484471321106], [13, 1.1187453269958496], [14, 1.1265506744384766], [15, 1.1034619808197021], [16, 1.1030880212783813], [17, 1.1143803596496582], [18, 1.105374813079834], [19, 1.0910048484802246], [20, 1.1010123491287231], [21, 1.0994185209274292], [22, 1.0965652465820312], [23, 1.099737524986267], [24, 1.1065155267715454], [25, 1.099265694618225], [26, 1.0912292003631592], [27, 1.1001827716827393], [28, 1.1054325103759766], [29, 1.0961384773254395], [30, 1.1010148525238037], [31, 1.097135066986084], [32, 1.093899130821228], [33, 1.0941301584243774], [34, 1.091253399848938], [35, 1.093123197555542], [36, 1.0963218212127686], [37, 1.092926263809204], [38, 1.0847313404083252], [39, 1.0884195566177368], [40, 1.0894393920898438], [41, 1.0872976779937744], [42, 1.0894830226898193], [43, 1.1075162887573242], [44, 1.0952415466308594], [45, 1.0957255363464355], [46, 1.0867503881454468], [47, 1.0932316780090332], [48, 1.0804047584533691], [49, 1.0890743732452393], [50, 1.085331916809082], [51, 1.0876688957214355], [52, 1.092233657836914], [53, 1.093732237815857], [54, 1.0855470895767212], [55, 1.0804616212844849], [56, 1.0899227857589722], [57, 1.087284803390503], [58, 1.0837531089782715], [59, 1.0829787254333496], [60, 1.0822172164916992]], "rollout_corr/training_log_ppl": [[1, 0.16049577295780182], [2, 0.1492699682712555], [3, 0.14217674732208252], [4, 0.14389891922473907], [5, 0.1432458758354187], [6, 0.14341314136981964], [7, 0.12517446279525757], [8, 0.11924899369478226], [9, 0.12067465484142303], [10, 0.10943039506673813], [11, 0.11838901042938232], [12, 0.11212282627820969], [13, 0.1108098030090332], [14, 0.11720865219831467], [15, 0.09758781641721725], [16, 0.09687253087759018], [17, 0.10688141733407974], [18, 0.0988093838095665], [19, 0.08616164326667786], [20, 0.09504726529121399], [21, 0.0936528816819191], [22, 0.09131712466478348], [23, 0.09410136193037033], [24, 0.09999308735132217], [25, 0.09356886893510818], [26, 0.08667490631341934], [27, 0.09468453377485275], [28, 0.0988973006606102], [29, 0.09088824689388275], [30, 0.09523647278547287], [31, 0.0920136347413063], [32, 0.08882950991392136], [33, 0.08914466947317123], [34, 0.08667326718568802], [35, 0.08815038204193115], [36, 0.09080155193805695], [37, 0.08789758384227753], [38, 0.08096196502447128], [39, 0.08398668467998505], [40, 0.08487430214881897], [41, 0.08327941596508026], [42, 0.08486992120742798], [43, 0.10051652789115906], [44, 0.08978070318698883], [45, 0.09035442024469376], [46, 0.08246482163667679], [47, 0.08828052133321762], [48, 0.07678192108869553], [49, 0.08466263860464096], [50, 0.08119025826454163], [51, 0.08324006199836731], [52, 0.0873994305729866], [53, 0.08841890841722488], [54, 0.08146075904369354], [55, 0.07697567343711853], [56, 0.08523079752922058], [57, 0.08295547962188721], [58, 0.07989443093538284], [59, 0.079282745718956], [60, 0.07832729071378708]], "rollout_corr/kl": [[1, 0.00858993735164404], [2, 0.00842168927192688], [3, 0.008618919178843498], [4, 0.00906098261475563], [5, 0.008787943981587887], [6, 0.009897172451019287], [7, 0.01008831150829792], [8, 0.010501913726329803], [9, 0.011198374442756176], [10, 0.010856281034648418], [11, 0.011583006009459496], [12, 0.011563240550458431], [13, 0.011743512935936451], [14, 0.012282944284379482], [15, 0.012641423381865025], [16, 0.01228234451264143], [17, 0.012232606299221516], [18, 0.013192865066230297], [19, 0.011845185421407223], [20, 0.012383801862597466], [21, 0.013621804304420948], [22, 0.012045534327626228], [23, 0.01333415787667036], [24, 0.013407637365162373], [25, 0.013440517708659172], [26, 0.014112762175500393], [27, 0.014786980114877224], [28, 0.012824615463614464], [29, 0.013092365115880966], [30, 0.013790992088615894], [31, 0.013957553543150425], [32, 0.012709520757198334], [33, 0.01360106561332941], [34, 0.013256065547466278], [35, 0.013536766171455383], [36, 0.012681950815021992], [37, 0.013296958059072495], [38, 0.013497191481292248], [39, 0.013059042394161224], [40, 0.01264608558267355], [41, 0.013099217787384987], [42, 0.012810506857931614], [43, 0.011896970681846142], [44, 0.013689831830561161], [45, 0.013319501653313637], [46, 0.013257112354040146], [47, 0.012670558877289295], [48, 0.012899317778646946], [49, 0.012851487845182419], [50, 0.012479480355978012], [51, 0.012535455636680126], [52, 0.011661865748465061], [53, 0.011807198636233807], [54, 0.01141576748341322], [55, 0.01186198927462101], [56, 0.012980975210666656], [57, 0.012030420824885368], [58, 0.013051213696599007], [59, 0.012513209134340286], [60, 0.01186723355203867]], "rollout_corr/k3_kl": [[1, 0.008499178104102612], [2, 0.008125409483909607], [3, 0.008722872473299503], [4, 0.009302482008934021], [5, 0.009522827342152596], [6, 0.009607421234250069], [7, 0.0101640485227108], [8, 0.010481101460754871], [9, 0.011309051886200905], [10, 0.01097661443054676], [11, 0.0115211745724082], [12, 0.012137730605900288], [13, 0.011762280948460102], [14, 0.011852972209453583], [15, 0.012825628742575645], [16, 0.011950831860303879], [17, 0.012367856688797474], [18, 0.012928878888487816], [19, 0.011954136192798615], [20, 0.012102918699383736], [21, 0.01372626330703497], [22, 0.0119174150750041], [23, 0.013635136187076569], [24, 0.01368227694183588], [25, 0.01337494794279337], [26, 0.014704497531056404], [27, 0.014330565929412842], [28, 0.012897193431854248], [29, 0.01344825979322195], [30, 0.013057371601462364], [31, 0.013231229037046432], [32, 0.014047148637473583], [33, 0.014001373201608658], [34, 0.013087430037558079], [35, 0.013957890681922436], [36, 0.012593497522175312], [37, 0.013135773129761219], [38, 0.013300950638949871], [39, 0.013418888673186302], [40, 0.013058994896709919], [41, 0.014297601766884327], [42, 0.012682011350989342], [43, 0.011641887947916985], [44, 0.013357393443584442], [45, 0.0130808399990201], [46, 0.013261801563203335], [47, 0.012573047541081905], [48, 0.011932761408388615], [49, 0.013032195158302784], [50, 0.012489408254623413], [51, 0.01200979296118021], [52, 0.01122977863997221], [53, 0.011994271539151669], [54, 0.011724923737347126], [55, 0.012694904580712318], [56, 0.012151289731264114], [57, 0.01188128162175417], [58, 0.013117464259266853], [59, 0.012673362158238888], [60, 0.011806628666818142]], "rollout_corr/rollout_ppl": [[1, 1.1657328605651855], [2, 1.1527787446975708], [3, 1.1441802978515625], [4, 1.1463042497634888], [5, 1.145700454711914], [6, 1.1446424722671509], [7, 1.123042345046997], [8, 1.1153645515441895], [9, 1.116890549659729], [10, 1.104142665863037], [11, 1.1144460439682007], [12, 1.1065070629119873], [13, 1.105273962020874], [14, 1.1122558116912842], [15, 1.0886180400848389], [16, 1.0886077880859375], [17, 1.1001616716384888], [18, 1.0900352001190186], [19, 1.0775737762451172], [20, 1.0864546298980713], [21, 1.083427906036377], [22, 1.082114577293396], [23, 1.084509253501892], [24, 1.09053373336792], [25, 1.0833839178085327], [26, 1.0755119323730469], [27, 1.0833333730697632], [28, 1.0903189182281494], [29, 1.0812597274780273], [30, 1.0841820240020752], [31, 1.08092200756073], [32, 1.0789018869400024], [33, 1.0788133144378662], [34, 1.075676679611206], [35, 1.0769413709640503], [36, 1.0811787843704224], [37, 1.0779014825820923], [38, 1.0691375732421875], [39, 1.07344388961792], [40, 1.0748227834701538], [41, 1.0719150304794312], [42, 1.0747936964035034], [43, 1.0930471420288086], [44, 1.0796681642532349], [45, 1.08047354221344], [46, 1.071356177330017], [47, 1.0780746936798096], [48, 1.0654247999191284], [49, 1.0739907026290894], [50, 1.0713821649551392], [51, 1.0734041929244995], [52, 1.0788118839263916], [53, 1.0802451372146606], [54, 1.0725359916687012], [55, 1.0674629211425781], [56, 1.074961543083191], [57, 1.0724215507507324], [58, 1.0696748495101929], [59, 1.0687752962112427], [60, 1.0686101913452148]], "rollout_corr/rollout_log_ppl": [[1, 0.15116243064403534], [2, 0.1404123455286026], [3, 0.13284733891487122], [4, 0.13429176807403564], [5, 0.13402068614959717], [6, 0.1328955590724945], [7, 0.1141803041100502], [8, 0.10803266614675522], [9, 0.10880149155855179], [10, 0.09782414883375168], [11, 0.10631844401359558], [12, 0.0995696485042572], [13, 0.09875321388244629], [14, 0.1044454574584961], [15, 0.08409430831670761], [16, 0.08368925750255585], [17, 0.0940476506948471], [18, 0.08485491573810577], [19, 0.07381033152341843], [20, 0.08171971142292023], [21, 0.07904276251792908], [22, 0.07806975394487381], [23, 0.08019701391458511], [24, 0.08544860780239105], [25, 0.07904066145420074], [26, 0.07222981750965118], [27, 0.07931031286716461], [28, 0.0851372703909874], [29, 0.07724840193986893], [30, 0.07983152568340302], [31, 0.07717413455247879], [32, 0.07503164559602737], [33, 0.07508700340986252], [34, 0.0723230242729187], [35, 0.07324302941560745], [36, 0.07691091299057007], [37, 0.07407823204994202], [38, 0.0665142610669136], [39, 0.07017601281404495], [40, 0.07139167934656143], [41, 0.06909896433353424], [42, 0.07134170830249786], [43, 0.08736833930015564], [44, 0.07550445199012756], [45, 0.07636413723230362], [46, 0.06824033707380295], [47, 0.07432450354099274], [48, 0.06288816034793854], [49, 0.0707690417766571], [50, 0.06829968094825745], [51, 0.07006579637527466], [52, 0.07507231831550598], [53, 0.07605895400047302], [54, 0.06943728029727936], [55, 0.06493620574474335], [56, 0.07146543264389038], [57, 0.06920874118804932], [58, 0.06689533591270447], [59, 0.06612344086170197], [60, 0.06570849567651749]], "rollout_corr/log_ppl_diff": [[1, 0.00933334045112133], [2, 0.008857611566781998], [3, 0.009329407475888729], [4, 0.009607152082026005], [5, 0.009225176647305489], [6, 0.010517570190131664], [7, 0.010994164273142815], [8, 0.011216321028769016], [9, 0.01187316607683897], [10, 0.011606254614889622], [11, 0.012070562690496445], [12, 0.012553181499242783], [13, 0.012056596577167511], [14, 0.012763195671141148], [15, 0.013493509963154793], [16, 0.01318327710032463], [17, 0.012833768501877785], [18, 0.013954469934105873], [19, 0.012351314537227154], [20, 0.013327562250196934], [21, 0.014610112644731998], [22, 0.013247378170490265], [23, 0.01390434056520462], [24, 0.014544481411576271], [25, 0.014528204686939716], [26, 0.014445091597735882], [27, 0.015374207869172096], [28, 0.013760018162429333], [29, 0.013639841228723526], [30, 0.015404939651489258], [31, 0.014839507639408112], [32, 0.013797862455248833], [33, 0.014057660475373268], [34, 0.014350242912769318], [35, 0.014907355420291424], [36, 0.013890646398067474], [37, 0.013819346204400063], [38, 0.014447704888880253], [39, 0.013810679316520691], [40, 0.013482620939612389], [41, 0.014180457219481468], [42, 0.013528227806091309], [43, 0.013148194178938866], [44, 0.014276258647441864], [45, 0.013990286737680435], [46, 0.014224485494196415], [47, 0.013956024311482906], [48, 0.013893762603402138], [49, 0.013893593102693558], [50, 0.012890573590993881], [51, 0.013174265623092651], [52, 0.01232711412012577], [53, 0.01235996000468731], [54, 0.012023480609059334], [55, 0.012039466761052608], [56, 0.013765370473265648], [57, 0.01374673843383789], [58, 0.012999093160033226], [59, 0.013159316964447498], [60, 0.012618795968592167]], "rollout_corr/log_ppl_abs_diff": [[1, 0.00939790066331625], [2, 0.008887620642781258], [3, 0.009494340047240257], [4, 0.00970470067113638], [5, 0.009382111951708794], [6, 0.010567516088485718], [7, 0.011120621114969254], [8, 0.01135309785604477], [9, 0.011990957893431187], [10, 0.011690541170537472], [11, 0.012253083288669586], [12, 0.012675909325480461], [13, 0.012245480902493], [14, 0.01292747724801302], [15, 0.013619046658277512], [16, 0.013362869620323181], [17, 0.012934410013258457], [18, 0.014221522025763988], [19, 0.01255441177636385], [20, 0.013412284664809704], [21, 0.01478673703968525], [22, 0.013443113304674625], [23, 0.014097124338150024], [24, 0.014568978920578957], [25, 0.014820864424109459], [26, 0.014622366055846214], [27, 0.015459015965461731], [28, 0.013970650732517242], [29, 0.01380896009504795], [30, 0.015633659437298775], [31, 0.01493700873106718], [32, 0.013962037861347198], [33, 0.014213917776942253], [34, 0.014500605873763561], [35, 0.015047173015773296], [36, 0.01404743455350399], [37, 0.014050296507775784], [38, 0.014702236279845238], [39, 0.014173557981848717], [40, 0.013803999871015549], [41, 0.014370815828442574], [42, 0.01394190639257431], [43, 0.01327577419579029], [44, 0.014577151276171207], [45, 0.01418960839509964], [46, 0.014571183361113071], [47, 0.014222036115825176], [48, 0.014257477596402168], [49, 0.014180958271026611], [50, 0.013060260564088821], [51, 0.013462123461067677], [52, 0.012561664916574955], [53, 0.012768669985234737], [54, 0.012283231131732464], [55, 0.012514868751168251], [56, 0.014056732878088951], [57, 0.014152628369629383], [58, 0.013446759432554245], [59, 0.013591766357421875], [60, 0.012884062714874744]], "rollout_corr/log_ppl_diff_max": [[1, 0.04948614537715912], [2, 0.029885195195674896], [3, 0.04826681315898895], [4, 0.03737544268369675], [5, 0.032488562166690826], [6, 0.036401212215423584], [7, 0.043832927942276], [8, 0.04540387541055679], [9, 0.047570064663887024], [10, 0.04975227266550064], [11, 0.03971519321203232], [12, 0.047924838960170746], [13, 0.050063833594322205], [14, 0.04251449555158615], [15, 0.05680528283119202], [16, 0.05158538371324539], [17, 0.04989646375179291], [18, 0.0620308592915535], [19, 0.05405643954873085], [20, 0.05329534783959389], [21, 0.07030418515205383], [22, 0.04471513628959656], [23, 0.05611112713813782], [24, 0.1040642261505127], [25, 0.057311661541461945], [26, 0.05907292664051056], [27, 0.06195841729640961], [28, 0.0529734343290329], [29, 0.046558551490306854], [30, 0.06316100060939789], [31, 0.05028541386127472], [32, 0.052055057138204575], [33, 0.040732983499765396], [34, 0.05948612093925476], [35, 0.06399095058441162], [36, 0.05281922221183777], [37, 0.044591158628463745], [38, 0.04757428169250488], [39, 0.06567783653736115], [40, 0.047978609800338745], [41, 0.08012984693050385], [42, 0.051396988332271576], [43, 0.06595668196678162], [44, 0.053809940814971924], [45, 0.04783827066421509], [46, 0.057330116629600525], [47, 0.07567185163497925], [48, 0.08182894438505173], [49, 0.062495157122612], [50, 0.05528976023197174], [51, 0.051329173147678375], [52, 0.0726599395275116], [53, 0.09265120327472687], [54, 0.05224328488111496], [55, 0.046196870505809784], [56, 0.06722301989793777], [57, 0.08166687190532684], [58, 0.05766426771879196], [59, 0.06066558137536049], [60, 0.05869315192103386]], "rollout_corr/log_ppl_diff_min": [[1, -0.0068420469760894775], [2, -0.0028297007083892822], [3, -0.008623793721199036], [4, -0.004829786717891693], [5, -0.008583366870880127], [6, -0.0035041049122810364], [7, -0.011737674474716187], [8, -0.006286397576332092], [9, -0.0065073370933532715], [10, -0.00697394460439682], [11, -0.012248992919921875], [12, -0.006074823439121246], [13, -0.008847745135426521], [14, -0.010233104228973389], [15, -0.008245546370744705], [16, -0.009681962430477142], [17, -0.008040208369493484], [18, -0.011790551245212555], [19, -0.008887875825166702], [20, -0.009215276688337326], [21, -0.00839797779917717], [22, -0.00844111293554306], [23, -0.008729696273803711], [24, -0.001957528293132782], [25, -0.020660601556301117], [26, -0.009764596819877625], [27, -0.005540661513805389], [28, -0.008479617536067963], [29, -0.007933583110570908], [30, -0.01006847620010376], [31, -0.010343648493289948], [32, -0.008429381996393204], [33, -0.007156457751989365], [34, -0.014690171927213669], [35, -0.0068918801844120026], [36, -0.00750480592250824], [37, -0.008886028081178665], [38, -0.010560654103755951], [39, -0.01336316391825676], [40, -0.010400436818599701], [41, -0.010806199163198471], [42, -0.012305226176977158], [43, -0.009369775652885437], [44, -0.008977973833680153], [45, -0.007572311908006668], [46, -0.011442640796303749], [47, -0.011946730315685272], [48, -0.02190897986292839], [49, -0.015050508081912994], [50, -0.009833186864852905], [51, -0.008527107536792755], [52, -0.009078137576580048], [53, -0.014432817697525024], [54, -0.0075890496373176575], [55, -0.014081254601478577], [56, -0.008481256663799286], [57, -0.011781908571720123], [58, -0.020583856850862503], [59, -0.010543148964643478], [60, -0.010471690446138382]], "rollout_corr/ppl_ratio": [[1, 1.0093960762023926], [2, 1.008908987045288], [3, 1.0093927383422852], [4, 1.009669542312622], [5, 1.0092828273773193], [6, 1.0105926990509033], [7, 1.0110769271850586], [8, 1.0113064050674438], [9, 1.0119738578796387], [10, 1.0117007493972778], [11, 1.0121691226959229], [12, 1.0126628875732422], [13, 1.0121574401855469], [14, 1.0128687620162964], [15, 1.0136209726333618], [16, 1.013307809829712], [17, 1.012945294380188], [18, 1.0140931606292725], [19, 1.0124680995941162], [20, 1.0134479999542236], [21, 1.0147653818130493], [22, 1.0133758783340454], [23, 1.0140389204025269], [24, 1.014695405960083], [25, 1.014681100845337], [26, 1.0145947933197021], [27, 1.0155375003814697], [28, 1.0138925313949585], [29, 1.0137693881988525], [30, 1.0155751705169678], [31, 1.0149909257888794], [32, 1.0139340162277222], [33, 1.0141891241073608], [34, 1.0144977569580078], [35, 1.0150624513626099], [36, 1.0140283107757568], [37, 1.0139511823654175], [38, 1.0145971775054932], [39, 1.01395583152771], [40, 1.0136181116104126], [41, 1.014342188835144], [42, 1.0136690139770508], [43, 1.013278603553772], [44, 1.0144273042678833], [45, 1.014127254486084], [46, 1.014375925064087], [47, 1.0141031742095947], [48, 1.01405930519104], [49, 1.014041543006897], [50, 1.0130085945129395], [51, 1.0132999420166016], [52, 1.0124404430389404], [53, 1.0124818086624146], [54, 1.0121357440948486], [55, 1.0121502876281738], [56, 1.0139137506484985], [57, 1.0139002799987793], [58, 1.013129472732544], [59, 1.0132936239242554], [60, 1.012742519378662]], "rollout_corr/chi2_token": [[1, 0.02385842800140381], [2, 0.02007770538330078], [3, 0.028169631958007812], [4, 0.03519320487976074], [5, 0.19328653812408447], [6, 0.0404667854309082], [7, 0.0386272668838501], [8, 0.031471848487854004], [9, 0.03216969966888428], [10, 0.041108012199401855], [11, 0.03125417232513428], [12, 0.08720576763153076], [13, 0.0365675687789917], [14, 0.030501961708068848], [15, 0.0701833963394165], [16, 0.03210914134979248], [17, 0.039116501808166504], [18, 0.034716129302978516], [19, 0.0346684455871582], [20, 0.03675198554992676], [21, 0.04668235778808594], [22, 0.035399675369262695], [23, 0.05987131595611572], [24, 0.04047417640686035], [25, 0.06190454959869385], [26, 0.16019070148468018], [27, 0.06662333011627197], [28, 0.07352030277252197], [29, 0.09350061416625977], [30, 0.035982728004455566], [31, 0.04700469970703125], [32, 1.0673449039459229], [33, 0.08924102783203125], [34, 0.037744760513305664], [35, 0.21705102920532227], [36, 0.033738136291503906], [37, 0.04365384578704834], [38, 0.05274045467376709], [39, 0.06552517414093018], [40, 0.06474137306213379], [41, 0.31710290908813477], [42, 0.03988289833068848], [43, 0.030825376510620117], [44, 0.04586029052734375], [45, 0.11459112167358398], [46, 0.06024158000946045], [47, 0.038836002349853516], [48, 0.031394243240356445], [49, 0.09235572814941406], [50, 0.06584441661834717], [51, 0.035196661949157715], [52, 0.04340207576751709], [53, 0.037416815757751465], [54, 0.05066049098968506], [55, 0.05804288387298584], [56, 0.0344463586807251], [57, 0.03583335876464844], [58, 0.04571413993835449], [59, 0.04433548450469971], [60, 0.03237128257751465]], "rollout_corr/chi2_seq": [[1, 58.80592346191406], [2, -0.6809320449829102], [3, 14.204183578491211], [4, 75.91704559326172], [5, 166.29397583007812], [6, -0.2739625573158264], [7, 1841.843505859375], [8, 1.919219970703125], [9, 0.27178966999053955], [10, 0.6918349266052246], [11, 27.777109146118164], [12, -0.12095963954925537], [13, 212.60458374023438], [14, 2.095519542694092], [15, 8.452814102172852], [16, 459.32537841796875], [17, 4.4973554611206055], [18, 123.11937713623047], [19, 16.319377899169922], [20, 168.79373168945312], [21, 1.6076116561889648], [22, 8.093588829040527], [23, 51.61650085449219], [24, -0.9497308731079102], [25, 9128.1875], [26, 30.485061645507812], [27, -0.6873070001602173], [28, 2.51956844329834], [29, 3.8385496139526367], [30, 11.513933181762695], [31, 13.530424118041992], [32, 7.292159080505371], [33, 1.893326759338379], [34, 179.20547485351562], [35, 6.673152446746826], [36, 1.976924180984497], [37, 39.01260757446289], [38, 249.54466247558594], [39, 1118.4503173828125], [40, 17.827110290527344], [41, 0.2746710777282715], [42, 6.121772766113281], [43, 9.017975807189941], [44, 1.5486769676208496], [45, 0.37734317779541016], [46, 794.9652099609375], [47, 192.9551239013672], [48, 15.326776504516602], [49, 9.464818954467773], [50, 5.485931873321533], [51, 1.7812910079956055], [52, 12.381561279296875], [53, 17.888669967651367], [54, 0.5706489086151123], [55, 24.682964324951172], [56, 998.0636596679688], [57, 20.440935134887695], [58, 2.594677209854126], [59, 1.8411180973052979], [60, 1.9564433097839355]], "actor/pg_clipfrac": [[1, 0.015022807754576206], [2, 0.013884860090911388], [3, 0.01363474689424038], [4, 0.013777129352092743], [5, 0.014400411397218704], [6, 0.014403474517166615], [7, 0.012061960995197296], [8, 0.011615879833698273], [9, 0.011213853023946285], [10, 0.00649630930274725], [11, 0.0074179936200380325], [12, 0.005861363373696804], [13, 0.005542631261050701], [14, 0.006343333050608635], [15, 0.006447390653192997], [16, 0.0028815758414566517], [17, 0.0064955344423651695], [18, 0.005277745891362429], [19, 0.003828373271971941], [20, 0.003057873109355569], [21, 0.004464935511350632], [22, 0.0019820593297481537], [23, 0.004044402856379747], [24, 0.0036053271032869816], [25, 0.0030548805370926857], [26, 0.004049088340252638], [27, 0.0026007385458797216], [28, 0.006015427876263857], [29, 0.0022991360165178776], [30, 0.004074078518897295], [31, 0.0020693435799330473], [32, 0.0043214731849730015], [33, 0.004360608756542206], [34, 0.004364334978163242], [35, 0.0034344270825386047], [36, 0.003896408248692751], [37, 0.00316421315073967], [38, 0.0021381585393100977], [39, 0.0012160891201347113], [40, 0.0023078410886228085], [41, 0.002106996485963464], [42, 0.0025692482013255358], [43, 0.006034251302480698], [44, 0.0027026424650102854], [45, 0.002622477011755109], [46, 0.0023228491190820932], [47, 0.00256155151873827], [48, 0.0011312880087643862], [49, 0.0028985398821532726], [50, 0.003815103555098176], [51, 0.001970251789316535], [52, 0.002180720679461956], [53, 0.00043622072553262115], [54, 0.0018669052515178919], [55, 0.0008291369304060936], [56, 0.00205674534663558], [57, 0.002292156917974353], [58, 0.0012386429589241743], [59, 0.0014663073234260082], [60, 0.0027580945752561092]], "actor/ppo_kl": [[1, 9.552940173307434e-05], [2, 2.609246803331189e-05], [3, 4.657179886180529e-08], [4, 0.0002599932486191392], [5, -6.11296491115354e-05], [6, 0.00011993551015621051], [7, -0.0003768967289943248], [8, 3.607770850067027e-05], [9, 6.81345263728872e-05], [10, 0.00014135717356111854], [11, -3.1712734198663384e-05], [12, -0.0001815842988435179], [13, 8.115013770293444e-05], [14, 0.0002795702312141657], [15, -0.00013324455358088017], [16, -0.00018147217633668333], [17, 0.0003970169054809958], [18, 0.00027365906862542033], [19, 0.0004788956721313298], [20, -4.4699234422296286e-05], [21, 0.0007545764092355967], [22, -0.000535357918124646], [23, 0.00022203796834219247], [24, -0.0006948655936866999], [25, -8.817862544674426e-05], [26, 0.00029796958551742136], [27, 0.00025027728406712413], [28, -9.719323861645535e-05], [29, 0.00016913888975977898], [30, -0.00020555543596856296], [31, -0.0006114302668720484], [32, 0.00044010605779476464], [33, 0.00024784854031167924], [34, -0.00037916842848062515], [35, -0.00043715350329875946], [36, -0.00014671274402644485], [37, -0.0004168591694906354], [38, -0.0001728460192680359], [39, -0.00031078417669050395], [40, -0.0001483928062953055], [41, 0.000690435350406915], [42, 0.0001276063994737342], [43, 0.00033390955650247633], [44, -0.0003846011823043227], [45, 0.00017844481044448912], [46, 0.0001128925578086637], [47, 0.00036851633922196925], [48, -0.00017973985814023763], [49, 0.00019717529357876629], [50, 7.206470763776451e-05], [51, -0.0013124713441357017], [52, -0.0004497119807638228], [53, 0.000539620581548661], [54, -0.0004276260151527822], [55, 0.00014590471982955933], [56, 0.00022596884809900075], [57, -0.00023929694725666195], [58, -0.0005463632987812161], [59, 0.00020175904501229525], [60, -0.0006484157056547701]], "actor/pg_clipfrac_lower": [[1, 0.00046206239494495094], [2, 0.000440299540059641], [3, 0.00037008419167250395], [4, 0.00034957958268933], [5, 0.0004277860571164638], [6, 0.0003651360748335719], [7, 0.0002843145630322397], [8, 0.00020951881015207618], [9, 0.00028781263972632587], [10, 0.0001847277453634888], [11, 0.00019290669297333807], [12, 0.00012360957043711096], [13, 8.14919694676064e-05], [14, 0.0001997342042159289], [15, 0.00017848612333182245], [16, 6.679268699372187e-05], [17, 0.00014518757234327495], [18, 0.0001879227056633681], [19, 0.00014066012226976454], [20, 5.1389866712270305e-05], [21, 0.00010642909910529852], [22, 8.070961484918371e-05], [23, 0.00017813590238802135], [24, 7.680655107833445e-05], [25, 4.704884850070812e-05], [26, 0.0001039576600305736], [27, 4.633315256796777e-05], [28, 0.00018179684411734343], [29, 3.4274300560355186e-05], [30, 7.260793063323945e-05], [31, 0.00010509587445994839], [32, 0.0001454414741601795], [33, 4.862295463681221e-05], [34, 0.0001246317697223276], [35, 0.0001342060131719336], [36, 0.00017989524349104613], [37, 8.891076140571386e-05], [38, 4.3093939893878996e-05], [39, 1.1134154192404822e-05], [40, 9.290449816035107e-05], [41, 8.72733216965571e-05], [42, 4.076116601936519e-05], [43, 0.00016591798339504749], [44, 3.842316073132679e-05], [45, 5.691779006156139e-05], [46, 3.66004096576944e-05], [47, 4.040458588860929e-05], [48, 4.886629994871328e-06], [49, 5.280012192088179e-05], [50, 0.000136938615469262], [51, 7.164107955759391e-05], [52, 6.909552030265331e-05], [53, 2.09808349609375e-05], [54, 9.750058961799368e-05], [55, 1.9073486328125e-05], [56, 2.6151605197810568e-05], [57, 5.364061871659942e-05], [58, 5.1032657211180776e-05], [59, 2.5193481633323245e-05], [60, 4.711797009804286e-05]], "actor/pg_loss": [[1, 0.04102659597992897], [2, 0.04638734832406044], [3, 0.022009339183568954], [4, 0.03971443697810173], [5, 0.02251470647752285], [6, 0.007068309932947159], [7, 0.02749725431203842], [8, 0.02602461725473404], [9, 0.03583378717303276], [10, 0.028875673189759254], [11, 0.022106410935521126], [12, 0.007960845716297626], [13, 0.014765664935112], [14, 0.02345259115099907], [15, 0.034107718616724014], [16, 0.018432294949889183], [17, 0.03238169103860855], [18, 0.02334524877369404], [19, 0.01920822262763977], [20, 0.009748971089720726], [21, 0.029548224061727524], [22, 0.013881394639611244], [23, 0.026709245517849922], [24, 0.027189010754227638], [25, 0.014112874865531921], [26, 0.05176888778805733], [27, 0.014492719434201717], [28, 0.02652173675596714], [29, 0.02475900389254093], [30, 0.02306821197271347], [31, 0.011554600670933723], [32, 0.012756973505020142], [33, 0.0379328615963459], [34, 0.04542940482497215], [35, 0.02663867548108101], [36, 0.03316572681069374], [37, 0.02942134439945221], [38, 0.018623217940330505], [39, 0.007338978350162506], [40, 0.014365711249411106], [41, -0.002212127670645714], [42, 0.022642040625214577], [43, 0.03957921639084816], [44, 0.017860550433397293], [45, 0.015880273655056953], [46, 0.021784812211990356], [47, 0.02251640520989895], [48, 0.01932091824710369], [49, 0.030551953241229057], [50, 0.02796424739062786], [51, 0.009640160016715527], [52, 0.02190612629055977], [53, 0.006024327594786882], [54, 0.008472081273794174], [55, 0.010736032389104366], [56, 0.033730436116456985], [57, 0.02704634703695774], [58, 0.013045860454440117], [59, 0.02149055339396], [60, 0.02141452021896839]], "actor/kl_loss": [[1, 0.01358214020729065], [2, 0.01304907351732254], [3, 0.014715450815856457], [4, 0.01656242646276951], [5, 0.0165905449539423], [6, 0.020961375907063484], [7, 0.025575557723641396], [8, 0.03111564740538597], [9, 0.03494011238217354], [10, 0.03463030606508255], [11, 0.03918241336941719], [12, 0.039609767496585846], [13, 0.04228934273123741], [14, 0.04566367715597153], [15, 0.04930360987782478], [16, 0.04941166192293167], [17, 0.05286811292171478], [18, 0.05503036081790924], [19, 0.0548224076628685], [20, 0.05501331761479378], [21, 0.060190312564373016], [22, 0.058748047798871994], [23, 0.06101631000638008], [24, 0.060886308550834656], [25, 0.06194799020886421], [26, 0.06416899710893631], [27, 0.067467600107193], [28, 0.06206635385751724], [29, 0.06638414412736893], [30, 0.0655217170715332], [31, 0.06935439258813858], [32, 0.06864868104457855], [33, 0.07204431295394897], [34, 0.07112657278776169], [35, 0.07102195173501968], [36, 0.07305002957582474], [37, 0.07573774456977844], [38, 0.07719894498586655], [39, 0.07590791583061218], [40, 0.07560116052627563], [41, 0.08426041156053543], [42, 0.07971367985010147], [43, 0.0761946365237236], [44, 0.07964839041233063], [45, 0.08234521001577377], [46, 0.08294567465782166], [47, 0.081544890999794], [48, 0.08570519834756851], [49, 0.08620789647102356], [50, 0.08762939274311066], [51, 0.08046595752239227], [52, 0.08129347860813141], [53, 0.08363771438598633], [54, 0.08779063075780869], [55, 0.09015614539384842], [56, 0.08957137167453766], [57, 0.08651921153068542], [58, 0.09334458410739899], [59, 0.09214212000370026], [60, 0.09031273424625397]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513], [33, 0.0010000000474974513], [34, 0.0010000000474974513], [35, 0.0010000000474974513], [36, 0.0010000000474974513], [37, 0.0010000000474974513], [38, 0.0010000000474974513], [39, 0.0010000000474974513], [40, 0.0010000000474974513], [41, 0.0010000000474974513], [42, 0.0010000000474974513], [43, 0.0010000000474974513], [44, 0.0010000000474974513], [45, 0.0010000000474974513], [46, 0.0010000000474974513], [47, 0.0010000000474974513], [48, 0.0010000000474974513], [49, 0.0010000000474974513], [50, 0.0010000000474974513], [51, 0.0010000000474974513], [52, 0.0010000000474974513], [53, 0.0010000000474974513], [54, 0.0010000000474974513], [55, 0.0010000000474974513], [56, 0.0010000000474974513], [57, 0.0010000000474974513], [58, 0.0010000000474974513], [59, 0.0010000000474974513], [60, 0.0010000000474974513]], "actor/loss": [[1, 0.04104018211364746], [2, 0.04640039801597595], [3, 0.022024061530828476], [4, 0.03973100334405899], [5, 0.0225312989205122], [6, 0.007089272141456604], [7, 0.02752283401787281], [8, 0.026055730879306793], [9, 0.035868726670742035], [10, 0.02891029603779316], [11, 0.0221455916762352], [12, 0.008000455796718597], [13, 0.014807953499257565], [14, 0.023498253896832466], [15, 0.03415702283382416], [16, 0.018481705337762833], [17, 0.032434556633234024], [18, 0.023400278761982918], [19, 0.019263043999671936], [20, 0.009803983382880688], [21, 0.029608411714434624], [22, 0.013940142467617989], [23, 0.02677026018500328], [24, 0.02724989503622055], [25, 0.014174822717905045], [26, 0.051833055913448334], [27, 0.014560187235474586], [28, 0.026583805680274963], [29, 0.024825386703014374], [30, 0.023133736103773117], [31, 0.011623956263065338], [32, 0.012825621291995049], [33, 0.038004904985427856], [34, 0.04550052806735039], [35, 0.026709698140621185], [36, 0.03323877975344658], [37, 0.02949708327651024], [38, 0.01870041899383068], [39, 0.007414886727929115], [40, 0.014441313222050667], [41, -0.0021278667263686657], [42, 0.022721756249666214], [43, 0.0396554097533226], [44, 0.017940199002623558], [45, 0.015962621197104454], [46, 0.02186776138842106], [47, 0.02259794995188713], [48, 0.019406622275710106], [49, 0.030638163909316063], [50, 0.028051873669028282], [51, 0.00972062535583973], [52, 0.021987421438097954], [53, 0.0061079650186002254], [54, 0.008559871464967728], [55, 0.010826187208294868], [56, 0.033820006996393204], [57, 0.02713286504149437], [58, 0.013139207847416401], [59, 0.021582700312137604], [60, 0.021504834294319153]], "actor/grad_norm": [[1, 0.26030272245407104], [2, 0.23350632190704346], [3, 0.26810121536254883], [4, 0.5324714183807373], [5, 0.2554863393306732], [6, 0.2759286165237427], [7, 0.27985841035842896], [8, 0.2908480763435364], [9, 0.2778724730014801], [10, 0.22190111875534058], [11, 0.22882649302482605], [12, 0.1693888008594513], [13, 0.1806149184703827], [14, 0.19997581839561462], [15, 0.23823648691177368], [16, 0.11682260036468506], [17, 0.24222534894943237], [18, 0.1987307071685791], [19, 0.18217319250106812], [20, 0.1305139660835266], [21, 0.26226526498794556], [22, 0.11893647164106369], [23, 0.24560563266277313], [24, 0.19794981181621552], [25, 0.21569815278053284], [26, 0.2006230652332306], [27, 0.17986921966075897], [28, 0.22501057386398315], [29, 0.14348633587360382], [30, 0.14646920561790466], [31, 0.14675398170948029], [32, 0.1864587962627411], [33, 0.18905982375144958], [34, 0.2074236273765564], [35, 0.14779959619045258], [36, 0.20144185423851013], [37, 0.17808277904987335], [38, 0.20306789875030518], [39, 0.09766299277544022], [40, 0.13761772215366364], [41, 0.17460475862026215], [42, 0.17021027207374573], [43, 0.18250277638435364], [44, 0.19417540729045868], [45, 0.14360199868679047], [46, 0.14793118834495544], [47, 0.1432151198387146], [48, 0.10980729013681412], [49, 0.14395684003829956], [50, 0.24968290328979492], [51, 0.1426185667514801], [52, 0.10631351917982101], [53, 0.05737883597612381], [54, 0.16684329509735107], [55, 0.10546141117811203], [56, 0.1614145189523697], [57, 0.24342529475688934], [58, 0.13285860419273376], [59, 0.14462919533252716], [60, 0.2127237617969513]], "actor/perf/max_memory_allocated_gb": [[1, 110.13619995117188], [2, 110.13619995117188], [3, 110.13619995117188], [4, 110.13619995117188], [5, 110.13619995117188], [6, 110.13774108886719], [7, 110.13774108886719], [8, 110.13774108886719], [9, 110.13774108886719], [10, 110.13774108886719], [11, 110.13774108886719], [12, 110.13774108886719], [13, 110.13774108886719], [14, 111.01289367675781], [15, 111.01289367675781], [16, 111.01289367675781], [17, 111.01289367675781], [18, 111.01289367675781], [19, 111.01289367675781], [20, 111.01289367675781], [21, 111.01289367675781], [22, 111.01289367675781], [23, 111.01289367675781], [24, 111.01289367675781], [25, 111.01289367675781], [26, 111.01289367675781], [27, 111.01289367675781], [28, 111.01289367675781], [29, 111.01289367675781], [30, 111.01289367675781], [31, 111.01289367675781], [32, 111.01289367675781], [33, 111.01289367675781], [34, 111.01289367675781], [35, 111.01289367675781], [36, 111.01289367675781], [37, 111.01289367675781], [38, 111.01289367675781], [39, 111.01289367675781], [40, 111.01289367675781], [41, 111.01289367675781], [42, 111.01289367675781], [43, 111.01289367675781], [44, 111.01289367675781], [45, 111.01289367675781], [46, 111.01289367675781], [47, 111.01289367675781], [48, 111.01289367675781], [49, 111.01289367675781], [50, 111.01289367675781], [51, 111.01289367675781], [52, 111.01289367675781], [53, 111.01289367675781], [54, 111.01289367675781], [55, 111.01289367675781], [56, 111.01289367675781], [57, 111.01289367675781], [58, 111.01289367675781], [59, 111.01289367675781], [60, 111.01289367675781]], "actor/perf/max_memory_reserved_gb": [[1, 111.689453125], [2, 111.689453125], [3, 111.689453125], [4, 111.689453125], [5, 111.689453125], [6, 111.69140625], [7, 111.69140625], [8, 111.69140625], [9, 111.69140625], [10, 111.69140625], [11, 111.69140625], [12, 111.69140625], [13, 111.69140625], [14, 112.60546875], [15, 112.60546875], [16, 112.60546875], [17, 112.60546875], [18, 112.60546875], [19, 112.60546875], [20, 112.60546875], [21, 112.60546875], [22, 112.60546875], [23, 112.60546875], [24, 112.60546875], [25, 112.60546875], [26, 112.60546875], [27, 112.60546875], [28, 112.60546875], [29, 112.60546875], [30, 112.60546875], [31, 112.60546875], [32, 112.60546875], [33, 112.60546875], [34, 112.60546875], [35, 112.60546875], [36, 112.60546875], [37, 112.60546875], [38, 112.60546875], [39, 112.60546875], [40, 112.60546875], [41, 112.60546875], [42, 112.60546875], [43, 112.60546875], [44, 112.60546875], [45, 112.60546875], [46, 112.60546875], [47, 112.60546875], [48, 112.60546875], [49, 112.60546875], [50, 112.60546875], [51, 112.60546875], [52, 112.60546875], [53, 112.60546875], [54, 112.60546875], [55, 112.60546875], [56, 112.60546875], [57, 112.60546875], [58, 112.60546875], [59, 112.60546875], [60, 112.60546875]], "actor/perf/cpu_memory_used_gb": [[1, 247.76333618164062], [2, 241.8495330810547], [3, 241.1265869140625], [4, 240.9814910888672], [5, 238.48162841796875], [6, 238.49217224121094], [7, 238.8375244140625], [8, 259.2348327636719], [9, 243.02377319335938], [10, 240.01593017578125], [11, 239.0652313232422], [12, 239.84164428710938], [13, 240.96875], [14, 240.843994140625], [15, 243.6522216796875], [16, 247.28668212890625], [17, 246.00094604492188], [18, 245.59884643554688], [19, 246.57601928710938], [20, 245.34144592285156], [21, 247.59632873535156], [22, 245.89056396484375], [23, 245.98976135253906], [24, 245.94017028808594], [25, 244.62844848632812], [26, 245.0403289794922], [27, 245.845458984375], [28, 247.29306030273438], [29, 248.30764770507812], [30, 249.47006225585938], [31, 248.8127899169922], [32, 247.5260467529297], [33, 246.9633331298828], [34, 247.01846313476562], [35, 247.16876220703125], [36, 247.136962890625], [37, 247.3221435546875], [38, 247.19027709960938], [39, 247.13140869140625], [40, 247.18765258789062], [41, 247.47015380859375], [42, 247.05152893066406], [43, 248.45384216308594], [44, 248.06625366210938], [45, 241.19378662109375], [46, 241.34786987304688], [47, 240.4875946044922], [48, 241.0328826904297], [49, 241.09608459472656], [50, 252.7929229736328], [51, 267.4133605957031], [52, 279.44189453125], [53, 293.077880859375], [54, 304.0470886230469], [55, 305.73504638671875], [56, 306.004150390625], [57, 306.164794921875], [58, 306.376708984375], [59, 247.72528076171875], [60, 240.3642120361328]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07], [33, 9.999999974752427e-07], [34, 9.999999974752427e-07], [35, 9.999999974752427e-07], [36, 9.999999974752427e-07], [37, 9.999999974752427e-07], [38, 9.999999974752427e-07], [39, 9.999999974752427e-07], [40, 9.999999974752427e-07], [41, 9.999999974752427e-07], [42, 9.999999974752427e-07], [43, 9.999999974752427e-07], [44, 9.999999974752427e-07], [45, 9.999999974752427e-07], [46, 9.999999974752427e-07], [47, 9.999999974752427e-07], [48, 9.999999974752427e-07], [49, 9.999999974752427e-07], [50, 9.999999974752427e-07], [51, 9.999999974752427e-07], [52, 9.999999974752427e-07], [53, 9.999999974752427e-07], [54, 9.999999974752427e-07], [55, 9.999999974752427e-07], [56, 9.999999974752427e-07], [57, 9.999999974752427e-07], [58, 9.999999974752427e-07], [59, 9.999999974752427e-07], [60, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.25669974088668823], [2, 0.2699662446975708], [3, 0.2545863091945648], [4, 0.2665475010871887], [5, 0.2624909579753876], [6, 0.25636106729507446], [7, 0.23026354610919952], [8, 0.23947036266326904], [9, 0.22358931601047516], [10, 0.23213642835617065], [11, 0.2366780936717987], [12, 0.23061105608940125], [13, 0.22823554277420044], [14, 0.2242962121963501], [15, 0.21648608148097992], [16, 0.20793549716472626], [17, 0.22419999539852142], [18, 0.19962002336978912], [19, 0.19013597071170807], [20, 0.19683635234832764], [21, 0.18720175325870514], [22, 0.19841265678405762], [23, 0.196264386177063], [24, 0.20942434668540955], [25, 0.19544343650341034], [26, 0.1855836808681488], [27, 0.19571225345134735], [28, 0.2114516645669937], [29, 0.19949480891227722], [30, 0.19851942360401154], [31, 0.19661815464496613], [32, 0.20132750272750854], [33, 0.19008521735668182], [34, 0.1901683658361435], [35, 0.1823328286409378], [36, 0.18741683661937714], [37, 0.18319876492023468], [38, 0.16490016877651215], [39, 0.16606447100639343], [40, 0.16862168908119202], [41, 0.1615116447210312], [42, 0.16707845032215118], [43, 0.20267066359519958], [44, 0.16860942542552948], [45, 0.18282662332057953], [46, 0.1733451932668686], [47, 0.17369778454303741], [48, 0.15418018400669098], [49, 0.1677359789609909], [50, 0.15763729810714722], [51, 0.17227350175380707], [52, 0.19357998669147491], [53, 0.16272416710853577], [54, 0.1569400578737259], [55, 0.15297366678714752], [56, 0.1610267460346222], [57, 0.16374589502811432], [58, 0.15984000265598297], [59, 0.16890516877174377], [60, 0.16116619110107422]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0], [33, 33.0], [34, 34.0], [35, 35.0], [36, 36.0], [37, 37.0], [38, 38.0], [39, 39.0], [40, 40.0], [41, 41.0], [42, 42.0], [43, 43.0], [44, 44.0], [45, 45.0], [46, 46.0], [47, 47.0], [48, 48.0], [49, 49.0], [50, 50.0], [51, 51.0], [52, 52.0], [53, 53.0], [54, 54.0], [55, 55.0], [56, 56.0], [57, 57.0], [58, 58.0], [59, 59.0], [60, 60.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/score/mean": [[1, 0.28515625], [2, 0.341796875], [3, 0.412109375], [4, 0.556640625], [5, 0.533203125], [6, 0.578125], [7, 0.736328125], [8, 0.779296875], [9, 0.7578125], [10, 0.818359375], [11, 0.798828125], [12, 0.82421875], [13, 0.853515625], [14, 0.767578125], [15, 0.876953125], [16, 0.859375], [17, 0.798828125], [18, 0.837890625], [19, 0.88671875], [20, 0.88671875], [21, 0.8984375], [22, 0.865234375], [23, 0.9140625], [24, 0.884765625], [25, 0.927734375], [26, 0.953125], [27, 0.953125], [28, 0.841796875], [29, 0.9375], [30, 0.86328125], [31, 0.90234375], [32, 0.853515625], [33, 0.931640625], [34, 0.94140625], [35, 0.9140625], [36, 0.888671875], [37, 0.9375], [38, 0.955078125], [39, 0.947265625], [40, 0.91015625], [41, 0.95703125], [42, 0.93359375], [43, 0.900390625], [44, 0.921875], [45, 0.916015625], [46, 0.931640625], [47, 0.93359375], [48, 0.98046875], [49, 0.958984375], [50, 0.92578125], [51, 0.931640625], [52, 0.94140625], [53, 0.92578125], [54, 0.97265625], [55, 0.984375], [56, 0.98046875], [57, 0.9375], [58, 0.919921875], [59, 0.955078125], [60, 0.90625]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/rewards/mean": [[1, 0.28515625], [2, 0.341796875], [3, 0.412109375], [4, 0.556640625], [5, 0.533203125], [6, 0.578125], [7, 0.736328125], [8, 0.779296875], [9, 0.7578125], [10, 0.818359375], [11, 0.798828125], [12, 0.82421875], [13, 0.853515625], [14, 0.767578125], [15, 0.876953125], [16, 0.859375], [17, 0.798828125], [18, 0.837890625], [19, 0.88671875], [20, 0.88671875], [21, 0.8984375], [22, 0.865234375], [23, 0.9140625], [24, 0.884765625], [25, 0.927734375], [26, 0.953125], [27, 0.953125], [28, 0.841796875], [29, 0.9375], [30, 0.86328125], [31, 0.90234375], [32, 0.853515625], [33, 0.931640625], [34, 0.94140625], [35, 0.9140625], [36, 0.888671875], [37, 0.9375], [38, 0.955078125], [39, 0.947265625], [40, 0.91015625], [41, 0.95703125], [42, 0.93359375], [43, 0.900390625], [44, 0.921875], [45, 0.916015625], [46, 0.931640625], [47, 0.93359375], [48, 0.98046875], [49, 0.958984375], [50, 0.92578125], [51, 0.931640625], [52, 0.94140625], [53, 0.92578125], [54, 0.97265625], [55, 0.984375], [56, 0.98046875], [57, 0.9375], [58, 0.919921875], [59, 0.955078125], [60, 0.90625]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/advantages/mean": [[1, -0.0453030988574028], [2, -0.052248142659664154], [3, -0.03785230219364166], [4, -0.04850766435265541], [5, -0.02718908153474331], [6, -0.04870244115591049], [7, -0.037348583340644836], [8, -0.04336938261985779], [9, -0.056042056530714035], [10, -0.0366886667907238], [11, -0.028538649901747704], [12, -0.028012394905090332], [13, -0.024450775235891342], [14, -0.03471545875072479], [15, -0.04696774482727051], [16, -0.02300114929676056], [17, -0.042217403650283813], [18, -0.03640814498066902], [19, -0.025234339758753777], [20, -0.013104564510285854], [21, -0.04705237224698067], [22, -0.01988954469561577], [23, -0.041595786809921265], [24, -0.043696705251932144], [25, -0.02227684296667576], [26, -0.06943689286708832], [27, -0.017269326373934746], [28, -0.04948827996850014], [29, -0.033369481563568115], [30, -0.036084242165088654], [31, -0.018134888261556625], [32, -0.025791121646761894], [33, -0.06000504270195961], [34, -0.056515101343393326], [35, -0.03666570037603378], [36, -0.04701976478099823], [37, -0.03819078952074051], [38, -0.02262013964354992], [39, -0.008751127868890762], [40, -0.01738111488521099], [41, 0.006444648839533329], [42, -0.032345134764909744], [43, -0.0644330233335495], [44, -0.027494600042700768], [45, -0.019128765910863876], [46, -0.02656404674053192], [47, -0.029895052313804626], [48, -0.02525128424167633], [49, -0.03983129560947418], [50, -0.0353427454829216], [51, -0.013942885212600231], [52, -0.028304526582360268], [53, -0.007212016265839338], [54, -0.010768301784992218], [55, -0.012551315128803253], [56, -0.04249073192477226], [57, -0.03540375828742981], [58, -0.014767812564969063], [59, -0.02965623512864113], [60, -0.02969374507665634]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 1.6201815605163574], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 1.6201815605163574], [24, 1.6201815605163574], [25, 1.20761239528656], [26, 2.4748666286468506], [27, 0.7245674133300781], [28, 2.4748666286468506], [29, 0.7245674133300781], [30, 2.4748666286468506], [31, 1.6201815605163574], [32, 2.4748666286468506], [33, 1.20761239528656], [34, 2.4748666286468506], [35, 2.4748666286468506], [36, 2.4748666286468506], [37, 2.4748666286468506], [38, 2.4748666286468506], [39, 0.5400605201721191], [40, 2.4748666286468506], [41, 1.20761239528656], [42, 0.7245674133300781], [43, 1.6201815605163574], [44, 1.6201815605163574], [45, 2.4748666286468506], [46, 1.20761239528656], [47, 2.4748666286468506], [48, 0.35355237126350403], [49, 1.20761239528656], [50, 2.4748666286468506], [51, 2.4748666286468506], [52, 2.4748666286468506], [53, 1.6201815605163574], [54, 2.4748666286468506], [55, 2.4748666286468506], [56, 1.6201815605163574], [57, 2.4748666286468506], [58, 2.4748666286468506], [59, 0.935412585735321], [60, 2.4748666286468506]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -2.4748666286468506], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -2.4748666286468506], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -0.5400605201721191], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -2.4748666286468506], [59, -2.4748666286468506], [60, -2.4748666286468506]], "critic/returns/mean": [[1, -0.0453030988574028], [2, -0.052248142659664154], [3, -0.03785230219364166], [4, -0.04850766435265541], [5, -0.02718908153474331], [6, -0.04870244115591049], [7, -0.037348583340644836], [8, -0.04336938261985779], [9, -0.056042056530714035], [10, -0.0366886667907238], [11, -0.028538649901747704], [12, -0.028012394905090332], [13, -0.024450775235891342], [14, -0.03471545875072479], [15, -0.04696774482727051], [16, -0.02300114929676056], [17, -0.042217403650283813], [18, -0.03640814498066902], [19, -0.025234339758753777], [20, -0.013104564510285854], [21, -0.04705237224698067], [22, -0.01988954469561577], [23, -0.041595786809921265], [24, -0.043696705251932144], [25, -0.02227684296667576], [26, -0.06943689286708832], [27, -0.017269326373934746], [28, -0.04948827996850014], [29, -0.033369481563568115], [30, -0.036084242165088654], [31, -0.018134888261556625], [32, -0.025791121646761894], [33, -0.06000504270195961], [34, -0.056515101343393326], [35, -0.03666570037603378], [36, -0.04701976478099823], [37, -0.03819078952074051], [38, -0.02262013964354992], [39, -0.008751127868890762], [40, -0.01738111488521099], [41, 0.006444648839533329], [42, -0.032345134764909744], [43, -0.0644330233335495], [44, -0.027494600042700768], [45, -0.019128765910863876], [46, -0.02656404674053192], [47, -0.029895052313804626], [48, -0.02525128424167633], [49, -0.03983129560947418], [50, -0.0353427454829216], [51, -0.013942885212600231], [52, -0.028304526582360268], [53, -0.007212016265839338], [54, -0.010768301784992218], [55, -0.012551315128803253], [56, -0.04249073192477226], [57, -0.03540375828742981], [58, -0.014767812564969063], [59, -0.02965623512864113], [60, -0.02969374507665634]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 1.6201815605163574], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 1.6201815605163574], [24, 1.6201815605163574], [25, 1.20761239528656], [26, 2.4748666286468506], [27, 0.7245674133300781], [28, 2.4748666286468506], [29, 0.7245674133300781], [30, 2.4748666286468506], [31, 1.6201815605163574], [32, 2.4748666286468506], [33, 1.20761239528656], [34, 2.4748666286468506], [35, 2.4748666286468506], [36, 2.4748666286468506], [37, 2.4748666286468506], [38, 2.4748666286468506], [39, 0.5400605201721191], [40, 2.4748666286468506], [41, 1.20761239528656], [42, 0.7245674133300781], [43, 1.6201815605163574], [44, 1.6201815605163574], [45, 2.4748666286468506], [46, 1.20761239528656], [47, 2.4748666286468506], [48, 0.35355237126350403], [49, 1.20761239528656], [50, 2.4748666286468506], [51, 2.4748666286468506], [52, 2.4748666286468506], [53, 1.6201815605163574], [54, 2.4748666286468506], [55, 2.4748666286468506], [56, 1.6201815605163574], [57, 2.4748666286468506], [58, 2.4748666286468506], [59, 0.935412585735321], [60, 2.4748666286468506]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -2.4748666286468506], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -2.4748666286468506], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -0.5400605201721191], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -2.4748666286468506], [59, -2.4748666286468506], [60, -2.4748666286468506]], "response_length/mean": [[1, 1199.1875], [2, 1189.2421875], [3, 1103.634765625], [4, 1146.91796875], [5, 1106.484375], [6, 1122.3984375], [7, 1024.326171875], [8, 1005.466796875], [9, 955.92578125], [10, 927.234375], [11, 968.146484375], [12, 969.693359375], [13, 924.869140625], [14, 970.91796875], [15, 824.9140625], [16, 824.056640625], [17, 903.48828125], [18, 778.384765625], [19, 692.251953125], [20, 781.787109375], [21, 730.10546875], [22, 802.1640625], [23, 760.70703125], [24, 832.390625], [25, 729.435546875], [26, 687.03515625], [27, 733.537109375], [28, 820.443359375], [29, 738.21484375], [30, 790.453125], [31, 716.841796875], [32, 759.625], [33, 697.05078125], [34, 670.263671875], [35, 669.365234375], [36, 698.58984375], [37, 656.333984375], [38, 576.271484375], [39, 597.576171875], [40, 612.33984375], [41, 567.482421875], [42, 597.671875], [43, 794.65625], [44, 615.697265625], [45, 654.9375], [46, 616.998046875], [47, 630.71484375], [48, 501.970703125], [49, 593.357421875], [50, 555.4609375], [51, 629.896484375], [52, 682.703125], [53, 585.7578125], [54, 543.181640625], [55, 518.97265625], [56, 559.751953125], [57, 592.84765625], [58, 532.587890625], [59, 578.16015625], [60, 569.666015625]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length/min": [[1, 251.0], [2, 374.0], [3, 270.0], [4, 326.0], [5, 302.0], [6, 280.0], [7, 294.0], [8, 239.0], [9, 295.0], [10, 269.0], [11, 295.0], [12, 290.0], [13, 193.0], [14, 189.0], [15, 240.0], [16, 264.0], [17, 276.0], [18, 281.0], [19, 230.0], [20, 310.0], [21, 207.0], [22, 194.0], [23, 249.0], [24, 240.0], [25, 269.0], [26, 260.0], [27, 204.0], [28, 229.0], [29, 281.0], [30, 170.0], [31, 225.0], [32, 263.0], [33, 213.0], [34, 197.0], [35, 242.0], [36, 262.0], [37, 221.0], [38, 214.0], [39, 149.0], [40, 179.0], [41, 209.0], [42, 188.0], [43, 188.0], [44, 202.0], [45, 226.0], [46, 174.0], [47, 197.0], [48, 153.0], [49, 176.0], [50, 189.0], [51, 212.0], [52, 211.0], [53, 167.0], [54, 200.0], [55, 205.0], [56, 179.0], [57, 200.0], [58, 142.0], [59, 173.0], [60, 165.0]], "response_length/clip_ratio": [[1, 0.1640625], [2, 0.171875], [3, 0.111328125], [4, 0.173828125], [5, 0.1328125], [6, 0.17578125], [7, 0.12890625], [8, 0.08203125], [9, 0.140625], [10, 0.09375], [11, 0.140625], [12, 0.123046875], [13, 0.1015625], [14, 0.1796875], [15, 0.048828125], [16, 0.078125], [17, 0.10546875], [18, 0.0859375], [19, 0.046875], [20, 0.072265625], [21, 0.064453125], [22, 0.0703125], [23, 0.05859375], [24, 0.099609375], [25, 0.03515625], [26, 0.03125], [27, 0.029296875], [28, 0.111328125], [29, 0.044921875], [30, 0.095703125], [31, 0.0078125], [32, 0.09765625], [33, 0.06640625], [34, 0.03125], [35, 0.056640625], [36, 0.06640625], [37, 0.041015625], [38, 0.017578125], [39, 0.021484375], [40, 0.033203125], [41, 0.001953125], [42, 0.01953125], [43, 0.091796875], [44, 0.0390625], [45, 0.0546875], [46, 0.044921875], [47, 0.037109375], [48, 0.009765625], [49, 0.029296875], [50, 0.025390625], [51, 0.025390625], [52, 0.033203125], [53, 0.05078125], [54, 0.001953125], [55, 0.015625], [56, 0.01953125], [57, 0.04296875], [58, 0.005859375], [59, 0.025390625], [60, 0.025390625]], "response_length_non_aborted/mean": [[1, 1199.1875], [2, 1189.2421875], [3, 1103.634765625], [4, 1146.91796875], [5, 1106.484375], [6, 1122.3984375], [7, 1024.326171875], [8, 1005.466796875], [9, 955.92578125], [10, 927.234375], [11, 968.146484375], [12, 969.693359375], [13, 924.869140625], [14, 970.91796875], [15, 824.9140625], [16, 824.056640625], [17, 903.48828125], [18, 778.384765625], [19, 692.251953125], [20, 781.787109375], [21, 730.10546875], [22, 802.1640625], [23, 760.70703125], [24, 832.390625], [25, 729.435546875], [26, 687.03515625], [27, 733.537109375], [28, 820.443359375], [29, 738.21484375], [30, 790.453125], [31, 716.841796875], [32, 759.625], [33, 697.05078125], [34, 670.263671875], [35, 669.365234375], [36, 698.58984375], [37, 656.333984375], [38, 576.271484375], [39, 597.576171875], [40, 612.33984375], [41, 567.482421875], [42, 597.671875], [43, 794.65625], [44, 615.697265625], [45, 654.9375], [46, 616.998046875], [47, 630.71484375], [48, 501.970703125], [49, 593.357421875], [50, 555.4609375], [51, 629.896484375], [52, 682.703125], [53, 585.7578125], [54, 543.181640625], [55, 518.97265625], [56, 559.751953125], [57, 592.84765625], [58, 532.587890625], [59, 578.16015625], [60, 569.666015625]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length_non_aborted/min": [[1, 251.0], [2, 374.0], [3, 270.0], [4, 326.0], [5, 302.0], [6, 280.0], [7, 294.0], [8, 239.0], [9, 295.0], [10, 269.0], [11, 295.0], [12, 290.0], [13, 193.0], [14, 189.0], [15, 240.0], [16, 264.0], [17, 276.0], [18, 281.0], [19, 230.0], [20, 310.0], [21, 207.0], [22, 194.0], [23, 249.0], [24, 240.0], [25, 269.0], [26, 260.0], [27, 204.0], [28, 229.0], [29, 281.0], [30, 170.0], [31, 225.0], [32, 263.0], [33, 213.0], [34, 197.0], [35, 242.0], [36, 262.0], [37, 221.0], [38, 214.0], [39, 149.0], [40, 179.0], [41, 209.0], [42, 188.0], [43, 188.0], [44, 202.0], [45, 226.0], [46, 174.0], [47, 197.0], [48, 153.0], [49, 176.0], [50, 189.0], [51, 212.0], [52, 211.0], [53, 167.0], [54, 200.0], [55, 205.0], [56, 179.0], [57, 200.0], [58, 142.0], [59, 173.0], [60, 165.0]], "response_length_non_aborted/clip_ratio": [[1, 0.1640625], [2, 0.171875], [3, 0.111328125], [4, 0.173828125], [5, 0.1328125], [6, 0.17578125], [7, 0.12890625], [8, 0.08203125], [9, 0.140625], [10, 0.09375], [11, 0.140625], [12, 0.123046875], [13, 0.1015625], [14, 0.1796875], [15, 0.048828125], [16, 0.078125], [17, 0.10546875], [18, 0.0859375], [19, 0.046875], [20, 0.072265625], [21, 0.064453125], [22, 0.0703125], [23, 0.05859375], [24, 0.099609375], [25, 0.03515625], [26, 0.03125], [27, 0.029296875], [28, 0.111328125], [29, 0.044921875], [30, 0.095703125], [31, 0.0078125], [32, 0.09765625], [33, 0.06640625], [34, 0.03125], [35, 0.056640625], [36, 0.06640625], [37, 0.041015625], [38, 0.017578125], [39, 0.021484375], [40, 0.033203125], [41, 0.001953125], [42, 0.01953125], [43, 0.091796875], [44, 0.0390625], [45, 0.0546875], [46, 0.044921875], [47, 0.037109375], [48, 0.009765625], [49, 0.029296875], [50, 0.025390625], [51, 0.025390625], [52, 0.033203125], [53, 0.05078125], [54, 0.001953125], [55, 0.015625], [56, 0.01953125], [57, 0.04296875], [58, 0.005859375], [59, 0.025390625], [60, 0.025390625]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125], [31, 79.046875], [32, 83.984375], [33, 79.484375], [34, 87.15625], [35, 84.78125], [36, 81.734375], [37, 84.265625], [38, 83.96875], [39, 83.90625], [40, 81.96875], [41, 84.65625], [42, 82.375], [43, 82.640625], [44, 82.859375], [45, 78.4375], [46, 83.703125], [47, 78.453125], [48, 79.4375], [49, 81.515625], [50, 79.859375], [51, 84.234375], [52, 86.640625], [53, 81.5625], [54, 83.375], [55, 82.015625], [56, 83.890625], [57, 82.28125], [58, 84.21875], [59, 84.578125], [60, 80.84375]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0], [31, 146.0], [32, 139.0], [33, 121.0], [34, 151.0], [35, 147.0], [36, 133.0], [37, 144.0], [38, 152.0], [39, 175.0], [40, 159.0], [41, 151.0], [42, 160.0], [43, 185.0], [44, 152.0], [45, 121.0], [46, 180.0], [47, 133.0], [48, 147.0], [49, 149.0], [50, 150.0], [51, 129.0], [52, 149.0], [53, 153.0], [54, 157.0], [55, 173.0], [56, 170.0], [57, 159.0], [58, 168.0], [59, 141.0], [60, 128.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0], [31, 46.0], [32, 50.0], [33, 45.0], [34, 45.0], [35, 46.0], [36, 48.0], [37, 48.0], [38, 49.0], [39, 54.0], [40, 51.0], [41, 48.0], [42, 50.0], [43, 49.0], [44, 55.0], [45, 49.0], [46, 43.0], [47, 48.0], [48, 49.0], [49, 52.0], [50, 54.0], [51, 52.0], [52, 58.0], [53, 49.0], [54, 54.0], [55, 51.0], [56, 48.0], [57, 47.0], [58, 52.0], [59, 52.0], [60, 54.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625], [33, 0.03125], [34, 0.015625], [35, 0.015625], [36, 0.015625], [37, 0.015625], [38, 0.015625], [39, 0.015625], [40, 0.015625], [41, 0.015625], [42, 0.015625], [43, 0.015625], [44, 0.015625], [45, 0.015625], [46, 0.015625], [47, 0.015625], [48, 0.015625], [49, 0.015625], [50, 0.015625], [51, 0.015625], [52, 0.015625], [53, 0.015625], [54, 0.015625], [55, 0.015625], [56, 0.015625], [57, 0.015625], [58, 0.015625], [59, 0.015625], [60, 0.015625]], "timing_s/gen": [[1, 22.152101516723633], [2, 20.140714645385742], [3, 20.138362884521484], [4, 20.142925262451172], [5, 20.14800453186035], [6, 20.144161224365234], [7, 18.145793914794922], [8, 18.142662048339844], [9, 18.143407821655273], [10, 16.140024185180664], [11, 18.14419937133789], [12, 18.146930694580078], [13, 18.141626358032227], [14, 18.14710807800293], [15, 16.203039169311523], [16, 16.140073776245117], [17, 16.38620376586914], [18, 16.146276473999023], [19, 14.561906814575195], [20, 14.131902694702148], [21, 14.14361572265625], [22, 16.14362907409668], [23, 14.132410049438477], [24, 14.132135391235352], [25, 14.133322715759277], [26, 14.142621040344238], [27, 14.141449928283691], [28, 16.14545249938965], [29, 14.145853042602539], [30, 16.17853546142578], [31, 14.143689155578613], [32, 14.145567893981934], [33, 14.145366668701172], [34, 14.146334648132324], [35, 14.144248962402344], [36, 14.1443452835083], [37, 14.142471313476562], [38, 12.154525756835938], [39, 12.135598182678223], [40, 12.22439956665039], [41, 12.149811744689941], [42, 12.136148452758789], [43, 16.395578384399414], [44, 12.295733451843262], [45, 14.138381004333496], [46, 14.148734092712402], [47, 16.151813507080078], [48, 12.433366775512695], [49, 14.14647388458252], [50, 14.151727676391602], [51, 14.139286041259766], [52, 14.139089584350586], [53, 12.32396125793457], [54, 12.135208129882812], [55, 12.141161918640137], [56, 12.139897346496582], [57, 14.200852394104004], [58, 12.134284973144531], [59, 12.133716583251953], [60, 14.141172409057617]], "timing_s/old_log_prob": [[1, 10.30868911743164], [2, 9.569891929626465], [3, 8.69917106628418], [4, 9.365814208984375], [5, 9.132223129272461], [6, 8.83137321472168], [7, 8.99498462677002], [8, 8.578374862670898], [9, 8.183384895324707], [10, 8.04499626159668], [11, 8.540284156799316], [12, 8.29516315460205], [13, 8.117050170898438], [14, 8.429518699645996], [15, 8.0215482711792], [16, 7.80929708480835], [17, 8.250239372253418], [18, 7.503132343292236], [19, 7.345512866973877], [20, 7.499581336975098], [21, 7.332353115081787], [22, 7.921440601348877], [23, 7.523383140563965], [24, 7.920883655548096], [25, 7.318234443664551], [26, 7.213662147521973], [27, 7.423300266265869], [28, 7.800286769866943], [29, 7.212653160095215], [30, 8.001254081726074], [31, 7.058371543884277], [32, 7.368979454040527], [33, 7.525180339813232], [34, 7.0105977058410645], [35, 6.9943060874938965], [36, 7.16140079498291], [37, 7.148778438568115], [38, 6.836492538452148], [39, 7.037147045135498], [40, 6.748204231262207], [41, 7.07572078704834], [42, 6.9217610359191895], [43, 7.767822742462158], [44, 6.8304219245910645], [45, 7.035511016845703], [46, 6.961359977722168], [47, 6.865473747253418], [48, 6.435220718383789], [49, 6.954206466674805], [50, 6.732822418212891], [51, 7.189650535583496], [52, 7.435155391693115], [53, 6.799198150634766], [54, 7.20576286315918], [55, 6.55417537689209], [56, 6.886392116546631], [57, 6.837686061859131], [58, 6.579069137573242], [59, 6.6050190925598145], [60, 6.644620418548584]], "timing_s/ref": [[1, 9.574163436889648], [2, 9.44294261932373], [3, 8.951748847961426], [4, 9.240530014038086], [5, 8.962075233459473], [6, 9.070235252380371], [7, 8.595792770385742], [8, 8.49057388305664], [9, 8.400189399719238], [10, 8.135753631591797], [11, 8.329532623291016], [12, 8.705342292785645], [13, 7.961871147155762], [14, 8.407959938049316], [15, 7.449770450592041], [16, 7.607576370239258], [17, 8.451601028442383], [18, 7.254476547241211], [19, 6.838996410369873], [20, 7.288065433502197], [21, 7.055025100708008], [22, 7.381378650665283], [23, 7.131917953491211], [24, 7.5508503913879395], [25, 7.513376235961914], [26, 6.725094795227051], [27, 7.130610466003418], [28, 7.514895915985107], [29, 6.986144542694092], [30, 7.343839645385742], [31, 6.816967010498047], [32, 7.1803998947143555], [33, 6.8987650871276855], [34, 6.6396918296813965], [35, 6.696406364440918], [36, 6.80657434463501], [37, 6.627248287200928], [38, 6.1611785888671875], [39, 6.336738109588623], [40, 6.346264839172363], [41, 6.119538307189941], [42, 6.454334259033203], [43, 7.504831314086914], [44, 6.41848087310791], [45, 6.587729454040527], [46, 6.885834693908691], [47, 6.48755407333374], [48, 5.835919380187988], [49, 6.254908561706543], [50, 6.1529693603515625], [51, 6.680911540985107], [52, 6.807827949523926], [53, 6.414563179016113], [54, 6.091979503631592], [55, 6.013179779052734], [56, 6.17273473739624], [57, 6.289340496063232], [58, 6.070896625518799], [59, 6.154975891113281], [60, 6.174025535583496]], "timing_s/adv": [[1, 0.1700548529624939], [2, 0.16867293417453766], [3, 0.17233538627624512], [4, 0.6475806832313538], [5, 0.17821680009365082], [6, 0.17557519674301147], [7, 0.17925402522087097], [8, 0.17417021095752716], [9, 0.1723109930753708], [10, 0.17424242198467255], [11, 0.17132285237312317], [12, 0.17425286769866943], [13, 0.18008972704410553], [14, 0.18660755455493927], [15, 0.1724361777305603], [16, 0.1690831482410431], [17, 0.19535866379737854], [18, 0.17588505148887634], [19, 0.17059974372386932], [20, 0.16961343586444855], [21, 0.17733141779899597], [22, 0.6194953322410583], [23, 0.19036848843097687], [24, 0.16950038075447083], [25, 0.1694803088903427], [26, 0.1701914221048355], [27, 0.16898755729198456], [28, 0.17408514022827148], [29, 0.16820617020130157], [30, 0.6174213886260986], [31, 0.17107273638248444], [32, 0.1792546957731247], [33, 0.17475229501724243], [34, 0.17731621861457825], [35, 0.17625771462917328], [36, 0.16808180510997772], [37, 0.17373237013816833], [38, 0.6220203638076782], [39, 0.18033748865127563], [40, 0.17778503894805908], [41, 0.20208986103534698], [42, 0.19913187623023987], [43, 0.17534857988357544], [44, 0.16786403954029083], [45, 0.17000703513622284], [46, 0.18363724648952484], [47, 0.16670583188533783], [48, 0.18997304141521454], [49, 0.16747739911079407], [50, 0.1668691635131836], [51, 0.6769167184829712], [52, 0.29008716344833374], [53, 0.17644624412059784], [54, 0.16773363947868347], [55, 0.17520269751548767], [56, 0.17844530940055847], [57, 0.17717887461185455], [58, 0.1796017289161682], [59, 0.6269803643226624], [60, 0.1680198460817337]], "timing_s/update_actor": [[1, 29.403799057006836], [2, 27.121938705444336], [3, 26.80147933959961], [4, 27.340721130371094], [5, 26.11836814880371], [6, 26.950923919677734], [7, 27.598764419555664], [8, 26.412322998046875], [9, 26.626482009887695], [10, 25.054107666015625], [11, 25.157535552978516], [12, 25.937829971313477], [13, 25.513259887695312], [14, 26.746129989624023], [15, 24.555889129638672], [16, 24.895544052124023], [17, 25.590660095214844], [18, 24.984987258911133], [19, 23.141408920288086], [20, 24.898815155029297], [21, 24.587675094604492], [22, 25.014371871948242], [23, 24.510543823242188], [24, 24.761613845825195], [25, 23.995262145996094], [26, 23.69261932373047], [27, 24.54629135131836], [28, 24.919984817504883], [29, 23.55001449584961], [30, 24.734542846679688], [31, 23.62261390686035], [32, 24.292043685913086], [33, 23.782283782958984], [34, 23.354801177978516], [35, 23.536895751953125], [36, 24.116992950439453], [37, 23.240325927734375], [38, 23.000667572021484], [39, 23.383121490478516], [40, 23.58635711669922], [41, 23.111146926879883], [42, 23.617361068725586], [43, 24.906221389770508], [44, 23.663169860839844], [45, 22.93553352355957], [46, 23.15119171142578], [47, 23.45901107788086], [48, 22.12604331970215], [49, 22.81772804260254], [50, 23.06644058227539], [51, 23.79296112060547], [52, 23.16350555419922], [53, 23.455608367919922], [54, 22.8414249420166], [55, 22.600948333740234], [56, 23.53209686279297], [57, 23.45295524597168], [58, 22.32776641845703], [59, 23.04722023010254], [60, 23.004491806030273]], "timing_s/update_weights": [[1, 3.1592350006103516], [2, 3.187985897064209], [3, 3.3830416202545166], [4, 3.331380605697632], [5, 3.156918525695801], [6, 3.3633999824523926], [7, 3.326160430908203], [8, 3.202892303466797], [9, 3.1784017086029053], [10, 3.090568780899048], [11, 3.3058881759643555], [12, 3.2552413940429688], [13, 3.2398149967193604], [14, 3.49409818649292], [15, 3.1926939487457275], [16, 3.2091197967529297], [17, 3.438641309738159], [18, 3.1846375465393066], [19, 3.6204771995544434], [20, 3.3063206672668457], [21, 5.504232406616211], [22, 3.1579103469848633], [23, 3.123202085494995], [24, 3.0951039791107178], [25, 3.1316940784454346], [26, 3.3074634075164795], [27, 3.5341293811798096], [28, 3.136350631713867], [29, 3.2033324241638184], [30, 3.0679333209991455], [31, 3.111564874649048], [32, 3.249819755554199], [33, 3.238121271133423], [34, 3.1914660930633545], [35, 3.1258153915405273], [36, 3.2077877521514893], [37, 3.1189072132110596], [38, 3.247535228729248], [39, 3.114260196685791], [40, 3.1660544872283936], [41, 3.131809711456299], [42, 3.114428997039795], [43, 3.321573257446289], [44, 3.186803102493286], [45, 3.2628023624420166], [46, 3.3672423362731934], [47, 3.1522445678710938], [48, 3.6047987937927246], [49, 3.228184223175049], [50, 3.1888039112091064], [51, 3.823751926422119], [52, 3.257417917251587], [53, 6.957307815551758], [54, 3.0953030586242676], [55, 3.4255969524383545], [56, 3.152332067489624], [57, 3.143106698989868], [58, 3.230421781539917], [59, 3.4856784343719482], [60, 3.486400842666626]], "timing_s/step": [[1, 75.07264709472656], [2, 69.72936248779297], [3, 68.2614517211914], [4, 70.16820526123047], [5, 67.79610443115234], [6, 68.63484191894531], [7, 66.93927001953125], [8, 65.1017074584961], [9, 64.80360412597656], [10, 60.73567199707031], [11, 63.76148986816406], [12, 64.62200927734375], [13, 63.251914978027344], [14, 65.5086441040039], [15, 59.6989860534668], [16, 59.92795944213867], [17, 62.41999435424805], [18, 59.346038818359375], [19, 55.77602767944336], [20, 57.406742095947266], [21, 58.905731201171875], [22, 60.33595657348633], [23, 56.70917510986328], [24, 57.737674713134766], [25, 56.36148452758789], [26, 55.34743881225586], [27, 57.04570388793945], [28, 60.247684478759766], [29, 55.383827209472656], [30, 60.04182052612305], [31, 55.0210075378418], [32, 56.97686767578125], [33, 55.8669548034668], [34, 54.61785125732422], [35, 54.77627182006836], [36, 55.70551300048828], [37, 54.546653747558594], [38, 52.12373352050781], [39, 52.289100646972656], [40, 52.3483772277832], [41, 51.894287109375], [42, 52.549503326416016], [43, 60.183738708496094], [44, 52.660606384277344], [45, 54.23029708862305], [46, 54.799217224121094], [47, 56.379600524902344], [48, 50.720550537109375], [49, 53.673648834228516], [50, 53.55864334106445], [51, 56.40678787231445], [52, 55.192039489746094], [53, 56.22368240356445], [54, 51.635902404785156], [55, 51.01874542236328], [56, 52.165374755859375], [57, 54.20354461669922], [58, 50.62099838256836], [59, 52.151817321777344], [60, 53.715553283691406]], "timing_per_token_ms/update_actor": [[1, 0.04466218873858452], [2, 0.041646867990493774], [3, 0.04417168349027634], [4, 0.043115053325891495], [5, 0.04287322238087654], [6, 0.04358480125665665], [7, 0.04877287149429321], [8, 0.04733128100633621], [9, 0.050058625638484955], [10, 0.04849357530474663], [11, 0.046830594539642334], [12, 0.0480341762304306], [13, 0.049521367996931076], [14, 0.049580737948417664], [15, 0.052824266254901886], [16, 0.05326149985194206], [17, 0.050407662987709045], [18, 0.056794773787260056], [19, 0.05877138674259186], [20, 0.0564718060195446], [21, 0.05915988236665726], [22, 0.05549229308962822], [23, 0.056606072932481766], [24, 0.05259029194712639], [25, 0.05741056427359581], [26, 0.06006251275539398], [27, 0.05845760554075241], [28, 0.05382065102458], [29, 0.05600665137171745], [30, 0.05538609251379967], [31, 0.0579703189432621], [32, 0.056240957230329514], [33, 0.05981670320034027], [34, 0.060223985463380814], [35, 0.060956988483667374], [36, 0.0603640154004097], [37, 0.06128988042473793], [38, 0.06804066151380539], [39, 0.06701590120792389], [40, 0.06634961068630219], [41, 0.06921681016683578], [42, 0.06783011555671692], [43, 0.05544869229197502], [44, 0.0661608949303627], [45, 0.061081934720277786], [46, 0.06453131884336472], [47, 0.06460864096879959], [48, 0.07432803511619568], [49, 0.06603594124317169], [50, 0.0709116980433464], [51, 0.06507298350334167], [52, 0.0588049478828907], [53, 0.06865029036998749], [54, 0.0712021142244339], [55, 0.07344981282949448], [56, 0.07140783965587616], [57, 0.06784860789775848], [58, 0.07070111483335495], [59, 0.06792138516902924], [60, 0.06906989961862564]], "timing_per_token_ms/adv": [[1, 0.00025830071535892785], [2, 0.00025900432956404984], [3, 0.00028402701718732715], [4, 0.001021204749122262], [5, 0.0002925423323176801], [6, 0.00028393868706189096], [7, 0.0003167798859067261], [8, 0.0003121156769338995], [9, 0.0003239500802010298], [10, 0.00033725559478625655], [11, 0.0003189164272043854], [12, 0.00032269826624542475], [13, 0.0003495550772640854], [14, 0.0003459244326222688], [15, 0.00037094217259436846], [16, 0.00036173631087876856], [17, 0.00038481122464872897], [18, 0.0003998141910415143], [19, 0.0004332658718340099], [20, 0.0003846920735668391], [21, 0.00042667335947044194], [22, 0.0013742985902354121], [23, 0.000439648050814867], [24, 0.00035999572719447315], [25, 0.0004054950550198555], [26, 0.00043144761002622545], [27, 0.00040244811680167913], [28, 0.00037597838672809303], [29, 0.00040002798778004944], [30, 0.0013825425412505865], [31, 0.0004198155365884304], [32, 0.0004150106105953455], [33, 0.0004395332944113761], [34, 0.00045723741641268134], [35, 0.00045648071682080626], [36, 0.00042070302879437804], [37, 0.0004581707180477679], [38, 0.0018400627886876464], [39, 0.0005168462521396577], [40, 0.0005001182435080409], [41, 0.0006052497774362564], [42, 0.0005719156470149755], [43, 0.0003903783217538148], [44, 0.0004693383816629648], [45, 0.00045276290620677173], [46, 0.0005118679837323725], [47, 0.0004591258184518665], [48, 0.0006381765706464648], [49, 0.00048469009925611317], [50, 0.0005129952915012836], [51, 0.0018513455288484693], [52, 0.0007364412886090577], [53, 0.0005164260510355234], [54, 0.0005228653899393976], [55, 0.000569383439142257], [56, 0.000541489920578897], [57, 0.0005125724710524082], [58, 0.0005687108496204019], [59, 0.0018477444536983967], [60, 0.000504471710883081]], "timing_per_token_ms/gen": [[1, 0.0360792800784111], [2, 0.03307764604687691], [3, 0.03563927114009857], [4, 0.034302063286304474], [5, 0.03556450828909874], [6, 0.035053566098213196], [7, 0.03459933400154114], [8, 0.0352422259747982], [9, 0.03707018494606018], [10, 0.033997323364019394], [11, 0.03660384938120842], [12, 0.036550961434841156], [13, 0.038311220705509186], [14, 0.03650521859526634], [15, 0.038363464176654816], [16, 0.03825414553284645], [17, 0.03542304411530495], [18, 0.040514275431632996], [19, 0.041085075587034225], [20, 0.035305485129356384], [21, 0.037835970520973206], [22, 0.03930682688951492], [23, 0.036285143345594406], [24, 0.03315970301628113], [25, 0.03784316033124924], [26, 0.040205083787441254], [27, 0.03765320032835007], [28, 0.038435421884059906], [29, 0.03742625564336777], [30, 0.039975427091121674], [31, 0.03853624686598778], [32, 0.0363706611096859], [33, 0.03963508829474449], [34, 0.041221924126148224], [35, 0.04127116873860359], [36, 0.039544910192489624], [37, 0.042085301131010056], [38, 0.04119466245174408], [39, 0.0396641306579113], [40, 0.038991060107946396], [41, 0.04181645065546036], [42, 0.03965957835316658], [43, 0.04029744490981102], [44, 0.03900472819805145], [45, 0.04216284304857254], [46, 0.04478822275996208], [47, 0.05001707002520561], [48, 0.04837716743350029], [49, 0.04656524211168289], [50, 0.049760643392801285], [51, 0.04384179785847664], [52, 0.04045009985566139], [53, 0.04109247028827667], [54, 0.043634720146656036], [55, 0.04569259285926819], [56, 0.0423593632876873], [57, 0.046784430742263794], [58, 0.04449927806854248], [59, 0.040989793837070465], [60, 0.04848363250494003]], "timing_per_token_ms/ref": [[1, 0.014542443677783012], [2, 0.014500032179057598], [3, 0.014753432944417], [4, 0.014571888372302055], [5, 0.014711220748722553], [6, 0.014668307267129421], [7, 0.015190589241683483], [8, 0.015215236693620682], [9, 0.015792621299624443], [10, 0.0157471876591444], [11, 0.015505371615290642], [12, 0.01612139120697975], [13, 0.015454032458364964], [14, 0.015586286783218384], [15, 0.016025835648179054], [16, 0.016275640577077866], [17, 0.016647692769765854], [18, 0.01649055816233158], [19, 0.017368746921420097], [20, 0.016529710963368416], [21, 0.01697494648396969], [22, 0.016374971717596054], [23, 0.01647086627781391], [24, 0.016036977991461754], [25, 0.017976347357034683], [26, 0.017048604786396027], [27, 0.01698172651231289], [28, 0.016230210661888123], [29, 0.016614452004432678], [30, 0.016444474458694458], [31, 0.01672895811498165], [32, 0.01662406697869301], [33, 0.017351629212498665], [34, 0.01712147705256939], [35, 0.01734267733991146], [36, 0.017036624252796173], [37, 0.017477519810199738], [38, 0.0182260200381279], [39, 0.01816105656325817], [40, 0.017852362245321274], [41, 0.018327731639146805], [42, 0.018537135794758797], [43, 0.016707995906472206], [44, 0.017945710569620132], [45, 0.017544448375701904], [46, 0.019193483516573906], [47, 0.017867423593997955], [48, 0.019604608416557312], [49, 0.018102098256349564], [50, 0.018915684893727303], [51, 0.018272079527378082], [52, 0.017282962799072266], [53, 0.018774257972836494], [54, 0.018990138545632362], [55, 0.019541963934898376], [56, 0.01873108372092247], [57, 0.01819484867155552], [58, 0.019223559647798538], [59, 0.01813904196023941], [60, 0.01853722147643566]], "perf/total_num_tokens": [[1, 658360.0], [2, 651236.0], [3, 606757.0], [4, 634134.0], [5, 609200.0], [6, 618356.0], [7, 565863.0], [8, 558031.0], [9, 531906.0], [10, 516648.0], [11, 537203.0], [12, 539987.0], [13, 515197.0], [14, 539446.0], [15, 464860.0], [16, 467421.0], [17, 507674.0], [18, 439917.0], [19, 393753.0], [20, 440907.0], [21, 415614.0], [22, 450772.0], [23, 433002.0], [24, 470840.0], [25, 417959.0], [26, 394466.0], [27, 419899.0], [28, 463019.0], [29, 420486.0], [30, 446584.0], [31, 407495.0], [32, 431928.0], [33, 397586.0], [34, 387799.0], [35, 386123.0], [36, 399526.0], [37, 379187.0], [38, 338043.0], [39, 348919.0], [40, 355486.0], [41, 333895.0], [42, 348184.0], [43, 449176.0], [44, 357661.0], [45, 375488.0], [46, 358759.0], [47, 363094.0], [48, 297681.0], [49, 345535.0], [50, 325284.0], [51, 365635.0], [52, 393904.0], [53, 341668.0], [54, 320797.0], [55, 307706.0], [56, 329545.0], [57, 345666.0], [58, 315805.0], [59, 339322.0], [60, 333061.0]], "perf/time_per_step": [[1, 75.07264709472656], [2, 69.72936248779297], [3, 68.2614517211914], [4, 70.16820526123047], [5, 67.79610443115234], [6, 68.63484191894531], [7, 66.93927001953125], [8, 65.1017074584961], [9, 64.80360412597656], [10, 60.73567199707031], [11, 63.76148986816406], [12, 64.62200927734375], [13, 63.251914978027344], [14, 65.5086441040039], [15, 59.6989860534668], [16, 59.92795944213867], [17, 62.41999435424805], [18, 59.346038818359375], [19, 55.77602767944336], [20, 57.406742095947266], [21, 58.905731201171875], [22, 60.33595657348633], [23, 56.70917510986328], [24, 57.737674713134766], [25, 56.36148452758789], [26, 55.34743881225586], [27, 57.04570388793945], [28, 60.247684478759766], [29, 55.383827209472656], [30, 60.04182052612305], [31, 55.0210075378418], [32, 56.97686767578125], [33, 55.8669548034668], [34, 54.61785125732422], [35, 54.77627182006836], [36, 55.70551300048828], [37, 54.546653747558594], [38, 52.12373352050781], [39, 52.289100646972656], [40, 52.3483772277832], [41, 51.894287109375], [42, 52.549503326416016], [43, 60.183738708496094], [44, 52.660606384277344], [45, 54.23029708862305], [46, 54.799217224121094], [47, 56.379600524902344], [48, 50.720550537109375], [49, 53.673648834228516], [50, 53.55864334106445], [51, 56.40678787231445], [52, 55.192039489746094], [53, 56.22368240356445], [54, 51.635902404785156], [55, 51.01874542236328], [56, 52.165374755859375], [57, 54.20354461669922], [58, 50.62099838256836], [59, 52.151817321777344], [60, 53.715553283691406]], "perf/throughput": [[1, 4384.8193359375], [2, 4669.73974609375], [3, 4444.36083984375], [4, 4518.6708984375], [5, 4492.88330078125], [6, 4504.68017578125], [7, 4226.689453125], [8, 4285.83984375], [9, 4103.984375], [10, 4253.25], [11, 4212.59765625], [12, 4178.04248046875], [13, 4072.580078125], [14, 4117.36474609375], [15, 3893.365966796875], [16, 3899.857421875], [17, 4066.59765625], [18, 3706.3720703125], [19, 3529.76904296875], [20, 3840.202392578125], [21, 3527.7890625], [22, 3735.51708984375], [23, 3817.741943359375], [24, 4077.4072265625], [25, 3707.84228515625], [26, 3563.54345703125], [27, 3680.37353515625], [28, 3842.629150390625], [29, 3796.1083984375], [30, 3718.941162109375], [31, 3703.08544921875], [32, 3790.38037109375], [33, 3558.328857421875], [34, 3550.112060546875], [35, 3524.546142578125], [36, 3586.054443359375], [37, 3475.80419921875], [38, 3242.697509765625], [39, 3336.441162109375], [40, 3395.386962890625], [41, 3217.06884765625], [42, 3312.914306640625], [43, 3731.70556640625], [44, 3395.906494140625], [45, 3461.97607421875], [46, 3273.395263671875], [47, 3220.0830078125], [48, 2934.5205078125], [49, 3218.851318359375], [50, 3036.708740234375], [51, 3241.054931640625], [52, 3568.485595703125], [53, 3038.470458984375], [54, 3106.3369140625], [55, 3015.6171875], [56, 3158.656494140625], [57, 3188.59228515625], [58, 3119.308349609375], [59, 3253.21337890625], [60, 3100.228515625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "timing_s/testing": [[60, 30.13914680480957]]}, "gsm8k_mxfp8": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.3358604907989502], [60, 0.9393479824066162]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.3358604907989502], [60, 0.9393479824066162]], "val-aux/num_turns/min": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [60, 2.0]], "global_seqlen/min": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "global_seqlen/max": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "global_seqlen/balanced_min": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "global_seqlen/balanced_max": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "global_seqlen/mean": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "actor/entropy": [[1, 0.17127566039562225], [2, 0.16561730206012726], [3, 0.15814019739627838], [4, 0.17454813420772552], [5, 0.17342297732830048], [6, 0.18068426847457886], [7, 0.17239904403686523], [8, 0.16166582703590393], [9, 0.17917901277542114], [10, 0.16581837832927704], [11, 0.18527376651763916], [12, 0.17557159066200256], [13, 0.17828157544136047], [14, 0.19755852222442627], [15, 0.1470874547958374], [16, 0.16037523746490479], [17, 0.17716437578201294], [18, 0.16836145520210266], [19, 0.14666351675987244], [20, 0.1652136892080307], [21, 0.15153352916240692], [22, 0.15682199597358704], [23, 0.16077691316604614], [24, 0.17307542264461517], [25, 0.15361899137496948], [26, 0.1372898519039154], [27, 0.15477211773395538], [28, 0.1820455938577652], [29, 0.15066097676753998], [30, 0.17276319861412048], [31, 0.1397339403629303], [32, 0.14777109026908875], [33, 0.15292787551879883], [34, 0.13385801017284393], [35, 0.13811036944389343], [36, 0.1526237577199936], [37, 0.14014124870300293], [38, 0.1207977756857872], [39, 0.1260496824979782], [40, 0.1352214217185974], [41, 0.11809626966714859], [42, 0.13865283131599426], [43, 0.17718835175037384], [44, 0.14871342480182648], [45, 0.17228998243808746], [46, 0.14969263970851898], [47, 0.16304296255111694], [48, 0.12984776496887207], [49, 0.15293875336647034], [50, 0.14317098259925842], [51, 0.15136930346488953], [52, 0.16174101829528809], [53, 0.17389488220214844], [54, 0.14927347004413605], [55, 0.13053253293037415], [56, 0.16182667016983032], [57, 0.16404859721660614], [58, 0.15397211909294128], [59, 0.16580554842948914], [60, 0.1649072915315628]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9738499522209167], [2, 0.9819554686546326], [3, 0.8715441226959229], [4, 0.9345807433128357], [5, 0.9949005842208862], [6, 0.9520213007926941], [7, 0.9582867622375488], [8, 0.9429540634155273], [9, 0.9764379858970642], [10, 0.9960261583328247], [11, 0.9907016158103943], [12, 0.9999954700469971], [13, 0.9847477674484253], [14, 0.9806780815124512], [15, 0.9918059706687927], [16, 0.9231002330780029], [17, 0.9629580974578857], [18, 0.9440216422080994], [19, 0.9944446086883545], [20, 0.9639949798583984], [21, 0.9947788119316101], [22, 0.9295967817306519], [23, 0.9666176438331604], [24, 0.9446413516998291], [25, 0.9672074317932129], [26, 0.9828318953514099], [27, 0.9415872097015381], [28, 0.993868887424469], [29, 0.9999537467956543], [30, 0.9998597502708435], [31, 0.8578197360038757], [32, 0.9439963698387146], [33, 0.9566236138343811], [34, 0.9580340385437012], [35, 0.9849428534507751], [36, 0.9704843163490295], [37, 0.8948295712471008], [38, 0.9630789160728455], [39, 0.9895598292350769], [40, 0.9958590865135193], [41, 0.8560829758644104], [42, 0.9100791215896606], [43, 0.9847297072410583], [44, 0.9968273043632507], [45, 0.9792435765266418], [46, 0.916784942150116], [47, 0.9770179986953735], [48, 0.9959297180175781], [49, 0.9980735182762146], [50, 0.9691047668457031], [51, 0.9849429130554199], [52, 0.886814296245575], [53, 0.8721838593482971], [54, 0.8868148922920227], [55, 0.9046403765678406], [56, 0.985840380191803], [57, 0.8482836484909058], [58, 0.9913771152496338], [59, 0.9025845527648926], [60, 0.947710394859314]], "training/rollout_probs_diff_mean": [[1, 0.014181393198668957], [2, 0.013999850489199162], [3, 0.013661171309649944], [4, 0.014681102707982063], [5, 0.014371899887919426], [6, 0.01488889567553997], [7, 0.01465636771172285], [8, 0.014583101496100426], [9, 0.015234478749334812], [10, 0.0146593376994133], [11, 0.015448767691850662], [12, 0.01496466901153326], [13, 0.014922339469194412], [14, 0.015481103211641312], [15, 0.014469524845480919], [16, 0.014183162711560726], [17, 0.015248540788888931], [18, 0.015200628899037838], [19, 0.014511993154883385], [20, 0.014645840972661972], [21, 0.015020250342786312], [22, 0.014371996745467186], [23, 0.01501956582069397], [24, 0.01541374996304512], [25, 0.0149653609842062], [26, 0.014760365709662437], [27, 0.015391012653708458], [28, 0.015338623896241188], [29, 0.01479237899184227], [30, 0.015382549725472927], [31, 0.014660689048469067], [32, 0.014631771482527256], [33, 0.015397323295474052], [34, 0.0147169204428792], [35, 0.015003909356892109], [36, 0.01469842903316021], [37, 0.014911660924553871], [38, 0.01452266238629818], [39, 0.01438343059271574], [40, 0.014586877077817917], [41, 0.014038251712918282], [42, 0.014319123700261116], [43, 0.015016474761068821], [44, 0.015036816708743572], [45, 0.015126930549740791], [46, 0.014510267414152622], [47, 0.014375614933669567], [48, 0.013676571659743786], [49, 0.014264138415455818], [50, 0.014234415255486965], [51, 0.013425033539533615], [52, 0.013945445418357849], [53, 0.014510834589600563], [54, 0.013643656857311726], [55, 0.01336971577256918], [56, 0.014407825656235218], [57, 0.013327404856681824], [58, 0.013858816586434841], [59, 0.014042269438505173], [60, 0.013376135379076004]], "training/rollout_probs_diff_std": [[1, 0.04101721942424774], [2, 0.04084886610507965], [3, 0.04079192876815796], [4, 0.04226279258728027], [5, 0.04118575155735016], [6, 0.0416811965405941], [7, 0.041704971343278885], [8, 0.042717162519693375], [9, 0.04309544339776039], [10, 0.042380768805742264], [11, 0.04264603555202484], [12, 0.042817238718271255], [13, 0.04155752435326576], [14, 0.04153779149055481], [15, 0.04357410967350006], [16, 0.04207313433289528], [17, 0.042955804616212845], [18, 0.04391852766275406], [19, 0.04410787299275398], [20, 0.04313419386744499], [21, 0.045033711940050125], [22, 0.043093957006931305], [23, 0.043613143265247345], [24, 0.04359673336148262], [25, 0.04510108754038811], [26, 0.045902930200099945], [27, 0.04576469212770462], [28, 0.04298451915383339], [29, 0.044592659920454025], [30, 0.043812353163957596], [31, 0.044763654470443726], [32, 0.04480880871415138], [33, 0.046149998903274536], [34, 0.04641616344451904], [35, 0.04712823033332825], [36, 0.044770751148462296], [37, 0.04591313377022743], [38, 0.04732944071292877], [39, 0.045889005064964294], [40, 0.04534712806344032], [41, 0.04531963914632797], [42, 0.04472607746720314], [43, 0.04286404326558113], [44, 0.04595201835036278], [45, 0.043445274233818054], [46, 0.04360054433345795], [47, 0.04132282733917236], [48, 0.04361386224627495], [49, 0.042565736919641495], [50, 0.0426742285490036], [51, 0.040359657257795334], [52, 0.040151532739400864], [53, 0.04046100378036499], [54, 0.04057314991950989], [55, 0.04112286865711212], [56, 0.04162602871656418], [57, 0.03887617960572243], [58, 0.04053989052772522], [59, 0.04040083289146423], [60, 0.038764454424381256]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9790517091751099], [2, 0.9797114133834839], [3, 0.9791314601898193], [4, 0.9786713719367981], [5, 0.9792980551719666], [6, 0.9796661138534546], [7, 0.9789755344390869], [8, 0.9769502282142639], [9, 0.9782711267471313], [10, 0.9773978590965271], [11, 0.9789736270904541], [12, 0.9782271981239319], [13, 0.9796670079231262], [14, 0.9811376929283142], [15, 0.9745060801506042], [16, 0.9775250554084778], [17, 0.9784377217292786], [18, 0.9765284657478333], [19, 0.973703145980835], [20, 0.9769540429115295], [21, 0.9734797477722168], [22, 0.9760299921035767], [23, 0.9759754538536072], [24, 0.9774112701416016], [25, 0.9735402464866638], [26, 0.9695929884910583], [27, 0.9730338454246521], [28, 0.9785469770431519], [29, 0.973498523235321], [30, 0.9767799973487854], [31, 0.9721465110778809], [32, 0.9727752208709717], [33, 0.9723523855209351], [34, 0.9687825441360474], [35, 0.9687088131904602], [36, 0.9741673469543457], [37, 0.9708250164985657], [38, 0.9650262594223022], [39, 0.9682312607765198], [40, 0.9705780744552612], [41, 0.9672069549560547], [42, 0.9718286395072937], [43, 0.9784114956855774], [44, 0.9721099734306335], [45, 0.9774613976478577], [46, 0.9745162725448608], [47, 0.9788728952407837], [48, 0.9716134071350098], [49, 0.9762789011001587], [50, 0.9743942022323608], [51, 0.9784570336341858], [52, 0.9797358512878418], [53, 0.9810707569122314], [54, 0.9779444932937622], [55, 0.9748363494873047], [56, 0.9781551361083984], [57, 0.9814034700393677], [58, 0.9784882068634033], [59, 0.9797482490539551], [60, 0.9812755584716797]], "rollout_corr/training_ppl": [[1, 1.1759408712387085], [2, 1.1661012172698975], [3, 1.1595155000686646], [4, 1.1708378791809082], [5, 1.1719286441802979], [6, 1.174107313156128], [7, 1.1654376983642578], [8, 1.1608020067214966], [9, 1.1664236783981323], [10, 1.1585216522216797], [11, 1.1688616275787354], [12, 1.1637969017028809], [13, 1.1698284149169922], [14, 1.180240273475647], [15, 1.1479215621948242], [16, 1.1489613056182861], [17, 1.1645426750183105], [18, 1.1535366773605347], [19, 1.1324632167816162], [20, 1.1484577655792236], [21, 1.1378583908081055], [22, 1.1445274353027344], [23, 1.149404764175415], [24, 1.1578058004379272], [25, 1.1438500881195068], [26, 1.1318386793136597], [27, 1.1496484279632568], [28, 1.1605372428894043], [29, 1.1415035724639893], [30, 1.1546821594238281], [31, 1.1400117874145508], [32, 1.1322208642959595], [33, 1.1352381706237793], [34, 1.1272096633911133], [35, 1.1241484880447388], [36, 1.1307950019836426], [37, 1.131300449371338], [38, 1.1189932823181152], [39, 1.1207079887390137], [40, 1.1259607076644897], [41, 1.12020742893219], [42, 1.1242400407791138], [43, 1.1566345691680908], [44, 1.1357178688049316], [45, 1.1474618911743164], [46, 1.1356463432312012], [47, 1.1502915620803833], [48, 1.1196765899658203], [49, 1.1401712894439697], [50, 1.1339905261993408], [51, 1.142153024673462], [52, 1.1535685062408447], [53, 1.1574718952178955], [54, 1.1439393758773804], [55, 1.1347694396972656], [56, 1.1533100605010986], [57, 1.1489934921264648], [58, 1.1511155366897583], [59, 1.156472086906433], [60, 1.1549149751663208]], "rollout_corr/training_log_ppl": [[1, 0.1597897708415985], [2, 0.15177729725837708], [3, 0.14609868824481964], [4, 0.15525850653648376], [5, 0.15625594556331635], [6, 0.15806196630001068], [7, 0.15091413259506226], [8, 0.14713814854621887], [9, 0.15116828680038452], [10, 0.14479240775108337], [11, 0.15265968441963196], [12, 0.14871901273727417], [13, 0.15439000725746155], [14, 0.16193634271621704], [15, 0.13618677854537964], [16, 0.13643133640289307], [17, 0.14960986375808716], [18, 0.1402314305305481], [19, 0.12242945283651352], [20, 0.13577228784561157], [21, 0.1268976330757141], [22, 0.1329294890165329], [23, 0.13721618056297302], [24, 0.14381296932697296], [25, 0.13208547234535217], [26, 0.12240857630968094], [27, 0.1377006322145462], [28, 0.14594237506389618], [29, 0.13043594360351562], [30, 0.14127027988433838], [31, 0.12939462065696716], [32, 0.12243212014436722], [33, 0.12500788271427155], [34, 0.11820844560861588], [35, 0.11544151604175568], [36, 0.12058214098215103], [37, 0.12162386626005173], [38, 0.11133840680122375], [39, 0.11264802515506744], [40, 0.11704816669225693], [41, 0.11259201914072037], [42, 0.11521124839782715], [43, 0.14229586720466614], [44, 0.12513679265975952], [45, 0.13469040393829346], [46, 0.12537744641304016], [47, 0.13767997920513153], [48, 0.11144129931926727], [49, 0.12917757034301758], [50, 0.12414874881505966], [51, 0.13060006499290466], [52, 0.14079387485980988], [53, 0.14359739422798157], [54, 0.13259880244731903], [55, 0.1254236400127411], [56, 0.1404406726360321], [57, 0.13664478063583374], [58, 0.13877834379673004], [59, 0.14311040937900543], [60, 0.14171798527240753]], "rollout_corr/kl": [[1, 0.007234926335513592], [2, 0.007073767017573118], [3, 0.006993187591433525], [4, 0.007879727520048618], [5, 0.0071558221243321896], [6, 0.007627012673765421], [7, 0.007569595705717802], [8, 0.007554671261459589], [9, 0.007891091518104076], [10, 0.007463874761015177], [11, 0.008023791015148163], [12, 0.00808178260922432], [13, 0.007389725185930729], [14, 0.00784466415643692], [15, 0.0078122359700500965], [16, 0.007462510839104652], [17, 0.008075583726167679], [18, 0.008338368497788906], [19, 0.007936136797070503], [20, 0.007704113144427538], [21, 0.008500410243868828], [22, 0.00750366784632206], [23, 0.008051500655710697], [24, 0.00821528211236], [25, 0.007815101183950901], [26, 0.008448407985270023], [27, 0.008739203214645386], [28, 0.008034201338887215], [29, 0.008442079648375511], [30, 0.008315091021358967], [31, 0.008130445145070553], [32, 0.008500699885189533], [33, 0.008510029874742031], [34, 0.008864695206284523], [35, 0.009206629358232021], [36, 0.008149448782205582], [37, 0.00838977936655283], [38, 0.009218565188348293], [39, 0.009160684421658516], [40, 0.00880330428481102], [41, 0.008563311770558357], [42, 0.008357667364180088], [43, 0.007930413819849491], [44, 0.008503619581460953], [45, 0.008159319870173931], [46, 0.00793603714555502], [47, 0.00726344296708703], [48, 0.007607497740536928], [49, 0.007271822541952133], [50, 0.007706581614911556], [51, 0.0066755386069417], [52, 0.006916816812008619], [53, 0.007399552967399359], [54, 0.0070302365347743034], [55, 0.006949000526219606], [56, 0.007456012535840273], [57, 0.006449112202972174], [58, 0.007024230435490608], [59, 0.006628186907619238], [60, 0.00673815980553627]], "rollout_corr/k3_kl": [[1, 0.007146595045924187], [2, 0.0070688920095562935], [3, 0.007018876262009144], [4, 0.00731829646974802], [5, 0.0073689348064363], [6, 0.0074814604595303535], [7, 0.007523221429437399], [8, 0.007599940523505211], [9, 0.007883450016379356], [10, 0.007494283840060234], [11, 0.007853114046156406], [12, 0.007851175963878632], [13, 0.007481530774384737], [14, 0.007640025112777948], [15, 0.007974380627274513], [16, 0.007410266902297735], [17, 0.00821726769208908], [18, 0.008379618637263775], [19, 0.007918828167021275], [20, 0.007838603109121323], [21, 0.0083979656919837], [22, 0.007692431099712849], [23, 0.00778439175337553], [24, 0.008459591306746006], [25, 0.008356010541319847], [26, 0.008514917455613613], [27, 0.008398916572332382], [28, 0.008009162731468678], [29, 0.008285884745419025], [30, 0.008384225890040398], [31, 0.008235218934714794], [32, 0.008248982019722462], [33, 0.008926055394113064], [34, 0.009145373478531837], [35, 0.009093557484447956], [36, 0.008280092850327492], [37, 0.008587933145463467], [38, 0.00915439147502184], [39, 0.008701562881469727], [40, 0.008725329302251339], [41, 0.00829100701957941], [42, 0.00795421376824379], [43, 0.008159700781106949], [44, 0.008570769801735878], [45, 0.007996702566742897], [46, 0.007911989465355873], [47, 0.007159259170293808], [48, 0.007653077132999897], [49, 0.007703378796577454], [50, 0.0073197633028030396], [51, 0.006704122293740511], [52, 0.0068468740209937096], [53, 0.007598727010190487], [54, 0.006925307679921389], [55, 0.0069429767318069935], [56, 0.007396192289888859], [57, 0.00672766100615263], [58, 0.006768657360225916], [59, 0.007012308109551668], [60, 0.006595344748347998]], "rollout_corr/rollout_ppl": [[1, 1.166784644126892], [2, 1.1576824188232422], [3, 1.1509106159210205], [4, 1.1613150835037231], [5, 1.1629464626312256], [6, 1.1647638082504272], [7, 1.1560895442962646], [8, 1.1514902114868164], [9, 1.1565742492675781], [10, 1.14970064163208], [11, 1.1591862440109253], [12, 1.1539733409881592], [13, 1.1607584953308105], [14, 1.1706137657165527], [15, 1.1382514238357544], [16, 1.1401910781860352], [17, 1.1547527313232422], [18, 1.1434919834136963], [19, 1.1229771375656128], [20, 1.1391047239303589], [21, 1.1277267932891846], [22, 1.135357141494751], [23, 1.139545202255249], [24, 1.1480257511138916], [25, 1.1341891288757324], [26, 1.121948003768921], [27, 1.1391488313674927], [28, 1.1507620811462402], [29, 1.1315550804138184], [30, 1.1442654132843018], [31, 1.1304090023040771], [32, 1.122043251991272], [33, 1.1253255605697632], [34, 1.116790771484375], [35, 1.1133873462677002], [36, 1.121030569076538], [37, 1.121528148651123], [38, 1.1079821586608887], [39, 1.1099059581756592], [40, 1.115765929222107], [41, 1.1099776029586792], [42, 1.1145964860916138], [43, 1.1468806266784668], [44, 1.1253607273101807], [45, 1.1373379230499268], [46, 1.126068353652954], [47, 1.141425371170044], [48, 1.1104621887207031], [49, 1.1313600540161133], [50, 1.1250251531600952], [51, 1.1341251134872437], [52, 1.145257830619812], [53, 1.1485371589660645], [54, 1.135490894317627], [55, 1.1267346143722534], [56, 1.1441880464553833], [57, 1.1410208940505981], [58, 1.1427693367004395], [59, 1.1484843492507935], [60, 1.146790623664856]], "rollout_corr/rollout_log_ppl": [[1, 0.15195274353027344], [2, 0.14455968141555786], [3, 0.13864745199680328], [4, 0.1470995545387268], [5, 0.14856676757335663], [6, 0.15005652606487274], [7, 0.14284324645996094], [8, 0.13909336924552917], [9, 0.14267215132713318], [10, 0.137181356549263], [11, 0.14435634016990662], [12, 0.14025381207466125], [13, 0.14661943912506104], [14, 0.1537403166294098], [15, 0.1277318000793457], [16, 0.12878619134426117], [17, 0.1411956399679184], [18, 0.13147170841693878], [19, 0.11402583122253418], [20, 0.12758159637451172], [21, 0.11796694993972778], [22, 0.12487547099590302], [23, 0.1285974383354187], [24, 0.13534051179885864], [25, 0.12358862906694412], [26, 0.11364526301622391], [27, 0.12852515280246735], [28, 0.13748836517333984], [29, 0.1216968297958374], [30, 0.13220266997814178], [31, 0.12096038460731506], [32, 0.11340995132923126], [33, 0.11626125127077103], [34, 0.1089399978518486], [35, 0.10584545135498047], [36, 0.11192835867404938], [37, 0.11298474669456482], [38, 0.10146626830101013], [39, 0.10298281162977219], [40, 0.10797426849603653], [41, 0.10343783348798752], [42, 0.10663619637489319], [43, 0.13382190465927124], [44, 0.11596851050853729], [45, 0.12579858303070068], [46, 0.11690914630889893], [47, 0.12995480000972748], [48, 0.10320378839969635], [49, 0.12143245339393616], [50, 0.11625275015830994], [51, 0.12358569353818893], [52, 0.13359375298023224], [53, 0.13587500154972076], [54, 0.12517386674880981], [55, 0.1183822751045227], [56, 0.13252383470535278], [57, 0.129675030708313], [58, 0.13154014945030212], [59, 0.13620764017105103], [60, 0.13470080494880676]], "rollout_corr/log_ppl_diff": [[1, 0.007837027311325073], [2, 0.007217619102448225], [3, 0.00745124276727438], [4, 0.008158947341144085], [5, 0.007689172402024269], [6, 0.008005453273653984], [7, 0.008070862852036953], [8, 0.008044784888625145], [9, 0.008496159687638283], [10, 0.007611040957272053], [11, 0.008303336799144745], [12, 0.00846519973129034], [13, 0.0077705588191747665], [14, 0.008196020498871803], [15, 0.008454980328679085], [16, 0.007645170204341412], [17, 0.008414224721491337], [18, 0.008759730495512486], [19, 0.008403623476624489], [20, 0.008190678432583809], [21, 0.008930685929954052], [22, 0.008054026402533054], [23, 0.008618734776973724], [24, 0.008472435176372528], [25, 0.008496851660311222], [26, 0.008763311430811882], [27, 0.00917548406869173], [28, 0.008453999646008015], [29, 0.008739120326936245], [30, 0.009067615494132042], [31, 0.0084342360496521], [32, 0.009022161364555359], [33, 0.008746636100113392], [34, 0.009268449619412422], [35, 0.00959606934338808], [36, 0.008653774857521057], [37, 0.008639132604002953], [38, 0.009872130118310452], [39, 0.0096652302891016], [40, 0.009073899127542973], [41, 0.00915419403463602], [42, 0.00857505016028881], [43, 0.008473974652588367], [44, 0.009168281219899654], [45, 0.008891814388334751], [46, 0.008468298241496086], [47, 0.0077251712791621685], [48, 0.008237527683377266], [49, 0.00774511368945241], [50, 0.007895993068814278], [51, 0.0070143756456673145], [52, 0.0072001186199486256], [53, 0.007722389884293079], [54, 0.007424943149089813], [55, 0.007041353266686201], [56, 0.007916848175227642], [57, 0.006969749461859465], [58, 0.007238187827169895], [59, 0.006902745924890041], [60, 0.007017185911536217]], "rollout_corr/log_ppl_abs_diff": [[1, 0.007926316931843758], [2, 0.007383549120277166], [3, 0.0076078916899859905], [4, 0.00828514713793993], [5, 0.007785787805914879], [6, 0.008096553385257721], [7, 0.0081785311922431], [8, 0.008176115341484547], [9, 0.008650156669318676], [10, 0.007848519831895828], [11, 0.008473668247461319], [12, 0.008684883825480938], [13, 0.007940560579299927], [14, 0.008453793823719025], [15, 0.008719941601157188], [16, 0.007930931635200977], [17, 0.008733505383133888], [18, 0.008941492065787315], [19, 0.008804094046354294], [20, 0.008358631283044815], [21, 0.009283548220992088], [22, 0.008489915169775486], [23, 0.008847718127071857], [24, 0.008718516677618027], [25, 0.00893331877887249], [26, 0.009068972431123257], [27, 0.009463400579988956], [28, 0.008820337243378162], [29, 0.009105614386498928], [30, 0.009412996470928192], [31, 0.008897426538169384], [32, 0.009439553134143353], [33, 0.0091912392526865], [34, 0.009717720560729504], [35, 0.009973853826522827], [36, 0.00901605375111103], [37, 0.0090554878115654], [38, 0.010326203890144825], [39, 0.010295579209923744], [40, 0.009518731385469437], [41, 0.009489180520176888], [42, 0.008925842121243477], [43, 0.008736046962440014], [44, 0.009535811841487885], [45, 0.009161679074168205], [46, 0.009056279435753822], [47, 0.008220262825489044], [48, 0.008712926879525185], [49, 0.008203388191759586], [50, 0.00826757401227951], [51, 0.0073517123237252235], [52, 0.007645753212273121], [53, 0.008399680256843567], [54, 0.007995601743459702], [55, 0.007793441880494356], [56, 0.008488296531140804], [57, 0.007688147947192192], [58, 0.007729546166956425], [59, 0.007583750877529383], [60, 0.007720789406448603]], "rollout_corr/log_ppl_diff_max": [[1, 0.04128362983465195], [2, 0.031193792819976807], [3, 0.03240099549293518], [4, 0.026928968727588654], [5, 0.03260652720928192], [6, 0.03377053141593933], [7, 0.03494788706302643], [8, 0.030199185013771057], [9, 0.0367843434214592], [10, 0.03447064757347107], [11, 0.03249663859605789], [12, 0.03243887424468994], [13, 0.04342256486415863], [14, 0.02849295735359192], [15, 0.038007840514183044], [16, 0.03960742801427841], [17, 0.03827579319477081], [18, 0.037229958921670914], [19, 0.03163263201713562], [20, 0.029463648796081543], [21, 0.03370697796344757], [22, 0.04189397394657135], [23, 0.042650699615478516], [24, 0.026896022260189056], [25, 0.03954067826271057], [26, 0.033421002328395844], [27, 0.035007283091545105], [28, 0.033645644783973694], [29, 0.04206326603889465], [30, 0.04615093767642975], [31, 0.03696741908788681], [32, 0.04075104743242264], [33, 0.03804616630077362], [34, 0.04103473573923111], [35, 0.06321829557418823], [36, 0.04381851851940155], [37, 0.03590693324804306], [38, 0.04913855344057083], [39, 0.05725769326090813], [40, 0.03189285844564438], [41, 0.04808080196380615], [42, 0.044856391847133636], [43, 0.03637709096074104], [44, 0.04736282676458359], [45, 0.042388200759887695], [46, 0.044977739453315735], [47, 0.031214356422424316], [48, 0.05450382083654404], [49, 0.042183756828308105], [50, 0.03501444309949875], [51, 0.031857021152973175], [52, 0.02985522896051407], [53, 0.032574497163295746], [54, 0.040626585483551025], [55, 0.03271668404340744], [56, 0.04629313200712204], [57, 0.029498465359210968], [58, 0.03528209030628204], [59, 0.05030415952205658], [60, 0.02748432755470276]], "rollout_corr/log_ppl_diff_min": [[1, -0.007612220942974091], [2, -0.006089538335800171], [3, -0.012052088975906372], [4, -0.01317112147808075], [5, -0.004336081445217133], [6, -0.006076553836464882], [7, -0.006737187504768372], [8, -0.004149600863456726], [9, -0.010852254927158356], [10, -0.011762462556362152], [11, -0.006331399083137512], [12, -0.0067017823457717896], [13, -0.0060699209570884705], [14, -0.011928457766771317], [15, -0.00619874894618988], [16, -0.01721157133579254], [17, -0.007596887648105621], [18, -0.0055055320262908936], [19, -0.008829820901155472], [20, -0.00586005300283432], [21, -0.007091164588928223], [22, -0.010211952030658722], [23, -0.012306064367294312], [24, -0.007057011127471924], [25, -0.009100411087274551], [26, -0.006554350256919861], [27, -0.012268692255020142], [28, -0.015368267893791199], [29, -0.011863775551319122], [30, -0.009760186076164246], [31, -0.00843532383441925], [32, -0.007741115987300873], [33, -0.014599472284317017], [34, -0.009140253067016602], [35, -0.011793084442615509], [36, -0.009304188191890717], [37, -0.009038150310516357], [38, -0.020123228430747986], [39, -0.019561462104320526], [40, -0.008989997208118439], [41, -0.01096583902835846], [42, -0.010299451649188995], [43, -0.011459819972515106], [44, -0.008400063961744308], [45, -0.008188873529434204], [46, -0.025368116796016693], [47, -0.01108616590499878], [48, -0.008002929389476776], [49, -0.013621971011161804], [50, -0.007327631115913391], [51, -0.010637253522872925], [52, -0.009948432445526123], [53, -0.011349420994520187], [54, -0.011411018669605255], [55, -0.014892641454935074], [56, -0.013873793184757233], [57, -0.012702323496341705], [58, -0.013546768575906754], [59, -0.012797623872756958], [60, -0.011165089905261993]], "rollout_corr/ppl_ratio": [[1, 1.007880687713623], [2, 1.0072555541992188], [3, 1.0074912309646606], [4, 1.0082039833068848], [5, 1.0077316761016846], [6, 1.0080485343933105], [7, 1.0081168413162231], [8, 1.0080934762954712], [9, 1.008548378944397], [10, 1.0076545476913452], [11, 1.008352518081665], [12, 1.0085175037384033], [13, 1.0078173875808716], [14, 1.0082441568374634], [15, 1.008509874343872], [16, 1.007690668106079], [17, 1.008468747138977], [18, 1.008815050125122], [19, 1.0084617137908936], [20, 1.0082416534423828], [21, 1.0089932680130005], [22, 1.0081074237823486], [23, 1.0086743831634521], [24, 1.008525013923645], [25, 1.0085551738739014], [26, 1.008823275566101], [27, 1.0092382431030273], [28, 1.008507490158081], [29, 1.0087982416152954], [30, 1.0091323852539062], [31, 1.0084927082061768], [32, 1.009087085723877], [33, 1.0088071823120117], [34, 1.009335994720459], [35, 1.00967276096344], [36, 1.0087167024612427], [37, 1.008699655532837], [38, 1.009950041770935], [39, 1.00974702835083], [40, 1.0091383457183838], [41, 1.0092225074768066], [42, 1.0086346864700317], [43, 1.008529782295227], [44, 1.009238362312317], [45, 1.0089540481567383], [46, 1.0085316896438599], [47, 1.0077755451202393], [48, 1.0082995891571045], [49, 1.0077955722808838], [50, 1.007947325706482], [51, 1.007056474685669], [52, 1.0072420835494995], [53, 1.007775068283081], [54, 1.007473111152649], [55, 1.0070877075195312], [56, 1.0079742670059204], [57, 1.0070137977600098], [58, 1.0072839260101318], [59, 1.0069499015808105], [60, 1.007061243057251]], "rollout_corr/chi2_token": [[1, 0.018262624740600586], [2, 0.017094969749450684], [3, 0.01714956760406494], [4, 0.015829086303710938], [5, 0.03421199321746826], [6, 0.01836693286895752], [7, 0.024615049362182617], [8, 0.017957329750061035], [9, 0.02114558219909668], [10, 0.017821431159973145], [11, 0.024167776107788086], [12, 0.017841815948486328], [13, 0.01915156841278076], [14, 0.02217400074005127], [15, 0.021622419357299805], [16, 0.01789999008178711], [17, 0.02338850498199463], [18, 0.07414102554321289], [19, 0.021387219429016113], [20, 0.021042943000793457], [21, 0.02164161205291748], [22, 0.020725607872009277], [23, 0.017029523849487305], [24, 0.02525174617767334], [25, 0.023549437522888184], [26, 0.02066946029663086], [27, 0.021670818328857422], [28, 0.023868680000305176], [29, 0.02009749412536621], [30, 0.025386810302734375], [31, 0.02144479751586914], [32, 0.01961195468902588], [33, 0.03092944622039795], [34, 0.03311324119567871], [35, 0.021741390228271484], [36, 0.038912057876586914], [37, 0.01950812339782715], [38, 0.024741649627685547], [39, 0.01951432228088379], [40, 0.02841818332672119], [41, 0.019611597061157227], [42, 0.019297361373901367], [43, 0.07420516014099121], [44, 0.022727012634277344], [45, 0.01791393756866455], [46, 0.019728660583496094], [47, 0.016571044921875], [48, 0.01958286762237549], [49, 0.022321343421936035], [50, 0.01658785343170166], [51, 0.015225410461425781], [52, 0.017314791679382324], [53, 0.01997554302215576], [54, 0.01609623432159424], [55, 0.01681816577911377], [56, 0.017239093780517578], [57, 0.02144026756286621], [58, 0.013761520385742188], [59, 0.017499923706054688], [60, 0.01589488983154297]], "rollout_corr/chi2_seq": [[1, 100.59553527832031], [2, 45.66193389892578], [3, 83405.6953125], [4, 1065.7138671875], [5, 1.214834451675415], [6, 1.2427780628204346], [7, 112.92514038085938], [8, 1.4921469688415527], [9, 21.214370727539062], [10, 629.6840209960938], [11, 0.6705260276794434], [12, 8.379549026489258], [13, 0.9724104404449463], [14, 18.018268585205078], [15, 11.707131385803223], [16, 262.7857360839844], [17, 8.720861434936523], [18, -0.14404141902923584], [19, 6.058952808380127], [20, -0.28622400760650635], [21, 1.3190116882324219], [22, 4.4296112060546875], [23, 104.15997314453125], [24, 7.0890960693359375], [25, 730.6070556640625], [26, 2.6637659072875977], [27, 2.1613521575927734], [28, 2.596957206726074], [29, 12.758995056152344], [30, 4.844607830047607], [31, 5.41080904006958], [32, 1.5412425994873047], [33, 17891.13671875], [34, 246.39630126953125], [35, 41.90458297729492], [36, 39.81034851074219], [37, 4.845938205718994], [38, 91.32524108886719], [39, 35.63441848754883], [40, 5.184885501861572], [41, 3.2885565757751465], [42, 0.41207587718963623], [43, 704.3108520507812], [44, 2.415168285369873], [45, 0.9407720565795898], [46, 542.573974609375], [47, 15.826269149780273], [48, 2.3374810218811035], [49, 11.328824043273926], [50, 2.078176736831665], [51, 1.7053489685058594], [52, 15.102338790893555], [53, 121.95997619628906], [54, 3.645420551300049], [55, 15.644649505615234], [56, 14.99657917022705], [57, 63.96923828125], [58, 17.865095138549805], [59, 526.5725708007812], [60, 9.726449966430664]], "actor/pg_clipfrac": [[1, 0.0065851653926074505], [2, 0.005709230434149504], [3, 0.007204491179436445], [4, 0.007021206896752119], [5, 0.006614313926547766], [6, 0.004086506087332964], [7, 0.006709633860737085], [8, 0.006907652597874403], [9, 0.0037795717362314463], [10, 0.00435761921107769], [11, 0.003847535466775298], [12, 0.0044776457361876965], [13, 0.005095780827105045], [14, 0.005307097919285297], [15, 0.004576592706143856], [16, 0.00157580291852355], [17, 0.004636114463210106], [18, 0.0023446755949407816], [19, 0.002793399151414633], [20, 0.0022114154417067766], [21, 0.00300009036436677], [22, 0.0023994757793843746], [23, 0.005008452106267214], [24, 0.002884010085836053], [25, 0.002902410691604018], [26, 0.004262020345777273], [27, 0.0017455100314691663], [28, 0.00459092715755105], [29, 0.0031444889027625322], [30, 0.00478490861132741], [31, 0.0011656212154775858], [32, 0.002844137605279684], [33, 0.003614874556660652], [34, 0.003246445907279849], [35, 0.001957531785592437], [36, 0.0027099603321403265], [37, 0.0018057513516396284], [38, 0.0009992296108976007], [39, 0.0008203024044632912], [40, 0.0019642473198473454], [41, 0.001420860644429922], [42, 0.0033076838590204716], [43, 0.0046775247901678085], [44, 0.0016589605947956443], [45, 0.0028016027063131332], [46, 0.0016849248204380274], [47, 0.0021855332888662815], [48, 0.0007106643170118332], [49, 0.00237404927611351], [50, 0.002055225195363164], [51, 0.0031849201768636703], [52, 0.0014283321797847748], [53, 0.001606906414963305], [54, 0.0022214457858353853], [55, 0.0004076663462910801], [56, 0.0011314013972878456], [57, 0.0022537102922797203], [58, 0.00046098435996100307], [59, 0.0019508791156113148], [60, 0.001782350824214518]], "actor/ppo_kl": [[1, 6.651770672760904e-05], [2, -4.2015408325823955e-06], [3, -4.31845874118153e-05], [4, 8.71953943715198e-06], [5, 0.00014733034186065197], [6, -7.666760211577639e-06], [7, -6.0602764278883114e-05], [8, 9.405786113347858e-05], [9, 0.00022397306747734547], [10, 4.4824664655607194e-05], [11, 6.532071711262688e-05], [12, -0.0003011320368386805], [13, -7.264188752742484e-05], [14, -6.160141492728144e-05], [15, -5.109409539727494e-05], [16, -8.19167253212072e-05], [17, 0.00010603261762298644], [18, -5.5487518693553284e-05], [19, 9.465744369663298e-05], [20, 0.00015591015107929707], [21, -0.0001564490085002035], [22, -0.0001416674058418721], [23, 8.465382416034117e-05], [24, -0.0003105723881162703], [25, 0.000161140356794931], [26, 8.020065433811396e-05], [27, -0.0003668329445645213], [28, -0.00010574636689852923], [29, -0.0002977812837343663], [30, -0.00035422295331954956], [31, 0.00030803424306213856], [32, -0.0005836166092194617], [33, -0.00020084157586097717], [34, -0.00029297464061528444], [35, -0.00021560741879511625], [36, -4.6387714974116534e-05], [37, 0.0003556512820068747], [38, -0.0001292901288252324], [39, -0.0004180719261057675], [40, 5.014246562495828e-05], [41, 0.0001281627337448299], [42, -0.00012992939446121454], [43, -0.00014723060303367674], [44, 0.0003359576512593776], [45, -0.00013578528887592256], [46, 0.00014056020881980658], [47, -2.42354490183061e-05], [48, -0.00022703201102558523], [49, 9.991612751036882e-05], [50, -0.0002166057238355279], [51, -0.00011383395758457482], [52, -8.629478543298319e-05], [53, -0.00020708567171823233], [54, -0.0004619469109456986], [55, -9.450093057239428e-05], [56, -0.00024047780607361346], [57, -0.00010845952783711255], [58, 0.0001405866933055222], [59, 1.5133577107917517e-05], [60, -0.00029681401792913675]], "actor/pg_clipfrac_lower": [[1, 0.0001857153110904619], [2, 0.0001253647933481261], [3, 0.00019639651873148978], [4, 0.00014924004790373147], [5, 0.00015182858624029905], [6, 0.00011307970999041572], [7, 0.00011557785182958469], [8, 8.980949496617541e-05], [9, 5.669601887348108e-05], [10, 6.471798405982554e-05], [11, 4.255480962456204e-05], [12, 6.988417590036988e-05], [13, 8.135128882713616e-05], [14, 8.436603093286976e-05], [15, 5.3698353440267965e-05], [16, 2.2453592464444228e-05], [17, 4.934793105348945e-05], [18, 5.691735350410454e-05], [19, 5.694964784197509e-05], [20, 2.211132232332602e-05], [21, 2.6170429919147864e-05], [22, 2.2289004846243188e-05], [23, 5.520490594790317e-05], [24, 2.7864183721248992e-05], [25, 2.8981745344935916e-05], [26, 4.865282244281843e-05], [27, 1.0291662874806207e-05], [28, 6.998321623541415e-05], [29, 1.404202248522779e-05], [30, 7.523176464019343e-05], [31, 1.035316699926625e-06], [32, 9.91456545307301e-05], [33, 2.620926170493476e-05], [34, 4.762216849485412e-05], [35, 6.485079211415723e-05], [36, 3.915963679901324e-05], [37, 1.8658894987311214e-05], [38, 1.936730222951155e-05], [39, 1.7867176211439073e-05], [40, 2.693701935641002e-05], [41, 3.358770527484012e-06], [42, 3.123918577330187e-05], [43, 5.648660589940846e-05], [44, 2.6123820134671405e-05], [45, 3.235855547245592e-05], [46, 1.247914678970119e-05], [47, 2.6237514248350635e-05], [48, 7.4968284025089815e-06], [49, 3.399817433091812e-05], [50, 1.1268923117313534e-05], [51, 2.6816480385605246e-05], [52, 2.50355606112862e-05], [53, 2.0277469957363792e-05], [54, 8.482186785840895e-06], [55, 7.634530447830912e-06], [56, 3.954694875574205e-06], [57, 8.633985999040306e-06], [58, 9.457454325456638e-06], [59, 1.198619884235086e-05], [60, 9.322253390564583e-06]], "actor/pg_loss": [[1, 0.05137896165251732], [2, 0.026525847613811493], [3, 0.03807641565799713], [4, 0.02614334411919117], [5, 0.02810702845454216], [6, 0.0035380700137466192], [7, 0.03570573404431343], [8, 0.02975967340171337], [9, 0.019488627091050148], [10, 0.009126848541200161], [11, 0.016450487077236176], [12, 0.034517694264650345], [13, 0.014165952801704407], [14, 0.01826697587966919], [15, 0.022033806890249252], [16, 0.010194131173193455], [17, 0.018306788057088852], [18, 0.01541957538574934], [19, 0.013990885578095913], [20, 0.007862825877964497], [21, 0.014292079955339432], [22, 0.021930158138275146], [23, 0.02287157066166401], [24, 0.026904936879873276], [25, 0.026153648272156715], [26, 0.04980781301856041], [27, 0.010670156218111515], [28, 0.015395054593682289], [29, 0.03064008057117462], [30, 0.02740580029785633], [31, 0.019552692770957947], [32, 0.023852430284023285], [33, 0.03498854860663414], [34, 0.028838837519288063], [35, 0.020135607570409775], [36, 0.024873007088899612], [37, 0.03226660564541817], [38, 0.014097501523792744], [39, 0.0036504515446722507], [40, 0.011903808452188969], [41, 0.021465055644512177], [42, 0.030764132738113403], [43, 0.02973232790827751], [44, 0.01543753407895565], [45, 0.01845237985253334], [46, 0.02028733864426613], [47, 0.0027961069718003273], [48, 0.022177617996931076], [49, 0.03201140835881233], [50, 0.03612842038273811], [51, 0.03770412877202034], [52, 0.015108149498701096], [53, 0.020023643970489502], [54, 0.044532813131809235], [55, 0.004598269704729319], [56, 0.013667397201061249], [57, 0.02493217960000038], [58, 0.01870839111506939], [59, 0.044363804161548615], [60, 0.02223917655646801]], "actor/kl_loss": [[1, 0.010470060631632805], [2, 0.010602626018226147], [3, 0.010667390190064907], [4, 0.012797912582755089], [5, 0.012357636354863644], [6, 0.014830640517175198], [7, 0.016920454800128937], [8, 0.019549869000911713], [9, 0.021708736196160316], [10, 0.02222996950149536], [11, 0.02390066161751747], [12, 0.023246735334396362], [13, 0.02552988938987255], [14, 0.026675578206777573], [15, 0.03178732469677925], [16, 0.0316522978246212], [17, 0.034664321690797806], [18, 0.0368058905005455], [19, 0.040372513234615326], [20, 0.03777698427438736], [21, 0.039113663136959076], [22, 0.03948249667882919], [23, 0.04023123160004616], [24, 0.040349990129470825], [25, 0.04493602365255356], [26, 0.04482703283429146], [27, 0.04639768227934837], [28, 0.042850177735090256], [29, 0.04884858429431915], [30, 0.04726630076766014], [31, 0.05194001644849777], [32, 0.05165630206465721], [33, 0.05457954481244087], [34, 0.05713677406311035], [35, 0.055853717029094696], [36, 0.05630509555339813], [37, 0.05718368664383888], [38, 0.05965486541390419], [39, 0.06413941830396652], [40, 0.06105339527130127], [41, 0.06386137753725052], [42, 0.061509933322668076], [43, 0.05603066086769104], [44, 0.060576338320970535], [45, 0.058639008551836014], [46, 0.05835854634642601], [47, 0.06035754457116127], [48, 0.0672636479139328], [49, 0.06354937702417374], [50, 0.06796207278966904], [51, 0.0628611296415329], [52, 0.06112932786345482], [53, 0.06530328840017319], [54, 0.07049641758203506], [55, 0.07089447230100632], [56, 0.07186299562454224], [57, 0.0671551302075386], [58, 0.06931792944669724], [59, 0.07083434611558914], [60, 0.07118948549032211]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513], [33, 0.0010000000474974513], [34, 0.0010000000474974513], [35, 0.0010000000474974513], [36, 0.0010000000474974513], [37, 0.0010000000474974513], [38, 0.0010000000474974513], [39, 0.0010000000474974513], [40, 0.0010000000474974513], [41, 0.0010000000474974513], [42, 0.0010000000474974513], [43, 0.0010000000474974513], [44, 0.0010000000474974513], [45, 0.0010000000474974513], [46, 0.0010000000474974513], [47, 0.0010000000474974513], [48, 0.0010000000474974513], [49, 0.0010000000474974513], [50, 0.0010000000474974513], [51, 0.0010000000474974513], [52, 0.0010000000474974513], [53, 0.0010000000474974513], [54, 0.0010000000474974513], [55, 0.0010000000474974513], [56, 0.0010000000474974513], [57, 0.0010000000474974513], [58, 0.0010000000474974513], [59, 0.0010000000474974513], [60, 0.0010000000474974513]], "actor/loss": [[1, 0.051389429718256], [2, 0.026536451652646065], [3, 0.038087084889411926], [4, 0.026156138628721237], [5, 0.02811938151717186], [6, 0.003552895039319992], [7, 0.035722650587558746], [8, 0.02977922186255455], [9, 0.019510336220264435], [10, 0.009149082005023956], [11, 0.01647438481450081], [12, 0.03454094007611275], [13, 0.014191482216119766], [14, 0.018293652683496475], [15, 0.02206559106707573], [16, 0.010225784033536911], [17, 0.01834145188331604], [18, 0.015456382185220718], [19, 0.01403125748038292], [20, 0.007900604046881199], [21, 0.014331197366118431], [22, 0.021969636902213097], [23, 0.022911803796887398], [24, 0.026945283636450768], [25, 0.026198584586381912], [26, 0.0498526431620121], [27, 0.010716551914811134], [28, 0.015437901020050049], [29, 0.030688930302858353], [30, 0.027453064918518066], [31, 0.019604630768299103], [32, 0.023904088884592056], [33, 0.035043131560087204], [34, 0.028895974159240723], [35, 0.020191462710499763], [36, 0.024929311126470566], [37, 0.032323792576789856], [38, 0.014157157391309738], [39, 0.003714589402079582], [40, 0.011964860372245312], [41, 0.02152891643345356], [42, 0.030825646594166756], [43, 0.029788361862301826], [44, 0.015498112887144089], [45, 0.01851101778447628], [46, 0.020345693454146385], [47, 0.0028564631938934326], [48, 0.022244879975914955], [49, 0.03207496181130409], [50, 0.036196380853652954], [51, 0.03776698559522629], [52, 0.015169278718531132], [53, 0.02008894644677639], [54, 0.04460331052541733], [55, 0.004669164773076773], [56, 0.013739262707531452], [57, 0.024999335408210754], [58, 0.01877770759165287], [59, 0.04443464055657387], [60, 0.022310366854071617]], "actor/grad_norm": [[1, 0.28658297657966614], [2, 0.29680222272872925], [3, 0.2944968342781067], [4, 0.2786884307861328], [5, 0.2742459177970886], [6, 0.25814542174339294], [7, 0.25112539529800415], [8, 0.2283816933631897], [9, 0.2163602113723755], [10, 0.18800881505012512], [11, 0.181036114692688], [12, 0.23873604834079742], [13, 0.12160331010818481], [14, 0.2104930728673935], [15, 0.22326865792274475], [16, 0.0912180095911026], [17, 0.19684186577796936], [18, 0.2006973922252655], [19, 0.17069733142852783], [20, 0.1302965134382248], [21, 0.15238989889621735], [22, 0.1780114471912384], [23, 0.2009357511997223], [24, 0.1559082567691803], [25, 0.22614404559135437], [26, 0.27281150221824646], [27, 0.2019689679145813], [28, 0.22452986240386963], [29, 0.16917726397514343], [30, 0.2247200310230255], [31, 0.13971520960330963], [32, 0.15943501889705658], [33, 0.1700877845287323], [34, 0.14620977640151978], [35, 0.15508122742176056], [36, 0.15396076440811157], [37, 0.2007666528224945], [38, 0.14381565153598785], [39, 0.07456159591674805], [40, 0.17076289653778076], [41, 0.1652670055627823], [42, 0.1644345074892044], [43, 0.1482832282781601], [44, 0.11218740046024323], [45, 0.18198031187057495], [46, 0.1613231897354126], [47, 0.17174477875232697], [48, 0.11283931136131287], [49, 0.15887044370174408], [50, 0.25404343008995056], [51, 0.1422567069530487], [52, 0.12629611790180206], [53, 0.12628480792045593], [54, 0.18454709649085999], [55, 0.1630094051361084], [56, 0.084864042699337], [57, 0.1268610954284668], [58, 0.12179744988679886], [59, 0.15689560770988464], [60, 0.16644492745399475]], "actor/perf/max_memory_allocated_gb": [[1, 114.354248046875], [2, 114.745849609375], [3, 114.745849609375], [4, 114.745849609375], [5, 114.745849609375], [6, 114.745849609375], [7, 114.745849609375], [8, 114.745849609375], [9, 114.77901458740234], [10, 114.84962463378906], [11, 114.84962463378906], [12, 114.84962463378906], [13, 114.84962463378906], [14, 115.07112121582031], [15, 115.07112121582031], [16, 115.07112121582031], [17, 115.07112121582031], [18, 115.07112121582031], [19, 115.07112121582031], [20, 115.07112121582031], [21, 115.07112121582031], [22, 115.07112121582031], [23, 115.07112121582031], [24, 115.07112121582031], [25, 115.07112121582031], [26, 115.07112121582031], [27, 115.07112121582031], [28, 115.07112121582031], [29, 115.07112121582031], [30, 115.07112121582031], [31, 115.07112121582031], [32, 115.07112121582031], [33, 115.07112121582031], [34, 115.07112121582031], [35, 115.07112121582031], [36, 115.07112121582031], [37, 115.07112121582031], [38, 115.07112121582031], [39, 115.07112121582031], [40, 115.07112121582031], [41, 115.07112121582031], [42, 115.07112121582031], [43, 115.07112121582031], [44, 115.07112121582031], [45, 115.07112121582031], [46, 115.07112121582031], [47, 115.07112121582031], [48, 115.07112121582031], [49, 115.07112121582031], [50, 115.07112121582031], [51, 115.07112121582031], [52, 115.07112121582031], [53, 115.07112121582031], [54, 115.07112121582031], [55, 115.07112121582031], [56, 115.07112121582031], [57, 115.07112121582031], [58, 115.07112121582031], [59, 115.07112121582031], [60, 115.07112121582031]], "actor/perf/max_memory_reserved_gb": [[1, 116.7421875], [2, 116.896484375], [3, 116.896484375], [4, 116.953125], [5, 116.953125], [6, 116.953125], [7, 116.953125], [8, 116.953125], [9, 116.953125], [10, 116.953125], [11, 116.953125], [12, 116.953125], [13, 116.953125], [14, 117.248046875], [15, 117.248046875], [16, 117.248046875], [17, 117.248046875], [18, 117.248046875], [19, 117.248046875], [20, 117.248046875], [21, 117.248046875], [22, 117.248046875], [23, 117.248046875], [24, 117.248046875], [25, 117.248046875], [26, 117.248046875], [27, 117.248046875], [28, 117.248046875], [29, 117.248046875], [30, 117.248046875], [31, 117.248046875], [32, 117.248046875], [33, 117.248046875], [34, 117.248046875], [35, 117.248046875], [36, 117.248046875], [37, 117.248046875], [38, 117.248046875], [39, 117.248046875], [40, 117.248046875], [41, 117.248046875], [42, 117.248046875], [43, 117.248046875], [44, 117.248046875], [45, 117.248046875], [46, 117.248046875], [47, 117.248046875], [48, 117.248046875], [49, 117.248046875], [50, 117.248046875], [51, 117.248046875], [52, 117.248046875], [53, 117.248046875], [54, 117.248046875], [55, 117.248046875], [56, 117.248046875], [57, 117.248046875], [58, 117.248046875], [59, 117.248046875], [60, 117.248046875]], "actor/perf/cpu_memory_used_gb": [[1, 240.9564208984375], [2, 241.28976440429688], [3, 241.38906860351562], [4, 241.27716064453125], [5, 247.91676330566406], [6, 241.08726501464844], [7, 241.7139129638672], [8, 241.7864532470703], [9, 241.81536865234375], [10, 241.90943908691406], [11, 241.9285430908203], [12, 242.09890747070312], [13, 241.91952514648438], [14, 242.01263427734375], [15, 242.01539611816406], [16, 241.99240112304688], [17, 242.13943481445312], [18, 242.22702026367188], [19, 242.10226440429688], [20, 242.02734375], [21, 241.98623657226562], [22, 242.090576171875], [23, 242.0326385498047], [24, 242.05563354492188], [25, 242.01251220703125], [26, 242.1669464111328], [27, 242.442626953125], [28, 242.3838348388672], [29, 242.1744384765625], [30, 242.2487030029297], [31, 242.53465270996094], [32, 242.61517333984375], [33, 242.72689819335938], [34, 242.67974853515625], [35, 242.62118530273438], [36, 242.6273956298828], [37, 236.91310119628906], [38, 235.87010192871094], [39, 235.88612365722656], [40, 235.9322052001953], [41, 236.05563354492188], [42, 235.96197509765625], [43, 235.92709350585938], [44, 235.9304962158203], [45, 236.0464324951172], [46, 236.02423095703125], [47, 235.9775848388672], [48, 236.34483337402344], [49, 236.3299560546875], [50, 236.3784942626953], [51, 236.43592834472656], [52, 236.3803253173828], [53, 236.38409423828125], [54, 236.3377685546875], [55, 236.34957885742188], [56, 236.31680297851562], [57, 236.3653106689453], [58, 236.47036743164062], [59, 236.354248046875], [60, 235.7361297607422]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07], [33, 9.999999974752427e-07], [34, 9.999999974752427e-07], [35, 9.999999974752427e-07], [36, 9.999999974752427e-07], [37, 9.999999974752427e-07], [38, 9.999999974752427e-07], [39, 9.999999974752427e-07], [40, 9.999999974752427e-07], [41, 9.999999974752427e-07], [42, 9.999999974752427e-07], [43, 9.999999974752427e-07], [44, 9.999999974752427e-07], [45, 9.999999974752427e-07], [46, 9.999999974752427e-07], [47, 9.999999974752427e-07], [48, 9.999999974752427e-07], [49, 9.999999974752427e-07], [50, 9.999999974752427e-07], [51, 9.999999974752427e-07], [52, 9.999999974752427e-07], [53, 9.999999974752427e-07], [54, 9.999999974752427e-07], [55, 9.999999974752427e-07], [56, 9.999999974752427e-07], [57, 9.999999974752427e-07], [58, 9.999999974752427e-07], [59, 9.999999974752427e-07], [60, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.258055716753006], [2, 0.2533077001571655], [3, 0.24369128048419952], [4, 0.24697065353393555], [5, 0.2419733703136444], [6, 0.24183940887451172], [7, 0.23384226858615875], [8, 0.2321452796459198], [9, 0.2253558486700058], [10, 0.22547027468681335], [11, 0.22457921504974365], [12, 0.22917570173740387], [13, 0.2198348194360733], [14, 0.2247578352689743], [15, 0.20116084814071655], [16, 0.20358030498027802], [17, 0.21312315762043], [18, 0.19470931589603424], [19, 0.17736908793449402], [20, 0.19475960731506348], [21, 0.18227586150169373], [22, 0.1968836635351181], [23, 0.1961773931980133], [24, 0.20023010671138763], [25, 0.18177129328250885], [26, 0.17562417685985565], [27, 0.1840730756521225], [28, 0.1968281865119934], [29, 0.1837655007839203], [30, 0.1905263066291809], [31, 0.17934608459472656], [32, 0.18110567331314087], [33, 0.1752503514289856], [34, 0.16939677298069], [35, 0.17099818587303162], [36, 0.1749313473701477], [37, 0.17355716228485107], [38, 0.16102352738380432], [39, 0.15494084358215332], [40, 0.16481934487819672], [41, 0.1566540151834488], [42, 0.1567990481853485], [43, 0.18985426425933838], [44, 0.1619247943162918], [45, 0.1703972965478897], [46, 0.1724240630865097], [47, 0.1696363389492035], [48, 0.12959271669387817], [49, 0.15989583730697632], [50, 0.14915993809700012], [51, 0.17265424132347107], [52, 0.17520073056221008], [53, 0.15989020466804504], [54, 0.15253321826457977], [55, 0.1477247029542923], [56, 0.15955601632595062], [57, 0.1622800976037979], [58, 0.16302523016929626], [59, 0.16344597935676575], [60, 0.15907995402812958]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0], [33, 33.0], [34, 34.0], [35, 35.0], [36, 36.0], [37, 37.0], [38, 38.0], [39, 39.0], [40, 40.0], [41, 41.0], [42, 42.0], [43, 43.0], [44, 44.0], [45, 45.0], [46, 46.0], [47, 47.0], [48, 48.0], [49, 49.0], [50, 50.0], [51, 51.0], [52, 52.0], [53, 53.0], [54, 54.0], [55, 55.0], [56, 56.0], [57, 57.0], [58, 58.0], [59, 59.0], [60, 60.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/score/mean": [[1, 0.255859375], [2, 0.349609375], [3, 0.4140625], [4, 0.576171875], [5, 0.576171875], [6, 0.587890625], [7, 0.734375], [8, 0.8046875], [9, 0.798828125], [10, 0.822265625], [11, 0.814453125], [12, 0.796875], [13, 0.83984375], [14, 0.755859375], [15, 0.875], [16, 0.875], [17, 0.798828125], [18, 0.837890625], [19, 0.908203125], [20, 0.8828125], [21, 0.91796875], [22, 0.865234375], [23, 0.912109375], [24, 0.884765625], [25, 0.92578125], [26, 0.953125], [27, 0.955078125], [28, 0.84375], [29, 0.951171875], [30, 0.861328125], [31, 0.9296875], [32, 0.8828125], [33, 0.92578125], [34, 0.96484375], [35, 0.919921875], [36, 0.89453125], [37, 0.935546875], [38, 0.9609375], [39, 0.9453125], [40, 0.9140625], [41, 0.958984375], [42, 0.931640625], [43, 0.90625], [44, 0.92578125], [45, 0.896484375], [46, 0.927734375], [47, 0.939453125], [48, 0.96875], [49, 0.95703125], [50, 0.93359375], [51, 0.923828125], [52, 0.9375], [53, 0.91796875], [54, 0.982421875], [55, 0.984375], [56, 0.978515625], [57, 0.9375], [58, 0.91796875], [59, 0.958984375], [60, 0.90234375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/rewards/mean": [[1, 0.255859375], [2, 0.349609375], [3, 0.4140625], [4, 0.576171875], [5, 0.576171875], [6, 0.587890625], [7, 0.734375], [8, 0.8046875], [9, 0.798828125], [10, 0.822265625], [11, 0.814453125], [12, 0.796875], [13, 0.83984375], [14, 0.755859375], [15, 0.875], [16, 0.875], [17, 0.798828125], [18, 0.837890625], [19, 0.908203125], [20, 0.8828125], [21, 0.91796875], [22, 0.865234375], [23, 0.912109375], [24, 0.884765625], [25, 0.92578125], [26, 0.953125], [27, 0.955078125], [28, 0.84375], [29, 0.951171875], [30, 0.861328125], [31, 0.9296875], [32, 0.8828125], [33, 0.92578125], [34, 0.96484375], [35, 0.919921875], [36, 0.89453125], [37, 0.935546875], [38, 0.9609375], [39, 0.9453125], [40, 0.9140625], [41, 0.958984375], [42, 0.931640625], [43, 0.90625], [44, 0.92578125], [45, 0.896484375], [46, 0.927734375], [47, 0.939453125], [48, 0.96875], [49, 0.95703125], [50, 0.93359375], [51, 0.923828125], [52, 0.9375], [53, 0.91796875], [54, 0.982421875], [55, 0.984375], [56, 0.978515625], [57, 0.9375], [58, 0.91796875], [59, 0.958984375], [60, 0.90234375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/advantages/mean": [[1, -0.05865652486681938], [2, -0.041955649852752686], [3, -0.04973336309194565], [4, -0.036524660885334015], [5, -0.04357711225748062], [6, -0.03451165556907654], [7, -0.05105813965201378], [8, -0.034233156591653824], [9, -0.041526682674884796], [10, -0.02356620691716671], [11, -0.02635510452091694], [12, -0.037946444004774094], [13, -0.019382072612643242], [14, -0.0354139544069767], [15, -0.03351179137825966], [16, -0.013658905401825905], [17, -0.03749562427401543], [18, -0.03078380785882473], [19, -0.016244107857346535], [20, -0.0103209363296628], [21, -0.019586682319641113], [22, -0.03326589614152908], [23, -0.02857883647084236], [24, -0.046641163527965546], [25, -0.034357018768787384], [26, -0.07032272964715958], [27, -0.015601444989442825], [28, -0.04305629804730415], [29, -0.04488155245780945], [30, -0.056569188833236694], [31, -0.030268460512161255], [32, -0.0373668409883976], [33, -0.05037757009267807], [34, -0.039730437099933624], [35, -0.02977336011826992], [36, -0.036717213690280914], [37, -0.04341990500688553], [38, -0.02084457501769066], [39, -0.004282223526388407], [40, -0.01080903597176075], [41, -0.02763643115758896], [42, -0.04010489955544472], [43, -0.04708694666624069], [44, -0.021167129278182983], [45, -0.02528810314834118], [46, -0.027432439848780632], [47, -0.020755955949425697], [48, -0.02980087324976921], [49, -0.048983607441186905], [50, -0.044962529093027115], [51, -0.04862653464078903], [52, -0.021581925451755524], [53, -0.026788007467985153], [54, -0.05750235542654991], [55, -0.004194817040115595], [56, -0.017673105001449585], [57, -0.032553158700466156], [58, -0.024865591898560524], [59, -0.057199057191610336], [60, -0.028466902673244476]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 1.6201815605163574], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 1.20761239528656], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.20761239528656], [22, 1.6201815605163574], [23, 2.4748666286468506], [24, 1.6201815605163574], [25, 2.4748666286468506], [26, 2.4748666286468506], [27, 0.7245674133300781], [28, 1.6201815605163574], [29, 1.6201815605163574], [30, 2.4748666286468506], [31, 0.935412585735321], [32, 2.4748666286468506], [33, 0.7245674133300781], [34, 1.6201815605163574], [35, 2.4748666286468506], [36, 2.4748666286468506], [37, 1.20761239528656], [38, 2.4748666286468506], [39, 2.4748666286468506], [40, 2.4748666286468506], [41, 0.5400605201721191], [42, 2.4748666286468506], [43, 2.4748666286468506], [44, 2.4748666286468506], [45, 2.4748666286468506], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.935412585735321], [49, 2.4748666286468506], [50, 1.6201815605163574], [51, 2.4748666286468506], [52, 1.6201815605163574], [53, 2.4748666286468506], [54, 0.5400605201721191], [55, 2.4748666286468506], [56, 0.5400605201721191], [57, 2.4748666286468506], [58, 2.4748666286468506], [59, 0.935412585735321], [60, 1.6201815605163574]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -0.7245674133300781], [40, -2.4748666286468506], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -1.6201815605163574], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -0.935412585735321], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -1.6201815605163574], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -2.4748666286468506], [59, -2.4748666286468506], [60, -2.4748666286468506]], "critic/returns/mean": [[1, -0.05865652486681938], [2, -0.041955649852752686], [3, -0.04973336309194565], [4, -0.036524660885334015], [5, -0.04357711225748062], [6, -0.03451165556907654], [7, -0.05105813965201378], [8, -0.034233156591653824], [9, -0.041526682674884796], [10, -0.02356620691716671], [11, -0.02635510452091694], [12, -0.037946444004774094], [13, -0.019382072612643242], [14, -0.0354139544069767], [15, -0.03351179137825966], [16, -0.013658905401825905], [17, -0.03749562427401543], [18, -0.03078380785882473], [19, -0.016244107857346535], [20, -0.0103209363296628], [21, -0.019586682319641113], [22, -0.03326589614152908], [23, -0.02857883647084236], [24, -0.046641163527965546], [25, -0.034357018768787384], [26, -0.07032272964715958], [27, -0.015601444989442825], [28, -0.04305629804730415], [29, -0.04488155245780945], [30, -0.056569188833236694], [31, -0.030268460512161255], [32, -0.0373668409883976], [33, -0.05037757009267807], [34, -0.039730437099933624], [35, -0.02977336011826992], [36, -0.036717213690280914], [37, -0.04341990500688553], [38, -0.02084457501769066], [39, -0.004282223526388407], [40, -0.01080903597176075], [41, -0.02763643115758896], [42, -0.04010489955544472], [43, -0.04708694666624069], [44, -0.021167129278182983], [45, -0.02528810314834118], [46, -0.027432439848780632], [47, -0.020755955949425697], [48, -0.02980087324976921], [49, -0.048983607441186905], [50, -0.044962529093027115], [51, -0.04862653464078903], [52, -0.021581925451755524], [53, -0.026788007467985153], [54, -0.05750235542654991], [55, -0.004194817040115595], [56, -0.017673105001449585], [57, -0.032553158700466156], [58, -0.024865591898560524], [59, -0.057199057191610336], [60, -0.028466902673244476]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 1.6201815605163574], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 1.20761239528656], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.20761239528656], [22, 1.6201815605163574], [23, 2.4748666286468506], [24, 1.6201815605163574], [25, 2.4748666286468506], [26, 2.4748666286468506], [27, 0.7245674133300781], [28, 1.6201815605163574], [29, 1.6201815605163574], [30, 2.4748666286468506], [31, 0.935412585735321], [32, 2.4748666286468506], [33, 0.7245674133300781], [34, 1.6201815605163574], [35, 2.4748666286468506], [36, 2.4748666286468506], [37, 1.20761239528656], [38, 2.4748666286468506], [39, 2.4748666286468506], [40, 2.4748666286468506], [41, 0.5400605201721191], [42, 2.4748666286468506], [43, 2.4748666286468506], [44, 2.4748666286468506], [45, 2.4748666286468506], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.935412585735321], [49, 2.4748666286468506], [50, 1.6201815605163574], [51, 2.4748666286468506], [52, 1.6201815605163574], [53, 2.4748666286468506], [54, 0.5400605201721191], [55, 2.4748666286468506], [56, 0.5400605201721191], [57, 2.4748666286468506], [58, 2.4748666286468506], [59, 0.935412585735321], [60, 1.6201815605163574]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -2.4748666286468506], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -0.7245674133300781], [40, -2.4748666286468506], [41, -2.4748666286468506], [42, -2.4748666286468506], [43, -1.6201815605163574], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -0.935412585735321], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -1.6201815605163574], [54, -2.4748666286468506], [55, -2.4748666286468506], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -2.4748666286468506], [59, -2.4748666286468506], [60, -2.4748666286468506]], "response_length/mean": [[1, 1246.8046875], [2, 1206.453125], [3, 1131.31640625], [4, 1129.982421875], [5, 1123.09375], [6, 1131.212890625], [7, 1067.453125], [8, 1030.734375], [9, 996.42578125], [10, 975.818359375], [11, 988.310546875], [12, 1003.19140625], [13, 970.236328125], [14, 1029.291015625], [15, 837.939453125], [16, 853.470703125], [17, 914.552734375], [18, 813.56640625], [19, 701.189453125], [20, 799.95703125], [21, 726.322265625], [22, 807.271484375], [23, 785.078125], [24, 830.8046875], [25, 716.12109375], [26, 691.40625], [27, 731.1953125], [28, 829.609375], [29, 722.017578125], [30, 790.267578125], [31, 692.8828125], [32, 722.646484375], [33, 695.068359375], [34, 629.482421875], [35, 655.095703125], [36, 691.052734375], [37, 666.7109375], [38, 591.14453125], [39, 586.220703125], [40, 610.205078125], [41, 568.796875], [42, 586.359375], [43, 798.0859375], [44, 608.896484375], [45, 662.6171875], [46, 643.80078125], [47, 658.728515625], [48, 502.89453125], [49, 604.60546875], [50, 542.90234375], [51, 650.7890625], [52, 686.974609375], [53, 602.30078125], [54, 553.765625], [55, 529.07421875], [56, 582.3515625], [57, 601.53125], [58, 591.310546875], [59, 603.177734375], [60, 593.646484375]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length/min": [[1, 256.0], [2, 373.0], [3, 270.0], [4, 328.0], [5, 310.0], [6, 258.0], [7, 310.0], [8, 313.0], [9, 300.0], [10, 296.0], [11, 270.0], [12, 282.0], [13, 247.0], [14, 228.0], [15, 299.0], [16, 248.0], [17, 290.0], [18, 324.0], [19, 183.0], [20, 283.0], [21, 202.0], [22, 216.0], [23, 222.0], [24, 253.0], [25, 227.0], [26, 223.0], [27, 206.0], [28, 213.0], [29, 233.0], [30, 171.0], [31, 216.0], [32, 201.0], [33, 167.0], [34, 190.0], [35, 205.0], [36, 213.0], [37, 253.0], [38, 153.0], [39, 134.0], [40, 197.0], [41, 212.0], [42, 156.0], [43, 198.0], [44, 207.0], [45, 224.0], [46, 198.0], [47, 204.0], [48, 168.0], [49, 204.0], [50, 216.0], [51, 226.0], [52, 236.0], [53, 171.0], [54, 204.0], [55, 155.0], [56, 209.0], [57, 179.0], [58, 149.0], [59, 175.0], [60, 168.0]], "response_length/clip_ratio": [[1, 0.205078125], [2, 0.17578125], [3, 0.125], [4, 0.15625], [5, 0.134765625], [6, 0.177734375], [7, 0.140625], [8, 0.091796875], [9, 0.142578125], [10, 0.103515625], [11, 0.14453125], [12, 0.15234375], [13, 0.12109375], [14, 0.1875], [15, 0.05078125], [16, 0.07421875], [17, 0.1015625], [18, 0.1015625], [19, 0.041015625], [20, 0.080078125], [21, 0.0546875], [22, 0.08203125], [23, 0.072265625], [24, 0.09765625], [25, 0.033203125], [26, 0.037109375], [27, 0.03125], [28, 0.115234375], [29, 0.033203125], [30, 0.107421875], [31, 0.005859375], [32, 0.087890625], [33, 0.0703125], [34, 0.025390625], [35, 0.0625], [36, 0.06640625], [37, 0.048828125], [38, 0.0234375], [39, 0.0234375], [40, 0.033203125], [41, 0.0078125], [42, 0.0234375], [43, 0.08984375], [44, 0.037109375], [45, 0.076171875], [46, 0.052734375], [47, 0.03515625], [48, 0.017578125], [49, 0.0390625], [50, 0.015625], [51, 0.033203125], [52, 0.04296875], [53, 0.052734375], [54, 0.013671875], [55, 0.013671875], [56, 0.021484375], [57, 0.044921875], [58, 0.021484375], [59, 0.025390625], [60, 0.029296875]], "response_length_non_aborted/mean": [[1, 1246.8046875], [2, 1206.453125], [3, 1131.31640625], [4, 1129.982421875], [5, 1123.09375], [6, 1131.212890625], [7, 1067.453125], [8, 1030.734375], [9, 996.42578125], [10, 975.818359375], [11, 988.310546875], [12, 1003.19140625], [13, 970.236328125], [14, 1029.291015625], [15, 837.939453125], [16, 853.470703125], [17, 914.552734375], [18, 813.56640625], [19, 701.189453125], [20, 799.95703125], [21, 726.322265625], [22, 807.271484375], [23, 785.078125], [24, 830.8046875], [25, 716.12109375], [26, 691.40625], [27, 731.1953125], [28, 829.609375], [29, 722.017578125], [30, 790.267578125], [31, 692.8828125], [32, 722.646484375], [33, 695.068359375], [34, 629.482421875], [35, 655.095703125], [36, 691.052734375], [37, 666.7109375], [38, 591.14453125], [39, 586.220703125], [40, 610.205078125], [41, 568.796875], [42, 586.359375], [43, 798.0859375], [44, 608.896484375], [45, 662.6171875], [46, 643.80078125], [47, 658.728515625], [48, 502.89453125], [49, 604.60546875], [50, 542.90234375], [51, 650.7890625], [52, 686.974609375], [53, 602.30078125], [54, 553.765625], [55, 529.07421875], [56, 582.3515625], [57, 601.53125], [58, 591.310546875], [59, 603.177734375], [60, 593.646484375]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length_non_aborted/min": [[1, 256.0], [2, 373.0], [3, 270.0], [4, 328.0], [5, 310.0], [6, 258.0], [7, 310.0], [8, 313.0], [9, 300.0], [10, 296.0], [11, 270.0], [12, 282.0], [13, 247.0], [14, 228.0], [15, 299.0], [16, 248.0], [17, 290.0], [18, 324.0], [19, 183.0], [20, 283.0], [21, 202.0], [22, 216.0], [23, 222.0], [24, 253.0], [25, 227.0], [26, 223.0], [27, 206.0], [28, 213.0], [29, 233.0], [30, 171.0], [31, 216.0], [32, 201.0], [33, 167.0], [34, 190.0], [35, 205.0], [36, 213.0], [37, 253.0], [38, 153.0], [39, 134.0], [40, 197.0], [41, 212.0], [42, 156.0], [43, 198.0], [44, 207.0], [45, 224.0], [46, 198.0], [47, 204.0], [48, 168.0], [49, 204.0], [50, 216.0], [51, 226.0], [52, 236.0], [53, 171.0], [54, 204.0], [55, 155.0], [56, 209.0], [57, 179.0], [58, 149.0], [59, 175.0], [60, 168.0]], "response_length_non_aborted/clip_ratio": [[1, 0.205078125], [2, 0.17578125], [3, 0.125], [4, 0.15625], [5, 0.134765625], [6, 0.177734375], [7, 0.140625], [8, 0.091796875], [9, 0.142578125], [10, 0.103515625], [11, 0.14453125], [12, 0.15234375], [13, 0.12109375], [14, 0.1875], [15, 0.05078125], [16, 0.07421875], [17, 0.1015625], [18, 0.1015625], [19, 0.041015625], [20, 0.080078125], [21, 0.0546875], [22, 0.08203125], [23, 0.072265625], [24, 0.09765625], [25, 0.033203125], [26, 0.037109375], [27, 0.03125], [28, 0.115234375], [29, 0.033203125], [30, 0.107421875], [31, 0.005859375], [32, 0.087890625], [33, 0.0703125], [34, 0.025390625], [35, 0.0625], [36, 0.06640625], [37, 0.048828125], [38, 0.0234375], [39, 0.0234375], [40, 0.033203125], [41, 0.0078125], [42, 0.0234375], [43, 0.08984375], [44, 0.037109375], [45, 0.076171875], [46, 0.052734375], [47, 0.03515625], [48, 0.017578125], [49, 0.0390625], [50, 0.015625], [51, 0.033203125], [52, 0.04296875], [53, 0.052734375], [54, 0.013671875], [55, 0.013671875], [56, 0.021484375], [57, 0.044921875], [58, 0.021484375], [59, 0.025390625], [60, 0.029296875]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125], [31, 79.046875], [32, 83.984375], [33, 79.484375], [34, 87.15625], [35, 84.78125], [36, 81.734375], [37, 84.265625], [38, 83.96875], [39, 83.90625], [40, 81.96875], [41, 84.65625], [42, 82.375], [43, 82.640625], [44, 82.859375], [45, 78.4375], [46, 83.703125], [47, 78.453125], [48, 79.4375], [49, 81.515625], [50, 79.859375], [51, 84.234375], [52, 86.640625], [53, 81.5625], [54, 83.375], [55, 82.015625], [56, 83.890625], [57, 82.28125], [58, 84.21875], [59, 84.578125], [60, 80.84375]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0], [31, 146.0], [32, 139.0], [33, 121.0], [34, 151.0], [35, 147.0], [36, 133.0], [37, 144.0], [38, 152.0], [39, 175.0], [40, 159.0], [41, 151.0], [42, 160.0], [43, 185.0], [44, 152.0], [45, 121.0], [46, 180.0], [47, 133.0], [48, 147.0], [49, 149.0], [50, 150.0], [51, 129.0], [52, 149.0], [53, 153.0], [54, 157.0], [55, 173.0], [56, 170.0], [57, 159.0], [58, 168.0], [59, 141.0], [60, 128.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0], [31, 46.0], [32, 50.0], [33, 45.0], [34, 45.0], [35, 46.0], [36, 48.0], [37, 48.0], [38, 49.0], [39, 54.0], [40, 51.0], [41, 48.0], [42, 50.0], [43, 49.0], [44, 55.0], [45, 49.0], [46, 43.0], [47, 48.0], [48, 49.0], [49, 52.0], [50, 54.0], [51, 52.0], [52, 58.0], [53, 49.0], [54, 54.0], [55, 51.0], [56, 48.0], [57, 47.0], [58, 52.0], [59, 52.0], [60, 54.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625], [33, 0.03125], [34, 0.015625], [35, 0.015625], [36, 0.015625], [37, 0.015625], [38, 0.015625], [39, 0.015625], [40, 0.015625], [41, 0.015625], [42, 0.015625], [43, 0.015625], [44, 0.015625], [45, 0.015625], [46, 0.015625], [47, 0.015625], [48, 0.015625], [49, 0.015625], [50, 0.015625], [51, 0.015625], [52, 0.015625], [53, 0.015625], [54, 0.015625], [55, 0.015625], [56, 0.015625], [57, 0.015625], [58, 0.015625], [59, 0.015625], [60, 0.015625]], "timing_s/gen": [[1, 22.170246124267578], [2, 22.183706283569336], [3, 22.210922241210938], [4, 20.203811645507812], [5, 22.28595733642578], [6, 20.17543601989746], [7, 20.175127029418945], [8, 20.16019058227539], [9, 18.157268524169922], [10, 18.1507568359375], [11, 18.166988372802734], [12, 18.17281150817871], [13, 18.16240119934082], [14, 18.44708824157715], [15, 16.167463302612305], [16, 16.152240753173828], [17, 18.504444122314453], [18, 16.205547332763672], [19, 14.21631145477295], [20, 16.161436080932617], [21, 14.150819778442383], [22, 16.164640426635742], [23, 16.152854919433594], [24, 16.143978118896484], [25, 14.16070556640625], [26, 14.160897254943848], [27, 14.160027503967285], [28, 16.161231994628906], [29, 14.1963472366333], [30, 16.18683624267578], [31, 14.163274765014648], [32, 14.152706146240234], [33, 14.501007080078125], [34, 16.152135848999023], [35, 14.144740104675293], [36, 14.149467468261719], [37, 14.152194023132324], [38, 12.152786254882812], [39, 14.17208480834961], [40, 14.152779579162598], [41, 12.150688171386719], [42, 14.155149459838867], [43, 16.15219497680664], [44, 14.158989906311035], [45, 16.16279411315918], [46, 14.157440185546875], [47, 14.148238182067871], [48, 12.165544509887695], [49, 14.161355972290039], [50, 12.243526458740234], [51, 14.205262184143066], [52, 14.159563064575195], [53, 14.187063217163086], [54, 12.154385566711426], [55, 12.162201881408691], [56, 12.14989185333252], [57, 14.44865894317627], [58, 12.158858299255371], [59, 14.171868324279785], [60, 12.165120124816895]], "timing_s/old_log_prob": [[1, 10.811843872070312], [2, 9.432720184326172], [3, 9.949898719787598], [4, 9.086165428161621], [5, 9.214852333068848], [6, 8.888596534729004], [7, 8.758756637573242], [8, 8.574869155883789], [9, 8.80290699005127], [10, 8.886945724487305], [11, 8.27567195892334], [12, 8.575050354003906], [13, 8.251322746276855], [14, 8.534836769104004], [15, 8.545419692993164], [16, 8.321524620056152], [17, 8.074494361877441], [18, 8.218966484069824], [19, 7.060882568359375], [20, 7.516618251800537], [21, 7.322800636291504], [22, 7.567287921905518], [23, 7.862652778625488], [24, 7.956254482269287], [25, 7.305064678192139], [26, 7.179171562194824], [27, 7.681710243225098], [28, 8.263899803161621], [29, 7.689134120941162], [30, 7.762765407562256], [31, 7.5084614753723145], [32, 7.264763832092285], [33, 9.244237899780273], [34, 6.805883884429932], [35, 7.024352073669434], [36, 7.19202184677124], [37, 7.102790355682373], [38, 6.625515937805176], [39, 6.811527252197266], [40, 7.395166873931885], [41, 7.1103739738464355], [42, 6.722663879394531], [43, 8.356257438659668], [44, 6.848748207092285], [45, 7.1213297843933105], [46, 6.946638584136963], [47, 7.126775741577148], [48, 6.510318279266357], [49, 7.172562122344971], [50, 6.481998920440674], [51, 7.113865375518799], [52, 7.306730270385742], [53, 7.148947715759277], [54, 6.921829700469971], [55, 6.766897678375244], [56, 6.7270379066467285], [57, 6.717598915100098], [58, 6.7377028465271], [59, 6.7482123374938965], [60, 6.9453959465026855]], "timing_s/ref": [[1, 10.663398742675781], [2, 10.217278480529785], [3, 9.185540199279785], [4, 9.178162574768066], [5, 9.069963455200195], [6, 9.211692810058594], [7, 8.824167251586914], [8, 8.616555213928223], [9, 8.537351608276367], [10, 8.248066902160645], [11, 8.458846092224121], [12, 8.476076126098633], [13, 8.281847953796387], [14, 8.874446868896484], [15, 7.586945056915283], [16, 7.733792304992676], [17, 8.065783500671387], [18, 7.466419219970703], [19, 6.791477680206299], [20, 7.314816474914551], [21, 6.98319149017334], [22, 7.373852252960205], [23, 7.3604512214660645], [24, 7.597847938537598], [25, 6.90036678314209], [26, 6.755269527435303], [27, 6.9814910888671875], [28, 7.603752613067627], [29, 6.9622368812561035], [30, 7.392827033996582], [31, 6.7161784172058105], [32, 6.9829912185668945], [33, 6.835829257965088], [34, 6.468817234039307], [35, 6.63521671295166], [36, 6.816205024719238], [37, 6.682806015014648], [38, 6.724051475524902], [39, 6.270883083343506], [40, 6.375815391540527], [41, 6.258712291717529], [42, 6.391814231872559], [43, 7.88861083984375], [44, 6.325237274169922], [45, 6.681029796600342], [46, 6.525191783905029], [47, 6.686860084533691], [48, 5.895835876464844], [49, 6.323790073394775], [50, 6.021941661834717], [51, 6.555319786071777], [52, 6.793231964111328], [53, 6.3371782302856445], [54, 6.09942102432251], [55, 5.917081832885742], [56, 6.853874683380127], [57, 6.4303059577941895], [58, 6.367317199707031], [59, 6.384707450866699], [60, 6.3051581382751465]], "timing_s/adv": [[1, 0.19746005535125732], [2, 0.1869702935218811], [3, 0.19498105347156525], [4, 0.18181997537612915], [5, 0.18551824986934662], [6, 0.17650775611400604], [7, 0.8497651815414429], [8, 0.17767497897148132], [9, 0.17342163622379303], [10, 0.34457772970199585], [11, 0.1723933070898056], [12, 0.8480937480926514], [13, 0.17428655922412872], [14, 0.19389736652374268], [15, 0.1833147257566452], [16, 0.1822744458913803], [17, 0.1829046756029129], [18, 0.17550109326839447], [19, 0.18146942555904388], [20, 0.8004751801490784], [21, 0.1889055371284485], [22, 0.17240457236766815], [23, 0.17346248030662537], [24, 0.18741774559020996], [25, 0.6888071894645691], [26, 0.17123304307460785], [27, 0.18006828427314758], [28, 0.1873040348291397], [29, 0.17510941624641418], [30, 0.707648515701294], [31, 0.16784295439720154], [32, 0.17237259447574615], [33, 0.34490859508514404], [34, 0.16758888959884644], [35, 0.17354728281497955], [36, 0.1770837903022766], [37, 0.17868174612522125], [38, 0.16828422248363495], [39, 0.17593638598918915], [40, 0.16806559264659882], [41, 0.17178882658481598], [42, 0.17141248285770416], [43, 0.17869184911251068], [44, 0.1735350787639618], [45, 0.1731805056333542], [46, 0.17534688115119934], [47, 0.17599636316299438], [48, 0.6637416481971741], [49, 0.17581647634506226], [50, 0.1729934960603714], [51, 0.1805274784564972], [52, 0.17801932990550995], [53, 0.7062382698059082], [54, 0.17361855506896973], [55, 0.17148827016353607], [56, 0.17945052683353424], [57, 0.17324794828891754], [58, 0.17159903049468994], [59, 0.1747923344373703], [60, 0.17281943559646606]], "timing_s/update_actor": [[1, 29.92161750793457], [2, 29.175884246826172], [3, 28.60244369506836], [4, 29.06866455078125], [5, 28.780445098876953], [6, 28.745494842529297], [7, 28.171236038208008], [8, 27.857213973999023], [9, 27.116662979125977], [10, 26.9255428314209], [11, 27.197689056396484], [12, 27.182960510253906], [13, 27.00625991821289], [14, 27.82520866394043], [15, 26.061498641967773], [16, 26.30778694152832], [17, 26.687347412109375], [18, 25.88697624206543], [19, 24.990360260009766], [20, 25.688495635986328], [21, 25.339176177978516], [22, 25.539630889892578], [23, 25.213472366333008], [24, 26.02027130126953], [25, 25.18971061706543], [26, 25.132143020629883], [27, 25.352975845336914], [28, 26.221935272216797], [29, 25.04012680053711], [30, 25.760873794555664], [31, 24.536285400390625], [32, 25.35494041442871], [33, 25.028757095336914], [34, 24.223817825317383], [35, 25.160621643066406], [36, 24.936185836791992], [37, 24.775358200073242], [38, 24.2163143157959], [39, 24.62089729309082], [40, 23.986051559448242], [41, 23.83942413330078], [42, 24.282058715820312], [43, 25.95383071899414], [44, 24.36915397644043], [45, 24.712121963500977], [46, 24.26054573059082], [47, 24.586835861206055], [48, 25.578683853149414], [49, 24.43618392944336], [50, 23.929819107055664], [51, 24.300447463989258], [52, 25.114011764526367], [53, 24.372135162353516], [54, 23.853391647338867], [55, 23.724031448364258], [56, 23.82453155517578], [57, 24.07680892944336], [58, 23.74632453918457], [59, 24.08984375], [60, 24.222164154052734]], "timing_s/update_weights": [[1, 4.662227630615234], [2, 4.446568012237549], [3, 4.488744258880615], [4, 4.386982440948486], [5, 4.415558815002441], [6, 4.504323482513428], [7, 4.196774005889893], [8, 4.533641815185547], [9, 4.1708269119262695], [10, 4.409314155578613], [11, 4.129495620727539], [12, 4.254061698913574], [13, 4.205850124359131], [14, 4.423251628875732], [15, 4.316378116607666], [16, 4.326226234436035], [17, 4.317430019378662], [18, 4.520354747772217], [19, 4.354299068450928], [20, 5.224254131317139], [21, 4.326489448547363], [22, 4.176727294921875], [23, 4.4288859367370605], [24, 4.5442705154418945], [25, 4.1816792488098145], [26, 4.224454402923584], [27, 4.327234745025635], [28, 4.490530490875244], [29, 4.176383972167969], [30, 4.172122001647949], [31, 4.074822902679443], [32, 4.552203178405762], [33, 4.244170665740967], [34, 4.065286636352539], [35, 4.129656791687012], [36, 4.195801258087158], [37, 4.128743648529053], [38, 4.387722492218018], [39, 4.467844009399414], [40, 4.071619033813477], [41, 4.083381175994873], [42, 4.171603202819824], [43, 4.171749591827393], [44, 4.177781105041504], [45, 4.460460662841797], [46, 4.219025611877441], [47, 4.265064716339111], [48, 4.793278694152832], [49, 4.579086780548096], [50, 4.215973377227783], [51, 4.291509628295898], [52, 4.277519702911377], [53, 4.139050483703613], [54, 4.230103969573975], [55, 4.2749834060668945], [56, 4.1688055992126465], [57, 4.185212135314941], [58, 4.318001747131348], [59, 4.180835247039795], [60, 4.636189937591553]], "timing_s/step": [[1, 78.72020721435547], [2, 75.77470397949219], [3, 74.74555206298828], [4, 72.21271514892578], [5, 74.06620025634766], [6, 71.81602478027344], [7, 71.08912658691406], [8, 70.02204132080078], [9, 67.05767059326172], [10, 67.06356048583984], [11, 66.49974822998047], [12, 67.61660766601562], [13, 66.19274139404297], [14, 68.3970718383789], [15, 62.961097717285156], [16, 63.12571716308594], [17, 65.93199920654297], [18, 62.57600021362305], [19, 57.69416046142578], [20, 62.861572265625], [21, 58.426883697509766], [22, 61.13825607299805], [23, 61.31018829345703], [24, 62.55711364746094], [25, 58.54100036621094], [26, 57.7380256652832], [27, 58.79813003540039], [28, 63.05095672607422], [29, 58.39006042480469], [30, 62.0967903137207], [31, 57.29404830932617], [32, 58.597679138183594], [33, 60.29604721069336], [34, 57.98264694213867], [35, 57.383018493652344], [36, 57.587005615234375], [37, 57.1164665222168], [38, 54.410858154296875], [39, 56.6393928527832], [40, 56.2939338684082], [41, 53.71232986450195], [42, 56.034297943115234], [43, 62.80518341064453], [44, 56.15685272216797], [45, 59.42500305175781], [46, 56.40425491333008], [47, 57.10348892211914], [48, 55.708316802978516], [49, 56.96206283569336], [50, 53.17976760864258], [51, 56.74794006347656], [52, 57.931678771972656], [53, 57.04832077026367], [54, 53.59360122680664], [55, 53.12907028198242], [56, 54.00471115112305], [57, 56.13142776489258], [58, 53.653175354003906], [59, 55.84931182861328], [60, 54.54582977294922]], "timing_per_token_ms/update_actor": [[1, 0.04382578656077385], [2, 0.04420267045497894], [3, 0.046063877642154694], [4, 0.04647543653845787], [5, 0.04659261554479599], [6, 0.046150144189596176], [7, 0.04791482910513878], [8, 0.04878944903612137], [9, 0.04906732216477394], [10, 0.04972188174724579], [11, 0.049673695117235184], [12, 0.048790354281663895], [13, 0.05015788599848747], [14, 0.04887334629893303], [15, 0.05527019128203392], [16, 0.054526057094335556], [17, 0.05198776721954346], [18, 0.0565304234623909], [19, 0.06273798644542694], [20, 0.0570589154958725], [21, 0.06125352904200554], [22, 0.05633075162768364], [23, 0.05659843608736992], [24, 0.05535897985100746], [25, 0.0612676665186882], [26, 0.06335237622261047], [27, 0.06055165082216263], [28, 0.05606427788734436], [29, 0.06074855104088783], [30, 0.057696547359228134], [31, 0.06208134442567825], [32, 0.06139284744858742], [33, 0.06311292946338654], [34, 0.06601952761411667], [35, 0.06641893833875656], [36, 0.0630231648683548], [37, 0.06443526595830917], [38, 0.07005859911441803], [39, 0.07175907492637634], [40, 0.06768207252025604], [41, 0.07125434279441833], [42, 0.07091888040304184], [43, 0.057555973529815674], [44, 0.06880462914705276], [45, 0.0651313066482544], [46, 0.06513213366270065], [47, 0.06514155864715576], [48, 0.08579017221927643], [49, 0.06956049054861069], [50, 0.07504945993423462], [51, 0.06457183510065079], [52, 0.06340464949607849], [53, 0.06960722804069519], [54, 0.07312146574258804], [55, 0.07582518458366394], [56, 0.06984290480613708], [57, 0.06876887381076813], [58, 0.06865659356117249], [59, 0.06841159611940384], [60, 0.07014025002717972]], "timing_per_token_ms/adv": [[1, 0.00028921704506501555], [2, 0.0002832677273545414], [3, 0.0003140145563520491], [4, 0.0002906965964939445], [5, 0.00030033517396077514], [6, 0.0002833786129485816], [7, 0.0014453164767473936], [8, 0.0003111820260528475], [9, 0.00031380465952679515], [10, 0.0006363122374750674], [11, 0.0003148581017740071], [12, 0.0015222328947857022], [13, 0.000323696993291378], [14, 0.00034056935692206025], [15, 0.0003887666098307818], [16, 0.0003777857345994562], [17, 0.000356303877197206], [18, 0.0003832487273029983], [19, 0.00045557672274298966], [20, 0.0017780039925128222], [21, 0.00045664983917959034], [22, 0.0003802592109423131], [23, 0.00038938331999816], [24, 0.0003987374366261065], [25, 0.001675351057201624], [26, 0.00043163931695744395], [27, 0.00043006514897570014], [28, 0.0004004687361884862], [29, 0.00042482384014874697], [30, 0.001584918238222599], [31, 0.0004246737516950816], [32, 0.0004173721245024353], [33, 0.0008697272278368473], [34, 0.00045674628927372396], [35, 0.0004581295943353325], [36, 0.000447557627921924], [37, 0.0004647119785659015], [38, 0.0004868518153671175], [39, 0.00051277712918818], [40, 0.0004742350720334798], [41, 0.0005134646198712289], [42, 0.0005006322753615677], [43, 0.00039627228397876024], [44, 0.0004899643245153129], [45, 0.000456434820080176], [46, 0.00047075265320017934], [47, 0.00046629333519376814], [48, 0.0022261706180870533], [49, 0.0005004824488423765], [50, 0.0005425476701930165], [51, 0.000479702721349895], [52, 0.0004494405002333224], [53, 0.002017028396949172], [54, 0.0005322196520864964], [55, 0.000548099516890943], [56, 0.0005260689067654312], [57, 0.0004948357818648219], [58, 0.000496135966386646], [59, 0.0004963843966834247], [60, 0.0005004341946914792]], "timing_per_token_ms/ref": [[1, 0.01561853475868702], [2, 0.015479599125683308], [3, 0.014793197624385357], [4, 0.014674188569188118], [5, 0.014683348126709461], [6, 0.01478913426399231], [7, 0.015008516609668732], [8, 0.01509113423526287], [9, 0.015448249876499176], [10, 0.0152312396094203], [11, 0.015449185855686665], [12, 0.015213602222502232], [13, 0.015381618402898312], [14, 0.015587445348501205], [15, 0.016090091317892075], [16, 0.01602921634912491], [17, 0.015712391585111618], [18, 0.01630471833050251], [19, 0.017049919813871384], [20, 0.016247564926743507], [21, 0.016880782321095467], [22, 0.016263924539089203], [23, 0.016522517427802086], [24, 0.016164671629667282], [25, 0.016783414408564568], [26, 0.017028488218784332], [27, 0.016674207523465157], [28, 0.01625734008848667], [29, 0.016890721395611763], [30, 0.016557691618800163], [31, 0.016993174329400063], [32, 0.016908174380660057], [33, 0.017237339168787003], [34, 0.017630096524953842], [35, 0.017515625804662704], [36, 0.01722712628543377], [37, 0.01738050952553749], [38, 0.019452901557087898], [39, 0.018276862800121307], [40, 0.017990805208683014], [41, 0.018706846982240677], [42, 0.018668117001652718], [43, 0.017494013532996178], [44, 0.017858872190117836], [45, 0.017608532682061195], [46, 0.017518140375614166], [47, 0.01771649345755577], [48, 0.019774464890360832], [49, 0.018001418560743332], [50, 0.018886202946305275], [51, 0.017418980598449707], [52, 0.01715068519115448], [53, 0.018099086359143257], [54, 0.01869749091565609], [55, 0.018911786377429962], [56, 0.02009250409901142], [57, 0.01836642622947693], [58, 0.01840951479971409], [59, 0.018131624907255173], [60, 0.018257880583405495]], "timing_per_token_ms/gen": [[1, 0.034729789942502975], [2, 0.03591316565871239], [3, 0.0383453331887722], [4, 0.03492140397429466], [5, 0.03875657171010971], [6, 0.034834422171115875], [7, 0.03691454231739044], [8, 0.03820127993822098], [9, 0.03559062257409096], [10, 0.03632919490337372], [11, 0.035902075469493866], [12, 0.035380858927965164], [13, 0.036561645567417145], [14, 0.035004161298274994], [15, 0.03768419846892357], [16, 0.03696359321475029], [17, 0.039518218487501144], [18, 0.0389045812189579], [19, 0.03959876298904419], [20, 0.0394587516784668], [21, 0.03805242106318474], [22, 0.03910897672176361], [23, 0.04018522799015045], [24, 0.03795261308550835], [25, 0.0386214405298233], [26, 0.04000253602862358], [27, 0.03782341629266739], [28, 0.0380479134619236], [29, 0.03840244561433792], [30, 0.04000532999634743], [31, 0.03992398828268051], [32, 0.03825107589364052], [33, 0.04074747487902641], [34, 0.05011599883437157], [35, 0.04217161610722542], [36, 0.03999069705605507], [37, 0.04145875200629234], [38, 0.04015246778726578], [39, 0.047217462211847305], [40, 0.04529976472258568], [41, 0.04172282665967941], [42, 0.04714988172054291], [43, 0.03952864557504654], [44, 0.04541704058647156], [45, 0.047641318291425705], [46, 0.04295001178979874], [47, 0.04194941744208336], [48, 0.04724813625216484], [49, 0.04574701935052872], [50, 0.04404684901237488], [51, 0.0426323264837265], [52, 0.040256794542074203], [53, 0.046005431562662125], [54, 0.04286837950348854], [55, 0.044897861778736115], [56, 0.04074902459979057], [57, 0.046913668513298035], [58, 0.04016124829649925], [59, 0.045889344066381454], [60, 0.040023818612098694]], "perf/total_num_tokens": [[1, 682740.0], [2, 660048.0], [3, 620930.0], [4, 625463.0], [5, 617704.0], [6, 622869.0], [7, 587944.0], [8, 570968.0], [9, 552642.0], [10, 541523.0], [11, 547527.0], [12, 557138.0], [13, 538425.0], [14, 569333.0], [15, 471529.0], [16, 482481.0], [17, 513339.0], [18, 457930.0], [19, 398329.0], [20, 450210.0], [21, 413677.0], [22, 453387.0], [23, 445480.0], [24, 470028.0], [25, 411142.0], [26, 396704.0], [27, 418700.0], [28, 467712.0], [29, 412193.0], [30, 446489.0], [31, 395228.0], [32, 412995.0], [33, 396571.0], [34, 366919.0], [35, 378817.0], [36, 395667.0], [37, 384500.0], [38, 345658.0], [39, 343105.0], [40, 354393.0], [41, 334568.0], [42, 342392.0], [43, 450932.0], [44, 354179.0], [45, 379420.0], [46, 372482.0], [47, 377437.0], [48, 298154.0], [49, 351294.0], [50, 318854.0], [51, 376332.0], [52, 396091.0], [53, 350138.0], [54, 326216.0], [55, 312878.0], [56, 341116.0], [57, 350112.0], [58, 345871.0], [59, 352131.0], [60, 345339.0]], "perf/time_per_step": [[1, 78.72020721435547], [2, 75.77470397949219], [3, 74.74555206298828], [4, 72.21271514892578], [5, 74.06620025634766], [6, 71.81602478027344], [7, 71.08912658691406], [8, 70.02204132080078], [9, 67.05767059326172], [10, 67.06356048583984], [11, 66.49974822998047], [12, 67.61660766601562], [13, 66.19274139404297], [14, 68.3970718383789], [15, 62.961097717285156], [16, 63.12571716308594], [17, 65.93199920654297], [18, 62.57600021362305], [19, 57.69416046142578], [20, 62.861572265625], [21, 58.426883697509766], [22, 61.13825607299805], [23, 61.31018829345703], [24, 62.55711364746094], [25, 58.54100036621094], [26, 57.7380256652832], [27, 58.79813003540039], [28, 63.05095672607422], [29, 58.39006042480469], [30, 62.0967903137207], [31, 57.29404830932617], [32, 58.597679138183594], [33, 60.29604721069336], [34, 57.98264694213867], [35, 57.383018493652344], [36, 57.587005615234375], [37, 57.1164665222168], [38, 54.410858154296875], [39, 56.6393928527832], [40, 56.2939338684082], [41, 53.71232986450195], [42, 56.034297943115234], [43, 62.80518341064453], [44, 56.15685272216797], [45, 59.42500305175781], [46, 56.40425491333008], [47, 57.10348892211914], [48, 55.708316802978516], [49, 56.96206283569336], [50, 53.17976760864258], [51, 56.74794006347656], [52, 57.931678771972656], [53, 57.04832077026367], [54, 53.59360122680664], [55, 53.12907028198242], [56, 54.00471115112305], [57, 56.13142776489258], [58, 53.653175354003906], [59, 55.84931182861328], [60, 54.54582977294922]], "perf/throughput": [[1, 4336.49755859375], [2, 4355.33203125], [3, 4153.62548828125], [4, 4330.69873046875], [5, 4169.9453125], [6, 4336.56005859375], [7, 4135.259765625], [8, 4077.05908203125], [9, 4120.64697265625], [10, 4037.386474609375], [11, 4116.759765625], [12, 4119.8310546875], [13, 4067.10009765625], [14, 4161.96875], [15, 3744.60595703125], [16, 3821.58837890625], [17, 3892.942626953125], [18, 3658.990478515625], [19, 3452.07373046875], [20, 3580.963623046875], [21, 3540.12548828125], [22, 3707.883056640625], [23, 3633.00146484375], [24, 3756.790771484375], [25, 3511.572998046875], [26, 3435.37890625], [27, 3560.4873046875], [28, 3709.0], [29, 3529.650390625], [30, 3595.10546875], [31, 3449.119140625], [32, 3523.987548828125], [33, 3288.5322265625], [34, 3164.04150390625], [35, 3300.776123046875], [36, 3435.384521484375], [37, 3365.929443359375], [38, 3176.36962890625], [39, 3028.854736328125], [40, 3147.701416015625], [41, 3114.443115234375], [42, 3055.2001953125], [43, 3589.926513671875], [44, 3153.47998046875], [45, 3192.42724609375], [46, 3301.896240234375], [47, 3304.8505859375], [48, 2676.02783203125], [49, 3083.57861328125], [50, 2997.88818359375], [51, 3315.82080078125], [52, 3418.6044921875], [53, 3068.784423828125], [54, 3043.423095703125], [55, 2944.508544921875], [56, 3158.2060546875], [57, 3118.6806640625], [58, 3223.2109375], [59, 3152.509765625], [60, 3165.585693359375]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "timing_s/testing": [[60, 31.818960189819336]]}, "gsm8k_mxfp8train_bf16roll": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.3153904378414154], [60, 0.9355572462081909]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.3153904378414154], [60, 0.9355572462081909]], "val-aux/num_turns/min": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [60, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [60, 2.0]], "global_seqlen/min": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "global_seqlen/max": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "global_seqlen/balanced_min": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "global_seqlen/balanced_max": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "global_seqlen/mean": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "actor/entropy": [[1, 0.16880273818969727], [2, 0.15856121480464935], [3, 0.1578688770532608], [4, 0.1711941808462143], [5, 0.167014479637146], [6, 0.17850348353385925], [7, 0.16484974324703217], [8, 0.1573605239391327], [9, 0.17802833020687103], [10, 0.16348057985305786], [11, 0.18866074085235596], [12, 0.17135542631149292], [13, 0.1769298017024994], [14, 0.19569873809814453], [15, 0.14965759217739105], [16, 0.1588936597108841], [17, 0.1763525903224945], [18, 0.16862532496452332], [19, 0.15522773563861847], [20, 0.16329948604106903], [21, 0.16120032966136932], [22, 0.15455622971057892], [23, 0.16245129704475403], [24, 0.17808862030506134], [25, 0.1625259667634964], [26, 0.14067600667476654], [27, 0.15178847312927246], [28, 0.17501023411750793], [29, 0.15193665027618408], [30, 0.15953469276428223], [31, 0.13525259494781494], [32, 0.14701193571090698], [33, 0.14749598503112793], [34, 0.13546644151210785], [35, 0.13872306048870087], [36, 0.15535134077072144], [37, 0.14352363348007202], [38, 0.12159755080938339], [39, 0.12995029985904694], [40, 0.13438108563423157], [41, 0.12250244617462158], [42, 0.13877524435520172], [43, 0.18365921080112457], [44, 0.1495203971862793], [45, 0.1643819957971573], [46, 0.136044442653656], [47, 0.15170463919639587], [48, 0.11650093644857407], [49, 0.13388080894947052], [50, 0.12714865803718567], [51, 0.12140608578920364], [52, 0.13551431894302368], [53, 0.1424880474805832], [54, 0.11576062440872192], [55, 0.10329272598028183], [56, 0.1266506016254425], [57, 0.13379213213920593], [58, 0.1165563315153122], [59, 0.12859998643398285], [60, 0.12846799194812775]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9856752157211304], [2, 0.9968177080154419], [3, 0.9792435765266418], [4, 0.9947753548622131], [5, 0.9892370104789734], [6, 0.9820058941841125], [7, 0.9704264998435974], [8, 0.9814609289169312], [9, 0.9987556338310242], [10, 0.9972081184387207], [11, 0.9500946402549744], [12, 0.99794602394104], [13, 0.9624422192573547], [14, 0.9995479583740234], [15, 0.9484610557556152], [16, 0.9753209352493286], [17, 0.9962742924690247], [18, 0.9981634616851807], [19, 0.9626708030700684], [20, 0.9974313378334045], [21, 0.9485039710998535], [22, 0.9981778264045715], [23, 0.9131549000740051], [24, 0.9943490028381348], [25, 0.9321919679641724], [26, 0.9495599865913391], [27, 0.8923695087432861], [28, 0.9684451222419739], [29, 0.9485039710998535], [30, 0.9191093444824219], [31, 0.9486097693443298], [32, 0.985919713973999], [33, 0.9682151079177856], [34, 0.9969784021377563], [35, 0.96951824426651], [36, 0.9738499522209167], [37, 0.9396957159042358], [38, 0.988084614276886], [39, 0.9942270517349243], [40, 0.9516830444335938], [41, 0.9878445863723755], [42, 0.9040976762771606], [43, 0.961963415145874], [44, 0.9907074570655823], [45, 0.928926408290863], [46, 0.938510537147522], [47, 0.9602004289627075], [48, 0.9567907452583313], [49, 0.9951977133750916], [50, 0.9892335534095764], [51, 0.9344760179519653], [52, 0.9976045489311218], [53, 0.9792435765266418], [54, 0.9181896448135376], [55, 0.9950547814369202], [56, 0.9592645764350891], [57, 0.9476116895675659], [58, 0.9256400465965271], [59, 0.9870262145996094], [60, 0.8979577422142029]], "training/rollout_probs_diff_mean": [[1, 0.01469569280743599], [2, 0.01437507476657629], [3, 0.014203731901943684], [4, 0.015388174913823605], [5, 0.014746286906301975], [6, 0.015707487240433693], [7, 0.015217212028801441], [8, 0.01537569984793663], [9, 0.015884697437286377], [10, 0.015261589549481869], [11, 0.016023686155676842], [12, 0.015307631343603134], [13, 0.015814783051609993], [14, 0.01604241132736206], [15, 0.015249382704496384], [16, 0.014882230199873447], [17, 0.01574208028614521], [18, 0.015877844765782356], [19, 0.014983552508056164], [20, 0.015127928927540779], [21, 0.01530301570892334], [22, 0.014630811288952827], [23, 0.015403293073177338], [24, 0.015799902379512787], [25, 0.01523621566593647], [26, 0.014950720593333244], [27, 0.0156154315918684], [28, 0.016016753390431404], [29, 0.01525561511516571], [30, 0.015621643513441086], [31, 0.015121443197131157], [32, 0.014969103038311005], [33, 0.015806930139660835], [34, 0.015212472528219223], [35, 0.015188968740403652], [36, 0.01542382687330246], [37, 0.015303361229598522], [38, 0.014742790721356869], [39, 0.01490472536534071], [40, 0.014970755204558372], [41, 0.01461207028478384], [42, 0.014472433365881443], [43, 0.015316437929868698], [44, 0.015136007219552994], [45, 0.015033689327538013], [46, 0.014560149982571602], [47, 0.014780394732952118], [48, 0.01391884870827198], [49, 0.014398838393390179], [50, 0.014515946619212627], [51, 0.013655852526426315], [52, 0.014180012047290802], [53, 0.014926066622138023], [54, 0.014209938235580921], [55, 0.01382285263389349], [56, 0.015001801773905754], [57, 0.014033050276339054], [58, 0.014338666573166847], [59, 0.014656373299658298], [60, 0.013838188722729683]], "training/rollout_probs_diff_std": [[1, 0.04307561740279198], [2, 0.04279697313904762], [3, 0.04286786541342735], [4, 0.044765569269657135], [5, 0.042490795254707336], [6, 0.04453573375940323], [7, 0.04444259777665138], [8, 0.0452222041785717], [9, 0.04499967023730278], [10, 0.04416310787200928], [11, 0.043988846242427826], [12, 0.04404594749212265], [13, 0.04379962012171745], [14, 0.043115291744470596], [15, 0.045310698449611664], [16, 0.043883465230464935], [17, 0.04427777975797653], [18, 0.045898374170064926], [19, 0.04404354467988014], [20, 0.04442104697227478], [21, 0.044913969933986664], [22, 0.04350602999329567], [23, 0.04428515210747719], [24, 0.0445978008210659], [25, 0.04474819451570511], [26, 0.04537200927734375], [27, 0.04618918523192406], [28, 0.045369260013103485], [29, 0.04610877484083176], [30, 0.046027034521102905], [31, 0.04641894996166229], [32, 0.045923396944999695], [33, 0.04752824082970619], [34, 0.04778408259153366], [35, 0.04742603003978729], [36, 0.04665578901767731], [37, 0.04709989205002785], [38, 0.0474318228662014], [39, 0.04704583063721657], [40, 0.04694600775837898], [41, 0.04719366878271103], [42, 0.04505430534482002], [43, 0.04306844621896744], [44, 0.045892756432294846], [45, 0.043614428490400314], [46, 0.045068398118019104], [47, 0.044458240270614624], [48, 0.04610322043299675], [49, 0.045483045279979706], [50, 0.04692657291889191], [51, 0.04447714611887932], [52, 0.04459796100854874], [53, 0.04646797850728035], [54, 0.04668872803449631], [55, 0.04709596186876297], [56, 0.047843825072050095], [57, 0.04492213949561119], [58, 0.046544793993234634], [59, 0.0463382750749588], [60, 0.04426030069589615]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9773858785629272], [2, 0.9769756197929382], [3, 0.9765014052391052], [4, 0.975800633430481], [5, 0.9777473211288452], [6, 0.9770506024360657], [7, 0.9754968285560608], [8, 0.9737354516983032], [9, 0.97633957862854], [10, 0.9755914211273193], [11, 0.9784467220306396], [12, 0.9768268465995789], [13, 0.977271556854248], [14, 0.9796716570854187], [15, 0.9727908372879028], [16, 0.9755288362503052], [17, 0.9767811298370361], [18, 0.9744953513145447], [19, 0.9751580357551575], [20, 0.9755249619483948], [21, 0.974410891532898], [22, 0.9754161238670349], [23, 0.9754427671432495], [24, 0.9767908453941345], [25, 0.9750891327857971], [26, 0.9715619683265686], [27, 0.9718551635742188], [28, 0.9757182002067566], [29, 0.9723985195159912], [30, 0.9732709527015686], [31, 0.9690811038017273], [32, 0.9716640114784241], [33, 0.9698708653450012], [34, 0.9674676060676575], [35, 0.9681056141853333], [36, 0.9720605611801147], [37, 0.9698391556739807], [38, 0.9650375247001648], [39, 0.9673313498497009], [40, 0.9682199954986572], [41, 0.9656504988670349], [42, 0.9712834358215332], [43, 0.9789473414421082], [44, 0.9722764492034912], [45, 0.9762330651283264], [46, 0.9709675908088684], [47, 0.9742250442504883], [48, 0.9656821489334106], [49, 0.9705320596694946], [50, 0.9669108390808105], [51, 0.9696923494338989], [52, 0.9716993570327759], [53, 0.9704427719116211], [54, 0.964951753616333], [55, 0.9604912996292114], [56, 0.9656436443328857], [57, 0.9715067148208618], [58, 0.9650112390518188], [59, 0.9681611061096191], [60, 0.9705044627189636]], "rollout_corr/training_ppl": [[1, 1.1772096157073975], [2, 1.1654376983642578], [3, 1.159841775894165], [4, 1.1708048582077026], [5, 1.167754054069519], [6, 1.1735570430755615], [7, 1.157363772392273], [8, 1.156581997871399], [9, 1.1654434204101562], [10, 1.156306505203247], [11, 1.174460530281067], [12, 1.1639384031295776], [13, 1.1684138774871826], [14, 1.181424856185913], [15, 1.1492027044296265], [16, 1.1511462926864624], [17, 1.1636649370193481], [18, 1.1553078889846802], [19, 1.1444342136383057], [20, 1.150524377822876], [21, 1.1455013751983643], [22, 1.144129753112793], [23, 1.152578353881836], [24, 1.161816954612732], [25, 1.1526771783828735], [26, 1.138100504875183], [27, 1.147352933883667], [28, 1.1544103622436523], [29, 1.1436090469360352], [30, 1.1458677053451538], [31, 1.1395256519317627], [32, 1.1330783367156982], [33, 1.1368993520736694], [34, 1.1308987140655518], [35, 1.1278403997421265], [36, 1.1365721225738525], [37, 1.1338984966278076], [38, 1.1211410760879517], [39, 1.1240273714065552], [40, 1.1251797676086426], [41, 1.1200518608093262], [42, 1.1214911937713623], [43, 1.1608730554580688], [44, 1.135588526725769], [45, 1.138627290725708], [46, 1.1271471977233887], [47, 1.138249397277832], [48, 1.1108920574188232], [49, 1.125508427619934], [50, 1.1154627799987793], [51, 1.119114637374878], [52, 1.125716209411621], [53, 1.1238371133804321], [54, 1.1147414445877075], [55, 1.1052947044372559], [56, 1.1211838722229004], [57, 1.1204445362091064], [58, 1.1161115169525146], [59, 1.122450351715088], [60, 1.1162352561950684]], "rollout_corr/training_log_ppl": [[1, 0.16082929074764252], [2, 0.15142974257469177], [3, 0.14613869786262512], [4, 0.1554107964038849], [5, 0.15287263691425323], [6, 0.1574099361896515], [7, 0.14392432570457458], [8, 0.14357206225395203], [9, 0.15048500895500183], [10, 0.14312002062797546], [11, 0.15714386105537415], [12, 0.14891457557678223], [13, 0.15331828594207764], [14, 0.1630854308605194], [15, 0.13732318580150604], [16, 0.1384476125240326], [17, 0.1490408331155777], [18, 0.1419239193201065], [19, 0.13268694281578064], [20, 0.13770149648189545], [21, 0.13346073031425476], [22, 0.13280822336673737], [23, 0.13977381587028503], [24, 0.14711029827594757], [25, 0.1395379900932312], [26, 0.12774266302585602], [27, 0.13574260473251343], [28, 0.14082349836826324], [29, 0.1321185678243637], [30, 0.1340690404176712], [31, 0.12921582162380219], [32, 0.12316418439149857], [33, 0.12665598094463348], [34, 0.12155549973249435], [35, 0.11881350725889206], [36, 0.1258525401353836], [37, 0.1238378956913948], [38, 0.11331897974014282], [39, 0.11545391380786896], [40, 0.11641061305999756], [41, 0.11229297518730164], [42, 0.11280488967895508], [43, 0.14557260274887085], [44, 0.12485335767269135], [45, 0.12731771171092987], [46, 0.11817066371440887], [47, 0.12740544974803925], [48, 0.10400806367397308], [49, 0.11684730648994446], [50, 0.10774213075637817], [51, 0.11120247095823288], [52, 0.11682168394327164], [53, 0.11477261036634445], [54, 0.10747530311346054], [55, 0.09937312453985214], [56, 0.11298823356628418], [57, 0.1121414303779602], [58, 0.10877242684364319], [59, 0.114193856716156], [60, 0.10845253616571426]], "rollout_corr/kl": [[1, 0.00827872846275568], [2, 0.00792904756963253], [3, 0.008086109533905983], [4, 0.008900812827050686], [5, 0.008024298585951328], [6, 0.008741835132241249], [7, 0.008777845650911331], [8, 0.008453530259430408], [9, 0.009015358053147793], [10, 0.008423766121268272], [11, 0.008674229495227337], [12, 0.00834722351282835], [13, 0.008285528048872948], [14, 0.008212284184992313], [15, 0.008580829948186874], [16, 0.008091749623417854], [17, 0.008507316932082176], [18, 0.009139354340732098], [19, 0.00845190417021513], [20, 0.008637760765850544], [21, 0.00839219056069851], [22, 0.007872209884226322], [23, 0.008243639022111893], [24, 0.008529473096132278], [25, 0.008336516097187996], [26, 0.008517003618180752], [27, 0.009281658567488194], [28, 0.009008611552417278], [29, 0.00893397256731987], [30, 0.008903872221708298], [31, 0.008927913382649422], [32, 0.00886568147689104], [33, 0.009109210222959518], [34, 0.00963230524212122], [35, 0.008678257465362549], [36, 0.009063642472028732], [37, 0.009282487444579601], [38, 0.009160598739981651], [39, 0.00957085657864809], [40, 0.009186888113617897], [41, 0.009170237928628922], [42, 0.008487910963594913], [43, 0.008029337041079998], [44, 0.009150821715593338], [45, 0.007523664738982916], [46, 0.008550183847546577], [47, 0.008592884056270123], [48, 0.008374270051717758], [49, 0.009066478349268436], [50, 0.008621047250926495], [51, 0.00815137941390276], [52, 0.008189267478883266], [53, 0.008986951783299446], [54, 0.009013772942125797], [55, 0.008719205856323242], [56, 0.009128907695412636], [57, 0.008533883839845657], [58, 0.00876656360924244], [59, 0.008535628207027912], [60, 0.008327632211148739]], "rollout_corr/k3_kl": [[1, 0.007746535819023848], [2, 0.007817029021680355], [3, 0.007892648689448833], [4, 0.008839886635541916], [5, 0.008020784705877304], [6, 0.00870426557958126], [7, 0.008292545564472675], [8, 0.008615423925220966], [9, 0.008752614259719849], [10, 0.008288265205919743], [11, 0.008884061127901077], [12, 0.00846460647881031], [13, 0.00826259981840849], [14, 0.008645606227219105], [15, 0.0087896678596735], [16, 0.008308197371661663], [17, 0.008694406598806381], [18, 0.008909393101930618], [19, 0.008264921605587006], [20, 0.008498167619109154], [21, 0.008323208428919315], [22, 0.007883035577833652], [23, 0.008419201709330082], [24, 0.008718264289200306], [25, 0.008632480166852474], [26, 0.00865640863776207], [27, 0.009068122133612633], [28, 0.008850057609379292], [29, 0.008987192995846272], [30, 0.008904180489480495], [31, 0.008904476650059223], [32, 0.008932085707783699], [33, 0.009602113626897335], [34, 0.009248483926057816], [35, 0.009019196033477783], [36, 0.009001526050269604], [37, 0.009069950319826603], [38, 0.009262097999453545], [39, 0.009098205715417862], [40, 0.008928793482482433], [41, 0.009110238403081894], [42, 0.008176939561963081], [43, 0.00809604860842228], [44, 0.008739850483834743], [45, 0.007961337454617023], [46, 0.00863321777433157], [47, 0.008613775484263897], [48, 0.008632528595626354], [49, 0.00915546715259552], [50, 0.009095713496208191], [51, 0.008253728039562702], [52, 0.008268946781754494], [53, 0.00892567541450262], [54, 0.008680854924023151], [55, 0.009020405821502209], [56, 0.009134579449892044], [57, 0.008471900597214699], [58, 0.008781286887824535], [59, 0.012973516248166561], [60, 0.00793534517288208]], "rollout_corr/rollout_ppl": [[1, 1.1669586896896362], [2, 1.1557672023773193], [3, 1.1498029232025146], [4, 1.1598396301269531], [5, 1.1578699350357056], [6, 1.16323983669281], [7, 1.1465318202972412], [8, 1.146435260772705], [9, 1.1544402837753296], [10, 1.1461598873138428], [11, 1.163891077041626], [12, 1.1536712646484375], [13, 1.1584612131118774], [14, 1.1714411973953247], [15, 1.1387999057769775], [16, 1.1413182020187378], [17, 1.1535476446151733], [18, 1.1440818309783936], [19, 1.1344212293624878], [20, 1.1401104927062988], [21, 1.1353793144226074], [22, 1.1346553564071655], [23, 1.1428121328353882], [24, 1.151249885559082], [25, 1.1425607204437256], [26, 1.1281181573867798], [27, 1.1363873481750488], [28, 1.1435860395431519], [29, 1.133245825767517], [30, 1.134645938873291], [31, 1.1291309595108032], [32, 1.1225011348724365], [33, 1.126062273979187], [34, 1.1194652318954468], [35, 1.1175975799560547], [36, 1.1257572174072266], [37, 1.1230206489562988], [38, 1.1103274822235107], [39, 1.1127368211746216], [40, 1.1146289110183716], [41, 1.1090426445007324], [42, 1.11152184009552], [43, 1.151054859161377], [44, 1.124779224395752], [45, 1.1295901536941528], [46, 1.1170005798339844], [47, 1.1280245780944824], [48, 1.101100206375122], [49, 1.1144111156463623], [50, 1.105571985244751], [51, 1.109337568283081], [52, 1.1160552501678467], [53, 1.1133688688278198], [54, 1.1045055389404297], [55, 1.0954965353012085], [56, 1.1102691888809204], [57, 1.1099659204483032], [58, 1.1061559915542603], [59, 1.1121844053268433], [60, 1.1064037084579468]], "rollout_corr/rollout_log_ppl": [[1, 0.15211108326911926], [2, 0.14311571419239044], [3, 0.1374519318342209], [4, 0.1460055112838745], [5, 0.14439085125923157], [6, 0.14860087633132935], [7, 0.13451078534126282], [8, 0.13479065895080566], [9, 0.14101198315620422], [10, 0.1343081295490265], [11, 0.14810366928577423], [12, 0.14005383849143982], [13, 0.1447780430316925], [14, 0.15463224053382874], [15, 0.12824183702468872], [16, 0.1298981010913849], [17, 0.14034074544906616], [18, 0.13215579092502594], [19, 0.12390841543674469], [20, 0.12860728800296783], [21, 0.12460342049598694], [22, 0.12450467050075531], [23, 0.1312856525182724], [24, 0.1379518210887909], [25, 0.13070975244045258], [26, 0.11898316442966461], [27, 0.12615950405597687], [28, 0.13140365481376648], [29, 0.12305143475532532], [30, 0.12420710176229477], [31, 0.12007133662700653], [32, 0.11379451304674149], [33, 0.11707881838083267], [34, 0.11140834540128708], [35, 0.1097043827176094], [36, 0.11632376909255981], [37, 0.11423696577548981], [38, 0.10364416986703873], [39, 0.1054186001420021], [40, 0.10701970756053925], [41, 0.10242028534412384], [42, 0.10391295701265335], [43, 0.13705989718437195], [44, 0.11532777547836304], [45, 0.11933669447898865], [46, 0.10914622247219086], [47, 0.11839111149311066], [48, 0.09520097076892853], [49, 0.10696112364530563], [50, 0.09886875748634338], [51, 0.10244208574295044], [52, 0.10822957009077072], [53, 0.10542578995227814], [54, 0.09830807149410248], [55, 0.09053970873355865], [56, 0.10324452072381973], [57, 0.10274773836135864], [58, 0.09984727948904037], [59, 0.10502071678638458], [60, 0.09963295608758926]], "rollout_corr/log_ppl_diff": [[1, 0.008718219585716724], [2, 0.008314033038914204], [3, 0.008686769753694534], [4, 0.009405269287526608], [5, 0.008481788448989391], [6, 0.008809056133031845], [7, 0.009413543157279491], [8, 0.008781406097114086], [9, 0.00947303045541048], [10, 0.008811886422336102], [11, 0.009040206670761108], [12, 0.008860735222697258], [13, 0.008540266193449497], [14, 0.008453181013464928], [15, 0.009081335738301277], [16, 0.008549519814550877], [17, 0.008700103498995304], [18, 0.009768124669790268], [19, 0.008778554387390614], [20, 0.009094186127185822], [21, 0.008857311680912971], [22, 0.00830355379730463], [23, 0.008488167077302933], [24, 0.009158464148640633], [25, 0.008828231133520603], [26, 0.008759506046772003], [27, 0.009583109989762306], [28, 0.009419835172593594], [29, 0.009067144244909286], [30, 0.009861951693892479], [31, 0.009144480340182781], [32, 0.009369660168886185], [33, 0.009577164426445961], [34, 0.010147156193852425], [35, 0.009109125472605228], [36, 0.009528767317533493], [37, 0.009600924327969551], [38, 0.00967480055987835], [39, 0.010035306215286255], [40, 0.009390903636813164], [41, 0.009872696362435818], [42, 0.008891931734979153], [43, 0.008512713946402073], [44, 0.009525574743747711], [45, 0.007981016300618649], [46, 0.009024430997669697], [47, 0.009014354087412357], [48, 0.008807100355625153], [49, 0.009886194951832294], [50, 0.008873368613421917], [51, 0.008760384283959866], [52, 0.008592113852500916], [53, 0.009346823208034039], [54, 0.009167234413325787], [55, 0.008833426982164383], [56, 0.00974371749907732], [57, 0.009393682703375816], [58, 0.008925159461796284], [59, 0.009173134341835976], [60, 0.00881959404796362]], "rollout_corr/log_ppl_abs_diff": [[1, 0.008780986070632935], [2, 0.008507497608661652], [3, 0.00885087251663208], [4, 0.009481798857450485], [5, 0.008664531633257866], [6, 0.00891144946217537], [7, 0.009577148593962193], [8, 0.008953986689448357], [9, 0.009635012596845627], [10, 0.008900613524019718], [11, 0.009227804839611053], [12, 0.009025346487760544], [13, 0.008703488856554031], [14, 0.00887476745992899], [15, 0.009382637217640877], [16, 0.00883641466498375], [17, 0.008923504501581192], [18, 0.009931615553796291], [19, 0.009153577499091625], [20, 0.009334461763501167], [21, 0.009060883894562721], [22, 0.008606920950114727], [23, 0.008892817422747612], [24, 0.009399518370628357], [25, 0.009120628237724304], [26, 0.009231003001332283], [27, 0.009975388646125793], [28, 0.009734326042234898], [29, 0.009459362365305424], [30, 0.0101248100399971], [31, 0.009381819516420364], [32, 0.009706642478704453], [33, 0.009861991740763187], [34, 0.010568464174866676], [35, 0.009474070742726326], [36, 0.00982578657567501], [37, 0.009991707280278206], [38, 0.01011168584227562], [39, 0.010355847887694836], [40, 0.009685462340712547], [41, 0.010168294422328472], [42, 0.009274459443986416], [43, 0.008818927221000195], [44, 0.009933168068528175], [45, 0.008436267264187336], [46, 0.009535752236843109], [47, 0.009491651318967342], [48, 0.00929263886064291], [49, 0.010269850492477417], [50, 0.009504783898591995], [51, 0.00908580981194973], [52, 0.009015345945954323], [53, 0.009625384584069252], [54, 0.009588631801307201], [55, 0.009515175595879555], [56, 0.010067956522107124], [57, 0.00994768925011158], [58, 0.00939684733748436], [59, 0.009731274098157883], [60, 0.009278982877731323]], "rollout_corr/log_ppl_diff_max": [[1, 0.036085695028305054], [2, 0.031061232089996338], [3, 0.03698541224002838], [4, 0.03461800515651703], [5, 0.03746163845062256], [6, 0.027470804750919342], [7, 0.047917440533638], [8, 0.03663882613182068], [9, 0.054213084280490875], [10, 0.03424827754497528], [11, 0.032500892877578735], [12, 0.030379951000213623], [13, 0.039224252104759216], [14, 0.041078127920627594], [15, 0.0359436571598053], [16, 0.034139484167099], [17, 0.0354861319065094], [18, 0.04132045805454254], [19, 0.03777911514043808], [20, 0.03895290940999985], [21, 0.03932415693998337], [22, 0.03381039947271347], [23, 0.03479866683483124], [24, 0.03759109601378441], [25, 0.03429462015628815], [26, 0.04292292147874832], [27, 0.034089744091033936], [28, 0.029303260147571564], [29, 0.03420492261648178], [30, 0.03852058947086334], [31, 0.039452165365219116], [32, 0.04255847632884979], [33, 0.03632519394159317], [34, 0.038781262934207916], [35, 0.030674397945404053], [36, 0.04544694721698761], [37, 0.04599441587924957], [38, 0.03950249403715134], [39, 0.05760972201824188], [40, 0.036742568016052246], [41, 0.03369329124689102], [42, 0.04059705138206482], [43, 0.03814125806093216], [44, 0.03782011568546295], [45, 0.03423234075307846], [46, 0.05469135940074921], [47, 0.03963955491781235], [48, 0.043106675148010254], [49, 0.04551909863948822], [50, 0.03609548509120941], [51, 0.04612472653388977], [52, 0.03526487201452255], [53, 0.03978073596954346], [54, 0.04210895299911499], [55, 0.036021433770656586], [56, 0.04179546236991882], [57, 0.054985761642456055], [58, 0.05002062767744064], [59, 0.03953752666711807], [60, 0.03669743984937668]], "rollout_corr/log_ppl_diff_min": [[1, -0.006910949945449829], [2, -0.015868324786424637], [3, -0.011281892657279968], [4, -0.006881386041641235], [5, -0.012394815683364868], [6, -0.006528489291667938], [7, -0.007818557322025299], [8, -0.00722416490316391], [9, -0.010816119611263275], [10, -0.007584214210510254], [11, -0.0055739060044288635], [12, -0.008242972195148468], [13, -0.00835149735212326], [14, -0.011877812445163727], [15, -0.00805768370628357], [16, -0.006382845342159271], [17, -0.008001439273357391], [18, -0.006984002888202667], [19, -0.008123524487018585], [20, -0.009202778339385986], [21, -0.007436983287334442], [22, -0.009871110320091248], [23, -0.012233681976795197], [24, -0.009007103741168976], [25, -0.013432592153549194], [26, -0.011889837682247162], [27, -0.01422024518251419], [28, -0.010042764246463776], [29, -0.010951697826385498], [30, -0.007410973310470581], [31, -0.00815785676240921], [32, -0.008141379803419113], [33, -0.008809711784124374], [34, -0.01200033351778984], [35, -0.011632032692432404], [36, -0.014282921329140663], [37, -0.009992465376853943], [38, -0.009588673710823059], [39, -0.008231300860643387], [40, -0.0073163434863090515], [41, -0.008396239951252937], [42, -0.00911291316151619], [43, -0.011145457625389099], [44, -0.02336186170578003], [45, -0.0098448246717453], [46, -0.009704075753688812], [47, -0.01279565691947937], [48, -0.008977528661489487], [49, -0.00914018601179123], [50, -0.011990360915660858], [51, -0.01152992993593216], [52, -0.014297306537628174], [53, -0.006800062954425812], [54, -0.01325301080942154], [55, -0.00964202731847763], [56, -0.009815216064453125], [57, -0.017539501190185547], [58, -0.008415944874286652], [59, -0.014740854501724243], [60, -0.01789282262325287]], "rollout_corr/ppl_ratio": [[1, 1.00877046585083], [2, 1.008361577987671], [3, 1.008740782737732], [4, 1.0094661712646484], [5, 1.0085333585739136], [6, 1.0088616609573364], [7, 1.009477138519287], [8, 1.0088365077972412], [9, 1.0095398426055908], [10, 1.0088669061660767], [11, 1.0090991258621216], [12, 1.0089174509048462], [13, 1.0085936784744263], [14, 1.0085084438323975], [15, 1.009142279624939], [16, 1.0086052417755127], [17, 1.0087552070617676], [18, 1.0098389387130737], [19, 1.008838415145874], [20, 1.0091559886932373], [21, 1.0089179277420044], [22, 1.0083564519882202], [23, 1.008542776107788], [24, 1.0092198848724365], [25, 1.0088894367218018], [26, 1.0088235139846802], [27, 1.0096521377563477], [28, 1.0094842910766602], [29, 1.0091300010681152], [30, 1.009933352470398], [31, 1.0092065334320068], [32, 1.0094342231750488], [33, 1.0096467733383179], [34, 1.0102266073226929], [35, 1.0091729164123535], [36, 1.0095974206924438], [37, 1.0096733570098877], [38, 1.009748101234436], [39, 1.0101187229156494], [40, 1.0094587802886963], [41, 1.0099470615386963], [42, 1.0089558362960815], [43, 1.0085679292678833], [44, 1.009598970413208], [45, 1.0080327987670898], [46, 1.0090961456298828], [47, 1.009080410003662], [48, 1.0088714361190796], [49, 1.0099692344665527], [50, 1.0089406967163086], [51, 1.00882089138031], [52, 1.0086534023284912], [53, 1.0094159841537476], [54, 1.0092347860336304], [55, 1.0089017152786255], [56, 1.009818196296692], [57, 1.0094683170318604], [58, 1.0089904069900513], [59, 1.009244441986084], [60, 1.0088847875595093]], "rollout_corr/chi2_token": [[1, 0.016514301300048828], [2, 0.017226099967956543], [3, 0.01980412006378174], [4, 0.02917027473449707], [5, 0.02291584014892578], [6, 0.023070693016052246], [7, 0.018065929412841797], [8, 0.023470044136047363], [9, 0.023030400276184082], [10, 0.02853560447692871], [11, 0.03738880157470703], [12, 0.022188782691955566], [13, 0.019821643829345703], [14, 0.024245142936706543], [15, 0.030328869819641113], [16, 0.03023529052734375], [17, 0.03056931495666504], [18, 0.020894408226013184], [19, 0.021642565727233887], [20, 0.024682998657226562], [21, 0.020122766494750977], [22, 0.01981329917907715], [23, 0.0203554630279541], [24, 0.02391219139099121], [25, 0.023538827896118164], [26, 0.02250206470489502], [27, 0.023398995399475098], [28, 0.020554065704345703], [29, 0.03015613555908203], [30, 0.02183389663696289], [31, 0.023036718368530273], [32, 0.041094303131103516], [33, 0.02521359920501709], [34, 0.022070646286010742], [35, 0.024708032608032227], [36, 0.024146556854248047], [37, 0.022064566612243652], [38, 0.02619779109954834], [39, 0.022321105003356934], [40, 0.02263486385345459], [41, 0.03338122367858887], [42, 0.018705010414123535], [43, 0.020525217056274414], [44, 0.020600438117980957], [45, 0.021425366401672363], [46, 0.024054884910583496], [47, 0.022833704948425293], [48, 0.03146052360534668], [49, 0.14865076541900635], [50, 0.05391085147857666], [51, 0.021087646484375], [52, 0.021507978439331055], [53, 0.023671388626098633], [54, 0.020237088203430176], [55, 0.028653860092163086], [56, 0.023197412490844727], [57, 0.020263075828552246], [58, 0.022455215454101562], [59, 4.634927272796631], [60, 0.01885354518890381]], "rollout_corr/chi2_seq": [[1, -0.6913318634033203], [2, 426.0663757324219], [3, 0.9628653526306152], [4, 15.337326049804688], [5, 84.47162628173828], [6, 6.4601521492004395], [7, 91.77734375], [8, 1.508324384689331], [9, 7.345947265625], [10, 2.0966720581054688], [11, 2.1966238021850586], [12, 97.05740356445312], [13, 15.22105598449707], [14, 50.673683166503906], [15, 143.74732971191406], [16, 1.6178169250488281], [17, 3.4546890258789062], [18, 4.282791614532471], [19, 8.614006042480469], [20, 6.202476978302002], [21, 80.08453369140625], [22, 3.525325298309326], [23, 25.579936981201172], [24, 10.916619300842285], [25, 59.84575653076172], [26, 40.94973373413086], [27, 73.72410583496094], [28, 50.423057556152344], [29, 37.49294662475586], [30, 10.40354061126709], [31, 3.591764450073242], [32, 8.43326187133789], [33, 9.017903327941895], [34, 20.792003631591797], [35, 7.908836364746094], [36, 6.72037410736084], [37, 10.38079833984375], [38, 19.837942123413086], [39, 1.053144931793213], [40, 2.4957306385040283], [41, 1.8661384582519531], [42, 1.2482452392578125], [43, 205.44715881347656], [44, 4602.7470703125], [45, 4.321974277496338], [46, 17.32238006591797], [47, 4.155609130859375], [48, 4.097108364105225], [49, 3.829634189605713], [50, 168.39173889160156], [51, 67.2306137084961], [52, 41462.984375], [53, 0.2802771329879761], [54, 108.13634490966797], [55, 9.497525215148926], [56, 0.7078568935394287], [57, 76.4670639038086], [58, 2.720224618911743], [59, 8255.3779296875], [60, 63.24445343017578]], "actor/pg_clipfrac": [[1, 0.00626765051856637], [2, 0.004842187277972698], [3, 0.006277303211390972], [4, 0.0077431695535779], [5, 0.007423147093504667], [6, 0.0064987801015377045], [7, 0.006807360798120499], [8, 0.006598575506359339], [9, 0.005483671091496944], [10, 0.0044485838152468204], [11, 0.002982530975714326], [12, 0.003178598126396537], [13, 0.004990213084965944], [14, 0.005689435638487339], [15, 0.004497432615607977], [16, 0.0034171517472714186], [17, 0.004671846982091665], [18, 0.0036787823773920536], [19, 0.003953386563807726], [20, 0.003590536070987582], [21, 0.0033306905534118414], [22, 0.0032303743064403534], [23, 0.004096988122910261], [24, 0.003631066298112273], [25, 0.003363976487889886], [26, 0.0027956883423030376], [27, 0.0019452589331194758], [28, 0.0063734822906553745], [29, 0.003294195979833603], [30, 0.004425870720297098], [31, 0.0016399974701926112], [32, 0.0016993769677355886], [33, 0.004375855438411236], [34, 0.002804726595059037], [35, 0.002706581261008978], [36, 0.004206731915473938], [37, 0.003186579095199704], [38, 0.0012682463275268674], [39, 0.0013832289259880781], [40, 0.001827338244765997], [41, 0.0012068577343598008], [42, 0.001843092031776905], [43, 0.00512511283159256], [44, 0.001252617104910314], [45, 0.0023577266838401556], [46, 0.0022337110713124275], [47, 0.0025198552757501602], [48, 0.0005698181339539587], [49, 0.0019636391662061214], [50, 0.0024218435864895582], [51, 0.0014138893457129598], [52, 0.002771820640191436], [53, 0.001131035853177309], [54, 0.002373448805883527], [55, 0.0003923873882740736], [56, 0.0014827616978436708], [57, 0.0020764204673469067], [58, 0.00034631812013685703], [59, 0.0017842876259237528], [60, 0.0020332608837634325]], "actor/ppo_kl": [[1, 4.391365291667171e-05], [2, -2.302054053870961e-05], [3, 0.00014393136370927095], [4, 1.0533408385526855e-05], [5, 8.393958705710247e-05], [6, 4.61521849501878e-05], [7, 9.095077257370576e-05], [8, -6.287896394496784e-05], [9, 2.4875709641491994e-05], [10, 7.337427086895332e-05], [11, 0.00018205262313131243], [12, -0.0001947811688296497], [13, 0.0002963310689665377], [14, -0.00016882190539035946], [15, 0.00014703521446790546], [16, 3.671383819892071e-05], [17, 0.00010300009307684377], [18, -0.000178834205144085], [19, 1.740480183798354e-05], [20, -0.00013304575986694545], [21, 7.665271550649777e-05], [22, 0.0002641958126332611], [23, 0.00013813147961627692], [24, -3.4511496778577566e-05], [25, 0.00013616596697829664], [26, 0.0001128782969317399], [27, 0.00015606236411258578], [28, -8.164964674506336e-05], [29, -0.0002462297852616757], [30, 0.0002457703521940857], [31, 0.0003413952945265919], [32, 0.00021045994071755558], [33, 6.36202676105313e-05], [34, 0.00022351084044203162], [35, 7.356910646194592e-05], [36, -0.00010528705024626106], [37, -0.0001499530771980062], [38, 1.7873948308988474e-05], [39, -0.00030169004458002746], [40, 9.89818545349408e-06], [41, 0.0004926378605887294], [42, -0.00026206576148979366], [43, -0.00037483981577679515], [44, -2.9010734579060227e-05], [45, 0.00023249306832440197], [46, -0.0002680117904674262], [47, 0.00011634484690148383], [48, 0.0003612751606851816], [49, 0.0002294099103892222], [50, 0.000189031838090159], [51, 0.0001375138817820698], [52, -0.00021962792379781604], [53, -0.00026085437275469303], [54, 0.0001660882990108803], [55, 0.00011499167158035561], [56, 1.512707876827335e-05], [57, -4.643759530154057e-05], [58, -1.954804247361608e-05], [59, 0.00024903161101974547], [60, -2.9952603654237464e-05]], "actor/pg_clipfrac_lower": [[1, 0.0002514609368517995], [2, 0.00012333212362136692], [3, 0.00016218377277255058], [4, 0.00018430028285365552], [5, 9.448552737012506e-05], [6, 0.00013318451237864792], [7, 0.00010853808635147288], [8, 6.787043093936518e-05], [9, 7.445346273016185e-05], [10, 7.408241799566895e-05], [11, 4.184083081781864e-05], [12, 3.277486393926665e-05], [13, 5.7724177167983726e-05], [14, 7.716580876149237e-05], [15, 4.954470568918623e-05], [16, 2.589877840364352e-05], [17, 6.168563413666561e-05], [18, 4.557040665531531e-05], [19, 4.956606062478386e-05], [20, 3.5074230254394934e-05], [21, 3.255802221246995e-05], [22, 1.8624781660037115e-05], [23, 6.092806870583445e-05], [24, 3.3673495636321604e-05], [25, 5.6899007176980376e-05], [26, 2.4285811377922073e-05], [27, 1.785827407729812e-05], [28, 6.093535557738505e-05], [29, 1.8875525711337104e-05], [30, 4.587516377796419e-05], [31, 1.4686121176055167e-05], [32, 1.9357225028215908e-05], [33, 3.751952317543328e-05], [34, 1.785519089025911e-05], [35, 4.818494926439598e-05], [36, 4.8517420509597287e-05], [37, 5.582313679042272e-05], [38, 4.997628821001854e-06], [39, 1.2765172868967056e-05], [40, 3.558208845788613e-05], [41, 1.788516055967193e-05], [42, 9.959078852261882e-06], [43, 7.377088331850246e-05], [44, 1.799084566300735e-05], [45, 1.7376816686009988e-05], [46, 2.643836342031136e-05], [47, 1.1936679584323429e-05], [48, 2.7820151444757357e-06], [49, 3.098562592640519e-05], [50, 4.618408638634719e-05], [51, 1.1337573596392758e-05], [52, 2.694384238566272e-05], [53, 9.562324521539267e-06], [54, 1.4932723388483282e-05], [55, 6.979908903304022e-06], [56, 1.1621357771218754e-05], [57, 1.5712506865384057e-05], [58, 1.9435268768575042e-05], [59, 1.9394057744648308e-05], [60, 2.5225483113899827e-05]], "actor/pg_loss": [[1, 0.036525849252939224], [2, 0.022157540544867516], [3, 0.025015627965331078], [4, 0.03944317623972893], [5, 0.0229356586933136], [6, 0.02873305417597294], [7, 0.011639062315225601], [8, 0.038486186414957047], [9, 0.0249286200851202], [10, 0.023058416321873665], [11, 0.0027450951747596264], [12, 0.014391681179404259], [13, 0.023473110049962997], [14, 0.01976187713444233], [15, 0.0196906179189682], [16, 0.01810002699494362], [17, 0.021844033151865005], [18, 0.016494929790496826], [19, 0.029599621891975403], [20, 0.01659296452999115], [21, 0.025329554453492165], [22, 0.021557917818427086], [23, 0.023310543969273567], [24, 0.03871314600110054], [25, 0.01555104274302721], [26, 0.047772783786058426], [27, 0.01303431298583746], [28, 0.042665399610996246], [29, 0.0243127029389143], [30, 0.04051242768764496], [31, 0.018595179542899132], [32, 0.021934818476438522], [33, 0.04502391815185547], [34, 0.03754647076129913], [35, 0.023457614704966545], [36, 0.029464423656463623], [37, 0.051333725452423096], [38, 0.01773303560912609], [39, 0.015460537746548653], [40, 0.011338651180267334], [41, 0.01729310303926468], [42, 0.03530252352356911], [43, 0.041377414017915726], [44, 0.015633150935173035], [45, 0.016711372882127762], [46, 0.022419851273298264], [47, 0.030595511198043823], [48, 0.020463787019252777], [49, 0.02594512514770031], [50, 0.024992872029542923], [51, 0.019590765237808228], [52, 0.02480633556842804], [53, 0.02202276699244976], [54, 0.037942372262477875], [55, 0.0023705968633294106], [56, 0.028020083904266357], [57, 0.030342016369104385], [58, 0.0045653642155230045], [59, 0.028891097754240036], [60, 0.023630131036043167]], "actor/kl_loss": [[1, 0.012241271324455738], [2, 0.012887480668723583], [3, 0.013441459275782108], [4, 0.015511617064476013], [5, 0.015267500653862953], [6, 0.01811422035098076], [7, 0.02119342051446438], [8, 0.02370382845401764], [9, 0.024579759687185287], [10, 0.024198276922106743], [11, 0.026314351707696915], [12, 0.026223167777061462], [13, 0.027162177488207817], [14, 0.02807442471385002], [15, 0.034017786383628845], [16, 0.03453448414802551], [17, 0.034456487745046616], [18, 0.038797419518232346], [19, 0.03935592994093895], [20, 0.04021582007408142], [21, 0.041060205549001694], [22, 0.04043223708868027], [23, 0.04075393080711365], [24, 0.041650447994470596], [25, 0.04651430994272232], [26, 0.046404629945755005], [27, 0.04827038571238518], [28, 0.043659988790750504], [29, 0.048235759139060974], [30, 0.04613823443651199], [31, 0.04893716797232628], [32, 0.048691947013139725], [33, 0.05271323025226593], [34, 0.054064180701971054], [35, 0.05360287427902222], [36, 0.05439000576734543], [37, 0.05616084486246109], [38, 0.05832323431968689], [39, 0.0596475712954998], [40, 0.05869326367974281], [41, 0.06351698935031891], [42, 0.061721399426460266], [43, 0.054520100355148315], [44, 0.06409677118062973], [45, 0.062154464423656464], [46, 0.06483016163110733], [47, 0.06746698170900345], [48, 0.07269729673862457], [49, 0.06933718174695969], [50, 0.07415340840816498], [51, 0.06957925856113434], [52, 0.06861118972301483], [53, 0.0730627104640007], [54, 0.07829035073518753], [55, 0.08279529958963394], [56, 0.08089879900217056], [57, 0.07673894613981247], [58, 0.08146342635154724], [59, 0.08286657184362411], [60, 0.08284655958414078]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513], [31, 0.0010000000474974513], [32, 0.0010000000474974513], [33, 0.0010000000474974513], [34, 0.0010000000474974513], [35, 0.0010000000474974513], [36, 0.0010000000474974513], [37, 0.0010000000474974513], [38, 0.0010000000474974513], [39, 0.0010000000474974513], [40, 0.0010000000474974513], [41, 0.0010000000474974513], [42, 0.0010000000474974513], [43, 0.0010000000474974513], [44, 0.0010000000474974513], [45, 0.0010000000474974513], [46, 0.0010000000474974513], [47, 0.0010000000474974513], [48, 0.0010000000474974513], [49, 0.0010000000474974513], [50, 0.0010000000474974513], [51, 0.0010000000474974513], [52, 0.0010000000474974513], [53, 0.0010000000474974513], [54, 0.0010000000474974513], [55, 0.0010000000474974513], [56, 0.0010000000474974513], [57, 0.0010000000474974513], [58, 0.0010000000474974513], [59, 0.0010000000474974513], [60, 0.0010000000474974513]], "actor/loss": [[1, 0.03653809055685997], [2, 0.022170431911945343], [3, 0.02502906695008278], [4, 0.039458684623241425], [5, 0.022950928658246994], [6, 0.02875116840004921], [7, 0.011660248041152954], [8, 0.03850989043712616], [9, 0.024953197687864304], [10, 0.023082617670297623], [11, 0.0027714110910892487], [12, 0.014417904429137707], [13, 0.023500273004174232], [14, 0.01978995092213154], [15, 0.019724633544683456], [16, 0.01813456043601036], [17, 0.02187848836183548], [18, 0.016533726826310158], [19, 0.029638975858688354], [20, 0.016633182764053345], [21, 0.025370612740516663], [22, 0.021598350256681442], [23, 0.023351294919848442], [24, 0.03875479847192764], [25, 0.015597555786371231], [26, 0.04781918600201607], [27, 0.013082585297524929], [28, 0.04270905628800392], [29, 0.024360936135053635], [30, 0.04055856168270111], [31, 0.018644116818904877], [32, 0.021983511745929718], [33, 0.045076634734869], [34, 0.037600528448820114], [35, 0.023511216044425964], [36, 0.029518814757466316], [37, 0.05138988420367241], [38, 0.01779135875403881], [39, 0.015520184300839901], [40, 0.011397344060242176], [41, 0.017356621101498604], [42, 0.03536424785852432], [43, 0.041431933641433716], [44, 0.01569724828004837], [45, 0.0167735256254673], [46, 0.022484678775072098], [47, 0.030662978067994118], [48, 0.02053648605942726], [49, 0.02601446770131588], [50, 0.025067023932933807], [51, 0.0196603424847126], [52, 0.02487494796514511], [53, 0.022095829248428345], [54, 0.03802066296339035], [55, 0.0024533909745514393], [56, 0.028100978583097458], [57, 0.030418753623962402], [58, 0.004646828398108482], [59, 0.02897396683692932], [60, 0.02371297962963581]], "actor/grad_norm": [[1, 0.3016589879989624], [2, 0.33149388432502747], [3, 0.269802987575531], [4, 0.30701494216918945], [5, 0.3044045865535736], [6, 0.2694852948188782], [7, 0.2558441758155823], [8, 0.2306719720363617], [9, 0.19692450761795044], [10, 0.14273680746555328], [11, 0.15627503395080566], [12, 0.17910125851631165], [13, 0.15432921051979065], [14, 0.1776890754699707], [15, 0.2220877707004547], [16, 0.12797684967517853], [17, 0.18841290473937988], [18, 0.208940327167511], [19, 0.18676452338695526], [20, 0.17630144953727722], [21, 0.18187201023101807], [22, 0.15869402885437012], [23, 0.2119918018579483], [24, 0.17538245022296906], [25, 0.21157577633857727], [26, 0.2693029046058655], [27, 0.14589427411556244], [28, 0.20454077422618866], [29, 0.17179983854293823], [30, 0.15543560683727264], [31, 0.15876969695091248], [32, 0.1731320321559906], [33, 0.1833571195602417], [34, 0.19605804979801178], [35, 0.16150005161762238], [36, 0.19694751501083374], [37, 0.1637776494026184], [38, 0.09587840735912323], [39, 0.1074075922369957], [40, 0.17149147391319275], [41, 0.0961051881313324], [42, 0.1559528410434723], [43, 0.2076711356639862], [44, 0.14163357019424438], [45, 0.122123122215271], [46, 0.2009618878364563], [47, 0.16399340331554413], [48, 0.10497036576271057], [49, 0.1618763655424118], [50, 0.20728744566440582], [51, 0.16849488019943237], [52, 0.1718141883611679], [53, 0.12100167572498322], [54, 0.17069163918495178], [55, 0.061619702726602554], [56, 0.1223306953907013], [57, 0.1592051386833191], [58, 0.05071130767464638], [59, 0.11522610485553741], [60, 0.1598794162273407]], "actor/perf/max_memory_allocated_gb": [[1, 114.03907775878906], [2, 114.56593322753906], [3, 114.56593322753906], [4, 114.56593322753906], [5, 114.56593322753906], [6, 114.56593322753906], [7, 114.56593322753906], [8, 114.56593322753906], [9, 114.56593322753906], [10, 114.56593322753906], [11, 114.56593322753906], [12, 114.56593322753906], [13, 114.56593322753906], [14, 114.73908996582031], [15, 114.73908996582031], [16, 114.73908996582031], [17, 114.73908996582031], [18, 114.73908996582031], [19, 114.73908996582031], [20, 114.73908996582031], [21, 114.73908996582031], [22, 114.73908996582031], [23, 114.73908996582031], [24, 114.73908996582031], [25, 114.73908996582031], [26, 114.73908996582031], [27, 114.73908996582031], [28, 114.73908996582031], [29, 114.73908996582031], [30, 114.73908996582031], [31, 114.73908996582031], [32, 114.73908996582031], [33, 114.73908996582031], [34, 114.73908996582031], [35, 114.73908996582031], [36, 114.73908996582031], [37, 114.73908996582031], [38, 114.73908996582031], [39, 114.73908996582031], [40, 114.73908996582031], [41, 114.73908996582031], [42, 114.73908996582031], [43, 114.73908996582031], [44, 114.73908996582031], [45, 114.73908996582031], [46, 114.73908996582031], [47, 114.73908996582031], [48, 114.73908996582031], [49, 114.73908996582031], [50, 114.73908996582031], [51, 114.73908996582031], [52, 114.73908996582031], [53, 114.73908996582031], [54, 114.73908996582031], [55, 114.73908996582031], [56, 114.73908996582031], [57, 114.73908996582031], [58, 114.73908996582031], [59, 114.73908996582031], [60, 114.73908996582031]], "actor/perf/max_memory_reserved_gb": [[1, 116.103515625], [2, 116.7109375], [3, 116.771484375], [4, 116.771484375], [5, 116.771484375], [6, 116.771484375], [7, 116.771484375], [8, 116.771484375], [9, 116.771484375], [10, 116.771484375], [11, 116.771484375], [12, 116.771484375], [13, 116.771484375], [14, 117.416015625], [15, 117.416015625], [16, 117.416015625], [17, 117.416015625], [18, 117.416015625], [19, 117.416015625], [20, 117.416015625], [21, 117.416015625], [22, 117.416015625], [23, 117.416015625], [24, 117.416015625], [25, 117.416015625], [26, 117.416015625], [27, 117.416015625], [28, 117.416015625], [29, 117.416015625], [30, 117.416015625], [31, 117.416015625], [32, 117.416015625], [33, 117.416015625], [34, 117.416015625], [35, 117.416015625], [36, 117.416015625], [37, 117.416015625], [38, 117.416015625], [39, 117.416015625], [40, 117.416015625], [41, 117.416015625], [42, 117.416015625], [43, 117.416015625], [44, 117.416015625], [45, 117.416015625], [46, 117.416015625], [47, 117.416015625], [48, 117.416015625], [49, 117.416015625], [50, 117.416015625], [51, 117.416015625], [52, 117.416015625], [53, 117.416015625], [54, 117.416015625], [55, 117.416015625], [56, 117.416015625], [57, 117.416015625], [58, 117.416015625], [59, 117.416015625], [60, 117.416015625]], "actor/perf/cpu_memory_used_gb": [[1, 1413.3460693359375], [2, 1413.933837890625], [3, 1413.76806640625], [4, 1413.7344970703125], [5, 1413.725830078125], [6, 1413.8056640625], [7, 1413.9752197265625], [8, 1413.976806640625], [9, 1414.0198974609375], [10, 1413.9742431640625], [11, 1414.2108154296875], [12, 1414.2469482421875], [13, 1414.1063232421875], [14, 1414.1630859375], [15, 1414.1722412109375], [16, 1414.19921875], [17, 1414.3397216796875], [18, 1414.17578125], [19, 1414.1884765625], [20, 1414.3045654296875], [21, 1414.3214111328125], [22, 1415.78662109375], [23, 1416.2816162109375], [24, 1414.6282958984375], [25, 1414.27734375], [26, 1414.2655029296875], [27, 1414.503173828125], [28, 1414.4517822265625], [29, 1414.30517578125], [30, 1414.373291015625], [31, 1414.2586669921875], [32, 1414.3170166015625], [33, 1414.2242431640625], [34, 1414.296630859375], [35, 1414.2991943359375], [36, 1414.4326171875], [37, 1414.4908447265625], [38, 1414.4576416015625], [39, 1414.575439453125], [40, 1414.5592041015625], [41, 1414.68896484375], [42, 1414.3853759765625], [43, 1414.3941650390625], [44, 1414.4061279296875], [45, 1414.4649658203125], [46, 1414.4931640625], [47, 1414.5892333984375], [48, 1414.6619873046875], [49, 1414.4569091796875], [50, 1414.7017822265625], [51, 1414.63232421875], [52, 1414.5010986328125], [53, 1414.780517578125], [54, 1414.7745361328125], [55, 1414.69384765625], [56, 1414.4935302734375], [57, 1414.652099609375], [58, 1414.640869140625], [59, 1414.6080322265625], [60, 1414.6331787109375]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07], [31, 9.999999974752427e-07], [32, 9.999999974752427e-07], [33, 9.999999974752427e-07], [34, 9.999999974752427e-07], [35, 9.999999974752427e-07], [36, 9.999999974752427e-07], [37, 9.999999974752427e-07], [38, 9.999999974752427e-07], [39, 9.999999974752427e-07], [40, 9.999999974752427e-07], [41, 9.999999974752427e-07], [42, 9.999999974752427e-07], [43, 9.999999974752427e-07], [44, 9.999999974752427e-07], [45, 9.999999974752427e-07], [46, 9.999999974752427e-07], [47, 9.999999974752427e-07], [48, 9.999999974752427e-07], [49, 9.999999974752427e-07], [50, 9.999999974752427e-07], [51, 9.999999974752427e-07], [52, 9.999999974752427e-07], [53, 9.999999974752427e-07], [54, 9.999999974752427e-07], [55, 9.999999974752427e-07], [56, 9.999999974752427e-07], [57, 9.999999974752427e-07], [58, 9.999999974752427e-07], [59, 9.999999974752427e-07], [60, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.1843804270029068], [2, 0.19038026034832], [3, 0.18050982058048248], [4, 0.1851583868265152], [5, 0.17814373970031738], [6, 0.17763252556324005], [7, 0.163381427526474], [8, 0.16167216002941132], [9, 0.15725494921207428], [10, 0.1545778214931488], [11, 0.15613983571529388], [12, 0.1592421978712082], [13, 0.15118670463562012], [14, 0.16065765917301178], [15, 0.1368640512228012], [16, 0.14061924815177917], [17, 0.14980363845825195], [18, 0.12821772694587708], [19, 0.11821024864912033], [20, 0.1287676990032196], [21, 0.12457452714443207], [22, 0.13164614140987396], [23, 0.12805557250976562], [24, 0.13400878012180328], [25, 0.12181445211172104], [26, 0.11376889795064926], [27, 0.12181919068098068], [28, 0.1343763917684555], [29, 0.12555360794067383], [30, 0.13141530752182007], [31, 0.1241932213306427], [32, 0.12646357715129852], [33, 0.1187422052025795], [34, 0.11375419795513153], [35, 0.11394315958023071], [36, 0.11502816528081894], [37, 0.11664796620607376], [38, 0.10475888848304749], [39, 0.10302074998617172], [40, 0.1050545871257782], [41, 0.10334402322769165], [42, 0.1011287197470665], [43, 0.13394872844219208], [44, 0.10437238216400146], [45, 0.1111956536769867], [46, 0.10748526453971863], [47, 0.1080271303653717], [48, 0.08444961160421371], [49, 0.10274246335029602], [50, 0.09319555014371872], [51, 0.10866871476173401], [52, 0.11538343876600266], [53, 0.0974387675523758], [54, 0.09371200948953629], [55, 0.09118322283029556], [56, 0.09394636005163193], [57, 0.09895548224449158], [58, 0.09502427279949188], [59, 0.0983162522315979], [60, 0.09640097618103027]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0], [31, 31.0], [32, 32.0], [33, 33.0], [34, 34.0], [35, 35.0], [36, 36.0], [37, 37.0], [38, 38.0], [39, 39.0], [40, 40.0], [41, 41.0], [42, 42.0], [43, 43.0], [44, 44.0], [45, 45.0], [46, 46.0], [47, 47.0], [48, 48.0], [49, 49.0], [50, 50.0], [51, 51.0], [52, 52.0], [53, 53.0], [54, 54.0], [55, 55.0], [56, 56.0], [57, 57.0], [58, 58.0], [59, 59.0], [60, 60.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/score/mean": [[1, 0.259765625], [2, 0.32421875], [3, 0.404296875], [4, 0.55859375], [5, 0.587890625], [6, 0.595703125], [7, 0.767578125], [8, 0.822265625], [9, 0.806640625], [10, 0.830078125], [11, 0.818359375], [12, 0.83203125], [13, 0.84765625], [14, 0.767578125], [15, 0.880859375], [16, 0.869140625], [17, 0.806640625], [18, 0.837890625], [19, 0.88671875], [20, 0.892578125], [21, 0.900390625], [22, 0.8671875], [23, 0.91796875], [24, 0.880859375], [25, 0.91796875], [26, 0.96484375], [27, 0.9453125], [28, 0.859375], [29, 0.9296875], [30, 0.86328125], [31, 0.923828125], [32, 0.873046875], [33, 0.93359375], [34, 0.96484375], [35, 0.9296875], [36, 0.892578125], [37, 0.935546875], [38, 0.958984375], [39, 0.94140625], [40, 0.912109375], [41, 0.95703125], [42, 0.921875], [43, 0.875], [44, 0.927734375], [45, 0.904296875], [46, 0.9296875], [47, 0.931640625], [48, 0.9765625], [49, 0.94921875], [50, 0.93359375], [51, 0.923828125], [52, 0.9453125], [53, 0.921875], [54, 0.982421875], [55, 0.98828125], [56, 0.978515625], [57, 0.939453125], [58, 0.92578125], [59, 0.953125], [60, 0.908203125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/rewards/mean": [[1, 0.259765625], [2, 0.32421875], [3, 0.404296875], [4, 0.55859375], [5, 0.587890625], [6, 0.595703125], [7, 0.767578125], [8, 0.822265625], [9, 0.806640625], [10, 0.830078125], [11, 0.818359375], [12, 0.83203125], [13, 0.84765625], [14, 0.767578125], [15, 0.880859375], [16, 0.869140625], [17, 0.806640625], [18, 0.837890625], [19, 0.88671875], [20, 0.892578125], [21, 0.900390625], [22, 0.8671875], [23, 0.91796875], [24, 0.880859375], [25, 0.91796875], [26, 0.96484375], [27, 0.9453125], [28, 0.859375], [29, 0.9296875], [30, 0.86328125], [31, 0.923828125], [32, 0.873046875], [33, 0.93359375], [34, 0.96484375], [35, 0.9296875], [36, 0.892578125], [37, 0.935546875], [38, 0.958984375], [39, 0.94140625], [40, 0.912109375], [41, 0.95703125], [42, 0.921875], [43, 0.875], [44, 0.927734375], [45, 0.904296875], [46, 0.9296875], [47, 0.931640625], [48, 0.9765625], [49, 0.94921875], [50, 0.93359375], [51, 0.923828125], [52, 0.9453125], [53, 0.921875], [54, 0.982421875], [55, 0.98828125], [56, 0.978515625], [57, 0.939453125], [58, 0.92578125], [59, 0.953125], [60, 0.908203125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "critic/advantages/mean": [[1, -0.05302036926150322], [2, -0.03631221875548363], [3, -0.03098471462726593], [4, -0.06802857667207718], [5, -0.03659084066748619], [6, -0.04235372692346573], [7, -0.03382932022213936], [8, -0.04742393642663956], [9, -0.04407559707760811], [10, -0.03160436451435089], [11, -0.02533036470413208], [12, -0.02452871762216091], [13, -0.030488306656479836], [14, -0.029611889272928238], [15, -0.02547764964401722], [16, -0.025669818744063377], [17, -0.036500509828329086], [18, -0.025853049010038376], [19, -0.04242852330207825], [20, -0.022126946598291397], [21, -0.03239889070391655], [22, -0.028693625703454018], [23, -0.03716941177845001], [24, -0.061777062714099884], [25, -0.022492922842502594], [26, -0.06660047173500061], [27, -0.021076202392578125], [28, -0.06718837469816208], [29, -0.03709277883172035], [30, -0.057338472455739975], [31, -0.025948135182261467], [32, -0.028015876188874245], [33, -0.061293140053749084], [34, -0.0486781932413578], [35, -0.030651051551103592], [36, -0.04440230503678322], [37, -0.06972980499267578], [38, -0.020216980949044228], [39, -0.019949480891227722], [40, -0.011201167479157448], [41, -0.021224962547421455], [42, -0.047629546374082565], [43, -0.055805012583732605], [44, -0.020511232316493988], [45, -0.020651925355196], [46, -0.03252730146050453], [47, -0.039979927241802216], [48, -0.025401271879673004], [49, -0.033406730741262436], [50, -0.03188708797097206], [51, -0.025432221591472626], [52, -0.03045390173792839], [53, -0.030616136267781258], [54, -0.04625091329216957], [55, -0.0025619773659855127], [56, -0.035925086587667465], [57, -0.041897546499967575], [58, -0.005174966063350439], [59, -0.037048790603876114], [60, -0.0298788920044899]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 1.6201815605163574], [14, 1.6201815605163574], [15, 1.6201815605163574], [16, 2.4748666286468506], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 2.4748666286468506], [25, 2.4748666286468506], [26, 1.6201815605163574], [27, 0.935412585735321], [28, 2.4748666286468506], [29, 0.7245674133300781], [30, 2.4748666286468506], [31, 1.6201815605163574], [32, 2.4748666286468506], [33, 2.4748666286468506], [34, 1.20761239528656], [35, 2.4748666286468506], [36, 1.6201815605163574], [37, 2.4748666286468506], [38, 2.4748666286468506], [39, 0.935412585735321], [40, 2.4748666286468506], [41, 1.6201815605163574], [42, 0.7245674133300781], [43, 2.4748666286468506], [44, 2.4748666286468506], [45, 1.6201815605163574], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.5400605201721191], [49, 1.6201815605163574], [50, 2.4748666286468506], [51, 2.4748666286468506], [52, 2.4748666286468506], [53, 1.20761239528656], [54, 0.7245674133300781], [55, 1.6201815605163574], [56, 2.4748666286468506], [57, 2.4748666286468506], [58, 1.6201815605163574], [59, 2.4748666286468506], [60, 2.4748666286468506]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -1.6201815605163574], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -2.4748666286468506], [41, -0.935412585735321], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -1.6201815605163574], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -2.4748666286468506], [54, -2.4748666286468506], [55, -0.5400605201721191], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -0.5400605201721191], [59, -1.6201815605163574], [60, -2.4748666286468506]], "critic/returns/mean": [[1, -0.05302036926150322], [2, -0.03631221875548363], [3, -0.03098471462726593], [4, -0.06802857667207718], [5, -0.03659084066748619], [6, -0.04235372692346573], [7, -0.03382932022213936], [8, -0.04742393642663956], [9, -0.04407559707760811], [10, -0.03160436451435089], [11, -0.02533036470413208], [12, -0.02452871762216091], [13, -0.030488306656479836], [14, -0.029611889272928238], [15, -0.02547764964401722], [16, -0.025669818744063377], [17, -0.036500509828329086], [18, -0.025853049010038376], [19, -0.04242852330207825], [20, -0.022126946598291397], [21, -0.03239889070391655], [22, -0.028693625703454018], [23, -0.03716941177845001], [24, -0.061777062714099884], [25, -0.022492922842502594], [26, -0.06660047173500061], [27, -0.021076202392578125], [28, -0.06718837469816208], [29, -0.03709277883172035], [30, -0.057338472455739975], [31, -0.025948135182261467], [32, -0.028015876188874245], [33, -0.061293140053749084], [34, -0.0486781932413578], [35, -0.030651051551103592], [36, -0.04440230503678322], [37, -0.06972980499267578], [38, -0.020216980949044228], [39, -0.019949480891227722], [40, -0.011201167479157448], [41, -0.021224962547421455], [42, -0.047629546374082565], [43, -0.055805012583732605], [44, -0.020511232316493988], [45, -0.020651925355196], [46, -0.03252730146050453], [47, -0.039979927241802216], [48, -0.025401271879673004], [49, -0.033406730741262436], [50, -0.03188708797097206], [51, -0.025432221591472626], [52, -0.03045390173792839], [53, -0.030616136267781258], [54, -0.04625091329216957], [55, -0.0025619773659855127], [56, -0.035925086587667465], [57, -0.041897546499967575], [58, -0.005174966063350439], [59, -0.037048790603876114], [60, -0.0298788920044899]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 1.6201815605163574], [14, 1.6201815605163574], [15, 1.6201815605163574], [16, 2.4748666286468506], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 2.4748666286468506], [25, 2.4748666286468506], [26, 1.6201815605163574], [27, 0.935412585735321], [28, 2.4748666286468506], [29, 0.7245674133300781], [30, 2.4748666286468506], [31, 1.6201815605163574], [32, 2.4748666286468506], [33, 2.4748666286468506], [34, 1.20761239528656], [35, 2.4748666286468506], [36, 1.6201815605163574], [37, 2.4748666286468506], [38, 2.4748666286468506], [39, 0.935412585735321], [40, 2.4748666286468506], [41, 1.6201815605163574], [42, 0.7245674133300781], [43, 2.4748666286468506], [44, 2.4748666286468506], [45, 1.6201815605163574], [46, 2.4748666286468506], [47, 2.4748666286468506], [48, 0.5400605201721191], [49, 1.6201815605163574], [50, 2.4748666286468506], [51, 2.4748666286468506], [52, 2.4748666286468506], [53, 1.20761239528656], [54, 0.7245674133300781], [55, 1.6201815605163574], [56, 2.4748666286468506], [57, 2.4748666286468506], [58, 1.6201815605163574], [59, 2.4748666286468506], [60, 2.4748666286468506]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506], [31, -2.4748666286468506], [32, -1.6201815605163574], [33, -2.4748666286468506], [34, -2.4748666286468506], [35, -2.4748666286468506], [36, -2.4748666286468506], [37, -2.4748666286468506], [38, -2.4748666286468506], [39, -2.4748666286468506], [40, -2.4748666286468506], [41, -0.935412585735321], [42, -2.4748666286468506], [43, -2.4748666286468506], [44, -2.4748666286468506], [45, -2.4748666286468506], [46, -2.4748666286468506], [47, -2.4748666286468506], [48, -1.6201815605163574], [49, -2.4748666286468506], [50, -2.4748666286468506], [51, -2.4748666286468506], [52, -2.4748666286468506], [53, -2.4748666286468506], [54, -2.4748666286468506], [55, -0.5400605201721191], [56, -2.4748666286468506], [57, -2.4748666286468506], [58, -0.5400605201721191], [59, -1.6201815605163574], [60, -2.4748666286468506]], "response_length/mean": [[1, 1219.2265625], [2, 1198.884765625], [3, 1144.669921875], [4, 1136.619140625], [5, 1100.6953125], [6, 1109.306640625], [7, 1020.255859375], [8, 1010.099609375], [9, 970.24609375], [10, 950.41796875], [11, 984.013671875], [12, 974.599609375], [13, 943.5546875], [14, 990.30078125], [15, 833.40625], [16, 830.423828125], [17, 893.85546875], [18, 786.708984375], [19, 719.048828125], [20, 773.787109375], [21, 740.21484375], [22, 791.357421875], [23, 763.2109375], [24, 814.27734375], [25, 725.12890625], [26, 675.224609375], [27, 719.505859375], [28, 815.54296875], [29, 756.224609375], [30, 801.146484375], [31, 725.572265625], [32, 765.26171875], [33, 710.16015625], [34, 674.458984375], [35, 669.412109375], [36, 720.69921875], [37, 691.38671875], [38, 601.154296875], [39, 603.142578125], [40, 615.484375], [41, 594.111328125], [42, 592.09375], [43, 814.59765625], [44, 598.759765625], [45, 655.244140625], [46, 620.41796875], [47, 637.94921875], [48, 487.96875], [49, 604.11328125], [50, 538.83984375], [51, 631.212890625], [52, 665.349609375], [53, 572.306640625], [54, 528.8203125], [55, 511.349609375], [56, 540.126953125], [57, 582.953125], [58, 539.330078125], [59, 562.87109375], [60, 544.8984375]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length/min": [[1, 254.0], [2, 373.0], [3, 259.0], [4, 319.0], [5, 326.0], [6, 281.0], [7, 279.0], [8, 274.0], [9, 290.0], [10, 267.0], [11, 217.0], [12, 289.0], [13, 207.0], [14, 178.0], [15, 219.0], [16, 262.0], [17, 279.0], [18, 265.0], [19, 181.0], [20, 249.0], [21, 241.0], [22, 218.0], [23, 231.0], [24, 239.0], [25, 234.0], [26, 223.0], [27, 225.0], [28, 221.0], [29, 242.0], [30, 167.0], [31, 205.0], [32, 268.0], [33, 217.0], [34, 192.0], [35, 228.0], [36, 209.0], [37, 249.0], [38, 152.0], [39, 202.0], [40, 170.0], [41, 226.0], [42, 169.0], [43, 195.0], [44, 162.0], [45, 238.0], [46, 188.0], [47, 212.0], [48, 167.0], [49, 216.0], [50, 218.0], [51, 143.0], [52, 205.0], [53, 173.0], [54, 169.0], [55, 177.0], [56, 201.0], [57, 147.0], [58, 148.0], [59, 138.0], [60, 177.0]], "response_length/clip_ratio": [[1, 0.17578125], [2, 0.17578125], [3, 0.1484375], [4, 0.15625], [5, 0.109375], [6, 0.177734375], [7, 0.142578125], [8, 0.1015625], [9, 0.146484375], [10, 0.107421875], [11, 0.162109375], [12, 0.130859375], [13, 0.12109375], [14, 0.169921875], [15, 0.046875], [16, 0.07421875], [17, 0.09765625], [18, 0.08984375], [19, 0.05859375], [20, 0.0703125], [21, 0.0703125], [22, 0.080078125], [23, 0.056640625], [24, 0.111328125], [25, 0.04296875], [26, 0.033203125], [27, 0.0390625], [28, 0.119140625], [29, 0.05078125], [30, 0.107421875], [31, 0.0078125], [32, 0.091796875], [33, 0.0625], [34, 0.029296875], [35, 0.0546875], [36, 0.072265625], [37, 0.05859375], [38, 0.021484375], [39, 0.025390625], [40, 0.03515625], [41, 0.01953125], [42, 0.029296875], [43, 0.111328125], [44, 0.033203125], [45, 0.064453125], [46, 0.041015625], [47, 0.04296875], [48, 0.015625], [49, 0.044921875], [50, 0.025390625], [51, 0.02734375], [52, 0.037109375], [53, 0.046875], [54, 0.009765625], [55, 0.01171875], [56, 0.021484375], [57, 0.044921875], [58, 0.01171875], [59, 0.03125], [60, 0.021484375]], "response_length_non_aborted/mean": [[1, 1219.2265625], [2, 1198.884765625], [3, 1144.669921875], [4, 1136.619140625], [5, 1100.6953125], [6, 1109.306640625], [7, 1020.255859375], [8, 1010.099609375], [9, 970.24609375], [10, 950.41796875], [11, 984.013671875], [12, 974.599609375], [13, 943.5546875], [14, 990.30078125], [15, 833.40625], [16, 830.423828125], [17, 893.85546875], [18, 786.708984375], [19, 719.048828125], [20, 773.787109375], [21, 740.21484375], [22, 791.357421875], [23, 763.2109375], [24, 814.27734375], [25, 725.12890625], [26, 675.224609375], [27, 719.505859375], [28, 815.54296875], [29, 756.224609375], [30, 801.146484375], [31, 725.572265625], [32, 765.26171875], [33, 710.16015625], [34, 674.458984375], [35, 669.412109375], [36, 720.69921875], [37, 691.38671875], [38, 601.154296875], [39, 603.142578125], [40, 615.484375], [41, 594.111328125], [42, 592.09375], [43, 814.59765625], [44, 598.759765625], [45, 655.244140625], [46, 620.41796875], [47, 637.94921875], [48, 487.96875], [49, 604.11328125], [50, 538.83984375], [51, 631.212890625], [52, 665.349609375], [53, 572.306640625], [54, 528.8203125], [55, 511.349609375], [56, 540.126953125], [57, 582.953125], [58, 539.330078125], [59, 562.87109375], [60, 544.8984375]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0], [31, 2048.0], [32, 2048.0], [33, 2048.0], [34, 2048.0], [35, 2048.0], [36, 2048.0], [37, 2048.0], [38, 2048.0], [39, 2048.0], [40, 2048.0], [41, 2048.0], [42, 2048.0], [43, 2048.0], [44, 2048.0], [45, 2048.0], [46, 2048.0], [47, 2048.0], [48, 2048.0], [49, 2048.0], [50, 2048.0], [51, 2048.0], [52, 2048.0], [53, 2048.0], [54, 2048.0], [55, 2048.0], [56, 2048.0], [57, 2048.0], [58, 2048.0], [59, 2048.0], [60, 2048.0]], "response_length_non_aborted/min": [[1, 254.0], [2, 373.0], [3, 259.0], [4, 319.0], [5, 326.0], [6, 281.0], [7, 279.0], [8, 274.0], [9, 290.0], [10, 267.0], [11, 217.0], [12, 289.0], [13, 207.0], [14, 178.0], [15, 219.0], [16, 262.0], [17, 279.0], [18, 265.0], [19, 181.0], [20, 249.0], [21, 241.0], [22, 218.0], [23, 231.0], [24, 239.0], [25, 234.0], [26, 223.0], [27, 225.0], [28, 221.0], [29, 242.0], [30, 167.0], [31, 205.0], [32, 268.0], [33, 217.0], [34, 192.0], [35, 228.0], [36, 209.0], [37, 249.0], [38, 152.0], [39, 202.0], [40, 170.0], [41, 226.0], [42, 169.0], [43, 195.0], [44, 162.0], [45, 238.0], [46, 188.0], [47, 212.0], [48, 167.0], [49, 216.0], [50, 218.0], [51, 143.0], [52, 205.0], [53, 173.0], [54, 169.0], [55, 177.0], [56, 201.0], [57, 147.0], [58, 148.0], [59, 138.0], [60, 177.0]], "response_length_non_aborted/clip_ratio": [[1, 0.17578125], [2, 0.17578125], [3, 0.1484375], [4, 0.15625], [5, 0.109375], [6, 0.177734375], [7, 0.142578125], [8, 0.1015625], [9, 0.146484375], [10, 0.107421875], [11, 0.162109375], [12, 0.130859375], [13, 0.12109375], [14, 0.169921875], [15, 0.046875], [16, 0.07421875], [17, 0.09765625], [18, 0.08984375], [19, 0.05859375], [20, 0.0703125], [21, 0.0703125], [22, 0.080078125], [23, 0.056640625], [24, 0.111328125], [25, 0.04296875], [26, 0.033203125], [27, 0.0390625], [28, 0.119140625], [29, 0.05078125], [30, 0.107421875], [31, 0.0078125], [32, 0.091796875], [33, 0.0625], [34, 0.029296875], [35, 0.0546875], [36, 0.072265625], [37, 0.05859375], [38, 0.021484375], [39, 0.025390625], [40, 0.03515625], [41, 0.01953125], [42, 0.029296875], [43, 0.111328125], [44, 0.033203125], [45, 0.064453125], [46, 0.041015625], [47, 0.04296875], [48, 0.015625], [49, 0.044921875], [50, 0.025390625], [51, 0.02734375], [52, 0.037109375], [53, 0.046875], [54, 0.009765625], [55, 0.01171875], [56, 0.021484375], [57, 0.044921875], [58, 0.01171875], [59, 0.03125], [60, 0.021484375]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125], [31, 79.046875], [32, 83.984375], [33, 79.484375], [34, 87.15625], [35, 84.78125], [36, 81.734375], [37, 84.265625], [38, 83.96875], [39, 83.90625], [40, 81.96875], [41, 84.65625], [42, 82.375], [43, 82.640625], [44, 82.859375], [45, 78.4375], [46, 83.703125], [47, 78.453125], [48, 79.4375], [49, 81.515625], [50, 79.859375], [51, 84.234375], [52, 86.640625], [53, 81.5625], [54, 83.375], [55, 82.015625], [56, 83.890625], [57, 82.28125], [58, 84.21875], [59, 84.578125], [60, 80.84375]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0], [31, 146.0], [32, 139.0], [33, 121.0], [34, 151.0], [35, 147.0], [36, 133.0], [37, 144.0], [38, 152.0], [39, 175.0], [40, 159.0], [41, 151.0], [42, 160.0], [43, 185.0], [44, 152.0], [45, 121.0], [46, 180.0], [47, 133.0], [48, 147.0], [49, 149.0], [50, 150.0], [51, 129.0], [52, 149.0], [53, 153.0], [54, 157.0], [55, 173.0], [56, 170.0], [57, 159.0], [58, 168.0], [59, 141.0], [60, 128.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0], [31, 46.0], [32, 50.0], [33, 45.0], [34, 45.0], [35, 46.0], [36, 48.0], [37, 48.0], [38, 49.0], [39, 54.0], [40, 51.0], [41, 48.0], [42, 50.0], [43, 49.0], [44, 55.0], [45, 49.0], [46, 43.0], [47, 48.0], [48, 49.0], [49, 52.0], [50, 54.0], [51, 52.0], [52, 58.0], [53, 49.0], [54, 54.0], [55, 51.0], [56, 48.0], [57, 47.0], [58, 52.0], [59, 52.0], [60, 54.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625], [31, 0.015625], [32, 0.015625], [33, 0.03125], [34, 0.015625], [35, 0.015625], [36, 0.015625], [37, 0.015625], [38, 0.015625], [39, 0.015625], [40, 0.015625], [41, 0.015625], [42, 0.015625], [43, 0.015625], [44, 0.015625], [45, 0.015625], [46, 0.015625], [47, 0.015625], [48, 0.015625], [49, 0.015625], [50, 0.015625], [51, 0.015625], [52, 0.015625], [53, 0.015625], [54, 0.015625], [55, 0.015625], [56, 0.015625], [57, 0.015625], [58, 0.015625], [59, 0.015625], [60, 0.015625]], "timing_s/gen": [[1, 38.485870361328125], [2, 36.43134307861328], [3, 38.44887924194336], [4, 36.69144058227539], [5, 36.479244232177734], [6, 36.4252815246582], [7, 34.52495193481445], [8, 32.44097900390625], [9, 32.53989791870117], [10, 32.97041702270508], [11, 32.42665481567383], [12, 32.41179656982422], [13, 32.43760681152344], [14, 32.430641174316406], [15, 28.399749755859375], [16, 28.457693099975586], [17, 31.177358627319336], [18, 28.39702606201172], [19, 26.47056770324707], [20, 28.469696044921875], [21, 26.416276931762695], [22, 30.46591567993164], [23, 28.403186798095703], [24, 28.34760284423828], [25, 26.866870880126953], [26, 26.378938674926758], [27, 26.41457176208496], [28, 28.36473846435547], [29, 28.98989486694336], [30, 28.843114852905273], [31, 26.536285400390625], [32, 26.69466781616211], [33, 26.502233505249023], [34, 24.385150909423828], [35, 24.505035400390625], [36, 24.4121150970459], [37, 24.373577117919922], [38, 22.382734298706055], [39, 16.371599197387695], [40, 20.399198532104492], [41, 23.04454231262207], [42, 22.378475189208984], [43, 28.376379013061523], [44, 22.571609497070312], [45, 24.46143341064453], [46, 24.493471145629883], [47, 25.046703338623047], [48, 20.426677703857422], [49, 22.529592514038086], [50, 20.40952491760254], [51, 24.467418670654297], [52, 24.383668899536133], [53, 22.48836326599121], [54, 20.327213287353516], [55, 20.42597007751465], [56, 22.44908332824707], [57, 22.754165649414062], [58, 20.451313018798828], [59, 20.588350296020508], [60, 22.515335083007812]], "timing_s/old_log_prob": [[1, 13.51447868347168], [2, 12.471972465515137], [3, 11.919445991516113], [4, 11.858692169189453], [5, 12.026819229125977], [6, 12.386913299560547], [7, 11.83111572265625], [8, 12.147375106811523], [9, 12.059786796569824], [10, 11.539068222045898], [11, 11.875129699707031], [12, 11.806717872619629], [13, 11.918611526489258], [14, 11.840356826782227], [15, 11.336479187011719], [16, 11.404927253723145], [17, 13.883567810058594], [18, 11.190591812133789], [19, 11.241811752319336], [20, 11.151071548461914], [21, 11.198674201965332], [22, 11.54811954498291], [23, 11.453734397888184], [24, 11.795876502990723], [25, 11.059300422668457], [26, 10.782732963562012], [27, 11.019184112548828], [28, 11.344413757324219], [29, 11.326251029968262], [30, 11.180753707885742], [31, 11.132589340209961], [32, 11.15894603729248], [33, 11.289865493774414], [34, 11.029106140136719], [35, 11.630783081054688], [36, 11.500057220458984], [37, 11.148336410522461], [38, 12.045772552490234], [39, 10.73760986328125], [40, 11.303265571594238], [41, 11.987872123718262], [42, 10.960474967956543], [43, 11.339685440063477], [44, 10.735939025878906], [45, 11.055390357971191], [46, 10.982391357421875], [47, 12.687849044799805], [48, 10.466877937316895], [49, 10.815363883972168], [50, 11.129083633422852], [51, 10.732149124145508], [52, 10.78672981262207], [53, 10.956981658935547], [54, 10.927214622497559], [55, 10.649382591247559], [56, 10.874324798583984], [57, 10.687615394592285], [58, 10.669498443603516], [59, 10.927379608154297], [60, 10.95244026184082]], "timing_s/ref": [[1, 11.64387035369873], [2, 11.571049690246582], [3, 11.1670503616333], [4, 11.124682426452637], [5, 10.95724105834961], [6, 11.164795875549316], [7, 10.930757522583008], [8, 10.48697280883789], [9, 10.547101020812988], [10, 10.379881858825684], [11, 10.620783805847168], [12, 10.798261642456055], [13, 10.25349235534668], [14, 10.768383026123047], [15, 9.679396629333496], [16, 9.821403503417969], [17, 10.14211654663086], [18, 9.486698150634766], [19, 9.379962921142578], [20, 9.509040832519531], [21, 9.45836353302002], [22, 9.525603294372559], [23, 9.443942070007324], [24, 9.791502952575684], [25, 9.698979377746582], [26, 9.162190437316895], [27, 9.344802856445312], [28, 9.82008171081543], [29, 9.54171085357666], [30, 9.816829681396484], [31, 9.305075645446777], [32, 9.621533393859863], [33, 9.191349029541016], [34, 9.116595268249512], [35, 9.248835563659668], [36, 9.55074405670166], [37, 9.352153778076172], [38, 9.082315444946289], [39, 8.962603569030762], [40, 8.98892593383789], [41, 8.998727798461914], [42, 8.693297386169434], [43, 9.82726001739502], [44, 8.789928436279297], [45, 9.103657722473145], [46, 8.739982604980469], [47, 9.105267524719238], [48, 8.313356399536133], [49, 9.04367733001709], [50, 8.776988983154297], [51, 9.322794914245605], [52, 9.197989463806152], [53, 8.754594802856445], [54, 8.566197395324707], [55, 8.580177307128906], [56, 8.675082206726074], [57, 8.84270191192627], [58, 8.599752426147461], [59, 8.776082038879395], [60, 8.797333717346191]], "timing_s/adv": [[1, 0.6036321520805359], [2, 0.5833734273910522], [3, 0.5224630832672119], [4, 0.8288086652755737], [5, 0.4588533043861389], [6, 0.6129011511802673], [7, 0.5385044813156128], [8, 0.44746115803718567], [9, 0.5495931506156921], [10, 0.622628927230835], [11, 0.5879467725753784], [12, 0.5503838062286377], [13, 0.5930941700935364], [14, 0.5240576267242432], [15, 0.5593799948692322], [16, 0.5379213690757751], [17, 0.855118453502655], [18, 0.5982363820075989], [19, 0.6041436195373535], [20, 0.5873517394065857], [21, 0.575879693031311], [22, 0.531957745552063], [23, 0.5760626792907715], [24, 0.600335955619812], [25, 0.47334352135658264], [26, 0.5626158118247986], [27, 0.5539228916168213], [28, 0.6175938248634338], [29, 0.56942218542099], [30, 0.8853674530982971], [31, 0.5898346304893494], [32, 0.5904814600944519], [33, 0.6754570007324219], [34, 0.6067162156105042], [35, 0.8975642323493958], [36, 0.5929483771324158], [37, 0.6099692583084106], [38, 0.6013863682746887], [39, 0.5682494044303894], [40, 0.6173837780952454], [41, 0.6057381629943848], [42, 0.5979000329971313], [43, 0.845846951007843], [44, 0.5497776865959167], [45, 0.5673179030418396], [46, 0.48610708117485046], [47, 0.5786910653114319], [48, 0.5804093480110168], [49, 0.5974138975143433], [50, 0.5921342372894287], [51, 0.6204355359077454], [52, 0.6052889227867126], [53, 0.5299139618873596], [54, 0.5843991637229919], [55, 0.5757944583892822], [56, 0.8811671733856201], [57, 0.5620854496955872], [58, 0.5925869345664978], [59, 0.5897797346115112], [60, 0.5703272223472595]], "timing_s/update_actor": [[1, 42.00526428222656], [2, 38.990234375], [3, 39.62971496582031], [4, 38.990150451660156], [5, 38.90821075439453], [6, 39.15426254272461], [7, 39.03809356689453], [8, 39.26112365722656], [9, 38.58247756958008], [10, 38.8709716796875], [11, 39.449581146240234], [12, 38.6431884765625], [13, 39.175838470458984], [14, 38.76201629638672], [15, 38.780799865722656], [16, 38.18468475341797], [17, 38.37636947631836], [18, 38.941654205322266], [19, 39.07353210449219], [20, 38.30192565917969], [21, 38.143157958984375], [22, 38.8797607421875], [23, 38.37742233276367], [24, 39.04425811767578], [25, 38.518863677978516], [26, 38.670860290527344], [27, 38.58290481567383], [28, 38.7130012512207], [29, 38.615333557128906], [30, 38.76803207397461], [31, 37.93703079223633], [32, 38.73339080810547], [33, 38.67565155029297], [34, 38.68014144897461], [35, 38.372161865234375], [36, 39.948028564453125], [37, 38.70832824707031], [38, 37.81742477416992], [39, 38.41965103149414], [40, 38.79096221923828], [41, 37.9662971496582], [42, 38.557838439941406], [43, 38.721885681152344], [44, 38.05992126464844], [45, 38.149539947509766], [46, 38.11095428466797], [47, 38.51570129394531], [48, 39.29240417480469], [49, 38.578697204589844], [50, 38.222923278808594], [51, 38.1220703125], [52, 38.07783889770508], [53, 38.55821228027344], [54, 38.05546951293945], [55, 37.96089553833008], [56, 38.19795608520508], [57, 39.07890319824219], [58, 38.117889404296875], [59, 37.992984771728516], [60, 37.4937629699707]], "timing_s/update_weights": [[1, 2.938131809234619], [2, 2.5684139728546143], [3, 2.7333388328552246], [4, 3.165367364883423], [5, 3.0514473915100098], [6, 2.938837766647339], [7, 2.6439452171325684], [8, 3.0416603088378906], [9, 2.6004133224487305], [10, 3.0336055755615234], [11, 2.7148847579956055], [12, 3.271343946456909], [13, 3.2722811698913574], [14, 3.3278675079345703], [15, 2.820690393447876], [16, 3.4099907875061035], [17, 3.5159904956817627], [18, 3.1992290019989014], [19, 2.6661648750305176], [20, 3.3502509593963623], [21, 3.117906332015991], [22, 3.084343671798706], [23, 3.2122979164123535], [24, 2.751206636428833], [25, 3.0845296382904053], [26, 6.36632776260376], [27, 3.3417766094207764], [28, 4.029284954071045], [29, 2.5940706729888916], [30, 2.9042065143585205], [31, 2.606306314468384], [32, 3.0563647747039795], [33, 3.014357089996338], [34, 2.942493438720703], [35, 2.9452149868011475], [36, 4.4715142250061035], [37, 2.797353744506836], [38, 3.116307020187378], [39, 3.1009743213653564], [40, 2.9545936584472656], [41, 2.658763885498047], [42, 2.917924404144287], [43, 3.0506632328033447], [44, 2.883234977722168], [45, 2.736281156539917], [46, 2.8285984992980957], [47, 3.2363638877868652], [48, 2.6689465045928955], [49, 3.4248132705688477], [50, 3.1356401443481445], [51, 2.654839038848877], [52, 2.5990073680877686], [53, 2.6371662616729736], [54, 3.1609013080596924], [55, 3.0687568187713623], [56, 2.5551209449768066], [57, 3.0835442543029785], [58, 2.65317440032959], [59, 2.7752466201782227], [60, 3.3614463806152344]], "timing_s/step": [[1, 109.65474700927734], [2, 102.89405822753906], [3, 104.69901275634766], [4, 102.93212890625], [5, 102.13329315185547], [6, 102.95088958740234], [7, 99.78389739990234], [8, 98.084228515625], [9, 97.1546401977539], [10, 97.67607879638672], [11, 97.9365463256836], [12, 97.75518798828125], [13, 97.89068603515625], [14, 97.9073486328125], [15, 91.76446533203125], [16, 92.08638763427734], [17, 98.20696258544922], [18, 92.08116149902344], [19, 89.7016830444336], [20, 91.64094543457031], [21, 89.16163635253906], [22, 94.28836822509766], [23, 91.74036407470703], [24, 92.60598754882812], [25, 89.99940490722656], [26, 92.1766586303711], [27, 89.52725219726562], [28, 93.15843963623047], [29, 91.90373229980469], [30, 92.66901397705078], [31, 88.3900375366211], [32, 90.1249008178711], [33, 89.63450622558594], [34, 87.0300064086914], [35, 87.86515045166016], [36, 90.74444580078125], [37, 87.25934600830078], [38, 85.31755828857422], [39, 78.42752075195312], [40, 83.31743621826172], [41, 85.55399322509766], [42, 84.3749771118164], [43, 92.4321517944336], [44, 83.85211944580078], [45, 86.34583282470703], [46, 85.91059875488281], [47, 89.44168090820312], [48, 82.02117156982422], [49, 85.28437042236328], [50, 82.5324935913086], [51, 86.2035140991211], [52, 85.94175720214844], [53, 84.19400787353516], [54, 81.88859558105469], [55, 81.5188217163086], [56, 83.90159606933594], [57, 85.29261016845703], [58, 81.35639190673828], [59, 81.92782592773438], [60, 83.96028137207031]], "timing_per_token_ms/update_actor": [[1, 0.0628238245844841], [2, 0.05942066013813019], [3, 0.06312806159257889], [4, 0.06200122460722923], [5, 0.06417997181415558], [6, 0.06401384621858597], [7, 0.06924360990524292], [8, 0.07005873322486877], [9, 0.07154999673366547], [10, 0.0735471099615097], [11, 0.07234115153551102], [12, 0.07123181223869324], [13, 0.07465420663356781], [14, 0.07055720686912537], [15, 0.08265162259340286], [16, 0.08112646639347076], [17, 0.07633411884307861], [18, 0.08767107874155045], [19, 0.09589231759309769], [20, 0.08768534660339355], [21, 0.09064653515815735], [22, 0.08732334524393082], [23, 0.08836941421031952], [24, 0.084590844810009], [25, 0.0926482081413269], [26, 0.09955964982509613], [27, 0.09348559379577637], [28, 0.0840654969215393], [29, 0.0898643285036087], [30, 0.08575878292322159], [31, 0.0920879915356636], [32, 0.08908037096261978], [33, 0.09566125273704529], [34, 0.09919332712888718], [35, 0.09937189519405365], [36, 0.09723357856273651], [37, 0.09746918082237244], [38, 0.10780859738588333], [39, 0.10921841859817505], [40, 0.10862895101308823], [41, 0.10924641788005829], [42, 0.11165569722652435], [43, 0.0842905193567276], [44, 0.10905764997005463], [45, 0.1015574261546135], [46, 0.10571399331092834], [47, 0.10500521212816238], [48, 0.13525225222110748], [49, 0.1098976656794548], [50, 0.12066306918859482], [51, 0.10407080501317978], [52, 0.09889859706163406], [53, 0.11517443507909775], [54, 0.12141074240207672], [55, 0.12495233863592148], [56, 0.11955653876066208], [57, 0.11473548412322998], [58, 0.11939562112092972], [59, 0.11461137980222702], [60, 0.11702903360128403]], "timing_per_token_ms/adv": [[1, 0.0009028030326589942], [2, 0.0008890542667359114], [3, 0.0008322563371621072], [4, 0.001317952061071992], [5, 0.0007568888831883669], [6, 0.0010020406916737556], [7, 0.0009551694383844733], [8, 0.0007984631811268628], [9, 0.0010192033369094133], [10, 0.0011780657805502415], [11, 0.0010781545424833894], [12, 0.0010145342675969005], [13, 0.0011302112834528089], [14, 0.0009539247257634997], [15, 0.0011921791592612863], [16, 0.0011428575962781906], [17, 0.0017009091097861528], [18, 0.00134683633223176], [19, 0.001482659368775785], [20, 0.0013446359662339091], [21, 0.0013685679296031594], [22, 0.0011947689345106483], [23, 0.001326465280726552], [24, 0.001300650299526751], [25, 0.0011385182151570916], [26, 0.0014484765706583858], [27, 0.00134214386343956], [28, 0.0013411084655672312], [29, 0.0013251405907794833], [30, 0.001958521781489253], [31, 0.0014317590976133943], [32, 0.0013580092927441], [33, 0.0016706909518688917], [34, 0.001555894035845995], [35, 0.0023244107142090797], [36, 0.0014432375319302082], [37, 0.0015359281096607447], [38, 0.001714411424472928], [39, 0.001615404966287315], [40, 0.001728901406750083], [41, 0.0017429859144613147], [42, 0.0017313974676653743], [43, 0.0018412553472444415], [44, 0.0015753438929095864], [45, 0.0015102500328794122], [46, 0.0013483872171491385], [47, 0.0015776833752170205], [48, 0.00199788436293602], [49, 0.0017018301878124475], [50, 0.0018692640587687492], [51, 0.001693749101832509], [52, 0.0015721014933660626], [53, 0.0015828674659132957], [54, 0.001864445279352367], [55, 0.0018952889367938042], [56, 0.0027579828165471554], [57, 0.0016502803191542625], [58, 0.0018561439355835319], [59, 0.0017791565041989088], [60, 0.0017801587237045169]], "timing_per_token_ms/ref": [[1, 0.01741478033363819], [2, 0.01763414591550827], [3, 0.01778852753341198], [4, 0.017690209671854973], [5, 0.018074216321110725], [6, 0.018253479152917862], [7, 0.01938837207853794], [8, 0.018713269382715225], [9, 0.01955926977097988], [10, 0.019639598205685616], [11, 0.019475990906357765], [12, 0.019904665648937225], [13, 0.0195392444729805], [14, 0.019601330161094666], [15, 0.020629223436117172], [16, 0.02086636982858181], [17, 0.02017359994351864], [18, 0.02135782688856125], [19, 0.023019837215542793], [20, 0.021769234910607338], [21, 0.022477634251117706], [22, 0.021394360810518265], [23, 0.02174600400030613], [24, 0.021213656291365623], [25, 0.023328648880124092], [26, 0.02358842082321644], [27, 0.022642266005277634], [28, 0.021324360743165016], [29, 0.022205155342817307], [30, 0.021715814247727394], [31, 0.02258705347776413], [32, 0.02212793007493019], [33, 0.02273409441113472], [34, 0.023379063233733177], [35, 0.023951593786478043], [36, 0.023246530443429947], [37, 0.023549115285277367], [38, 0.02589154988527298], [39, 0.0254786629229784], [40, 0.025172296911478043], [41, 0.02589345909655094], [42, 0.025174029171466827], [43, 0.021392162889242172], [44, 0.02518683485686779], [45, 0.02423473633825779], [46, 0.02424338459968567], [47, 0.024823656305670738], [48, 0.028616221621632576], [49, 0.02576238103210926], [50, 0.02770741656422615], [51, 0.025450630113482475], [52, 0.023889701813459396], [53, 0.026150215417146683], [54, 0.027329273521900177], [55, 0.0282425694167614], [56, 0.02715231105685234], [57, 0.02596213109791279], [58, 0.026936771348118782], [59, 0.026474332436919212], [60, 0.02745906077325344]], "timing_per_token_ms/gen": [[1, 0.06165196746587753], [2, 0.059350963681936264], [3, 0.06560447067022324], [4, 0.06304923444986343], [5, 0.06473047286272049], [6, 0.06413296610116959], [7, 0.06609278172254562], [8, 0.06272775679826736], [9, 0.06550347059965134], [10, 0.06775476038455963], [11, 0.06436222791671753], [12, 0.06495415419340134], [13, 0.06714469939470291], [14, 0.06396147608757019], [15, 0.06655608862638474], [16, 0.06693140417337418], [17, 0.06812430173158646], [18, 0.07049994170665741], [19, 0.07190099358558655], [20, 0.07186068594455719], [21, 0.06970177590847015], [22, 0.07519198954105377], [23, 0.07268629223108292], [24, 0.06799453496932983], [25, 0.07236555963754654], [26, 0.07630255818367004], [27, 0.07170332223176956], [28, 0.06793005764484406], [29, 0.07487311214208603], [30, 0.07031699270009995], [31, 0.07143145054578781], [32, 0.0681309700012207], [33, 0.07288803160190582], [34, 0.0706154853105545], [35, 0.07149765640497208], [36, 0.06615784764289856], [37, 0.06885385513305664], [38, 0.07272055745124817], [39, 0.05301528796553612], [40, 0.06473305076360703], [41, 0.07575830817222595], [42, 0.07381931692361832], [43, 0.06803679466247559], [44, 0.07362748682498932], [45, 0.07291364669799805], [46, 0.07710739225149155], [47, 0.0766821876168251], [48, 0.08175903558731079], [49, 0.0728391706943512], [50, 0.07397811114788055], [51, 0.07570809125900269], [52, 0.07157793641090393], [53, 0.07674659043550491], [54, 0.07507576048374176], [55, 0.07801799476146698], [56, 0.08117695897817612], [57, 0.07623551040887833], [58, 0.07406219840049744], [59, 0.0714401975274086], [60, 0.08070359379053116]], "perf/total_num_tokens": [[1, 668620.0], [2, 656173.0], [3, 627767.0], [4, 628861.0], [5, 606236.0], [6, 611653.0], [7, 563779.0], [8, 560403.0], [9, 539238.0], [10, 528518.0], [11, 545327.0], [12, 542499.0], [13, 524764.0], [14, 549370.0], [15, 469208.0], [16, 470681.0], [17, 502742.0], [18, 444179.0], [19, 407473.0], [20, 436811.0], [21, 420790.0], [22, 445239.0], [23, 434284.0], [24, 461566.0], [25, 415754.0], [26, 388419.0], [27, 412715.0], [28, 460510.0], [29, 429707.0], [30, 452059.0], [31, 411965.0], [32, 434814.0], [33, 404298.0], [34, 389947.0], [35, 386147.0], [36, 410846.0], [37, 397134.0], [38, 350783.0], [39, 351769.0], [40, 357096.0], [41, 347529.0], [42, 345328.0], [43, 459386.0], [44, 348989.0], [45, 375645.0], [46, 360510.0], [47, 366798.0], [48, 290512.0], [49, 351042.0], [50, 316774.0], [51, 366309.0], [52, 385019.0], [53, 334781.0], [54, 313444.0], [55, 303803.0], [56, 319497.0], [57, 340600.0], [58, 319257.0], [59, 331494.0], [60, 320380.0]], "perf/time_per_step": [[1, 109.65474700927734], [2, 102.89405822753906], [3, 104.69901275634766], [4, 102.93212890625], [5, 102.13329315185547], [6, 102.95088958740234], [7, 99.78389739990234], [8, 98.084228515625], [9, 97.1546401977539], [10, 97.67607879638672], [11, 97.9365463256836], [12, 97.75518798828125], [13, 97.89068603515625], [14, 97.9073486328125], [15, 91.76446533203125], [16, 92.08638763427734], [17, 98.20696258544922], [18, 92.08116149902344], [19, 89.7016830444336], [20, 91.64094543457031], [21, 89.16163635253906], [22, 94.28836822509766], [23, 91.74036407470703], [24, 92.60598754882812], [25, 89.99940490722656], [26, 92.1766586303711], [27, 89.52725219726562], [28, 93.15843963623047], [29, 91.90373229980469], [30, 92.66901397705078], [31, 88.3900375366211], [32, 90.1249008178711], [33, 89.63450622558594], [34, 87.0300064086914], [35, 87.86515045166016], [36, 90.74444580078125], [37, 87.25934600830078], [38, 85.31755828857422], [39, 78.42752075195312], [40, 83.31743621826172], [41, 85.55399322509766], [42, 84.3749771118164], [43, 92.4321517944336], [44, 83.85211944580078], [45, 86.34583282470703], [46, 85.91059875488281], [47, 89.44168090820312], [48, 82.02117156982422], [49, 85.28437042236328], [50, 82.5324935913086], [51, 86.2035140991211], [52, 85.94175720214844], [53, 84.19400787353516], [54, 81.88859558105469], [55, 81.5188217163086], [56, 83.90159606933594], [57, 85.29261016845703], [58, 81.35639190673828], [59, 81.92782592773438], [60, 83.96028137207031]], "perf/throughput": [[1, 3048.750732421875], [2, 3188.58544921875], [3, 2997.96044921875], [4, 3054.736083984375], [5, 2967.86669921875], [6, 2970.605712890625], [7, 2825.0], [8, 2856.74365234375], [9, 2775.153076171875], [10, 2705.462890625], [11, 2784.083251953125], [12, 2774.78369140625], [13, 2680.357177734375], [14, 2805.560791015625], [15, 2556.5888671875], [16, 2555.649169921875], [17, 2559.604736328125], [18, 2411.888671875], [19, 2271.267333984375], [20, 2383.274169921875], [21, 2359.703125], [22, 2361.049560546875], [23, 2366.9189453125], [24, 2492.095947265625], [25, 2309.759521484375], [26, 2106.927001953125], [27, 2304.968505859375], [28, 2471.6494140625], [29, 2337.810302734375], [30, 2439.10546875], [31, 2330.38134765625], [32, 2412.28564453125], [33, 2255.258544921875], [34, 2240.302001953125], [35, 2197.38427734375], [36, 2263.7529296875], [37, 2275.595703125], [38, 2055.749267578125], [39, 2242.637451171875], [40, 2142.98486328125], [41, 2031.0506591796875], [42, 2046.388671875], [43, 2484.990234375], [44, 2080.97900390625], [45, 2175.2353515625], [46, 2098.16943359375], [47, 2050.487060546875], [48, 1770.95751953125], [49, 2058.067626953125], [50, 1919.0865478515625], [51, 2124.675537109375], [52, 2239.99951171875], [53, 1988.152099609375], [54, 1913.843994140625], [55, 1863.391845703125], [56, 1903.998291015625], [57, 1996.6558837890625], [58, 1962.0892333984375], [59, 2023.08544921875], [60, 1907.926025390625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0], [31, 2.0], [32, 2.0], [33, 2.0], [34, 2.0], [35, 2.0], [36, 2.0], [37, 2.0], [38, 2.0], [39, 2.0], [40, 2.0], [41, 2.0], [42, 2.0], [43, 2.0], [44, 2.0], [45, 2.0], [46, 2.0], [47, 2.0], [48, 2.0], [49, 2.0], [50, 2.0], [51, 2.0], [52, 2.0], [53, 2.0], [54, 2.0], [55, 2.0], [56, 2.0], [57, 2.0], [58, 2.0], [59, 2.0], [60, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0], [31, 1.0], [32, 1.0], [33, 1.0], [34, 1.0], [35, 1.0], [36, 1.0], [37, 1.0], [38, 1.0], [39, 1.0], [40, 1.0], [41, 1.0], [42, 1.0], [43, 1.0], [44, 1.0], [45, 1.0], [46, 1.0], [47, 1.0], [48, 1.0], [49, 1.0], [50, 1.0], [51, 1.0], [52, 1.0], [53, 1.0], [54, 1.0], [55, 1.0], [56, 1.0], [57, 1.0], [58, 1.0], [59, 1.0], [60, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0], [31, 0.0], [32, 0.0], [33, 0.0], [34, 0.0], [35, 0.0], [36, 0.0], [37, 0.0], [38, 0.0], [39, 0.0], [40, 0.0], [41, 0.0], [42, 0.0], [43, 0.0], [44, 0.0], [45, 0.0], [46, 0.0], [47, 0.0], [48, 0.0], [49, 0.0], [50, 0.0], [51, 0.0], [52, 0.0], [53, 0.0], [54, 0.0], [55, 0.0], [56, 0.0], [57, 0.0], [58, 0.0], [59, 0.0], [60, 0.0]], "timing_s/testing": [[60, 53.6892204284668]]}, "gsm8k_sglang_bf16": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.3184230625629425], [30, 0.887035608291626]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.3184230625629425], [30, 0.887035608291626]], "val-aux/num_turns/min": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [30, 2.0]], "global_seqlen/min": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "global_seqlen/max": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "global_seqlen/balanced_min": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "global_seqlen/balanced_max": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "global_seqlen/mean": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "actor/entropy": [[1, 0.16708628833293915], [2, 0.15770511329174042], [3, 0.1539977788925171], [4, 0.16176557540893555], [5, 0.1614513397216797], [6, 0.16266946494579315], [7, 0.14895576238632202], [8, 0.13725003600120544], [9, 0.14791442453861237], [10, 0.12948474287986755], [11, 0.14786702394485474], [12, 0.13360342383384705], [13, 0.13641516864299774], [14, 0.15180908143520355], [15, 0.10645697265863419], [16, 0.11937975138425827], [17, 0.1269860565662384], [18, 0.12437944114208221], [19, 0.10749878734350204], [20, 0.11614646762609482], [21, 0.11088204383850098], [22, 0.10696640610694885], [23, 0.1087823212146759], [24, 0.11924701184034348], [25, 0.10082367807626724], [26, 0.09284374862909317], [27, 0.09432899206876755], [28, 0.11451694369316101], [29, 0.09384740144014359], [30, 0.10549453645944595]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/rollout_probs_diff_max": [[1, 0.3997592031955719], [2, 0.8144018054008484], [3, 0.7772644758224487], [4, 0.4863183796405792], [5, 0.3997592031955719], [6, 0.35351794958114624], [7, 0.4510449767112732], [8, 0.35195285081863403], [9, 0.48735570907592773], [10, 0.3997572362422943], [11, 0.3997592031955719], [12, 0.35835719108581543], [13, 0.9718728065490723], [14, 0.33957216143608093], [15, 0.6051681041717529], [16, 0.28716981410980225], [17, 0.3535171151161194], [18, 0.44003376364707947], [19, 0.2894919216632843], [20, 0.3189999759197235], [21, 0.35351115465164185], [22, 0.41411757469177246], [23, 0.4825766682624817], [24, 0.41392719745635986], [25, 0.4102129340171814], [26, 0.3809869587421417], [27, 0.4399133324623108], [28, 0.8202148079872131], [29, 0.30165010690689087], [30, 0.39975911378860474]], "training/rollout_probs_diff_mean": [[1, 0.004204857628792524], [2, 0.0040701162070035934], [3, 0.004004715010523796], [4, 0.004243365954607725], [5, 0.004213119391351938], [6, 0.004354833625257015], [7, 0.004236859269440174], [8, 0.0041009820997715], [9, 0.004269173834472895], [10, 0.004023640416562557], [11, 0.004386129789054394], [12, 0.004054405726492405], [13, 0.004229276906698942], [14, 0.004410452675074339], [15, 0.003708690870553255], [16, 0.0038774851709604263], [17, 0.004028620198369026], [18, 0.003972111735492945], [19, 0.0037018796429038048], [20, 0.0037859734147787094], [21, 0.003859183983877301], [22, 0.003625329118221998], [23, 0.0037462436594069004], [24, 0.004089546389877796], [25, 0.0036413571797311306], [26, 0.003603885183110833], [27, 0.0037839896976947784], [28, 0.0041088322177529335], [29, 0.003564263228327036], [30, 0.0038511157035827637]], "training/rollout_probs_diff_std": [[1, 0.012955551035702229], [2, 0.012879735790193081], [3, 0.01281840167939663], [4, 0.01329671312123537], [5, 0.01307799480855465], [6, 0.013478873297572136], [7, 0.013555988669395447], [8, 0.013488843105733395], [9, 0.013692369684576988], [10, 0.013499169610440731], [11, 0.014020069502294064], [12, 0.013573851436376572], [13, 0.013896157033741474], [14, 0.01390217524021864], [15, 0.013548577204346657], [16, 0.013455692678689957], [17, 0.013643677346408367], [18, 0.013803931884467602], [19, 0.013397809118032455], [20, 0.01340376865118742], [21, 0.013812430202960968], [22, 0.013262980617582798], [23, 0.01357029564678669], [24, 0.014209057204425335], [25, 0.01372122298926115], [26, 0.013813013210892677], [27, 0.0142806526273489], [28, 0.0145791070535779], [29, 0.013739381916821003], [30, 0.014088250696659088]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9978188872337341], [2, 0.9979428052902222], [3, 0.9977541565895081], [4, 0.9977081418037415], [5, 0.9979284405708313], [6, 0.9976154565811157], [7, 0.9974477291107178], [8, 0.997258722782135], [9, 0.997472882270813], [10, 0.9970644116401672], [11, 0.9973047375679016], [12, 0.9971332550048828], [13, 0.997174859046936], [14, 0.99730384349823], [15, 0.9967060685157776], [16, 0.9971086978912354], [17, 0.9970400333404541], [18, 0.9969552755355835], [19, 0.9968677163124084], [20, 0.9969888925552368], [21, 0.9967526197433472], [22, 0.9969046115875244], [23, 0.9968833923339844], [24, 0.99668949842453], [25, 0.9964686036109924], [26, 0.9960229992866516], [27, 0.9959259033203125], [28, 0.9963396191596985], [29, 0.9961568713188171], [30, 0.9963046312332153]], "rollout_corr/training_ppl": [[1, 1.1666734218597412], [2, 1.1545202732086182], [3, 1.145755410194397], [4, 1.15269136428833], [5, 1.1519757509231567], [6, 1.1476248502731323], [7, 1.1299993991851807], [8, 1.1251055002212524], [9, 1.1265003681182861], [10, 1.1149234771728516], [11, 1.1253740787506104], [12, 1.116213321685791], [13, 1.1186658143997192], [14, 1.1262532472610474], [15, 1.0963866710662842], [16, 1.1025596857070923], [17, 1.1069550514221191], [18, 1.1008280515670776], [19, 1.0880178213119507], [20, 1.0968844890594482], [21, 1.090994954109192], [22, 1.0920794010162354], [23, 1.0942797660827637], [24, 1.0971741676330566], [25, 1.0871789455413818], [26, 1.0805861949920654], [27, 1.08518385887146], [28, 1.0909430980682373], [29, 1.0805425643920898], [30, 1.0848734378814697]], "rollout_corr/training_log_ppl": [[1, 0.15194743871688843], [2, 0.1419084668159485], [3, 0.13422764837741852], [4, 0.13974414765834808], [5, 0.13934218883514404], [6, 0.13546806573867798], [7, 0.12022329866886139], [8, 0.11634467542171478], [9, 0.1170867532491684], [10, 0.10729638487100601], [11, 0.11565510928630829], [12, 0.10810583829879761], [13, 0.1105973869562149], [14, 0.1165098026394844], [15, 0.09119384735822678], [16, 0.09617146849632263], [17, 0.10013396292924881], [18, 0.09442996978759766], [19, 0.08319036662578583], [20, 0.09096458554267883], [21, 0.08587399870157242], [22, 0.0870683565735817], [23, 0.08891347795724869], [24, 0.091214120388031], [25, 0.08255386352539062], [26, 0.07673991471529007], [27, 0.08106664568185806], [28, 0.085598886013031], [29, 0.0766056478023529], [30, 0.08025297522544861]], "rollout_corr/kl": [[1, 0.0006403449224308133], [2, 0.0006774000939913094], [3, 0.0007137518841773272], [4, 0.0007188493036665022], [5, 0.0007377575384452939], [6, 0.000786166696343571], [7, 0.0007094780448824167], [8, 0.0006235562032088637], [9, 0.0007124340627342463], [10, 0.0006549835088662803], [11, 0.0008660675375722349], [12, 0.0007334109395742416], [13, 0.0006703668041154742], [14, 0.0007267346372827888], [15, 0.0006053938413970172], [16, 0.0006696174386888742], [17, 0.0007286023464985192], [18, 0.0006602717330679297], [19, 0.0006042250897735357], [20, 0.0006949084927327931], [21, 0.0007017651223577559], [22, 0.0007028754916973412], [23, 0.0007389787351712584], [24, 0.0008501895936205983], [25, 0.0006845222669653594], [26, 0.0007649026229046285], [27, 0.0006583332433365285], [28, 0.0008189802174456418], [29, 0.0007468266994692385], [30, 0.0006725720595568419]], "rollout_corr/k3_kl": [[1, 0.0006754809874109924], [2, 0.0006728062871843576], [3, 0.0006484571495093405], [4, 0.0006957369041629136], [5, 0.0006770138861611485], [6, 0.0007216833182610571], [7, 0.0007189056486822665], [8, 0.0006962652551010251], [9, 0.0007336842245422304], [10, 0.0006983916973695159], [11, 0.0007662215502932668], [12, 0.0007108771242201328], [13, 0.0007556063355877995], [14, 0.0007652249769307673], [15, 0.0006675271433778107], [16, 0.0006930942763574421], [17, 0.0007214731886051595], [18, 0.0007082471856847405], [19, 0.0006679418147541583], [20, 0.0006800261326134205], [21, 0.0007169589516706765], [22, 0.0006569278193637729], [23, 0.0006986473454162478], [24, 0.0007659159600734711], [25, 0.000695271766744554], [26, 0.0006876541301608086], [27, 0.0007727282936684787], [28, 0.0007857492892071605], [29, 0.0006920057930983603], [30, 0.0007148624863475561]], "rollout_corr/rollout_ppl": [[1, 1.165870189666748], [2, 1.1537604331970215], [3, 1.1449404954910278], [4, 1.1519087553024292], [5, 1.1511621475219727], [6, 1.1468230485916138], [7, 1.129260540008545], [8, 1.124376893043518], [9, 1.1257601976394653], [10, 1.1141635179519653], [11, 1.1244621276855469], [12, 1.115396499633789], [13, 1.1179847717285156], [14, 1.1255364418029785], [15, 1.0957350730895996], [16, 1.101840615272522], [17, 1.1061792373657227], [18, 1.1001137495040894], [19, 1.0873914957046509], [20, 1.0961982011795044], [21, 1.0902736186981201], [22, 1.0913355350494385], [23, 1.093489170074463], [24, 1.0963027477264404], [25, 1.0864498615264893], [26, 1.079763412475586], [27, 1.0845129489898682], [28, 1.090171217918396], [29, 1.0797343254089355], [30, 1.0842219591140747]], "rollout_corr/rollout_log_ppl": [[1, 0.1512623280286789], [2, 0.14126527309417725], [3, 0.13352450728416443], [4, 0.13907569646835327], [5, 0.138644278049469], [6, 0.13478384912014008], [7, 0.11958126723766327], [8, 0.11570088565349579], [9, 0.11644037067890167], [10, 0.10661553591489792], [11, 0.11485554277896881], [12, 0.1073782742023468], [13, 0.10999691486358643], [14, 0.11588778346776962], [15, 0.09060342609882355], [16, 0.09552505612373352], [17, 0.09943787008523941], [18, 0.09378398954868317], [19, 0.08261899650096893], [20, 0.09035121649503708], [21, 0.08521895110607147], [22, 0.08639368414878845], [23, 0.0881958082318306], [24, 0.09042690694332123], [25, 0.08188632130622864], [26, 0.0759819820523262], [27, 0.08045588433742523], [28, 0.0849020853638649], [29, 0.07586193084716797], [30, 0.07966193556785583]], "rollout_corr/log_ppl_diff": [[1, 0.0006851125508546829], [2, 0.0006431780639104545], [3, 0.0007031274726614356], [4, 0.0006684288964606822], [5, 0.0006979136960580945], [6, 0.0006842226721346378], [7, 0.0006420254940167069], [8, 0.00064380670664832], [9, 0.0006463821046054363], [10, 0.0006808533216826618], [11, 0.0007995657506398857], [12, 0.0007275687530636787], [13, 0.0006004736060276628], [14, 0.0006220148061402142], [15, 0.000590421783272177], [16, 0.0006464141188189387], [17, 0.0006960979662835598], [18, 0.0006459809374064207], [19, 0.0005713570863008499], [20, 0.0006133684073574841], [21, 0.0006550369434989989], [22, 0.0006746774888597429], [23, 0.0007176634971983731], [24, 0.0007872108835726976], [25, 0.0006675494369119406], [26, 0.0007579366210848093], [27, 0.0006107611698098481], [28, 0.000696795352268964], [29, 0.0007437152089551091], [30, 0.0005910444306209683]], "rollout_corr/log_ppl_abs_diff": [[1, 0.0010371763492003083], [2, 0.001057197107002139], [3, 0.0010624465066939592], [4, 0.001075265696272254], [5, 0.0010552012827247381], [6, 0.0011725740041583776], [7, 0.0011684101773425937], [8, 0.0011116578243672848], [9, 0.00121091038454324], [10, 0.0011149403871968389], [11, 0.00126922398339957], [12, 0.0011451365426182747], [13, 0.001128504634834826], [14, 0.0011586238397285342], [15, 0.0011679437011480331], [16, 0.001180347055196762], [17, 0.001226621214300394], [18, 0.0011759945191442966], [19, 0.0011743216309696436], [20, 0.0011965475277975202], [21, 0.0012919004075229168], [22, 0.0012653463054448366], [23, 0.0012431934010237455], [24, 0.0013598655350506306], [25, 0.0013094975147396326], [26, 0.0013242987915873528], [27, 0.0013255545636639], [28, 0.0013092919252812862], [29, 0.001266547478735447], [30, 0.001198651734739542]], "rollout_corr/log_ppl_diff_max": [[1, 0.006117209792137146], [2, 0.0035660341382026672], [3, 0.004778027534484863], [4, 0.003874361515045166], [5, 0.008548028767108917], [6, 0.004687152802944183], [7, 0.004540778696537018], [8, 0.005289599299430847], [9, 0.005903288722038269], [10, 0.005726777017116547], [11, 0.005901172757148743], [12, 0.005355805158615112], [13, 0.008140265941619873], [14, 0.006689704954624176], [15, 0.004849433898925781], [16, 0.005357116460800171], [17, 0.005828391760587692], [18, 0.006045009940862656], [19, 0.005912154912948608], [20, 0.0046816617250442505], [21, 0.006055690348148346], [22, 0.005894266068935394], [23, 0.009416759014129639], [24, 0.008361317217350006], [25, 0.00801929086446762], [26, 0.006676174700260162], [27, 0.005914129316806793], [28, 0.006451331079006195], [29, 0.006910465657711029], [30, 0.0045210495591163635]], "rollout_corr/log_ppl_diff_min": [[1, -0.004036992788314819], [2, -0.002317175269126892], [3, -0.0027277618646621704], [4, -0.0028147175908088684], [5, -0.003924421966075897], [6, -0.0035310164093971252], [7, -0.004490479826927185], [8, -0.0035605281591415405], [9, -0.0036809295415878296], [10, -0.0038910433650016785], [11, -0.004546564072370529], [12, -0.003909029066562653], [13, -0.005399167537689209], [14, -0.004593212157487869], [15, -0.004815429449081421], [16, -0.0038748756051063538], [17, -0.005863107740879059], [18, -0.0043339803814888], [19, -0.0032371357083320618], [20, -0.003042265772819519], [21, -0.00400533527135849], [22, -0.0045802295207977295], [23, -0.004421975463628769], [24, -0.0037615299224853516], [25, -0.004539549350738525], [26, -0.0036033019423484802], [27, -0.005478493869304657], [28, -0.0056691840291023254], [29, -0.004079483449459076], [30, -0.004413872957229614]], "rollout_corr/ppl_ratio": [[1, 1.0006860494613647], [2, 1.0006440877914429], [3, 1.000704050064087], [4, 1.000669240951538], [5, 1.0006988048553467], [6, 1.0006850957870483], [7, 1.0006431341171265], [8, 1.0006446838378906], [9, 1.0006475448608398], [10, 1.0006818771362305], [11, 1.0008009672164917], [12, 1.0007286071777344], [13, 1.0006016492843628], [14, 1.000623106956482], [15, 1.0005913972854614], [16, 1.0006475448608398], [17, 1.0006972551345825], [18, 1.0006471872329712], [19, 1.0005724430084229], [20, 1.0006145238876343], [21, 1.0006564855575562], [22, 1.0006760358810425], [23, 1.0007189512252808], [24, 1.000788688659668], [25, 1.000669002532959], [26, 1.0007593631744385], [27, 1.0006122589111328], [28, 1.000698208808899], [29, 1.0007449388504028], [30, 1.0005922317504883]], "rollout_corr/chi2_token": [[1, 0.0014331340789794922], [2, 0.0013680458068847656], [3, 0.0011756420135498047], [4, 0.0013523101806640625], [5, 0.0012580156326293945], [6, 0.0013312101364135742], [7, 0.0014851093292236328], [8, 0.0015655755996704102], [9, 0.0015251636505126953], [10, 0.0014789104461669922], [11, 0.001360774040222168], [12, 0.001390695571899414], [13, 0.0017077922821044922], [14, 0.0016362667083740234], [15, 0.0014774799346923828], [16, 0.0014562606811523438], [17, 0.001456618309020996], [18, 0.0015357732772827148], [19, 0.0015015602111816406], [20, 0.0013527870178222656], [21, 0.0014935731887817383], [22, 0.001225590705871582], [23, 0.0013276338577270508], [24, 0.0014126300811767578], [25, 0.001427292823791504], [26, 0.0012443065643310547], [27, 0.0020416975021362305], [28, 0.0015177726745605469], [29, 0.0013059377670288086], [30, 0.0015475749969482422]], "rollout_corr/chi2_seq": [[1, 4.334966659545898], [2, 3.886343479156494], [3, 3.9265451431274414], [4, 1.281618595123291], [5, 0.8545932769775391], [6, 1.8005306720733643], [7, 1.8110113143920898], [8, 4.567753314971924], [9, 1.816002607345581], [10, 1.772388219833374], [11, 1.1269052028656006], [12, 7.164955139160156], [13, 1.6311075687408447], [14, 1.616361141204834], [15, 2.086759567260742], [16, 2.6910533905029297], [17, 4.222360610961914], [18, 0.7263305187225342], [19, 2.122955322265625], [20, 4.395284175872803], [21, 1.8865869045257568], [22, 13.666009902954102], [23, 62.74301528930664], [24, 1.500713586807251], [25, 2.8132333755493164], [26, 0.8216402530670166], [27, 19.9981689453125], [28, 2.2215991020202637], [29, 1.0178883075714111], [30, 1.086467981338501]], "actor/pg_clipfrac": [[1, 0.0014440151862800121], [2, 0.0013186146970838308], [3, 0.002108912914991379], [4, 0.0019142675446346402], [5, 0.0021596678998321295], [6, 0.0015139130409806967], [7, 0.0015617487952113152], [8, 0.0012460945872589946], [9, 0.0011730652768164873], [10, 0.0010205414146184921], [11, 0.0009957548463717103], [12, 0.001144738052971661], [13, 0.001069089979864657], [14, 0.0010387892834842205], [15, 0.0006822561263106763], [16, 0.0008109949412755668], [17, 0.0009194273734465241], [18, 0.0006683774990960956], [19, 0.0007212854688987136], [20, 0.00036396837094798684], [21, 0.0005169569631107152], [22, 0.0003243406827095896], [23, 0.0008584579918533564], [24, 0.0005127023323439062], [25, 0.0003362105635460466], [26, 0.0008477813098579645], [27, 0.00027618330204859376], [28, 0.0010776484850794077], [29, 0.0005064578144811094], [30, 0.0012323372066020966]], "actor/ppo_kl": [[1, 5.102411159896292e-05], [2, 5.325295205693692e-05], [3, 6.414473318727687e-05], [4, 1.3224613212514669e-05], [5, -4.11500695918221e-06], [6, 0.00010143331019207835], [7, 0.00011127008474431932], [8, 4.8469199100509286e-05], [9, -1.2097989383619279e-05], [10, 4.973042814526707e-05], [11, -6.197848415467888e-05], [12, -6.647093869105447e-06], [13, 1.0948859198833816e-05], [14, 7.795015699230134e-05], [15, 4.2630719690350816e-05], [16, 2.5042581910383888e-05], [17, -1.4599135056414525e-06], [18, 1.702768713585101e-05], [19, -6.728166681568837e-06], [20, -2.072411371045746e-05], [21, -3.793371070059948e-05], [22, 4.983085545973154e-06], [23, 0.00011792076111305505], [24, 2.039614446402993e-05], [25, -6.05962923145853e-05], [26, -9.132928244071081e-05], [27, 0.00010019375622505322], [28, 2.6043728212243877e-05], [29, -1.0123651009052992e-05], [30, -8.331282515428029e-06]], "actor/pg_clipfrac_lower": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 9.5367431640625e-07], [22, 0.0], [23, 1.5050086403789464e-06], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 2.4282874164782697e-06], [29, 0.0], [30, 0.0]], "actor/pg_loss": [[1, 0.04081176593899727], [2, 0.031092248857021332], [3, 0.028097638860344887], [4, 0.05073309317231178], [5, 0.04472373053431511], [6, 0.017476703971624374], [7, 0.012270576320588589], [8, 0.02706676349043846], [9, 0.026541339233517647], [10, 0.023915976285934448], [11, 0.025688201189041138], [12, 0.020220652222633362], [13, 0.016330869868397713], [14, 0.017333906143903732], [15, 0.009117044508457184], [16, 0.018676910549402237], [17, 0.02073114737868309], [18, 0.008876156993210316], [19, 0.015054572373628616], [20, 0.01699945703148842], [21, 0.020219890400767326], [22, 0.009732970967888832], [23, 0.022980617359280586], [24, 0.022111820057034492], [25, 0.007994540967047215], [26, 0.04716567322611809], [27, 0.0016909115947782993], [28, 0.019709020853042603], [29, 0.027594970539212227], [30, 0.0439206101000309]], "actor/kl_loss": [[1, 0.0004903178196400404], [2, 0.0007268072222359478], [3, 0.0010341343004256487], [4, 0.001735545345582068], [5, 0.0024116586428135633], [6, 0.004459710326045752], [7, 0.007010136730968952], [8, 0.009916868060827255], [9, 0.010796153917908669], [10, 0.012288304977118969], [11, 0.014212594367563725], [12, 0.014929833821952343], [13, 0.016933623701334], [14, 0.01834649220108986], [15, 0.022347358986735344], [16, 0.024869373068213463], [17, 0.025053316727280617], [18, 0.027729829773306847], [19, 0.030960744246840477], [20, 0.028346773236989975], [21, 0.029114674776792526], [22, 0.03213886171579361], [23, 0.0306753721088171], [24, 0.03223000839352608], [25, 0.034343961626291275], [26, 0.03323536366224289], [27, 0.03690173104405403], [28, 0.033066101372241974], [29, 0.03795044496655464], [30, 0.03412160649895668]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513]], "actor/loss": [[1, 0.040812257677316666], [2, 0.031092971563339233], [3, 0.02809866890311241], [4, 0.050734832882881165], [5, 0.044726137071847916], [6, 0.017481163144111633], [7, 0.012277588248252869], [8, 0.027076683938503265], [9, 0.02655213512480259], [10, 0.023928266018629074], [11, 0.02570241130888462], [12, 0.0202355794608593], [13, 0.016347801312804222], [14, 0.017352253198623657], [15, 0.009139393456280231], [16, 0.01870178058743477], [17, 0.020756199955940247], [18, 0.008903885260224342], [19, 0.015085536986589432], [20, 0.017027802765369415], [21, 0.020249005407094955], [22, 0.009765110909938812], [23, 0.023011289536952972], [24, 0.022144049406051636], [25, 0.008028888143599033], [26, 0.047198910266160965], [27, 0.0017278129234910011], [28, 0.019742079079151154], [29, 0.02763292007148266], [30, 0.04395473003387451]], "actor/grad_norm": [[1, 0.24075809121131897], [2, 0.250161737203598], [3, 0.2655346095561981], [4, 0.3236938416957855], [5, 0.32241755723953247], [6, 0.29468289017677307], [7, 0.2763529419898987], [8, 0.2452220320701599], [9, 0.23977172374725342], [10, 0.1938624083995819], [11, 0.24431787431240082], [12, 0.2351715862751007], [13, 0.2101908028125763], [14, 0.20688959956169128], [15, 0.19338670372962952], [16, 0.1941838562488556], [17, 0.17746776342391968], [18, 0.15834712982177734], [19, 0.19812403619289398], [20, 0.13268622756004333], [21, 0.20639964938163757], [22, 0.10279086232185364], [23, 0.25620946288108826], [24, 0.1690615862607956], [25, 0.12112327665090561], [26, 0.25306981801986694], [27, 0.13140694797039032], [28, 0.33231645822525024], [29, 0.1348305493593216], [30, 0.23411691188812256]], "actor/perf/max_memory_allocated_gb": [[1, 108.837646484375], [2, 109.20563507080078], [3, 109.20563507080078], [4, 109.20563507080078], [5, 109.30782318115234], [6, 109.30782318115234], [7, 109.30782318115234], [8, 109.30782318115234], [9, 109.38064575195312], [10, 109.38064575195312], [11, 109.38064575195312], [12, 109.38064575195312], [13, 109.38064575195312], [14, 109.78288269042969], [15, 109.78288269042969], [16, 109.78288269042969], [17, 109.78288269042969], [18, 109.78288269042969], [19, 109.78288269042969], [20, 109.78288269042969], [21, 109.78288269042969], [22, 109.78288269042969], [23, 109.78288269042969], [24, 109.78288269042969], [25, 109.78288269042969], [26, 109.78288269042969], [27, 109.78288269042969], [28, 109.78288269042969], [29, 109.78288269042969], [30, 109.78288269042969]], "actor/perf/max_memory_reserved_gb": [[1, 110.26953125], [2, 110.68359375], [3, 110.68359375], [4, 110.68359375], [5, 110.798828125], [6, 110.798828125], [7, 110.798828125], [8, 110.798828125], [9, 110.85546875], [10, 110.85546875], [11, 110.85546875], [12, 110.85546875], [13, 110.85546875], [14, 111.263671875], [15, 111.263671875], [16, 111.263671875], [17, 111.263671875], [18, 111.263671875], [19, 111.263671875], [20, 111.263671875], [21, 111.263671875], [22, 111.263671875], [23, 111.263671875], [24, 111.263671875], [25, 111.263671875], [26, 111.263671875], [27, 111.263671875], [28, 111.263671875], [29, 111.263671875], [30, 111.263671875]], "actor/perf/cpu_memory_used_gb": [[1, 140.74900817871094], [2, 139.38877868652344], [3, 141.2681121826172], [4, 140.60958862304688], [5, 141.5394744873047], [6, 146.5209503173828], [7, 147.443359375], [8, 145.75131225585938], [9, 147.8611297607422], [10, 147.94029235839844], [11, 147.29598999023438], [12, 148.05572509765625], [13, 147.50074768066406], [14, 141.05120849609375], [15, 140.69204711914062], [16, 144.098876953125], [17, 145.63681030273438], [18, 144.581787109375], [19, 140.09542846679688], [20, 139.55868530273438], [21, 134.24732971191406], [22, 134.22181701660156], [23, 132.49908447265625], [24, 131.4436798095703], [25, 130.24609375], [26, 130.0767822265625], [27, 130.0016326904297], [28, 130.07557678222656], [29, 130.2381591796875], [30, 130.10743713378906]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.1770288497209549], [2, 0.1769397258758545], [3, 0.17079363763332367], [4, 0.17985603213310242], [5, 0.17068064212799072], [6, 0.1773265153169632], [7, 0.1597258448600769], [8, 0.1477919965982437], [9, 0.13943549990653992], [10, 0.15104161202907562], [11, 0.157235786318779], [12, 0.15195360779762268], [13, 0.14391852915287018], [14, 0.14679841697216034], [15, 0.13008980453014374], [16, 0.13418275117874146], [17, 0.13412252068519592], [18, 0.1287606656551361], [19, 0.11643216013908386], [20, 0.12730266153812408], [21, 0.11403200775384903], [22, 0.11168181896209717], [23, 0.11344786733388901], [24, 0.11989092081785202], [25, 0.10643371194601059], [26, 0.1094609946012497], [27, 0.11149803549051285], [28, 0.12254490703344345], [29, 0.1134636402130127], [30, 0.12075942009687424]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/score/mean": [[1, 0.267578125], [2, 0.298828125], [3, 0.359375], [4, 0.51953125], [5, 0.51953125], [6, 0.53515625], [7, 0.712890625], [8, 0.77734375], [9, 0.783203125], [10, 0.826171875], [11, 0.81640625], [12, 0.82421875], [13, 0.822265625], [14, 0.765625], [15, 0.87890625], [16, 0.85546875], [17, 0.806640625], [18, 0.83984375], [19, 0.89453125], [20, 0.900390625], [21, 0.892578125], [22, 0.8671875], [23, 0.90234375], [24, 0.8828125], [25, 0.92578125], [26, 0.958984375], [27, 0.9609375], [28, 0.853515625], [29, 0.94140625], [30, 0.8671875]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/rewards/mean": [[1, 0.267578125], [2, 0.298828125], [3, 0.359375], [4, 0.51953125], [5, 0.51953125], [6, 0.53515625], [7, 0.712890625], [8, 0.77734375], [9, 0.783203125], [10, 0.826171875], [11, 0.81640625], [12, 0.82421875], [13, 0.822265625], [14, 0.765625], [15, 0.87890625], [16, 0.85546875], [17, 0.806640625], [18, 0.83984375], [19, 0.89453125], [20, 0.900390625], [21, 0.892578125], [22, 0.8671875], [23, 0.90234375], [24, 0.8828125], [25, 0.92578125], [26, 0.958984375], [27, 0.9609375], [28, 0.853515625], [29, 0.94140625], [30, 0.8671875]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/advantages/mean": [[1, -0.050037894397974014], [2, -0.03370565548539162], [3, -0.048106297850608826], [4, -0.0612415187060833], [5, -0.061916597187519073], [6, -0.039692070335149765], [7, -0.04973781108856201], [8, -0.037422578781843185], [9, -0.044749315828084946], [10, -0.03798234835267067], [11, -0.03306056559085846], [12, -0.03791004791855812], [13, -0.02224555052816868], [14, -0.0396726131439209], [15, -0.014314210042357445], [16, -0.029471879824995995], [17, -0.034135375171899796], [18, -0.01577513851225376], [19, -0.023128308355808258], [20, -0.020573798567056656], [21, -0.026822485029697418], [22, -0.015891946852207184], [23, -0.0392674095928669], [24, -0.036273255944252014], [25, -0.010268966667354107], [26, -0.06574303656816483], [27, -0.0016980379587039351], [28, -0.04987214133143425], [29, -0.03641127422451973], [30, -0.06530801206827164]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 2.4748666286468506], [25, 2.4748666286468506], [26, 1.6201815605163574], [27, 0.5400605201721191], [28, 2.4748666286468506], [29, 2.4748666286468506], [30, 1.6201815605163574]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -1.6201815605163574], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -1.20761239528656], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "critic/returns/mean": [[1, -0.050037894397974014], [2, -0.03370565548539162], [3, -0.048106297850608826], [4, -0.0612415187060833], [5, -0.061916597187519073], [6, -0.039692070335149765], [7, -0.04973781108856201], [8, -0.037422578781843185], [9, -0.044749315828084946], [10, -0.03798234835267067], [11, -0.03306056559085846], [12, -0.03791004791855812], [13, -0.02224555052816868], [14, -0.0396726131439209], [15, -0.014314210042357445], [16, -0.029471879824995995], [17, -0.034135375171899796], [18, -0.01577513851225376], [19, -0.023128308355808258], [20, -0.020573798567056656], [21, -0.026822485029697418], [22, -0.015891946852207184], [23, -0.0392674095928669], [24, -0.036273255944252014], [25, -0.010268966667354107], [26, -0.06574303656816483], [27, -0.0016980379587039351], [28, -0.04987214133143425], [29, -0.03641127422451973], [30, -0.06530801206827164]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 2.4748666286468506], [17, 1.6201815605163574], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 1.6201815605163574], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 2.4748666286468506], [25, 2.4748666286468506], [26, 1.6201815605163574], [27, 0.5400605201721191], [28, 2.4748666286468506], [29, 2.4748666286468506], [30, 1.6201815605163574]], "critic/returns/min": [[1, -2.4748666286468506], [2, -1.6201815605163574], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -1.20761239528656], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "response_length/mean": [[1, 1214.837890625], [2, 1211.787109375], [3, 1132.3125], [4, 1160.18359375], [5, 1120.861328125], [6, 1131.0], [7, 1041.109375], [8, 1024.3046875], [9, 964.001953125], [10, 934.78515625], [11, 975.6953125], [12, 960.662109375], [13, 961.037109375], [14, 991.634765625], [15, 829.71875], [16, 847.6640625], [17, 888.921875], [18, 786.630859375], [19, 694.953125], [20, 790.216796875], [21, 742.287109375], [22, 819.494140625], [23, 794.109375], [24, 830.9921875], [25, 733.990234375], [26, 718.25390625], [27, 747.49609375], [28, 847.97265625], [29, 758.232421875], [30, 814.11328125]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length/min": [[1, 246.0], [2, 374.0], [3, 277.0], [4, 302.0], [5, 312.0], [6, 250.0], [7, 276.0], [8, 315.0], [9, 282.0], [10, 263.0], [11, 299.0], [12, 274.0], [13, 221.0], [14, 196.0], [15, 220.0], [16, 268.0], [17, 298.0], [18, 303.0], [19, 188.0], [20, 275.0], [21, 217.0], [22, 260.0], [23, 270.0], [24, 262.0], [25, 305.0], [26, 258.0], [27, 271.0], [28, 263.0], [29, 268.0], [30, 174.0]], "response_length/clip_ratio": [[1, 0.1640625], [2, 0.173828125], [3, 0.12109375], [4, 0.173828125], [5, 0.138671875], [6, 0.1796875], [7, 0.169921875], [8, 0.099609375], [9, 0.13671875], [10, 0.08984375], [11, 0.142578125], [12, 0.126953125], [13, 0.119140625], [14, 0.18359375], [15, 0.046875], [16, 0.080078125], [17, 0.08984375], [18, 0.08203125], [19, 0.048828125], [20, 0.078125], [21, 0.06640625], [22, 0.07421875], [23, 0.064453125], [24, 0.09375], [25, 0.029296875], [26, 0.03515625], [27, 0.021484375], [28, 0.11328125], [29, 0.041015625], [30, 0.09765625]], "response_length_non_aborted/mean": [[1, 1214.837890625], [2, 1211.787109375], [3, 1132.3125], [4, 1160.18359375], [5, 1120.861328125], [6, 1131.0], [7, 1041.109375], [8, 1024.3046875], [9, 964.001953125], [10, 934.78515625], [11, 975.6953125], [12, 960.662109375], [13, 961.037109375], [14, 991.634765625], [15, 829.71875], [16, 847.6640625], [17, 888.921875], [18, 786.630859375], [19, 694.953125], [20, 790.216796875], [21, 742.287109375], [22, 819.494140625], [23, 794.109375], [24, 830.9921875], [25, 733.990234375], [26, 718.25390625], [27, 747.49609375], [28, 847.97265625], [29, 758.232421875], [30, 814.11328125]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length_non_aborted/min": [[1, 246.0], [2, 374.0], [3, 277.0], [4, 302.0], [5, 312.0], [6, 250.0], [7, 276.0], [8, 315.0], [9, 282.0], [10, 263.0], [11, 299.0], [12, 274.0], [13, 221.0], [14, 196.0], [15, 220.0], [16, 268.0], [17, 298.0], [18, 303.0], [19, 188.0], [20, 275.0], [21, 217.0], [22, 260.0], [23, 270.0], [24, 262.0], [25, 305.0], [26, 258.0], [27, 271.0], [28, 263.0], [29, 268.0], [30, 174.0]], "response_length_non_aborted/clip_ratio": [[1, 0.1640625], [2, 0.173828125], [3, 0.12109375], [4, 0.173828125], [5, 0.138671875], [6, 0.1796875], [7, 0.169921875], [8, 0.099609375], [9, 0.13671875], [10, 0.08984375], [11, 0.142578125], [12, 0.126953125], [13, 0.119140625], [14, 0.18359375], [15, 0.046875], [16, 0.080078125], [17, 0.08984375], [18, 0.08203125], [19, 0.048828125], [20, 0.078125], [21, 0.06640625], [22, 0.07421875], [23, 0.064453125], [24, 0.09375], [25, 0.029296875], [26, 0.03515625], [27, 0.021484375], [28, 0.11328125], [29, 0.041015625], [30, 0.09765625]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625]], "timing_s/gen": [[1, 30.543094635009766], [2, 30.52798080444336], [3, 28.47126579284668], [4, 28.486194610595703], [5, 28.485275268554688], [6, 28.483654022216797], [7, 26.509431838989258], [8, 26.84637451171875], [9, 24.456066131591797], [10, 24.439634323120117], [11, 26.46689224243164], [12, 24.47870445251465], [13, 24.550458908081055], [14, 26.790176391601562], [15, 24.651350021362305], [16, 22.431049346923828], [17, 24.46978759765625], [18, 22.432235717773438], [19, 20.520761489868164], [20, 22.48207664489746], [21, 22.524913787841797], [22, 24.551427841186523], [23, 22.461252212524414], [24, 24.541536331176758], [25, 20.871610641479492], [26, 22.6131649017334], [27, 20.79945182800293], [28, 26.522735595703125], [29, 22.474058151245117], [30, 24.510194778442383]], "timing_s/old_log_prob": [[1, 15.334390640258789], [2, 13.536836624145508], [3, 12.464265823364258], [4, 13.246426582336426], [5, 13.608199119567871], [6, 13.233388900756836], [7, 12.810614585876465], [8, 12.975417137145996], [9, 12.85836124420166], [10, 12.044198989868164], [11, 12.642075538635254], [12, 12.415101051330566], [13, 12.43556022644043], [14, 13.399999618530273], [15, 11.452978134155273], [16, 13.433433532714844], [17, 12.733989715576172], [18, 13.253788948059082], [19, 10.816692352294922], [20, 12.086812973022461], [21, 13.543456077575684], [22, 13.467405319213867], [23, 13.152597427368164], [24, 12.662599563598633], [25, 12.506855010986328], [26, 11.735004425048828], [27, 12.366923332214355], [28, 13.614435195922852], [29, 11.95659351348877], [30, 13.399946212768555]], "timing_s/ref": [[1, 12.570768356323242], [2, 12.459933280944824], [3, 11.44404125213623], [4, 12.22040843963623], [5, 12.190415382385254], [6, 12.184967041015625], [7, 12.041091918945312], [8, 11.586875915527344], [9, 11.490608215332031], [10, 10.925740242004395], [11, 11.589027404785156], [12, 11.456351280212402], [13, 11.345401763916016], [14, 12.16409683227539], [15, 10.705730438232422], [16, 10.929244041442871], [17, 11.505480766296387], [18, 11.467779159545898], [19, 10.26400375366211], [20, 10.855704307556152], [21, 9.3363037109375], [22, 12.163060188293457], [23, 11.992247581481934], [24, 12.071401596069336], [25, 11.021843910217285], [26, 11.606943130493164], [27, 10.846875190734863], [28, 12.210049629211426], [29, 10.646293640136719], [30, 11.394866943359375]], "timing_s/adv": [[1, 0.3520171642303467], [2, 0.3522973358631134], [3, 0.332847535610199], [4, 0.36650198698043823], [5, 0.34022223949432373], [6, 0.29453039169311523], [7, 0.5119888782501221], [8, 0.3503168225288391], [9, 0.3724208176136017], [10, 0.6708181500434875], [11, 0.3850485384464264], [12, 0.40352189540863037], [13, 0.33440425992012024], [14, 0.3947761356830597], [15, 0.39188507199287415], [16, 0.3410020172595978], [17, 0.35685083270072937], [18, 0.3426993191242218], [19, 0.3618685305118561], [20, 0.653861403465271], [21, 0.35345810651779175], [22, 0.39226222038269043], [23, 0.3759962022304535], [24, 0.531654953956604], [25, 0.6959547996520996], [26, 0.3917711675167084], [27, 0.3708668649196625], [28, 0.391162246465683], [29, 0.37489426136016846], [30, 0.6616531610488892]], "timing_s/update_actor": [[1, 42.929229736328125], [2, 42.71417999267578], [3, 41.42535400390625], [4, 40.467376708984375], [5, 40.94924545288086], [6, 39.67744064331055], [7, 40.488746643066406], [8, 43.576995849609375], [9, 43.242469787597656], [10, 39.171302795410156], [11, 38.85540771484375], [12, 40.1040153503418], [13, 41.73557662963867], [14, 42.39768981933594], [15, 41.146080017089844], [16, 40.44063949584961], [17, 42.27714920043945], [18, 39.075050354003906], [19, 38.41753387451172], [20, 39.28526306152344], [21, 42.058265686035156], [22, 47.32675552368164], [23, 44.89167022705078], [24, 44.48795700073242], [25, 44.605709075927734], [26, 42.46168899536133], [27, 43.32524490356445], [28, 43.97173309326172], [29, 42.60225296020508], [30, 42.789764404296875]], "timing_s/update_weights": [[1, 3.0762665271759033], [2, 2.932626962661743], [3, 3.193763494491577], [4, 3.2143752574920654], [5, 3.6225602626800537], [6, 3.120116949081421], [7, 2.9361157417297363], [8, 2.8468711376190186], [9, 3.1970248222351074], [10, 2.9540131092071533], [11, 2.973639726638794], [12, 3.233252763748169], [13, 3.058901309967041], [14, 3.4405441284179688], [15, 4.864842891693115], [16, 3.352437734603882], [17, 3.033457040786743], [18, 3.4577600955963135], [19, 3.277527332305908], [20, 3.514456272125244], [21, 3.3441038131713867], [22, 4.333541393280029], [23, 3.3481996059417725], [24, 3.7238166332244873], [25, 2.9841220378875732], [26, 2.9507248401641846], [27, 3.327833414077759], [28, 3.8694522380828857], [29, 2.8678388595581055], [30, 2.9976913928985596]], "timing_s/step": [[1, 105.25743865966797], [2, 102.67178344726562], [3, 97.4853286743164], [4, 98.1601333618164], [5, 99.35602569580078], [6, 97.15689086914062], [7, 95.4586410522461], [8, 98.35013580322266], [9, 95.78665161132812], [10, 90.3682632446289], [11, 93.07831573486328], [12, 92.25355529785156], [13, 93.62748718261719], [14, 98.74478912353516], [15, 93.34798431396484], [16, 91.08242797851562], [17, 94.53569793701172], [18, 90.18360137939453], [19, 83.82250213623047], [20, 89.03337860107422], [21, 91.31407165527344], [22, 102.3896713256836], [23, 96.38909149169922], [24, 98.18717193603516], [25, 92.84909057617188], [26, 91.93228912353516], [27, 91.21412658691406], [28, 100.74368286132812], [29, 91.13765716552734], [30, 95.91332244873047]], "timing_per_token_ms/update_actor": [[1, 0.06442222744226456], [2, 0.06444709002971649], [3, 0.06666026264429092], [4, 0.0631389245390892], [5, 0.06641556322574615], [6, 0.06371225416660309], [7, 0.07048189640045166], [8, 0.07676385343074799], [9, 0.0806700736284256], [10, 0.07525504380464554], [11, 0.07181242853403091], [12, 0.07490994781255722], [13, 0.07819824665784836], [14, 0.07707928121089935], [15, 0.08804690837860107], [16, 0.08433777838945389], [17, 0.08451779186725616], [18, 0.08797932416200638], [19, 0.0972260981798172], [20, 0.08823727071285248], [21, 0.09969934076070786], [22, 0.10296371579170227], [23, 0.09973622113466263], [24, 0.09463026374578476], [25, 0.10613053292036057], [26, 0.10345155745744705], [27, 0.10145334899425507], [28, 0.09216190129518509], [29, 0.09890595078468323], [30, 0.09328527003526688]], "timing_per_token_ms/gen": [[1, 0.04910488799214363], [2, 0.049204155802726746], [3, 0.04911006614565849], [4, 0.04795542731881142], [5, 0.04963620379567146], [6, 0.04918844997882843], [7, 0.0497317910194397], [8, 0.05119016394019127], [9, 0.04954943433403969], [10, 0.05106377601623535], [11, 0.05298083275556564], [12, 0.04976772516965866], [13, 0.04989413544535637], [14, 0.05276596173644066], [15, 0.05802829563617706], [16, 0.05168396979570389], [17, 0.05376462638378143], [18, 0.05569697543978691], [19, 0.057672396302223206], [20, 0.055567417293787], [21, 0.05926813185214996], [22, 0.05851415544748306], [23, 0.05524381622672081], [24, 0.05768127366900444], [25, 0.05553869903087616], [26, 0.061491258442401886], [27, 0.05434667691588402], [28, 0.06108948960900307], [29, 0.05789075046777725], [30, 0.058801982551813126]], "timing_per_token_ms/adv": [[1, 0.0005282584461383522], [2, 0.0005315457237884402], [3, 0.0005356068722903728], [4, 0.000571831944398582], [5, 0.0005518062971532345], [6, 0.00047294364776462317], [7, 0.0008912585908547044], [8, 0.0006171069690026343], [9, 0.0006947618094272912], [10, 0.0012887610355392098], [11, 0.0007116454071365297], [12, 0.0007537350757047534], [13, 0.0006265596020966768], [14, 0.0007177056395448744], [15, 0.0008385797264054418], [16, 0.0007111498271115124], [17, 0.000713393441401422], [18, 0.0007716037798672915], [19, 0.0009158074972219765], [20, 0.0014686154900118709], [21, 0.0008378743077628314], [22, 0.0008534025400876999], [23, 0.0008353540324606001], [24, 0.0011308824177831411], [25, 0.001655888045206666], [26, 0.0009544918430037796], [27, 0.0008684471249580383], [28, 0.0008198506548069417], [29, 0.0008703593630343676], [30, 0.0014424591790884733]], "timing_per_token_ms/ref": [[1, 0.01886446215212345], [2, 0.01879952847957611], [3, 0.018415359780192375], [4, 0.01906680129468441], [5, 0.019771628081798553], [6, 0.019566072151064873], [7, 0.020960859954357147], [8, 0.020411072298884392], [9, 0.021436061710119247], [10, 0.020990291610360146], [11, 0.021418800577521324], [12, 0.02139922045171261], [13, 0.021257415413856506], [14, 0.022114407271146774], [15, 0.022908778861165047], [16, 0.022792620584368706], [17, 0.02300102449953556], [18, 0.02582024782896042], [19, 0.025975877419114113], [20, 0.02438262291252613], [21, 0.02213175594806671], [22, 0.026461858302354813], [23, 0.026643281802535057], [24, 0.025677058845758438], [25, 0.02622431516647339], [26, 0.02827857993543148], [27, 0.02539978176355362], [28, 0.025591472163796425], [29, 0.0247165746986866], [30, 0.024841761216521263]], "perf/total_num_tokens": [[1, 666373.0], [2, 662779.0], [3, 621440.0], [4, 640926.0], [5, 616561.0], [6, 622760.0], [7, 574456.0], [8, 567676.0], [9, 536041.0], [10, 520514.0], [11, 541068.0], [12, 535363.0], [13, 533715.0], [14, 550053.0], [15, 467320.0], [16, 479508.0], [17, 500216.0], [18, 444139.0], [19, 395136.0], [20, 445223.0], [21, 421851.0], [22, 459645.0], [23, 450104.0], [24, 470124.0], [25, 420291.0], [26, 410450.0], [27, 427046.0], [28, 477114.0], [29, 430735.0], [30, 458698.0]], "perf/time_per_step": [[1, 105.25743865966797], [2, 102.67178344726562], [3, 97.4853286743164], [4, 98.1601333618164], [5, 99.35602569580078], [6, 97.15689086914062], [7, 95.4586410522461], [8, 98.35013580322266], [9, 95.78665161132812], [10, 90.3682632446289], [11, 93.07831573486328], [12, 92.25355529785156], [13, 93.62748718261719], [14, 98.74478912353516], [15, 93.34798431396484], [16, 91.08242797851562], [17, 94.53569793701172], [18, 90.18360137939453], [19, 83.82250213623047], [20, 89.03337860107422], [21, 91.31407165527344], [22, 102.3896713256836], [23, 96.38909149169922], [24, 98.18717193603516], [25, 92.84909057617188], [26, 91.93228912353516], [27, 91.21412658691406], [28, 100.74368286132812], [29, 91.13765716552734], [30, 95.91332244873047]], "perf/throughput": [[1, 3165.44384765625], [2, 3227.658935546875], [3, 3187.3515625], [4, 3264.696044921875], [5, 3102.7861328125], [6, 3204.919189453125], [7, 3008.926025390625], [8, 2885.9951171875], [9, 2798.0986328125], [10, 2879.960205078125], [11, 2906.52001953125], [12, 2901.584716796875], [13, 2850.20458984375], [14, 2785.2255859375], [15, 2503.107177734375], [16, 2632.27490234375], [17, 2645.646240234375], [18, 2462.41552734375], [19, 2356.98046875], [20, 2500.315185546875], [21, 2309.890380859375], [22, 2244.5869140625], [23, 2334.82861328125], [24, 2394.01953125], [25, 2263.301513671875], [26, 2232.349365234375], [27, 2340.8984375], [28, 2367.9599609375], [29, 2363.10107421875], [30, 2391.2109375]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "timing_s/testing": [[30, 54.44430160522461]]}, "gsm8k_sglang_fp8tw": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.3229719400405884], [30, 0.8946171402931213]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.3229719400405884], [30, 0.8946171402931213]], "val-aux/num_turns/min": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [30, 2.0]], "global_seqlen/min": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "global_seqlen/max": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "global_seqlen/balanced_min": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "global_seqlen/balanced_max": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "global_seqlen/mean": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "actor/entropy": [[1, 0.17282642424106598], [2, 0.15534044802188873], [3, 0.1467718929052353], [4, 0.15193261206150055], [5, 0.1488400548696518], [6, 0.15153275430202484], [7, 0.1301925629377365], [8, 0.12442384660243988], [9, 0.13472548127174377], [10, 0.11910749971866608], [11, 0.12876223027706146], [12, 0.11757149547338486], [13, 0.11809889227151871], [14, 0.13383027911186218], [15, 0.097098708152771], [16, 0.10842271894216537], [17, 0.11784541606903076], [18, 0.11331436783075333], [19, 0.0992809608578682], [20, 0.10875844955444336], [21, 0.10357439517974854], [22, 0.10005482286214828], [23, 0.1035623848438263], [24, 0.11716319620609283], [25, 0.1030687764286995], [26, 0.09024004638195038], [27, 0.10295068472623825], [28, 0.12703295052051544], [29, 0.10416279733181], [30, 0.12283819168806076]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9886348247528076], [2, 0.9639949202537537], [3, 0.9862023591995239], [4, 0.9957965016365051], [5, 0.9980732798576355], [6, 0.9883532524108887], [7, 0.9837852120399475], [8, 0.9942142367362976], [9, 0.9965818524360657], [10, 0.986120879650116], [11, 0.9795784950256348], [12, 0.999801754951477], [13, 0.9954696297645569], [14, 0.9853377342224121], [15, 0.9999974966049194], [16, 0.9981634616851807], [17, 0.9956576228141785], [18, 0.9999141693115234], [19, 0.9990890026092529], [20, 0.980716347694397], [21, 0.9880870580673218], [22, 0.9946565628051758], [23, 0.9981128573417664], [24, 0.9894957542419434], [25, 0.9899212121963501], [26, 0.9980518221855164], [27, 0.9959290027618408], [28, 0.9846771955490112], [29, 0.980844259262085], [30, 0.980844259262085]], "training/rollout_probs_diff_mean": [[1, 0.015189636498689651], [2, 0.014408459886908531], [3, 0.014573746360838413], [4, 0.015436185523867607], [5, 0.015163864009082317], [6, 0.015928473323583603], [7, 0.015310799703001976], [8, 0.016028666868805885], [9, 0.016382301226258278], [10, 0.015669535845518112], [11, 0.01663750782608986], [12, 0.016004163771867752], [13, 0.016137678176164627], [14, 0.016787884756922722], [15, 0.015371505171060562], [16, 0.015396163798868656], [17, 0.016369013115763664], [18, 0.016302302479743958], [19, 0.015301793813705444], [20, 0.015353542752563953], [21, 0.015945736318826675], [22, 0.01500034425407648], [23, 0.015928737819194794], [24, 0.016278862953186035], [25, 0.015594937838613987], [26, 0.015204843133687973], [27, 0.016175590455532074], [28, 0.01602017506957054], [29, 0.015309964306652546], [30, 0.01583751104772091]], "training/rollout_probs_diff_std": [[1, 0.04416253790259361], [2, 0.04368405044078827], [3, 0.04550641030073166], [4, 0.04772637411952019], [5, 0.04646065831184387], [6, 0.0481838695704937], [7, 0.04954887554049492], [8, 0.052062150090932846], [9, 0.052266862243413925], [10, 0.052178069949150085], [11, 0.05343227833509445], [12, 0.054255411028862], [13, 0.05310444161295891], [14, 0.0533718504011631], [15, 0.05466737225651741], [16, 0.053943976759910583], [17, 0.0549614392220974], [18, 0.055933013558387756], [19, 0.054842643439769745], [20, 0.053875312209129333], [21, 0.05649000033736229], [22, 0.05386556312441826], [23, 0.0559464693069458], [24, 0.05510542914271355], [25, 0.05551178380846977], [26, 0.055747922509908676], [27, 0.056223295629024506], [28, 0.05251351371407509], [29, 0.053987354040145874], [30, 0.05256713181734085]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9768379926681519], [2, 0.9753277897834778], [3, 0.971924901008606], [4, 0.9706465005874634], [5, 0.97160804271698], [6, 0.9697853922843933], [7, 0.9644145369529724], [8, 0.9590625166893005], [9, 0.9618678092956543], [10, 0.9573697447776794], [11, 0.9580426216125488], [12, 0.9542558789253235], [13, 0.9556862115859985], [14, 0.9593960642814636], [15, 0.945656955242157], [16, 0.9512752294540405], [17, 0.9529648423194885], [18, 0.9502084255218506], [19, 0.9463211894035339], [20, 0.9516395926475525], [21, 0.9454227685928345], [22, 0.9490141868591309], [23, 0.9463098049163818], [24, 0.9526432156562805], [25, 0.9465808272361755], [26, 0.9395550489425659], [27, 0.94467693567276], [28, 0.9590117335319519], [29, 0.9498847723007202], [30, 0.9570915102958679]], "rollout_corr/training_ppl": [[1, 1.1802512407302856], [2, 1.1617302894592285], [3, 1.1480762958526611], [4, 1.1521626710891724], [5, 1.1505473852157593], [6, 1.1485347747802734], [7, 1.1264979839324951], [8, 1.1251294612884521], [9, 1.1292438507080078], [10, 1.1162643432617188], [11, 1.1216943264007568], [12, 1.1154569387435913], [13, 1.1152589321136475], [14, 1.1225244998931885], [15, 1.1011120080947876], [16, 1.1022905111312866], [17, 1.112798810005188], [18, 1.1071802377700806], [19, 1.0934979915618896], [20, 1.1010533571243286], [21, 1.099179744720459], [22, 1.0995162725448608], [23, 1.1014838218688965], [24, 1.1098237037658691], [25, 1.1011632680892944], [26, 1.092218041419983], [27, 1.1035115718841553], [28, 1.110153317451477], [29, 1.1008877754211426], [30, 1.1099861860275269]], "rollout_corr/training_log_ppl": [[1, 0.16328053176403046], [2, 0.14827269315719604], [3, 0.13647806644439697], [4, 0.13954761624336243], [5, 0.13841526210308075], [6, 0.13650894165039062], [7, 0.11760380119085312], [8, 0.11663980782032013], [9, 0.11977436393499374], [10, 0.10869067162275314], [11, 0.11306155472993851], [12, 0.10782285779714584], [13, 0.10789564251899719], [14, 0.11366956681013107], [15, 0.0954769104719162], [16, 0.09604344516992569], [17, 0.10549485683441162], [18, 0.10041220486164093], [19, 0.08829168975353241], [20, 0.09491129964590073], [21, 0.09341159462928772], [22, 0.09396211057901382], [23, 0.09553396701812744], [24, 0.10268509387969971], [25, 0.09522991627454758], [26, 0.08745282143354416], [27, 0.09758582711219788], [28, 0.10271072387695312], [29, 0.09501118212938309], [30, 0.10288731753826141]], "rollout_corr/kl": [[1, 0.008806485682725906], [2, 0.008177006617188454], [3, 0.00826764851808548], [4, 0.0096282372251153], [5, 0.008710582740604877], [6, 0.01018436998128891], [7, 0.010359752923250198], [8, 0.011063243262469769], [9, 0.01167066115885973], [10, 0.011087290942668915], [11, 0.01176917552947998], [12, 0.012389387004077435], [13, 0.011460107751190662], [14, 0.012358509935438633], [15, 0.012502706609666348], [16, 0.012115036137402058], [17, 0.012632387690246105], [18, 0.01321513019502163], [19, 0.012140617705881596], [20, 0.01137767918407917], [21, 0.013045507483184338], [22, 0.012381521053612232], [23, 0.012533129192888737], [24, 0.012273009866476059], [25, 0.013003022409975529], [26, 0.012205834500491619], [27, 0.01315702311694622], [28, 0.011741390451788902], [29, 0.012006593868136406], [30, 0.011309854686260223]], "rollout_corr/k3_kl": [[1, 0.00866782758384943], [2, 0.008148375898599625], [3, 0.008354580961167812], [4, 0.009814380668103695], [5, 0.009191107004880905], [6, 0.009740295819938183], [7, 0.010042193345725536], [8, 0.010954104363918304], [9, 0.011603028513491154], [10, 0.011279409751296043], [11, 0.011922912672162056], [12, 0.01809907704591751], [13, 0.01183730736374855], [14, 0.011842835694551468], [15, 0.012326558120548725], [16, 0.011835888959467411], [17, 0.012354603968560696], [18, 0.013255615718662739], [19, 0.01236563641577959], [20, 0.011645583435893059], [21, 0.013430350460112095], [22, 0.011577378958463669], [23, 0.013204244896769524], [24, 0.012684068642556667], [25, 0.012424688786268234], [26, 0.012732812203466892], [27, 0.013053079135715961], [28, 0.011344513855874538], [29, 0.012323944829404354], [30, 0.011786136776208878]], "rollout_corr/rollout_ppl": [[1, 1.1690419912338257], [2, 1.1516554355621338], [3, 1.1376774311065674], [4, 1.140528678894043], [5, 1.1398749351501465], [6, 1.136306643486023], [7, 1.1139558553695679], [8, 1.1120612621307373], [9, 1.1148779392242432], [10, 1.1032363176345825], [11, 1.1078848838806152], [12, 1.1008261442184448], [13, 1.1014620065689087], [14, 1.1080060005187988], [15, 1.086681842803955], [16, 1.0882989168167114], [17, 1.0980035066604614], [18, 1.0920274257659912], [19, 1.0797463655471802], [20, 1.087777853012085], [21, 1.0839899778366089], [22, 1.084934115409851], [23, 1.087146520614624], [24, 1.0951579809188843], [25, 1.0859417915344238], [26, 1.0783679485321045], [27, 1.088430643081665], [28, 1.0964986085891724], [29, 1.0871695280075073], [30, 1.0964405536651611]], "rollout_corr/rollout_log_ppl": [[1, 0.15371473133563995], [2, 0.1395578682422638], [3, 0.12737223505973816], [4, 0.12939567863941193], [5, 0.12910166382789612], [6, 0.12581385672092438], [7, 0.1064009889960289], [8, 0.1049845889210701], [9, 0.10695541650056839], [10, 0.09695233404636383], [11, 0.10068344324827194], [12, 0.09462746977806091], [13, 0.09543731063604355], [14, 0.10066204518079758], [15, 0.08233702182769775], [16, 0.08328226208686829], [17, 0.09213700890541077], [18, 0.08666054904460907], [19, 0.0756741464138031], [20, 0.08279984444379807], [21, 0.07953686267137527], [22, 0.0806434154510498], [23, 0.08248600363731384], [24, 0.08938314020633698], [25, 0.08132722973823547], [26, 0.07475132495164871], [27, 0.08384525775909424], [28, 0.09034144878387451], [29, 0.08248993754386902], [30, 0.09063534438610077]], "rollout_corr/log_ppl_diff": [[1, 0.00956578180193901], [2, 0.008714847266674042], [3, 0.009105829522013664], [4, 0.010151950642466545], [5, 0.009313613176345825], [6, 0.010695078410208225], [7, 0.01120280846953392], [8, 0.011655217967927456], [9, 0.012818943709135056], [10, 0.01173833291977644], [11, 0.012378108687698841], [12, 0.013195381499826908], [13, 0.012458336539566517], [14, 0.013007519766688347], [15, 0.013139891438186169], [16, 0.012761184945702553], [17, 0.0133578572422266], [18, 0.01375164370983839], [19, 0.012617550790309906], [20, 0.012111451476812363], [21, 0.013874740339815617], [22, 0.01331869326531887], [23, 0.013047963380813599], [24, 0.013301942497491837], [25, 0.01390268374234438], [26, 0.012701494619250298], [27, 0.013740572147071362], [28, 0.012369275093078613], [29, 0.012521248310804367], [30, 0.012251969426870346]], "rollout_corr/log_ppl_abs_diff": [[1, 0.009617578238248825], [2, 0.008805682882666588], [3, 0.0092217568308115], [4, 0.01031502615660429], [5, 0.009416589513421059], [6, 0.010776369832456112], [7, 0.011332942172884941], [8, 0.01172994077205658], [9, 0.012872010469436646], [10, 0.011797253042459488], [11, 0.012527398765087128], [12, 0.013250473886728287], [13, 0.012561602517962456], [14, 0.013131290674209595], [15, 0.013247567228972912], [16, 0.012878862209618092], [17, 0.01348809152841568], [18, 0.013888278976082802], [19, 0.01292648445814848], [20, 0.012350797653198242], [21, 0.013979688286781311], [22, 0.013515852391719818], [23, 0.013276742771267891], [24, 0.013473611325025558], [25, 0.014082289300858974], [26, 0.012970788404345512], [27, 0.013852839358150959], [28, 0.012509730644524097], [29, 0.012774573639035225], [30, 0.012507341802120209]], "rollout_corr/log_ppl_diff_max": [[1, 0.05299091339111328], [2, 0.02551645040512085], [3, 0.04566137492656708], [4, 0.035967931151390076], [5, 0.03654155880212784], [6, 0.057452552020549774], [7, 0.036518074572086334], [8, 0.04654168337583542], [9, 0.06865596026182175], [10, 0.045949891209602356], [11, 0.03922402113676071], [12, 0.04414568096399307], [13, 0.04993050545454025], [14, 0.039956234395504], [15, 0.057127147912979126], [16, 0.04540160298347473], [17, 0.06826455146074295], [18, 0.04637695848941803], [19, 0.04864366352558136], [20, 0.08025015890598297], [21, 0.06247634440660477], [22, 0.05674179270863533], [23, 0.05342951789498329], [24, 0.04509852081537247], [25, 0.04885797202587128], [26, 0.04930786043405533], [27, 0.055691253393888474], [28, 0.047909364104270935], [29, 0.052093274891376495], [30, 0.04464711248874664]], "rollout_corr/log_ppl_diff_min": [[1, -0.0051994770765304565], [2, -0.0050491392612457275], [3, -0.008603490889072418], [4, -0.009957186877727509], [5, -0.007201850414276123], [6, -0.004754312336444855], [7, -0.007558129727840424], [8, -0.0030407756567001343], [9, -0.002325981855392456], [10, -0.0044474489986896515], [11, -0.007426854223012924], [12, -0.005064688622951508], [13, -0.007975447922945023], [14, -0.0046375468373298645], [15, -0.004958372563123703], [16, -0.005797356367111206], [17, -0.012103099375963211], [18, -0.012668304145336151], [19, -0.007371162995696068], [20, -0.007230304181575775], [21, -0.006211709231138229], [22, -0.011390522122383118], [23, -0.010871630162000656], [24, -0.01890607178211212], [25, -0.010304208844900131], [26, -0.011737659573554993], [27, -0.006026275455951691], [28, -0.007355749607086182], [29, -0.014040790498256683], [30, -0.008171774446964264]], "rollout_corr/ppl_ratio": [[1, 1.009629726409912], [2, 1.0087659358978271], [3, 1.0091662406921387], [4, 1.0102218389511108], [5, 1.0093742609024048], [6, 1.010775089263916], [7, 1.0112894773483276], [8, 1.0117484331130981], [9, 1.0129382610321045], [10, 1.0118303298950195], [11, 1.0124812126159668], [12, 1.0133109092712402], [13, 1.0125652551651], [14, 1.013122797012329], [15, 1.013261079788208], [16, 1.0128726959228516], [17, 1.0134841203689575], [18, 1.0138827562332153], [19, 1.0127363204956055], [20, 1.0122226476669312], [21, 1.0140080451965332], [22, 1.0134462118148804], [23, 1.0131694078445435], [24, 1.013427972793579], [25, 1.014037847518921], [26, 1.0128206014633179], [27, 1.0138747692108154], [28, 1.0124762058258057], [29, 1.0126311779022217], [30, 1.0123639106750488]], "rollout_corr/chi2_token": [[1, 0.060163259506225586], [2, 0.02294766902923584], [3, 0.022236227989196777], [4, 0.04444468021392822], [5, 0.028353452682495117], [6, 0.02335536479949951], [7, 0.02562868595123291], [8, 0.029970645904541016], [9, 0.05812704563140869], [10, 0.046581149101257324], [11, 0.03933072090148926], [12, 20.096620559692383], [13, 0.041369080543518066], [14, 0.030521035194396973], [15, 0.03825020790100098], [16, 0.036989808082580566], [17, 0.033918023109436035], [18, 0.0783240795135498], [19, 0.049690961837768555], [20, 0.0402909517288208], [21, 0.059172749519348145], [22, 0.028841733932495117], [23, 0.06790947914123535], [24, 0.04939091205596924], [25, 0.03828227519989014], [26, 0.09441828727722168], [27, 0.09324502944946289], [28, 0.04222548007965088], [29, 0.0883251428604126], [30, 0.05997335910797119]], "rollout_corr/chi2_seq": [[1, -0.6040120124816895], [2, 2.1992440223693848], [3, 20.262821197509766], [4, 776.0576171875], [5, 14.437273979187012], [6, -0.20785605907440186], [7, 2.2033517360687256], [8, -0.16903233528137207], [9, -0.7575642466545105], [10, -0.5328958034515381], [11, 11.17728042602539], [12, -0.11285978555679321], [13, 7.393354415893555], [14, -0.0073656439781188965], [15, 5.108453750610352], [16, 7.391251564025879], [17, 2.0310018062591553], [18, 24.88875389099121], [19, 2.2887423038482666], [20, 62.08393859863281], [21, -0.11701053380966187], [22, 4.8293914794921875], [23, 4.623502254486084], [24, 595.9183349609375], [25, 6.433889389038086], [26, 32.172569274902344], [27, -0.43787050247192383], [28, 9.001541137695312], [29, 23.591039657592773], [30, 7.582749366760254]], "actor/pg_clipfrac": [[1, 0.01571657694876194], [2, 0.014254423789680004], [3, 0.01488136500120163], [4, 0.011575457639992237], [5, 0.014953240752220154], [6, 0.014307751320302486], [7, 0.011999683454632759], [8, 0.01032550260424614], [9, 0.007509657181799412], [10, 0.004704413935542107], [11, 0.006774763111025095], [12, 0.007233002223074436], [13, 0.004479080438613892], [14, 0.006740565877407789], [15, 0.005147536285221577], [16, 0.004566092975437641], [17, 0.002577519277110696], [18, 0.0019461266929283738], [19, 0.005019113887101412], [20, 0.0024936185218393803], [21, 0.004272807389497757], [22, 0.004021423403173685], [23, 0.0053229788318276405], [24, 0.005359065253287554], [25, 0.002302868291735649], [26, 0.0022172557655721903], [27, 0.0027760760858654976], [28, 0.006210623309016228], [29, 0.0014749417314305902], [30, 0.0048906621523201466]], "actor/ppo_kl": [[1, -0.00018556595023255795], [2, -0.00017423027020413429], [3, 8.266110671684146e-05], [4, 0.00010192491754423827], [5, 0.00043027024366892874], [6, 1.020068066281965e-05], [7, -0.0008908447343856096], [8, -0.00032044146792031825], [9, -0.00020256935385987163], [10, 0.0003935428394470364], [11, 0.0004696627438534051], [12, -5.506902016350068e-05], [13, 0.0001503927487647161], [14, -0.0003384578740224242], [15, 0.00036329415161162615], [16, -0.0005660764290951192], [17, -0.00020205510372761637], [18, -0.0002061179984593764], [19, -0.00013487185060512275], [20, 0.000280789565294981], [21, -0.00028695649234578013], [22, -0.0009506790083833039], [23, -0.00025614150217734277], [24, 0.00012212240835651755], [25, -0.000703623634763062], [26, -0.0001654324441915378], [27, -1.540581706649391e-07], [28, -0.00017199048306792974], [29, 0.0003218139463569969], [30, 0.00010211910557700321]], "actor/pg_clipfrac_lower": [[1, 0.0004885905655100942], [2, 0.0004165607097093016], [3, 0.00043837763951160014], [4, 0.0002938476682174951], [5, 0.00044948633876629174], [6, 0.00033572089159861207], [7, 0.0003455015830695629], [8, 0.0002501104318071157], [9, 0.0002434472116874531], [10, 0.00012013124069198966], [11, 0.00018257230112794787], [12, 0.00021118186123203486], [13, 0.00012106770009268075], [14, 0.000155868154251948], [15, 0.00016280252020806074], [16, 7.044388621579856e-05], [17, 4.990616798750125e-05], [18, 4.2629770177882165e-05], [19, 0.00010576094791758806], [20, 5.422999311122112e-05], [21, 0.00013452436542138457], [22, 7.095852197380736e-05], [23, 0.00017548100731801242], [24, 6.46322951070033e-05], [25, 4.3570307752816007e-05], [26, 3.626694160629995e-05], [27, 3.533264316502027e-05], [28, 8.169727516360581e-05], [29, 1.1581349099287763e-05], [30, 5.774428791482933e-05]], "actor/pg_loss": [[1, 0.044923312962055206], [2, 0.04807605966925621], [3, 0.04195201024413109], [4, 0.027972517535090446], [5, 0.03605959936976433], [6, 0.035416003316640854], [7, 0.040422696620225906], [8, 0.03396761044859886], [9, 0.011520713567733765], [10, 0.023939872160553932], [11, 0.014130878262221813], [12, 0.03387535735964775], [13, 0.015039434656500816], [14, 0.02568039856851101], [15, 0.017512962222099304], [16, 0.016657140105962753], [17, 0.008851664140820503], [18, 0.008886463940143585], [19, 0.01912621408700943], [20, 0.01396188884973526], [21, 0.020985662937164307], [22, 0.019218934699892998], [23, 0.03491053357720375], [24, 0.0345022939145565], [25, 0.008968858048319817], [26, 0.025380738079547882], [27, 0.019436638802289963], [28, 0.03603394702076912], [29, 0.02122965082526207], [30, 0.03151499107480049]], "actor/kl_loss": [[1, 0.013304919935762882], [2, 0.013528389856219292], [3, 0.014765830710530281], [4, 0.01797994039952755], [5, 0.018308214843273163], [6, 0.02277538552880287], [7, 0.027097778394818306], [8, 0.03169495239853859], [9, 0.03645581379532814], [10, 0.03600744903087616], [11, 0.040898922830820084], [12, 0.04191755875945091], [13, 0.042882565408945084], [14, 0.04557368904352188], [15, 0.0499754473567009], [16, 0.048591844737529755], [17, 0.052397094666957855], [18, 0.05538305267691612], [19, 0.05741441994905472], [20, 0.054341208189725876], [21, 0.05854349583387375], [22, 0.06010707840323448], [23, 0.060884926468133926], [24, 0.06154561787843704], [25, 0.06426560878753662], [26, 0.06193537637591362], [27, 0.06605079025030136], [28, 0.06011185795068741], [29, 0.06513498723506927], [30, 0.0628698542714119]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513]], "actor/loss": [[1, 0.044936615973711014], [2, 0.048089586198329926], [3, 0.04196677356958389], [4, 0.027990497648715973], [5, 0.03607790544629097], [6, 0.03543878346681595], [7, 0.04044979438185692], [8, 0.033999308943748474], [9, 0.011557171121239662], [10, 0.023975878953933716], [11, 0.014171775430440903], [12, 0.03391727805137634], [13, 0.01508232019841671], [14, 0.025725971907377243], [15, 0.01756293512880802], [16, 0.01670573279261589], [17, 0.008904059417545795], [18, 0.008941848762333393], [19, 0.019183631986379623], [20, 0.01401622872799635], [21, 0.021044205874204636], [22, 0.01927904225885868], [23, 0.034971415996551514], [24, 0.03456383943557739], [25, 0.009033123031258583], [26, 0.02544267103075981], [27, 0.019502688199281693], [28, 0.0360940620303154], [29, 0.021294787526130676], [30, 0.03157786279916763]], "actor/grad_norm": [[1, 0.2710472047328949], [2, 0.26786041259765625], [3, 0.2924724221229553], [4, 0.2509444057941437], [5, 0.26210543513298035], [6, 0.2984793782234192], [7, 0.26342660188674927], [8, 0.25185710191726685], [9, 0.21494966745376587], [10, 0.19212383031845093], [11, 0.27543631196022034], [12, 0.24892595410346985], [13, 0.16954857110977173], [14, 0.1734696626663208], [15, 0.21185339987277985], [16, 0.19101013243198395], [17, 0.11030517518520355], [18, 0.12963910400867462], [19, 0.2640317678451538], [20, 0.13273556530475616], [21, 0.23760676383972168], [22, 0.17205405235290527], [23, 0.23013392090797424], [24, 0.23081102967262268], [25, 0.13548654317855835], [26, 0.15097856521606445], [27, 0.13859029114246368], [28, 0.19667735695838928], [29, 0.11858922243118286], [30, 0.17278096079826355]], "actor/perf/max_memory_allocated_gb": [[1, 110.13969421386719], [2, 110.14046478271484], [3, 110.14046478271484], [4, 110.14046478271484], [5, 110.14371490478516], [6, 110.14371490478516], [7, 110.14371490478516], [8, 110.14371490478516], [9, 110.14371490478516], [10, 110.14371490478516], [11, 110.14371490478516], [12, 110.14371490478516], [13, 110.14371490478516], [14, 110.14371490478516], [15, 110.14371490478516], [16, 110.14371490478516], [17, 110.14371490478516], [18, 110.14371490478516], [19, 110.14371490478516], [20, 110.14371490478516], [21, 110.14371490478516], [22, 110.14371490478516], [23, 110.14371490478516], [24, 110.14371490478516], [25, 110.14371490478516], [26, 110.14371490478516], [27, 110.14371490478516], [28, 110.14371490478516], [29, 110.14371490478516], [30, 110.14371490478516]], "actor/perf/max_memory_reserved_gb": [[1, 111.677734375], [2, 111.6796875], [3, 111.6796875], [4, 111.6796875], [5, 111.6796875], [6, 111.69921875], [7, 111.69921875], [8, 111.69921875], [9, 111.69921875], [10, 111.69921875], [11, 111.69921875], [12, 111.69921875], [13, 111.69921875], [14, 111.69921875], [15, 111.69921875], [16, 111.69921875], [17, 111.69921875], [18, 111.69921875], [19, 111.69921875], [20, 111.69921875], [21, 111.69921875], [22, 111.69921875], [23, 111.69921875], [24, 111.69921875], [25, 111.69921875], [26, 111.69921875], [27, 111.69921875], [28, 111.69921875], [29, 111.69921875], [30, 111.69921875]], "actor/perf/cpu_memory_used_gb": [[1, 132.83348083496094], [2, 136.04684448242188], [3, 137.80859375], [4, 140.83790588378906], [5, 137.34307861328125], [6, 137.40142822265625], [7, 137.383544921875], [8, 137.43798828125], [9, 137.43197631835938], [10, 137.30039978027344], [11, 137.9625244140625], [12, 137.34591674804688], [13, 137.3903350830078], [14, 136.5272979736328], [15, 137.38624572753906], [16, 131.47511291503906], [17, 131.1912841796875], [18, 133.06497192382812], [19, 137.46820068359375], [20, 137.3895263671875], [21, 137.1549835205078], [22, 137.08595275878906], [23, 135.40234375], [24, 135.3972930908203], [25, 135.51332092285156], [26, 135.51531982421875], [27, 135.52589416503906], [28, 135.59559631347656], [29, 135.42828369140625], [30, 135.64605712890625]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.151712566614151], [2, 0.1503087282180786], [3, 0.13373033702373505], [4, 0.13640408217906952], [5, 0.13479569554328918], [6, 0.13722720742225647], [7, 0.1195080354809761], [8, 0.12381415069103241], [9, 0.11549174040555954], [10, 0.11352041363716125], [11, 0.11406126618385315], [12, 0.11212900280952454], [13, 0.11200594902038574], [14, 0.11816303431987762], [15, 0.09827787429094315], [16, 0.10344960540533066], [17, 0.10789947956800461], [18, 0.09470842033624649], [19, 0.08602134138345718], [20, 0.09289319813251495], [21, 0.08646466583013535], [22, 0.09307393431663513], [23, 0.09233441203832626], [24, 0.10021853446960449], [25, 0.08619828522205353], [26, 0.08093992620706558], [27, 0.0871683806180954], [28, 0.09577375650405884], [29, 0.08575893938541412], [30, 0.09444956481456757]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/score/mean": [[1, 0.27734375], [2, 0.32421875], [3, 0.416015625], [4, 0.548828125], [5, 0.521484375], [6, 0.576171875], [7, 0.71875], [8, 0.755859375], [9, 0.7421875], [10, 0.787109375], [11, 0.76953125], [12, 0.82421875], [13, 0.845703125], [14, 0.791015625], [15, 0.8828125], [16, 0.861328125], [17, 0.81640625], [18, 0.8359375], [19, 0.884765625], [20, 0.88671875], [21, 0.89453125], [22, 0.8671875], [23, 0.8984375], [24, 0.880859375], [25, 0.93359375], [26, 0.958984375], [27, 0.943359375], [28, 0.87109375], [29, 0.9453125], [30, 0.8828125]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/rewards/mean": [[1, 0.27734375], [2, 0.32421875], [3, 0.416015625], [4, 0.548828125], [5, 0.521484375], [6, 0.576171875], [7, 0.71875], [8, 0.755859375], [9, 0.7421875], [10, 0.787109375], [11, 0.76953125], [12, 0.82421875], [13, 0.845703125], [14, 0.791015625], [15, 0.8828125], [16, 0.861328125], [17, 0.81640625], [18, 0.8359375], [19, 0.884765625], [20, 0.88671875], [21, 0.89453125], [22, 0.8671875], [23, 0.8984375], [24, 0.880859375], [25, 0.93359375], [26, 0.958984375], [27, 0.943359375], [28, 0.87109375], [29, 0.9453125], [30, 0.8828125]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/advantages/mean": [[1, -0.053348202258348465], [2, -0.06445838510990143], [3, -0.04880765080451965], [4, -0.03824992850422859], [5, -0.048727814108133316], [6, -0.06706540286540985], [7, -0.06314808875322342], [8, -0.042920880019664764], [9, -0.028055794537067413], [10, -0.030992543324828148], [11, -0.027299154549837112], [12, -0.04444422572851181], [13, -0.019754022359848022], [14, -0.036229342222213745], [15, -0.016782358288764954], [16, -0.026951033622026443], [17, -0.01519504003226757], [18, -0.011135428212583065], [19, -0.02770524099469185], [20, -0.01688402146100998], [21, -0.02580111287534237], [22, -0.031234100461006165], [23, -0.055247534066438675], [24, -0.053903728723526], [25, -0.011028332635760307], [26, -0.03413429483771324], [27, -0.027258120477199554], [28, -0.06122535094618797], [29, -0.02719934657216072], [30, -0.0491880401968956]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 1.6201815605163574], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 1.6201815605163574], [17, 1.20761239528656], [18, 1.6201815605163574], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 2.4748666286468506], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 1.6201815605163574], [25, 1.20761239528656], [26, 2.4748666286468506], [27, 2.4748666286468506], [28, 1.6201815605163574], [29, 0.5400605201721191], [30, 2.4748666286468506]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "critic/returns/mean": [[1, -0.053348202258348465], [2, -0.06445838510990143], [3, -0.04880765080451965], [4, -0.03824992850422859], [5, -0.048727814108133316], [6, -0.06706540286540985], [7, -0.06314808875322342], [8, -0.042920880019664764], [9, -0.028055794537067413], [10, -0.030992543324828148], [11, -0.027299154549837112], [12, -0.04444422572851181], [13, -0.019754022359848022], [14, -0.036229342222213745], [15, -0.016782358288764954], [16, -0.026951033622026443], [17, -0.01519504003226757], [18, -0.011135428212583065], [19, -0.02770524099469185], [20, -0.01688402146100998], [21, -0.02580111287534237], [22, -0.031234100461006165], [23, -0.055247534066438675], [24, -0.053903728723526], [25, -0.011028332635760307], [26, -0.03413429483771324], [27, -0.027258120477199554], [28, -0.06122535094618797], [29, -0.02719934657216072], [30, -0.0491880401968956]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 1.6201815605163574], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 1.6201815605163574], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 1.6201815605163574], [17, 1.20761239528656], [18, 1.6201815605163574], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 2.4748666286468506], [22, 2.4748666286468506], [23, 2.4748666286468506], [24, 1.6201815605163574], [25, 1.20761239528656], [26, 2.4748666286468506], [27, 2.4748666286468506], [28, 1.6201815605163574], [29, 0.5400605201721191], [30, 2.4748666286468506]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "response_length/mean": [[1, 1224.80078125], [2, 1221.111328125], [3, 1113.8046875], [4, 1118.30859375], [5, 1096.224609375], [6, 1122.677734375], [7, 1000.7265625], [8, 998.78515625], [9, 956.1953125], [10, 927.576171875], [11, 947.171875], [12, 936.205078125], [13, 929.37109375], [14, 963.380859375], [15, 805.943359375], [16, 810.873046875], [17, 869.142578125], [18, 753.4921875], [19, 677.916015625], [20, 760.958984375], [21, 702.599609375], [22, 760.708984375], [23, 732.46484375], [24, 782.970703125], [25, 677.099609375], [26, 636.04296875], [27, 698.3203125], [28, 766.794921875], [29, 685.384765625], [30, 741.13671875]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length/min": [[1, 246.0], [2, 319.0], [3, 281.0], [4, 299.0], [5, 301.0], [6, 282.0], [7, 314.0], [8, 300.0], [9, 291.0], [10, 263.0], [11, 308.0], [12, 271.0], [13, 227.0], [14, 228.0], [15, 252.0], [16, 270.0], [17, 284.0], [18, 228.0], [19, 189.0], [20, 280.0], [21, 213.0], [22, 197.0], [23, 229.0], [24, 241.0], [25, 274.0], [26, 214.0], [27, 221.0], [28, 255.0], [29, 275.0], [30, 198.0]], "response_length/clip_ratio": [[1, 0.171875], [2, 0.205078125], [3, 0.12890625], [4, 0.169921875], [5, 0.12109375], [6, 0.18359375], [7, 0.15234375], [8, 0.087890625], [9, 0.1484375], [10, 0.1015625], [11, 0.150390625], [12, 0.11328125], [13, 0.10546875], [14, 0.16015625], [15, 0.044921875], [16, 0.072265625], [17, 0.076171875], [18, 0.083984375], [19, 0.04296875], [20, 0.07421875], [21, 0.0625], [22, 0.06640625], [23, 0.06640625], [24, 0.095703125], [25, 0.025390625], [26, 0.0234375], [27, 0.02734375], [28, 0.087890625], [29, 0.03515625], [30, 0.08203125]], "response_length_non_aborted/mean": [[1, 1224.80078125], [2, 1221.111328125], [3, 1113.8046875], [4, 1118.30859375], [5, 1096.224609375], [6, 1122.677734375], [7, 1000.7265625], [8, 998.78515625], [9, 956.1953125], [10, 927.576171875], [11, 947.171875], [12, 936.205078125], [13, 929.37109375], [14, 963.380859375], [15, 805.943359375], [16, 810.873046875], [17, 869.142578125], [18, 753.4921875], [19, 677.916015625], [20, 760.958984375], [21, 702.599609375], [22, 760.708984375], [23, 732.46484375], [24, 782.970703125], [25, 677.099609375], [26, 636.04296875], [27, 698.3203125], [28, 766.794921875], [29, 685.384765625], [30, 741.13671875]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length_non_aborted/min": [[1, 246.0], [2, 319.0], [3, 281.0], [4, 299.0], [5, 301.0], [6, 282.0], [7, 314.0], [8, 300.0], [9, 291.0], [10, 263.0], [11, 308.0], [12, 271.0], [13, 227.0], [14, 228.0], [15, 252.0], [16, 270.0], [17, 284.0], [18, 228.0], [19, 189.0], [20, 280.0], [21, 213.0], [22, 197.0], [23, 229.0], [24, 241.0], [25, 274.0], [26, 214.0], [27, 221.0], [28, 255.0], [29, 275.0], [30, 198.0]], "response_length_non_aborted/clip_ratio": [[1, 0.171875], [2, 0.205078125], [3, 0.12890625], [4, 0.169921875], [5, 0.12109375], [6, 0.18359375], [7, 0.15234375], [8, 0.087890625], [9, 0.1484375], [10, 0.1015625], [11, 0.150390625], [12, 0.11328125], [13, 0.10546875], [14, 0.16015625], [15, 0.044921875], [16, 0.072265625], [17, 0.076171875], [18, 0.083984375], [19, 0.04296875], [20, 0.07421875], [21, 0.0625], [22, 0.06640625], [23, 0.06640625], [24, 0.095703125], [25, 0.025390625], [26, 0.0234375], [27, 0.02734375], [28, 0.087890625], [29, 0.03515625], [30, 0.08203125]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625]], "timing_s/gen": [[1, 32.59660339355469], [2, 30.52434730529785], [3, 28.506242752075195], [4, 30.478050231933594], [5, 28.542688369750977], [6, 30.514057159423828], [7, 26.47537612915039], [8, 26.494056701660156], [9, 24.484455108642578], [10, 24.472959518432617], [11, 26.74550437927246], [12, 26.49798583984375], [13, 24.49842071533203], [14, 26.504074096679688], [15, 22.507699966430664], [16, 22.612817764282227], [17, 24.615642547607422], [18, 22.442609786987305], [19, 22.480396270751953], [20, 22.41875457763672], [21, 22.455394744873047], [22, 22.484968185424805], [23, 22.49101448059082], [24, 22.972015380859375], [25, 20.4836368560791], [26, 20.48954200744629], [27, 22.462587356567383], [28, 22.47098159790039], [29, 22.794551849365234], [30, 22.458925247192383]], "timing_s/old_log_prob": [[1, 16.776161193847656], [2, 15.080904960632324], [3, 15.303852081298828], [4, 15.160173416137695], [5, 14.824959754943848], [6, 15.398283004760742], [7, 15.065535545349121], [8, 15.604124069213867], [9, 15.511049270629883], [10, 14.671233177185059], [11, 14.824848175048828], [12, 15.012921333312988], [13, 15.013752937316895], [14, 15.428119659423828], [15, 15.885666847229004], [16, 14.936958312988281], [17, 14.717945098876953], [18, 14.340459823608398], [19, 14.238058090209961], [20, 14.295814514160156], [21, 15.326391220092773], [22, 14.965921401977539], [23, 15.079116821289062], [24, 16.060001373291016], [25, 14.574921607971191], [26, 14.759500503540039], [27, 13.74441909790039], [28, 14.642204284667969], [29, 14.318657875061035], [30, 14.384002685546875]], "timing_s/ref": [[1, 12.642171859741211], [2, 12.763909339904785], [3, 12.42044448852539], [4, 12.719985008239746], [5, 12.253439903259277], [6, 12.58657455444336], [7, 12.579203605651855], [8, 12.540170669555664], [9, 12.254142761230469], [10, 12.026159286499023], [11, 12.394317626953125], [12, 11.974674224853516], [13, 12.679443359375], [14, 12.49329948425293], [15, 11.813959121704102], [16, 11.713361740112305], [17, 11.134496688842773], [18, 11.585636138916016], [19, 11.267797470092773], [20, 11.66964054107666], [21, 11.3380708694458], [22, 12.285773277282715], [23, 11.531135559082031], [24, 11.596370697021484], [25, 11.418795585632324], [26, 11.419354438781738], [27, 11.4982328414917], [28, 11.791349411010742], [29, 10.832441329956055], [30, 11.70944881439209]], "timing_s/adv": [[1, 0.3811388909816742], [2, 0.34043172001838684], [3, 0.34915459156036377], [4, 0.3291217088699341], [5, 0.8900046944618225], [6, 0.37418872117996216], [7, 0.6771581768989563], [8, 0.3815170228481293], [9, 0.3892754912376404], [10, 0.6384280323982239], [11, 0.37509289383888245], [12, 0.3696897327899933], [13, 0.3538336157798767], [14, 0.3761644661426544], [15, 0.3355669379234314], [16, 0.3695750832557678], [17, 0.3603937029838562], [18, 0.7982046008110046], [19, 0.34679514169692993], [20, 0.36779430508613586], [21, 0.5985525250434875], [22, 0.6799675822257996], [23, 0.6667526364326477], [24, 0.36736854910850525], [25, 0.37901419401168823], [26, 0.3492150902748108], [27, 0.34616413712501526], [28, 0.6525203585624695], [29, 0.331027626991272], [30, 0.35254016518592834]], "timing_s/update_actor": [[1, 51.21484375], [2, 50.81373977661133], [3, 52.1528434753418], [4, 51.78731155395508], [5, 51.20830154418945], [6, 51.45779037475586], [7, 52.8195915222168], [8, 50.90045928955078], [9, 52.19337844848633], [10, 51.66380310058594], [11, 52.37251663208008], [12, 52.756065368652344], [13, 52.186317443847656], [14, 51.221012115478516], [15, 52.56907272338867], [16, 50.51229476928711], [17, 51.241676330566406], [18, 51.03306198120117], [19, 50.993812561035156], [20, 52.44197082519531], [21, 52.62264633178711], [22, 52.132591247558594], [23, 51.39022445678711], [24, 50.349735260009766], [25, 51.30181121826172], [26, 51.17863845825195], [27, 52.07933807373047], [28, 51.47561264038086], [29, 51.698463439941406], [30, 50.66117858886719]], "timing_s/update_weights": [[1, 2.9841837882995605], [2, 3.4205591678619385], [3, 3.386648178100586], [4, 3.541958808898926], [5, 3.0482540130615234], [6, 2.730003833770752], [7, 3.3253047466278076], [8, 3.2166357040405273], [9, 2.993039608001709], [10, 3.04296875], [11, 3.3125147819519043], [12, 2.9827051162719727], [13, 3.6563358306884766], [14, 2.8764302730560303], [15, 3.4958980083465576], [16, 3.601985216140747], [17, 3.5306766033172607], [18, 3.18072772026062], [19, 3.6973876953125], [20, 5.286253929138184], [21, 2.9135937690734863], [22, 3.9433486461639404], [23, 3.2641384601593018], [24, 3.0480971336364746], [25, 3.08345365524292], [26, 3.24543833732605], [27, 3.1165425777435303], [28, 3.1130928993225098], [29, 2.8520829677581787], [30, 3.390522003173828]], "timing_s/step": [[1, 117.01051330566406], [2, 113.09900665283203], [3, 112.2742919921875], [4, 114.18016052246094], [5, 110.93548583984375], [6, 113.21794891357422], [7, 111.1100845336914], [8, 109.2977066040039], [9, 107.9916000366211], [10, 106.67446899414062], [11, 110.17296600341797], [12, 109.76809692382812], [13, 108.54557037353516], [14, 109.06281280517578], [15, 107.37570190429688], [16, 103.90028381347656], [17, 105.76517486572266], [18, 103.56059265136719], [19, 103.1884536743164], [20, 106.65916442871094], [21, 105.40774536132812], [22, 106.65328216552734], [23, 104.5855941772461], [24, 104.55677795410156], [25, 101.4194107055664], [26, 101.60458374023438], [27, 103.41130828857422], [28, 104.32275390625], [29, 102.96849060058594], [30, 103.11245727539062]], "timing_per_token_ms/update_actor": [[1, 0.07627226412296295], [2, 0.07611940801143646], [3, 0.08522208034992218], [4, 0.08359722793102264], [5, 0.08478939533233643], [6, 0.08319785445928574], [7, 0.09538009762763977], [8, 0.0917770266532898], [9, 0.09809974581003189], [10, 0.0999642089009285], [11, 0.09947977215051651], [12, 0.10090269148349762], [13, 0.10084273666143417], [14, 0.09563528001308441], [15, 0.1154991090297699], [16, 0.10964939743280411], [17, 0.10455586016178131], [18, 0.11946724355220795], [19, 0.13196712732315063], [20, 0.12188918888568878], [21, 0.13105501234531403], [22, 0.12136644124984741], [23, 0.12278391420841217], [24, 0.11300909519195557], [25, 0.13115200400352478], [26, 0.13893721997737885], [27, 0.1295931488275528], [28, 0.11818504333496094], [29, 0.1314021348953247], [30, 0.12023994326591492]], "timing_per_token_ms/adv": [[1, 0.0005676152650266886], [2, 0.0005099695990793407], [3, 0.0005705475923605263], [4, 0.0005312819266691804], [5, 0.0014736470766365528], [6, 0.0006049948860891163], [7, 0.0012227927800267935], [8, 0.0006879014545120299], [9, 0.0007316603441722691], [10, 0.001235293340869248], [11, 0.0007124758558347821], [12, 0.0007070787250995636], [13, 0.0006837338441982865], [14, 0.0007023405050858855], [15, 0.0007372715626843274], [16, 0.0008022538386285305], [17, 0.0007353638065978885], [18, 0.0018685789545997977], [19, 0.0008974727825261652], [20, 0.0008548524929210544], [21, 0.0014906757278367877], [22, 0.0015829876065254211], [23, 0.0015930363442748785], [24, 0.0008245523204095662], [25, 0.000968941836617887], [26, 0.0009480317821726203], [27, 0.000861387699842453], [28, 0.0014981492422521114], [29, 0.0008413739269599319], [30, 0.0008367237751372159]], "timing_per_token_ms/ref": [[1, 0.018827492371201515], [2, 0.019120443612337112], [3, 0.020296039059758186], [4, 0.020533127710223198], [5, 0.02028893306851387], [6, 0.020350193604826927], [7, 0.022715164348483086], [8, 0.02261079102754593], [9, 0.02303219772875309], [10, 0.023269396275281906], [11, 0.023542573675513268], [12, 0.022903088480234146], [13, 0.024501243606209755], [14, 0.023326369002461433], [15, 0.02595635876059532], [16, 0.02542673982679844], [17, 0.022719334810972214], [18, 0.027121711522340775], [19, 0.02915998548269272], [20, 0.02712336927652359], [21, 0.028237100690603256], [22, 0.028601696714758873], [23, 0.027550723403692245], [24, 0.026027850806713104], [25, 0.029191909357905388], [26, 0.031000696122646332], [27, 0.028611963614821434], [28, 0.027072258293628693], [29, 0.027532847598195076], [30, 0.027791369706392288]], "timing_per_token_ms/gen": [[1, 0.05198008194565773], [2, 0.04882263019680977], [3, 0.04998745024204254], [4, 0.05322989076375961], [5, 0.05085403099656105], [6, 0.05308537185192108], [7, 0.05167217552661896], [8, 0.05180914327502251], [9, 0.05001195892691612], [10, 0.051530808210372925], [11, 0.0551508292555809], [12, 0.05528049170970917], [13, 0.05148479342460632], [14, 0.05373344197869301], [15, 0.05454521253705025], [16, 0.05446679890155792], [17, 0.05531592667102814], [18, 0.05817342549562454], [19, 0.06476764380931854], [20, 0.0575413778424263], [21, 0.0624227374792099], [22, 0.0577302910387516], [23, 0.05997252091765404], [24, 0.05730382725596428], [25, 0.059085991233587265], [26, 0.06291813403367996], [27, 0.06282538175582886], [28, 0.05723647400736809], [29, 0.06495710462331772], [30, 0.05918623134493828]], "perf/total_num_tokens": [[1, 671474.0], [2, 667553.0], [3, 611964.0], [4, 619486.0], [5, 603947.0], [6, 618499.0], [7, 553780.0], [8, 554610.0], [9, 532044.0], [10, 516823.0], [11, 526464.0], [12, 522841.0], [13, 517502.0], [14, 535587.0], [15, 455147.0], [16, 460671.0], [17, 490089.0], [18, 427172.0], [19, 386413.0], [20, 430243.0], [21, 401531.0], [22, 429547.0], [23, 418542.0], [24, 445537.0], [25, 391163.0], [26, 368358.0], [27, 401868.0], [28, 435551.0], [29, 393437.0], [30, 421334.0]], "perf/time_per_step": [[1, 117.01051330566406], [2, 113.09900665283203], [3, 112.2742919921875], [4, 114.18016052246094], [5, 110.93548583984375], [6, 113.21794891357422], [7, 111.1100845336914], [8, 109.2977066040039], [9, 107.9916000366211], [10, 106.67446899414062], [11, 110.17296600341797], [12, 109.76809692382812], [13, 108.54557037353516], [14, 109.06281280517578], [15, 107.37570190429688], [16, 103.90028381347656], [17, 105.76517486572266], [18, 103.56059265136719], [19, 103.1884536743164], [20, 106.65916442871094], [21, 105.40774536132812], [22, 106.65328216552734], [23, 104.5855941772461], [24, 104.55677795410156], [25, 101.4194107055664], [26, 101.60458374023438], [27, 103.41130828857422], [28, 104.32275390625], [29, 102.96849060058594], [30, 103.11245727539062]], "perf/throughput": [[1, 2869.289306640625], [2, 2951.1884765625], [3, 2725.3076171875], [4, 2712.7568359375], [5, 2722.06396484375], [6, 2731.452880859375], [7, 2492.032958984375], [8, 2537.15283203125], [9, 2463.358154296875], [10, 2422.4306640625], [11, 2389.26123046875], [12, 2381.57080078125], [13, 2383.800537109375], [14, 2455.406005859375], [15, 2119.413330078125], [16, 2216.89013671875], [17, 2316.873046875], [18, 2062.425537109375], [19, 1872.365478515625], [20, 2016.9058837890625], [21, 1904.656005859375], [22, 2013.7542724609375], [23, 2000.954345703125], [24, 2130.598388671875], [25, 1928.4425048828125], [26, 1812.70361328125], [27, 1943.0562744140625], [28, 2087.516845703125], [29, 1910.4727783203125], [30, 2043.0799560546875]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "timing_s/testing": [[30, 49.78815460205078]]}, "gsm8k_sglang_mxfp8": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.37376800179481506], [30, 0.8794541358947754]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.37376800179481506], [30, 0.8794541358947754]], "val-aux/num_turns/min": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [30, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [30, 2.0]], "global_seqlen/min": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "global_seqlen/max": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "global_seqlen/balanced_min": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "global_seqlen/balanced_max": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "global_seqlen/mean": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "actor/entropy": [[1, 0.1713506281375885], [2, 0.16226306557655334], [3, 0.15398192405700684], [4, 0.16652214527130127], [5, 0.16805773973464966], [6, 0.17647618055343628], [7, 0.16653162240982056], [8, 0.15556462109088898], [9, 0.1699751913547516], [10, 0.1601601094007492], [11, 0.17339076101779938], [12, 0.16067247092723846], [13, 0.16597555577754974], [14, 0.18779781460762024], [15, 0.13977766036987305], [16, 0.15229015052318573], [17, 0.1682896763086319], [18, 0.16494189202785492], [19, 0.14736530184745789], [20, 0.1596066653728485], [21, 0.1502896249294281], [22, 0.15565122663974762], [23, 0.16019950807094574], [24, 0.17789514362812042], [25, 0.16410914063453674], [26, 0.14650404453277588], [27, 0.1753600686788559], [28, 0.19684351980686188], [29, 0.1736689656972885], [30, 0.18857528269290924]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/rollout_probs_diff_max": [[1, 0.999833881855011], [2, 0.9997864365577698], [3, 0.9858909845352173], [4, 0.9878435134887695], [5, 0.9640267491340637], [6, 0.9445823431015015], [7, 0.9736579060554504], [8, 0.9834637641906738], [9, 0.9699615240097046], [10, 0.9527015089988708], [11, 0.9210829138755798], [12, 0.9706424474716187], [13, 0.9635207056999207], [14, 0.9021944999694824], [15, 0.9820108413696289], [16, 0.9950547814369202], [17, 0.9750959277153015], [18, 0.9974424839019775], [19, 0.9559803009033203], [20, 0.9974525570869446], [21, 0.9415246844291687], [22, 0.9816781878471375], [23, 0.9686741828918457], [24, 0.9500913619995117], [25, 0.9741480946540833], [26, 0.9358572959899902], [27, 0.8798266649246216], [28, 0.9024103283882141], [29, 0.8798266649246216], [30, 0.9654619693756104]], "training/rollout_probs_diff_mean": [[1, 0.013763423077762127], [2, 0.013327750377357006], [3, 0.013128370977938175], [4, 0.014132389798760414], [5, 0.013781137764453888], [6, 0.01426463108509779], [7, 0.014032335951924324], [8, 0.014279725961387157], [9, 0.014444595202803612], [10, 0.014136020094156265], [11, 0.014846934005618095], [12, 0.014255714602768421], [13, 0.014393007382750511], [14, 0.014925341121852398], [15, 0.013730548322200775], [16, 0.013552239164710045], [17, 0.014426358975470066], [18, 0.014247332699596882], [19, 0.013678545132279396], [20, 0.013555445708334446], [21, 0.013993825763463974], [22, 0.013226819224655628], [23, 0.013971331529319286], [24, 0.01411628257483244], [25, 0.013607870787382126], [26, 0.013442996889352798], [27, 0.014178282581269741], [28, 0.01408780924975872], [29, 0.01364082470536232], [30, 0.01381696853786707]], "training/rollout_probs_diff_std": [[1, 0.040060218423604965], [2, 0.03965017572045326], [3, 0.03977973386645317], [4, 0.04154002293944359], [5, 0.040151990950107574], [6, 0.04088999330997467], [7, 0.041176412254571915], [8, 0.04237622395157814], [9, 0.041841913014650345], [10, 0.04141419008374214], [11, 0.042420800775289536], [12, 0.042029280215501785], [13, 0.041689060628414154], [14, 0.04136093705892563], [15, 0.042108241468667984], [16, 0.041142240166664124], [17, 0.04177965596318245], [18, 0.04223378002643585], [19, 0.04155803099274635], [20, 0.04037002474069595], [21, 0.042322322726249695], [22, 0.039259329438209534], [23, 0.04040342941880226], [24, 0.039794884622097015], [25, 0.03962294012308121], [26, 0.040577374398708344], [27, 0.03945774585008621], [28, 0.03769209235906601], [29, 0.0384708046913147], [30, 0.0378766730427742]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9804787635803223], [2, 0.980266809463501], [3, 0.9790704250335693], [4, 0.9785392880439758], [5, 0.9799885749816895], [6, 0.9803035855293274], [7, 0.9788577556610107], [8, 0.9768178462982178], [9, 0.978776752948761], [10, 0.9780853986740112], [11, 0.9781973958015442], [12, 0.977489709854126], [13, 0.9782670140266418], [14, 0.9805843830108643], [15, 0.9747205376625061], [16, 0.9778031706809998], [17, 0.9785946011543274], [18, 0.9778875708580017], [19, 0.9763650298118591], [20, 0.9792630672454834], [21, 0.9761552810668945], [22, 0.9800318479537964], [23, 0.9790937900543213], [24, 0.9813926815986633], [25, 0.9803937077522278], [26, 0.9773836135864258], [27, 0.9812374114990234], [28, 0.9843300580978394], [29, 0.9822250604629517], [30, 0.9836257100105286]], "rollout_corr/training_ppl": [[1, 1.1753301620483398], [2, 1.16387140750885], [3, 1.1533260345458984], [4, 1.1638189554214478], [5, 1.1659027338027954], [6, 1.169447898864746], [7, 1.1557598114013672], [8, 1.1548711061477661], [9, 1.1577517986297607], [10, 1.1544831991195679], [11, 1.160091757774353], [12, 1.1526755094528198], [13, 1.1568410396575928], [14, 1.1657390594482422], [15, 1.137752890586853], [16, 1.1414077281951904], [17, 1.155203104019165], [18, 1.1475696563720703], [19, 1.1332505941390991], [20, 1.1441853046417236], [21, 1.1378943920135498], [22, 1.1439117193222046], [23, 1.15067458152771], [24, 1.1609975099563599], [25, 1.1547229290008545], [26, 1.1404913663864136], [27, 1.1663702726364136], [28, 1.175363540649414], [29, 1.1599671840667725], [30, 1.171072244644165]], "rollout_corr/training_log_ppl": [[1, 0.15933945775032043], [2, 0.14987607300281525], [3, 0.1409575343132019], [4, 0.14945192635059357], [5, 0.15117716789245605], [6, 0.15399447083473206], [7, 0.1425553262233734], [8, 0.14222410321235657], [9, 0.14403624832630157], [10, 0.14152680337429047], [11, 0.14567551016807556], [12, 0.13986533880233765], [13, 0.143624410033226], [14, 0.1498621702194214], [15, 0.12752372026443481], [16, 0.13000594079494476], [17, 0.1417326182126999], [18, 0.1351122260093689], [19, 0.12308202683925629], [20, 0.13211901485919952], [21, 0.12715569138526917], [22, 0.13244014978408813], [23, 0.13836073875427246], [24, 0.14625972509384155], [25, 0.14113761484622955], [26, 0.12981273233890533], [27, 0.15157094597816467], [28, 0.15800806879997253], [29, 0.145843967795372], [30, 0.1549319177865982]], "rollout_corr/kl": [[1, 0.006805174984037876], [2, 0.006620669271796942], [3, 0.006659087724983692], [4, 0.007172855082899332], [5, 0.006830728147178888], [6, 0.00744425505399704], [7, 0.0071725379675626755], [8, 0.007516117300838232], [9, 0.00731566222384572], [10, 0.0073023331351578236], [11, 0.007582414895296097], [12, 0.0071572549641132355], [13, 0.007371370680630207], [14, 0.007409803569316864], [15, 0.007420521229505539], [16, 0.007000612560659647], [17, 0.007504561450332403], [18, 0.007522459141910076], [19, 0.007111980579793453], [20, 0.006933302618563175], [21, 0.007005269639194012], [22, 0.006522170267999172], [23, 0.0071944561786949635], [24, 0.0070763216353952885], [25, 0.006794298067688942], [26, 0.00679065240547061], [27, 0.006821475923061371], [28, 0.006050465628504753], [29, 0.006306898780167103], [30, 0.006411454640328884]], "rollout_corr/k3_kl": [[1, 0.006747500039637089], [2, 0.006566608790308237], [3, 0.006660104729235172], [4, 0.007393649313598871], [5, 0.006781823001801968], [6, 0.007226382847875357], [7, 0.0069819483906030655], [8, 0.007463875692337751], [9, 0.007265545427799225], [10, 0.0072457934729754925], [11, 0.007596304640173912], [12, 0.00748751126229763], [13, 0.007358518894761801], [14, 0.007280042394995689], [15, 0.007524492219090462], [16, 0.007075979840010405], [17, 0.007475793361663818], [18, 0.0074782301671803], [19, 0.007010066881775856], [20, 0.006852917373180389], [21, 0.007285440340638161], [22, 0.0063260928727686405], [23, 0.006856206804513931], [24, 0.006753656081855297], [25, 0.006690455134958029], [26, 0.006834921892732382], [27, 0.006789346691220999], [28, 0.00628665229305625], [29, 0.0062391506507992744], [30, 0.006217252928763628]], "rollout_corr/rollout_ppl": [[1, 1.166818618774414], [2, 1.155861258506775], [3, 1.1451376676559448], [4, 1.1549979448318481], [5, 1.157378911972046], [6, 1.1604256629943848], [7, 1.1470192670822144], [8, 1.1457606554031372], [9, 1.1487414836883545], [10, 1.1457598209381104], [11, 1.1509616374969482], [12, 1.1440879106521606], [13, 1.1478594541549683], [14, 1.1569762229919434], [15, 1.1290862560272217], [16, 1.1331428289413452], [17, 1.1460449695587158], [18, 1.1384003162384033], [19, 1.124899983406067], [20, 1.135931134223938], [21, 1.129553198814392], [22, 1.1360024213790894], [23, 1.142064094543457], [24, 1.152426838874817], [25, 1.1463878154754639], [26, 1.1325815916061401], [27, 1.158162236213684], [28, 1.168297529220581], [29, 1.1524372100830078], [30, 1.1631888151168823]], "rollout_corr/rollout_log_ppl": [[1, 0.1520603597164154], [2, 0.14296936988830566], [3, 0.13382449746131897], [4, 0.14183804392814636], [5, 0.1438436210155487], [6, 0.1462460458278656], [7, 0.13495825231075287], [8, 0.13431823253631592], [9, 0.13621658086776733], [10, 0.13396881520748138], [11, 0.13778375089168549], [12, 0.13240835070610046], [13, 0.1358288675546646], [14, 0.14232617616653442], [15, 0.11991161108016968], [16, 0.1227605789899826], [17, 0.1337871551513672], [18, 0.12707501649856567], [19, 0.11570083349943161], [20, 0.12487202882766724], [21, 0.11982009559869766], [22, 0.12549543380737305], [23, 0.130864217877388], [24, 0.1388544887304306], [25, 0.13388541340827942], [26, 0.12288153171539307], [27, 0.14451342821121216], [28, 0.1520170271396637], [29, 0.13934186100959778], [30, 0.14817993342876434]], "rollout_corr/log_ppl_diff": [[1, 0.00727909617125988], [2, 0.006906693335622549], [3, 0.007133038714528084], [4, 0.007613893132656813], [5, 0.007333529181778431], [6, 0.007748427800834179], [7, 0.007597064599394798], [8, 0.007905872538685799], [9, 0.007819662801921368], [10, 0.007558005396276712], [11, 0.007891744375228882], [12, 0.007456988096237183], [13, 0.007795542012900114], [14, 0.007535987067967653], [15, 0.007612102665007114], [16, 0.007245355285704136], [17, 0.007945474237203598], [18, 0.008037217892706394], [19, 0.00738118588924408], [20, 0.007246994413435459], [21, 0.007335595320910215], [22, 0.006944721564650536], [23, 0.007496523205190897], [24, 0.007405239623039961], [25, 0.007252181880176067], [26, 0.006931194569915533], [27, 0.007057521492242813], [28, 0.005991047713905573], [29, 0.006502101197838783], [30, 0.006751992739737034]], "rollout_corr/log_ppl_abs_diff": [[1, 0.0073927016928792], [2, 0.007061663083732128], [3, 0.007246867753565311], [4, 0.007756355684250593], [5, 0.007434566039592028], [6, 0.007892287336289883], [7, 0.007747942116111517], [8, 0.008043630979955196], [9, 0.007922216318547726], [10, 0.007837492041289806], [11, 0.008045671507716179], [12, 0.0076741669327020645], [13, 0.007947576232254505], [14, 0.007769281510263681], [15, 0.007823498919606209], [16, 0.007565297186374664], [17, 0.008053142577409744], [18, 0.008262736722826958], [19, 0.007860683836042881], [20, 0.007458495441824198], [21, 0.007742987480014563], [22, 0.007281502243131399], [23, 0.00786958634853363], [24, 0.007630942389369011], [25, 0.007524032611399889], [26, 0.007246417924761772], [27, 0.007308262400329113], [28, 0.006464945152401924], [29, 0.006786649115383625], [30, 0.007136245723813772]], "rollout_corr/log_ppl_diff_max": [[1, 0.030081644654273987], [2, 0.023833870887756348], [3, 0.026246272027492523], [4, 0.03264562785625458], [5, 0.02506875991821289], [6, 0.028482429683208466], [7, 0.03463864326477051], [8, 0.041565924882888794], [9, 0.03358004242181778], [10, 0.03392709791660309], [11, 0.03597262501716614], [12, 0.029076121747493744], [13, 0.029578909277915955], [14, 0.02514692395925522], [15, 0.04018941521644592], [16, 0.025754131376743317], [17, 0.030355922877788544], [18, 0.030251048505306244], [19, 0.03053254634141922], [20, 0.026491977274417877], [21, 0.026180759072303772], [22, 0.02656131237745285], [23, 0.0339936688542366], [24, 0.02724543958902359], [25, 0.025507062673568726], [26, 0.02954772114753723], [27, 0.028376035392284393], [28, 0.022437021136283875], [29, 0.02407701313495636], [30, 0.031963758170604706]], "rollout_corr/log_ppl_diff_min": [[1, -0.004201486706733704], [2, -0.006498508155345917], [3, -0.009938515722751617], [4, -0.0065468549728393555], [5, -0.005580335855484009], [6, -0.004485167562961578], [7, -0.006528452038764954], [8, -0.007100917398929596], [9, -0.004756852984428406], [10, -0.006404675543308258], [11, -0.007292523980140686], [12, -0.008766993880271912], [13, -0.005888521671295166], [14, -0.011960223317146301], [15, -0.006359938532114029], [16, -0.010578036308288574], [17, -0.005769655108451843], [18, -0.00674949586391449], [19, -0.013115275651216507], [20, -0.007144637405872345], [21, -0.010474815964698792], [22, -0.007998824119567871], [23, -0.009159348905086517], [24, -0.007317997515201569], [25, -0.004880007356405258], [26, -0.00729738175868988], [27, -0.007050849497318268], [28, -0.01860089600086212], [29, -0.008298203349113464], [30, -0.00921720266342163]], "rollout_corr/ppl_ratio": [[1, 1.0073168277740479], [2, 1.0069401264190674], [3, 1.0071690082550049], [4, 1.0076549053192139], [5, 1.0073717832565308], [6, 1.0077906847000122], [7, 1.0076394081115723], [8, 1.0079516172409058], [9, 1.007864236831665], [10, 1.0076013803482056], [11, 1.007936954498291], [12, 1.0074992179870605], [13, 1.0078400373458862], [14, 1.007576823234558], [15, 1.0076558589935303], [16, 1.0072861909866333], [17, 1.0079911947250366], [18, 1.0080856084823608], [19, 1.0074248313903809], [20, 1.0072861909866333], [21, 1.0073786973953247], [22, 1.0069822072982788], [23, 1.0075416564941406], [24, 1.007444977760315], [25, 1.0072925090789795], [26, 1.0069705247879028], [27, 1.0070948600769043], [28, 1.006020426750183], [29, 1.0065358877182007], [30, 1.0067899227142334]], "rollout_corr/chi2_token": [[1, 0.01642787456512451], [2, 0.016498208045959473], [3, 0.019968271255493164], [4, 0.024081945419311523], [5, 0.016393184661865234], [6, 0.021392822265625], [7, 0.015897512435913086], [8, 0.028756022453308105], [9, 0.017340421676635742], [10, 0.018263697624206543], [11, 0.021038055419921875], [12, 0.021431565284729004], [13, 0.01904737949371338], [14, 0.016646504402160645], [15, 0.019257187843322754], [16, 0.02072000503540039], [17, 0.018815159797668457], [18, 0.035108327865600586], [19, 0.01896679401397705], [20, 0.02253890037536621], [21, 0.019348978996276855], [22, 0.015280842781066895], [23, 0.01508796215057373], [24, 0.015556097030639648], [25, 0.01825571060180664], [26, 0.017901182174682617], [27, 0.01671576499938965], [28, 0.01595175266265869], [29, 0.014505386352539062], [30, 0.01471090316772461]], "rollout_corr/chi2_seq": [[1, 1.3879761695861816], [2, 56.26839065551758], [3, 17.121503829956055], [4, 19.403976440429688], [5, 1.4155399799346924], [6, 2.1624693870544434], [7, 5.994901657104492], [8, 22.382356643676758], [9, -0.46907734870910645], [10, 13.557621002197266], [11, 842.9884033203125], [12, 58.3898811340332], [13, 1.070061206817627], [14, 197.0327911376953], [15, 4.401201248168945], [16, 23.95440673828125], [17, 2.095085859298706], [18, 5.659765243530273], [19, 27.379985809326172], [20, 8.185845375061035], [21, 7.890302658081055], [22, 2.840639352798462], [23, 5.728451251983643], [24, 31.72148895263672], [25, 0.8544671535491943], [26, 8.210336685180664], [27, 16.429445266723633], [28, 222.50439453125], [29, 84.34871673583984], [30, 5.947641372680664]], "actor/pg_clipfrac": [[1, 0.0073898304253816605], [2, 0.005977715365588665], [3, 0.006631096825003624], [4, 0.007103903219103813], [5, 0.006696383468806744], [6, 0.0052411193028092384], [7, 0.005664688069373369], [8, 0.0061500584706664085], [9, 0.005080086644738913], [10, 0.00399171793833375], [11, 0.004341993015259504], [12, 0.004564082249999046], [13, 0.00594411650672555], [14, 0.00435360474511981], [15, 0.004168220330029726], [16, 0.0016353550599887967], [17, 0.004148623440414667], [18, 0.0033396079670637846], [19, 0.002572649857029319], [20, 0.0015393287176266313], [21, 0.0015187552198767662], [22, 0.002691643312573433], [23, 0.005019127391278744], [24, 0.0029144934378564358], [25, 0.0030058377888053656], [26, 0.0027523881290107965], [27, 0.003662722883746028], [28, 0.004985230974853039], [29, 0.003226560540497303], [30, 0.004958421923220158]], "actor/ppo_kl": [[1, -0.0001430959382560104], [2, -9.358102397527546e-05], [3, 0.000185821860213764], [4, -7.858651952119544e-05], [5, -8.108982001431286e-06], [6, 1.0476514944457449e-05], [7, -0.0001191487317555584], [8, -0.00015354248171206564], [9, -9.6215917437803e-06], [10, -0.00011296691809548065], [11, 2.157235940103419e-05], [12, -2.0169472918496467e-05], [13, 7.583799015264958e-05], [14, -0.0001598609669599682], [15, -0.00010097755875904113], [16, -0.00011204501788597554], [17, -9.81357297860086e-05], [18, 1.004580371954944e-05], [19, -6.657859921688214e-05], [20, -0.00013138315989635885], [21, -5.32398080395069e-05], [22, 0.00014080179971642792], [23, -9.963381307898089e-05], [24, -6.0105143347755075e-05], [25, -5.1002472901018336e-05], [26, -0.0002086493477690965], [27, -0.00019805470947176218], [28, 0.00013640039833262563], [29, 9.310759924119338e-05], [30, 0.00024230219423770905]], "actor/pg_clipfrac_lower": [[1, 0.0001485950779169798], [2, 0.00017181123257614672], [3, 0.0001336529676336795], [4, 0.00012068870273651555], [5, 9.58604650804773e-05], [6, 0.0001135273851105012], [7, 9.529716044198722e-05], [8, 8.53746387292631e-05], [9, 6.360610132105649e-05], [10, 5.614791007246822e-05], [11, 4.7642715799156576e-05], [12, 7.763577741570771e-05], [13, 0.00010150106390938163], [14, 8.585753676015884e-05], [15, 7.835880387574434e-05], [16, 1.7416125047020614e-05], [17, 4.623058339348063e-05], [18, 2.7502706871018745e-05], [19, 4.240008638589643e-05], [20, 5.982164111628663e-06], [21, 1.1947989150939975e-05], [22, 1.2358898857200984e-05], [23, 3.7455218262039125e-05], [24, 2.2739177438779734e-05], [25, 2.9825958336004987e-05], [26, 2.2057945898268372e-05], [27, 2.400750236120075e-05], [28, 4.7371948312502354e-05], [29, 2.5413648472749628e-05], [30, 3.7643978430423886e-05]], "actor/pg_loss": [[1, 0.03650481626391411], [2, 0.028195558115839958], [3, 0.024453258141875267], [4, 0.015627296641469002], [5, 0.022208288311958313], [6, 0.011637157760560513], [7, 0.032017529010772705], [8, 0.036806512624025345], [9, 0.028869347646832466], [10, 0.01661195233464241], [11, 0.019030841067433357], [12, 0.017383458092808723], [13, 0.01689988374710083], [14, -0.006002931389957666], [15, 0.0211945753544569], [16, 0.0026243850588798523], [17, 0.01702723652124405], [18, 0.01658586971461773], [19, 0.008091000840067863], [20, 0.012051749043166637], [21, 0.00745031563565135], [22, 0.013754977844655514], [23, 0.03465157374739647], [24, 0.02882818505167961], [25, 0.019714824855327606], [26, 0.03920922428369522], [27, 0.021460045129060745], [28, 0.03396099805831909], [29, 0.02898956649005413], [30, 0.03078608214855194]], "actor/kl_loss": [[1, 0.009752248413860798], [2, 0.00943277683109045], [3, 0.010647892020642757], [4, 0.012111526913940907], [5, 0.012344039976596832], [6, 0.013745981268584728], [7, 0.01511209737509489], [8, 0.01817268133163452], [9, 0.019804056733846664], [10, 0.01954469457268715], [11, 0.02116924710571766], [12, 0.020652348175644875], [13, 0.021354729309678078], [14, 0.021519891917705536], [15, 0.024413755163550377], [16, 0.023822525516152382], [17, 0.02628394216299057], [18, 0.02804575487971306], [19, 0.02924051508307457], [20, 0.027333920821547508], [21, 0.028752421960234642], [22, 0.02861720137298107], [23, 0.029353486374020576], [24, 0.028856655582785606], [25, 0.03150290995836258], [26, 0.03277498856186867], [27, 0.033455122262239456], [28, 0.03298905864357948], [29, 0.0361207015812397], [30, 0.03476972132921219]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513], [7, 0.0010000000474974513], [8, 0.0010000000474974513], [9, 0.0010000000474974513], [10, 0.0010000000474974513], [11, 0.0010000000474974513], [12, 0.0010000000474974513], [13, 0.0010000000474974513], [14, 0.0010000000474974513], [15, 0.0010000000474974513], [16, 0.0010000000474974513], [17, 0.0010000000474974513], [18, 0.0010000000474974513], [19, 0.0010000000474974513], [20, 0.0010000000474974513], [21, 0.0010000000474974513], [22, 0.0010000000474974513], [23, 0.0010000000474974513], [24, 0.0010000000474974513], [25, 0.0010000000474974513], [26, 0.0010000000474974513], [27, 0.0010000000474974513], [28, 0.0010000000474974513], [29, 0.0010000000474974513], [30, 0.0010000000474974513]], "actor/loss": [[1, 0.03651457279920578], [2, 0.028204988688230515], [3, 0.02446391060948372], [4, 0.015639403834939003], [5, 0.022220632061362267], [6, 0.011650901287794113], [7, 0.03203263878822327], [8, 0.03682468459010124], [9, 0.028889156877994537], [10, 0.01663149893283844], [11, 0.019052011892199516], [12, 0.017404109239578247], [13, 0.016921237111091614], [14, -0.005981409922242165], [15, 0.02121898904442787], [16, 0.0026482082903385162], [17, 0.017053520306944847], [18, 0.0166139155626297], [19, 0.008120240643620491], [20, 0.012079081498086452], [21, 0.007479069288820028], [22, 0.013783594593405724], [23, 0.03468092530965805], [24, 0.028857041150331497], [25, 0.01974632777273655], [26, 0.039242006838321686], [27, 0.021493498235940933], [28, 0.03399398922920227], [29, 0.029025688767433167], [30, 0.030820852145552635]], "actor/grad_norm": [[1, 0.31302735209465027], [2, 0.29209285974502563], [3, 0.30203720927238464], [4, 0.29043102264404297], [5, 0.3163985013961792], [6, 1.277441382408142], [7, 0.25212782621383667], [8, 0.2505299746990204], [9, 0.21659329533576965], [10, 0.17915356159210205], [11, 0.19400203227996826], [12, 0.21868883073329926], [13, 0.1803697943687439], [14, 0.1830211579799652], [15, 0.21385127305984497], [16, 0.1180630475282669], [17, 0.1779738962650299], [18, 0.1886606514453888], [19, 0.11548278480768204], [20, 0.10237841308116913], [21, 0.10625192523002625], [22, 0.123012013733387], [23, 0.1931721568107605], [24, 0.15040859580039978], [25, 0.15738677978515625], [26, 0.18616622686386108], [27, 0.1509787142276764], [28, 0.20340496301651], [29, 0.1242150291800499], [30, 0.1487860381603241]], "actor/perf/max_memory_allocated_gb": [[1, 114.04505920410156], [2, 114.07792663574219], [3, 114.07792663574219], [4, 114.07792663574219], [5, 114.20530700683594], [6, 114.20530700683594], [7, 114.28871154785156], [8, 114.28871154785156], [9, 114.28871154785156], [10, 114.28871154785156], [11, 114.28871154785156], [12, 114.28871154785156], [13, 114.28871154785156], [14, 114.28871154785156], [15, 114.28871154785156], [16, 114.28871154785156], [17, 114.28871154785156], [18, 114.28871154785156], [19, 114.28871154785156], [20, 114.28871154785156], [21, 114.28871154785156], [22, 114.28871154785156], [23, 114.28871154785156], [24, 114.28871154785156], [25, 114.28871154785156], [26, 114.28871154785156], [27, 114.28871154785156], [28, 114.28871154785156], [29, 114.28871154785156], [30, 114.28871154785156]], "actor/perf/max_memory_reserved_gb": [[1, 116.130859375], [2, 116.16796875], [3, 116.16796875], [4, 116.16796875], [5, 116.271484375], [6, 116.271484375], [7, 116.30859375], [8, 116.30859375], [9, 116.30859375], [10, 116.30859375], [11, 116.345703125], [12, 116.345703125], [13, 116.345703125], [14, 116.369140625], [15, 116.369140625], [16, 116.369140625], [17, 116.369140625], [18, 116.369140625], [19, 116.369140625], [20, 116.369140625], [21, 116.369140625], [22, 116.369140625], [23, 116.369140625], [24, 116.369140625], [25, 116.369140625], [26, 116.369140625], [27, 116.369140625], [28, 116.369140625], [29, 116.369140625], [30, 116.369140625]], "actor/perf/cpu_memory_used_gb": [[1, 128.65469360351562], [2, 135.80638122558594], [3, 134.21095275878906], [4, 130.3077850341797], [5, 128.55618286132812], [6, 134.42042541503906], [7, 130.88157653808594], [8, 129.6204071044922], [9, 133.87229919433594], [10, 133.28280639648438], [11, 127.5867691040039], [12, 133.29237365722656], [13, 133.54385375976562], [14, 133.38796997070312], [15, 133.39401245117188], [16, 133.5065460205078], [17, 133.69317626953125], [18, 137.635986328125], [19, 139.63302612304688], [20, 141.4766845703125], [21, 127.45155334472656], [22, 131.34719848632812], [23, 127.20571899414062], [24, 127.37849426269531], [25, 124.94871520996094], [26, 124.63069152832031], [27, 125.02783966064453], [28, 124.63673400878906], [29, 124.52571105957031], [30, 124.62361145019531]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07], [7, 9.999999974752427e-07], [8, 9.999999974752427e-07], [9, 9.999999974752427e-07], [10, 9.999999974752427e-07], [11, 9.999999974752427e-07], [12, 9.999999974752427e-07], [13, 9.999999974752427e-07], [14, 9.999999974752427e-07], [15, 9.999999974752427e-07], [16, 9.999999974752427e-07], [17, 9.999999974752427e-07], [18, 9.999999974752427e-07], [19, 9.999999974752427e-07], [20, 9.999999974752427e-07], [21, 9.999999974752427e-07], [22, 9.999999974752427e-07], [23, 9.999999974752427e-07], [24, 9.999999974752427e-07], [25, 9.999999974752427e-07], [26, 9.999999974752427e-07], [27, 9.999999974752427e-07], [28, 9.999999974752427e-07], [29, 9.999999974752427e-07], [30, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.128964364528656], [2, 0.12966245412826538], [3, 0.12656980752944946], [4, 0.126600444316864], [5, 0.1248183473944664], [6, 0.12485320121049881], [7, 0.11913634836673737], [8, 0.11554037034511566], [9, 0.10851563513278961], [10, 0.11590926349163055], [11, 0.11309819668531418], [12, 0.11369993537664413], [13, 0.11631891876459122], [14, 0.12360004335641861], [15, 0.10641732066869736], [16, 0.10985295474529266], [17, 0.11375515908002853], [18, 0.10072743147611618], [19, 0.09083434194326401], [20, 0.09913250058889389], [21, 0.09459523111581802], [22, 0.10124139487743378], [23, 0.09955774247646332], [24, 0.10485720634460449], [25, 0.09773767739534378], [26, 0.08676348626613617], [27, 0.09876906126737595], [28, 0.10524359345436096], [29, 0.09503280371427536], [30, 0.10243459045886993]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0], [7, 7.0], [8, 8.0], [9, 9.0], [10, 10.0], [11, 11.0], [12, 12.0], [13, 13.0], [14, 14.0], [15, 15.0], [16, 16.0], [17, 17.0], [18, 18.0], [19, 19.0], [20, 20.0], [21, 21.0], [22, 22.0], [23, 23.0], [24, 24.0], [25, 25.0], [26, 26.0], [27, 27.0], [28, 28.0], [29, 29.0], [30, 30.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/score/mean": [[1, 0.314453125], [2, 0.373046875], [3, 0.458984375], [4, 0.59375], [5, 0.607421875], [6, 0.60546875], [7, 0.72265625], [8, 0.806640625], [9, 0.77734375], [10, 0.830078125], [11, 0.818359375], [12, 0.806640625], [13, 0.810546875], [14, 0.7265625], [15, 0.875], [16, 0.857421875], [17, 0.8046875], [18, 0.826171875], [19, 0.890625], [20, 0.876953125], [21, 0.900390625], [22, 0.849609375], [23, 0.90625], [24, 0.853515625], [25, 0.912109375], [26, 0.958984375], [27, 0.931640625], [28, 0.837890625], [29, 0.91796875], [30, 0.84375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/rewards/mean": [[1, 0.314453125], [2, 0.373046875], [3, 0.458984375], [4, 0.59375], [5, 0.607421875], [6, 0.60546875], [7, 0.72265625], [8, 0.806640625], [9, 0.77734375], [10, 0.830078125], [11, 0.818359375], [12, 0.806640625], [13, 0.810546875], [14, 0.7265625], [15, 0.875], [16, 0.857421875], [17, 0.8046875], [18, 0.826171875], [19, 0.890625], [20, 0.876953125], [21, 0.900390625], [22, 0.849609375], [23, 0.90625], [24, 0.853515625], [25, 0.912109375], [26, 0.958984375], [27, 0.931640625], [28, 0.837890625], [29, 0.91796875], [30, 0.84375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "critic/advantages/mean": [[1, -0.0373687781393528], [2, -0.05065681040287018], [3, -0.04725569114089012], [4, -0.032364197075366974], [5, -0.03987405449151993], [6, -0.029087623581290245], [7, -0.04248426482081413], [8, -0.04866011068224907], [9, -0.04960135743021965], [10, -0.02811945602297783], [11, -0.027273133397102356], [12, -0.033921029418706894], [13, -0.023756463080644608], [14, -0.014031012542545795], [15, -0.02988501638174057], [16, -0.015466736629605293], [17, -0.0246609915047884], [18, -0.02750694938004017], [19, -0.013314514420926571], [20, -0.01604975014925003], [21, -0.011062080040574074], [22, -0.01935049332678318], [23, -0.054654281586408615], [24, -0.04627144709229469], [25, -0.029187439009547234], [26, -0.054221440106630325], [27, -0.030993882566690445], [28, -0.05696334317326546], [29, -0.03949437290430069], [30, -0.04547875002026558]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 0.7245674133300781], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 0.935412585735321], [22, 2.4748666286468506], [23, 1.6201815605163574], [24, 1.6201815605163574], [25, 2.4748666286468506], [26, 2.4748666286468506], [27, 2.4748666286468506], [28, 2.4748666286468506], [29, 2.4748666286468506], [30, 2.4748666286468506]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "critic/returns/mean": [[1, -0.0373687781393528], [2, -0.05065681040287018], [3, -0.04725569114089012], [4, -0.032364197075366974], [5, -0.03987405449151993], [6, -0.029087623581290245], [7, -0.04248426482081413], [8, -0.04866011068224907], [9, -0.04960135743021965], [10, -0.02811945602297783], [11, -0.027273133397102356], [12, -0.033921029418706894], [13, -0.023756463080644608], [14, -0.014031012542545795], [15, -0.02988501638174057], [16, -0.015466736629605293], [17, -0.0246609915047884], [18, -0.02750694938004017], [19, -0.013314514420926571], [20, -0.01604975014925003], [21, -0.011062080040574074], [22, -0.01935049332678318], [23, -0.054654281586408615], [24, -0.04627144709229469], [25, -0.029187439009547234], [26, -0.054221440106630325], [27, -0.030993882566690445], [28, -0.05696334317326546], [29, -0.03949437290430069], [30, -0.04547875002026558]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506], [7, 2.4748666286468506], [8, 2.4748666286468506], [9, 2.4748666286468506], [10, 2.4748666286468506], [11, 2.4748666286468506], [12, 2.4748666286468506], [13, 2.4748666286468506], [14, 2.4748666286468506], [15, 2.4748666286468506], [16, 0.7245674133300781], [17, 2.4748666286468506], [18, 2.4748666286468506], [19, 2.4748666286468506], [20, 2.4748666286468506], [21, 0.935412585735321], [22, 2.4748666286468506], [23, 1.6201815605163574], [24, 1.6201815605163574], [25, 2.4748666286468506], [26, 2.4748666286468506], [27, 2.4748666286468506], [28, 2.4748666286468506], [29, 2.4748666286468506], [30, 2.4748666286468506]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506], [7, -2.4748666286468506], [8, -2.4748666286468506], [9, -2.4748666286468506], [10, -2.4748666286468506], [11, -2.4748666286468506], [12, -2.4748666286468506], [13, -2.4748666286468506], [14, -2.4748666286468506], [15, -2.4748666286468506], [16, -2.4748666286468506], [17, -2.4748666286468506], [18, -2.4748666286468506], [19, -2.4748666286468506], [20, -2.4748666286468506], [21, -2.4748666286468506], [22, -2.4748666286468506], [23, -2.4748666286468506], [24, -2.4748666286468506], [25, -2.4748666286468506], [26, -2.4748666286468506], [27, -2.4748666286468506], [28, -2.4748666286468506], [29, -2.4748666286468506], [30, -2.4748666286468506]], "response_length/mean": [[1, 1218.224609375], [2, 1215.859375], [3, 1129.30859375], [4, 1153.673828125], [5, 1121.263671875], [6, 1146.51171875], [7, 1072.7265625], [8, 1046.978515625], [9, 1017.80078125], [10, 1009.337890625], [11, 1007.859375], [12, 1020.75390625], [13, 1000.125], [14, 1052.32421875], [15, 891.705078125], [16, 909.736328125], [17, 945.365234375], [18, 844.892578125], [19, 758.033203125], [20, 870.501953125], [21, 804.521484375], [22, 882.66015625], [23, 839.4609375], [24, 906.07421875], [25, 814.515625], [26, 742.740234375], [27, 850.46484375], [28, 910.51171875], [29, 831.0], [30, 879.892578125]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length/min": [[1, 256.0], [2, 317.0], [3, 253.0], [4, 321.0], [5, 325.0], [6, 244.0], [7, 291.0], [8, 270.0], [9, 322.0], [10, 264.0], [11, 323.0], [12, 256.0], [13, 162.0], [14, 200.0], [15, 270.0], [16, 325.0], [17, 309.0], [18, 340.0], [19, 218.0], [20, 299.0], [21, 260.0], [22, 253.0], [23, 203.0], [24, 258.0], [25, 281.0], [26, 201.0], [27, 254.0], [28, 255.0], [29, 298.0], [30, 210.0]], "response_length/clip_ratio": [[1, 0.15625], [2, 0.177734375], [3, 0.134765625], [4, 0.15234375], [5, 0.1328125], [6, 0.181640625], [7, 0.166015625], [8, 0.1015625], [9, 0.158203125], [10, 0.12109375], [11, 0.1484375], [12, 0.1484375], [13, 0.138671875], [14, 0.224609375], [15, 0.060546875], [16, 0.0859375], [17, 0.109375], [18, 0.1015625], [19, 0.060546875], [20, 0.091796875], [21, 0.072265625], [22, 0.091796875], [23, 0.072265625], [24, 0.115234375], [25, 0.048828125], [26, 0.03515625], [27, 0.05859375], [28, 0.12109375], [29, 0.064453125], [30, 0.1171875]], "response_length_non_aborted/mean": [[1, 1218.224609375], [2, 1215.859375], [3, 1129.30859375], [4, 1153.673828125], [5, 1121.263671875], [6, 1146.51171875], [7, 1072.7265625], [8, 1046.978515625], [9, 1017.80078125], [10, 1009.337890625], [11, 1007.859375], [12, 1020.75390625], [13, 1000.125], [14, 1052.32421875], [15, 891.705078125], [16, 909.736328125], [17, 945.365234375], [18, 844.892578125], [19, 758.033203125], [20, 870.501953125], [21, 804.521484375], [22, 882.66015625], [23, 839.4609375], [24, 906.07421875], [25, 814.515625], [26, 742.740234375], [27, 850.46484375], [28, 910.51171875], [29, 831.0], [30, 879.892578125]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0], [7, 2048.0], [8, 2048.0], [9, 2048.0], [10, 2048.0], [11, 2048.0], [12, 2048.0], [13, 2048.0], [14, 2048.0], [15, 2048.0], [16, 2048.0], [17, 2048.0], [18, 2048.0], [19, 2048.0], [20, 2048.0], [21, 2048.0], [22, 2048.0], [23, 2048.0], [24, 2048.0], [25, 2048.0], [26, 2048.0], [27, 2048.0], [28, 2048.0], [29, 2048.0], [30, 2048.0]], "response_length_non_aborted/min": [[1, 256.0], [2, 317.0], [3, 253.0], [4, 321.0], [5, 325.0], [6, 244.0], [7, 291.0], [8, 270.0], [9, 322.0], [10, 264.0], [11, 323.0], [12, 256.0], [13, 162.0], [14, 200.0], [15, 270.0], [16, 325.0], [17, 309.0], [18, 340.0], [19, 218.0], [20, 299.0], [21, 260.0], [22, 253.0], [23, 203.0], [24, 258.0], [25, 281.0], [26, 201.0], [27, 254.0], [28, 255.0], [29, 298.0], [30, 210.0]], "response_length_non_aborted/clip_ratio": [[1, 0.15625], [2, 0.177734375], [3, 0.134765625], [4, 0.15234375], [5, 0.1328125], [6, 0.181640625], [7, 0.166015625], [8, 0.1015625], [9, 0.158203125], [10, 0.12109375], [11, 0.1484375], [12, 0.1484375], [13, 0.138671875], [14, 0.224609375], [15, 0.060546875], [16, 0.0859375], [17, 0.109375], [18, 0.1015625], [19, 0.060546875], [20, 0.091796875], [21, 0.072265625], [22, 0.091796875], [23, 0.072265625], [24, 0.115234375], [25, 0.048828125], [26, 0.03515625], [27, 0.05859375], [28, 0.12109375], [29, 0.064453125], [30, 0.1171875]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125], [7, 80.875], [8, 84.4375], [9, 82.953125], [10, 81.84375], [11, 81.078125], [12, 84.96875], [13, 81.375], [14, 82.6875], [15, 83.015625], [16, 88.875], [17, 88.0625], [18, 80.828125], [19, 76.796875], [20, 79.359375], [21, 81.640625], [22, 78.25], [23, 85.0], [24, 87.21875], [25, 86.890625], [26, 83.40625], [27, 86.578125], [28, 83.890625], [29, 83.046875], [30, 81.78125]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0], [7, 149.0], [8, 126.0], [9, 156.0], [10, 147.0], [11, 137.0], [12, 157.0], [13, 143.0], [14, 194.0], [15, 161.0], [16, 163.0], [17, 235.0], [18, 157.0], [19, 128.0], [20, 140.0], [21, 133.0], [22, 135.0], [23, 148.0], [24, 156.0], [25, 190.0], [26, 140.0], [27, 164.0], [28, 178.0], [29, 145.0], [30, 147.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0], [7, 52.0], [8, 51.0], [9, 54.0], [10, 48.0], [11, 48.0], [12, 49.0], [13, 47.0], [14, 49.0], [15, 51.0], [16, 55.0], [17, 61.0], [18, 45.0], [19, 53.0], [20, 45.0], [21, 52.0], [22, 53.0], [23, 54.0], [24, 51.0], [25, 50.0], [26, 42.0], [27, 46.0], [28, 42.0], [29, 53.0], [30, 50.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625], [7, 0.015625], [8, 0.015625], [9, 0.015625], [10, 0.015625], [11, 0.015625], [12, 0.015625], [13, 0.015625], [14, 0.015625], [15, 0.015625], [16, 0.015625], [17, 0.015625], [18, 0.03125], [19, 0.015625], [20, 0.015625], [21, 0.015625], [22, 0.015625], [23, 0.015625], [24, 0.015625], [25, 0.015625], [26, 0.015625], [27, 0.015625], [28, 0.015625], [29, 0.015625], [30, 0.015625]], "timing_s/gen": [[1, 56.59796905517578], [2, 60.643455505371094], [3, 56.538780212402344], [4, 56.62294387817383], [5, 54.55990219116211], [6, 56.55447006225586], [7, 54.586822509765625], [8, 56.612693786621094], [9, 50.508392333984375], [10, 50.86373519897461], [11, 50.55882263183594], [12, 52.58065414428711], [13, 50.48179626464844], [14, 50.49760437011719], [15, 44.47804641723633], [16, 46.48633575439453], [17, 46.476741790771484], [18, 44.7692985534668], [19, 44.68466567993164], [20, 50.49860763549805], [21, 42.52516555786133], [22, 46.556243896484375], [23, 46.55801010131836], [24, 48.54402160644531], [25, 46.56426239013672], [26, 46.588104248046875], [27, 44.53595733642578], [28, 46.71090316772461], [29, 50.57188034057617], [30, 48.569454193115234]], "timing_s/old_log_prob": [[1, 16.472440719604492], [2, 16.761323928833008], [3, 16.972190856933594], [4, 15.899535179138184], [5, 15.231758117675781], [6, 15.2797269821167], [7, 15.776622772216797], [8, 16.474191665649414], [9, 16.275150299072266], [10, 14.927356719970703], [11, 15.362541198730469], [12, 15.329665184020996], [13, 15.19326114654541], [14, 15.285534858703613], [15, 14.476527214050293], [16, 14.354255676269531], [17, 14.725119590759277], [18, 14.170015335083008], [19, 13.909198760986328], [20, 15.11328125], [21, 14.628912925720215], [22, 14.737448692321777], [23, 14.8128023147583], [24, 15.372464179992676], [25, 14.43381118774414], [26, 14.462779998779297], [27, 15.364452362060547], [28, 15.067522048950195], [29, 15.406561851501465], [30, 14.6796875]], "timing_s/ref": [[1, 15.1323823928833], [2, 13.494463920593262], [3, 13.248516082763672], [4, 13.21064281463623], [5, 13.051094055175781], [6, 13.014141082763672], [7, 12.926091194152832], [8, 12.529092788696289], [9, 13.276140213012695], [10, 12.526751518249512], [11, 12.2230863571167], [12, 13.1321382522583], [13, 12.381309509277344], [14, 12.191994667053223], [15, 11.469871520996094], [16, 12.385059356689453], [17, 12.01789665222168], [18, 12.110342979431152], [19, 11.444432258605957], [20, 11.5232572555542], [21, 11.239056587219238], [22, 12.445647239685059], [23, 12.48371410369873], [24, 12.119038581848145], [25, 11.24687671661377], [26, 11.29690933227539], [27, 12.090198516845703], [28, 12.87062931060791], [29, 11.712818145751953], [30, 12.066923141479492]], "timing_s/adv": [[1, 0.374252587556839], [2, 0.38441184163093567], [3, 0.30986571311950684], [4, 0.3505236804485321], [5, 0.8457409143447876], [6, 0.5860892534255981], [7, 0.3649846911430359], [8, 0.3611508011817932], [9, 0.3359088897705078], [10, 0.682958722114563], [11, 0.36896127462387085], [12, 0.33958351612091064], [13, 0.28796109557151794], [14, 0.2852489650249481], [15, 0.29774707555770874], [16, 0.3298600912094116], [17, 0.2942906618118286], [18, 0.33140403032302856], [19, 0.33329471945762634], [20, 0.32364851236343384], [21, 0.353033185005188], [22, 0.4089309275150299], [23, 0.3591316044330597], [24, 0.3515649139881134], [25, 0.3418360650539398], [26, 0.3457631468772888], [27, 0.3499920070171356], [28, 0.3313566744327545], [29, 0.34820953011512756], [30, 0.36824315786361694]], "timing_s/update_actor": [[1, 59.1800422668457], [2, 58.425228118896484], [3, 55.1401252746582], [4, 56.936832427978516], [5, 55.833091735839844], [6, 57.0195198059082], [7, 55.988277435302734], [8, 56.408790588378906], [9, 58.86942672729492], [10, 54.51306915283203], [11, 55.19293212890625], [12, 56.22629928588867], [13, 53.63591766357422], [14, 52.75812911987305], [15, 53.187503814697266], [16, 52.778717041015625], [17, 52.3389892578125], [18, 53.22169876098633], [19, 52.669063568115234], [20, 55.30792999267578], [21, 54.038787841796875], [22, 54.96990966796875], [23, 53.51708984375], [24, 54.537879943847656], [25, 53.24796676635742], [26, 54.7679557800293], [27, 54.83838653564453], [28, 54.04070281982422], [29, 55.12959289550781], [30, 54.194149017333984]], "timing_s/update_weights": [[1, 5.325282573699951], [2, 4.5240478515625], [3, 5.121060371398926], [4, 4.7770233154296875], [5, 4.503859043121338], [6, 9.022867202758789], [7, 4.6607346534729], [8, 4.273952960968018], [9, 4.17184591293335], [10, 4.330333709716797], [11, 3.5639050006866455], [12, 3.5198965072631836], [13, 3.392979621887207], [14, 3.4379613399505615], [15, 3.8349475860595703], [16, 3.6917030811309814], [17, 3.9111852645874023], [18, 3.8462917804718018], [19, 3.8224124908447266], [20, 3.5411674976348877], [21, 4.406975746154785], [22, 4.138980865478516], [23, 4.190918922424316], [24, 4.3444318771362305], [25, 4.124458312988281], [26, 4.957014083862305], [27, 3.544753313064575], [28, 4.266163349151611], [29, 3.9733219146728516], [30, 4.038196563720703]], "timing_s/step": [[1, 153.474365234375], [2, 154.3909454345703], [3, 147.47998046875], [4, 147.9773406982422], [5, 144.19656372070312], [6, 151.63104248046875], [7, 144.46820068359375], [8, 146.81922912597656], [9, 143.60073852539062], [10, 137.99400329589844], [11, 137.41651916503906], [12, 141.2810821533203], [13, 135.53192138671875], [14, 134.6106719970703], [15, 127.89205169677734], [16, 130.79815673828125], [17, 129.92507934570312], [18, 128.61868286132812], [19, 127.00584411621094], [20, 136.47097778320312], [21, 127.35115051269531], [22, 133.4286346435547], [23, 132.08070373535156], [24, 135.4261932373047], [25, 130.14028930664062], [26, 132.57501220703125], [27, 130.9013671875], [28, 133.4544677734375], [29, 137.30465698242188], [30, 134.08056640625]], "timing_per_token_ms/ref": [[1, 0.02264964021742344], [2, 0.020296577364206314], [3, 0.021371953189373016], [4, 0.020719554275274277], [5, 0.021160494536161423], [6, 0.020634375512599945], [7, 0.021884741261601448], [8, 0.021628547459840775], [9, 0.023556547239422798], [10, 0.02242184989154339], [11, 0.021923402324318886], [12, 0.023196330294013023], [13, 0.02235991321504116], [14, 0.020979952067136765], [15, 0.022983089089393616], [16, 0.0242232084274292], [17, 0.022713204845786095], [18, 0.02555091865360737], [19, 0.026774799451231956], [20, 0.023694366216659546], [21, 0.024771181866526604], [22, 0.02529674954712391], [23, 0.026374563574790955], [24, 0.02382982335984707], [25, 0.02436920627951622], [26, 0.02670746110379696], [27, 0.025200197473168373], [28, 0.02527945302426815], [29, 0.025027817115187645], [30, 0.024507487192749977]], "timing_per_token_ms/update_actor": [[1, 0.08857868611812592], [2, 0.08787546306848526], [3, 0.08894974738359451], [4, 0.08929965645074844], [5, 0.09052541851997375], [6, 0.09040644019842148], [7, 0.09479191899299622], [8, 0.09737657755613327], [9, 0.10445509105920792], [10, 0.0975738912820816], [11, 0.09899438172578812], [12, 0.09931693971157074], [13, 0.09686329215765], [14, 0.09078603982925415], [15, 0.10657601058483124], [16, 0.10322678089141846], [17, 0.09891798347234726], [18, 0.11228940635919571], [19, 0.12322179973125458], [20, 0.11372533440589905], [21, 0.11910293996334076], [22, 0.11173063516616821], [23, 0.11306650191545486], [24, 0.10723854601383209], [25, 0.11537521332502365], [26, 0.1294790506362915], [27, 0.11430235952138901], [28, 0.10614239424467087], [29, 0.11780029535293579], [30, 0.11006637662649155]], "timing_per_token_ms/adv": [[1, 0.0005601686425507069], [2, 0.0005781811196357012], [3, 0.0004998624208383262], [4, 0.0005497608799487352], [5, 0.0013712486252188683], [6, 0.0009292649338021874], [7, 0.0006179435877129436], [8, 0.000623442349024117], [9, 0.0005960206617601216], [10, 0.0012224396923556924], [11, 0.0006617712206207216], [12, 0.0005998331471346319], [13, 0.0005200406885705888], [14, 0.0004908556584268808], [15, 0.0005966193857602775], [16, 0.0006451539229601622], [17, 0.0005561941070482135], [18, 0.0006992103299126029], [19, 0.0007797590224072337], [20, 0.0006654929020442069], [21, 0.0007780945743434131], [22, 0.0008311840938404202], [23, 0.0007587436703033745], [24, 0.0006912867538630962], [25, 0.0007406744407489896], [26, 0.0008174320682883263], [27, 0.0007295056711882353], [28, 0.0006508241058327258], [29, 0.0007440501940436661], [30, 0.0007478886400349438]], "timing_per_token_ms/gen": [[1, 0.09074098616838455], [2, 0.09741607308387756], [3, 0.09778311103582382], [4, 0.09586044400930405], [5, 0.09503768384456635], [6, 0.09634262323379517], [7, 0.09938682615756989], [8, 0.10561025142669678], [9, 0.09692388027906418], [10, 0.09842415899038315], [11, 0.0979776531457901], [12, 0.10060856491327286], [13, 0.09858493506908417], [14, 0.0937240943312645], [15, 0.09742143005132675], [16, 0.09980212897062302], [17, 0.09602096676826477], [18, 0.10349249094724655], [19, 0.1151331290602684], [20, 0.1133025512099266], [21, 0.10323771834373474], [22, 0.10301831364631653], [23, 0.10832381993532181], [24, 0.10464103519916534], [25, 0.1116563230752945], [26, 0.12250903993844986], [27, 0.10227853059768677], [28, 0.10019885748624802], [29, 0.1188606545329094], [30, 0.10781113803386688]], "perf/total_num_tokens": [[1, 668107.0], [2, 664864.0], [3, 619902.0], [4, 637593.0], [5, 616767.0], [6, 630702.0], [7, 590644.0], [8, 579285.0], [9, 563586.0], [10, 558685.0], [11, 557536.0], [12, 566130.0], [13, 553728.0], [14, 581126.0], [15, 499057.0], [16, 511289.0], [17, 529115.0], [18, 473969.0], [19, 427433.0], [20, 486329.0], [21, 453715.0], [22, 491986.0], [23, 473324.0], [24, 508566.0], [25, 461520.0], [26, 422987.0], [27, 479766.0], [28, 509134.0], [29, 467992.0], [30, 492377.0]], "perf/time_per_step": [[1, 153.474365234375], [2, 154.3909454345703], [3, 147.47998046875], [4, 147.9773406982422], [5, 144.19656372070312], [6, 151.63104248046875], [7, 144.46820068359375], [8, 146.81922912597656], [9, 143.60073852539062], [10, 137.99400329589844], [11, 137.41651916503906], [12, 141.2810821533203], [13, 135.53192138671875], [14, 134.6106719970703], [15, 127.89205169677734], [16, 130.79815673828125], [17, 129.92507934570312], [18, 128.61868286132812], [19, 127.00584411621094], [20, 136.47097778320312], [21, 127.35115051269531], [22, 133.4286346435547], [23, 132.08070373535156], [24, 135.4261932373047], [25, 130.14028930664062], [26, 132.57501220703125], [27, 130.9013671875], [28, 133.4544677734375], [29, 137.30465698242188], [30, 134.08056640625]], "perf/throughput": [[1, 2176.607666015625], [2, 2153.183349609375], [3, 2101.64794921875], [4, 2154.360107421875], [5, 2138.6328125], [6, 2079.725830078125], [7, 2044.20068359375], [8, 1972.783203125], [9, 1962.3367919921875], [10, 2024.3089599609375], [11, 2028.6353759765625], [12, 2003.55908203125], [13, 2042.7955322265625], [14, 2158.54345703125], [15, 1951.0867919921875], [16, 1954.49609375], [17, 2036.2310791015625], [18, 1842.5355224609375], [19, 1682.729736328125], [20, 1781.8037109375], [21, 1781.3541259765625], [22, 1843.6297607421875], [23, 1791.7984619140625], [24, 1877.650146484375], [25, 1773.163330078125], [26, 1595.274169921875], [27, 1832.547607421875], [28, 1907.5194091796875], [29, 1704.2103271484375], [30, 1836.1236572265625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0], [7, 2.0], [8, 2.0], [9, 2.0], [10, 2.0], [11, 2.0], [12, 2.0], [13, 2.0], [14, 2.0], [15, 2.0], [16, 2.0], [17, 2.0], [18, 2.0], [19, 2.0], [20, 2.0], [21, 2.0], [22, 2.0], [23, 2.0], [24, 2.0], [25, 2.0], [26, 2.0], [27, 2.0], [28, 2.0], [29, 2.0], [30, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0], [7, 1.0], [8, 1.0], [9, 1.0], [10, 1.0], [11, 1.0], [12, 1.0], [13, 1.0], [14, 1.0], [15, 1.0], [16, 1.0], [17, 1.0], [18, 1.0], [19, 1.0], [20, 1.0], [21, 1.0], [22, 1.0], [23, 1.0], [24, 1.0], [25, 1.0], [26, 1.0], [27, 1.0], [28, 1.0], [29, 1.0], [30, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0], [7, 0.0], [8, 0.0], [9, 0.0], [10, 0.0], [11, 0.0], [12, 0.0], [13, 0.0], [14, 0.0], [15, 0.0], [16, 0.0], [17, 0.0], [18, 0.0], [19, 0.0], [20, 0.0], [21, 0.0], [22, 0.0], [23, 0.0], [24, 0.0], [25, 0.0], [26, 0.0], [27, 0.0], [28, 0.0], [29, 0.0], [30, 0.0]], "timing_s/testing": [[30, 121.99530029296875]]}, "gsm8k_sglang_mxfp8_ficutlass": {"val-aux/openai/gsm8k/reward/mean@1": [[0, 0.36012130975723267], [6, 0.7270659804344177]], "val-core/openai/gsm8k/acc/mean@1": [[0, 0.36012130975723267], [6, 0.7270659804344177]], "val-aux/num_turns/min": [[0, 2.0], [6, 2.0]], "val-aux/num_turns/max": [[0, 2.0], [6, 2.0]], "val-aux/num_turns/mean": [[0, 2.0], [6, 2.0]], "global_seqlen/min": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "global_seqlen/max": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "global_seqlen/minmax_diff": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "global_seqlen/balanced_min": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "global_seqlen/balanced_max": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "global_seqlen/mean": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "actor/entropy": [[1, 0.17330269515514374], [2, 0.1641039401292801], [3, 0.15993677079677582], [4, 0.17832396924495697], [5, 0.17431797087192535], [6, 0.1804841160774231]], "training/rollout_probs_diff_valid": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "training/rollout_probs_diff_max": [[1, 0.9859364032745361], [2, 0.977009654045105], [3, 0.9232360124588013], [4, 0.9345866441726685], [5, 0.8994571566581726], [6, 0.9395962357521057]], "training/rollout_probs_diff_mean": [[1, 0.01387777365744114], [2, 0.013381550088524818], [3, 0.013348939828574657], [4, 0.014176306314766407], [5, 0.013814234174787998], [6, 0.014232686720788479]], "training/rollout_probs_diff_std": [[1, 0.040056101977825165], [2, 0.039329905062913895], [3, 0.039804019033908844], [4, 0.040670931339263916], [5, 0.03930824622511864], [6, 0.040007974952459335]], "training/rollout_actor_probs_pearson_corr": [[1, 0.9806613326072693], [2, 0.9804983735084534], [3, 0.9799599051475525], [4, 0.9806017279624939], [5, 0.9817768335342407], [6, 0.9812189340591431]], "rollout_corr/training_ppl": [[1, 1.1759216785430908], [2, 1.1645694971084595], [3, 1.1591938734054565], [4, 1.1739047765731812], [5, 1.1725422143936157], [6, 1.1725404262542725]], "rollout_corr/training_log_ppl": [[1, 0.15977801382541656], [2, 0.15057794749736786], [3, 0.14573940634727478], [4, 0.1577596366405487], [5, 0.15667058527469635], [6, 0.15679220855236053]], "rollout_corr/kl": [[1, 0.006696712225675583], [2, 0.006598819978535175], [3, 0.006614280864596367], [4, 0.006986055988818407], [5, 0.006674100179225206], [6, 0.00682372460141778]], "rollout_corr/k3_kl": [[1, 0.006720503326505423], [2, 0.006341411732137203], [3, 0.006814672611653805], [4, 0.007109841797500849], [5, 0.006598284468054771], [6, 0.006923692766577005]], "rollout_corr/rollout_ppl": [[1, 1.1675626039505005], [2, 1.1566293239593506], [3, 1.1511080265045166], [4, 1.165428638458252], [5, 1.1642485857009888], [6, 1.164208173751831]], "rollout_corr/rollout_log_ppl": [[1, 0.152647465467453], [2, 0.14374127984046936], [3, 0.13874725997447968], [4, 0.1505080759525299], [5, 0.1495843231678009], [6, 0.14964376389980316]], "rollout_corr/log_ppl_diff": [[1, 0.007130558602511883], [2, 0.006836645770817995], [3, 0.00699215941131115], [4, 0.007251556031405926], [5, 0.0070862676948308945], [6, 0.007148434408009052]], "rollout_corr/log_ppl_abs_diff": [[1, 0.007212510332465172], [2, 0.006932273972779512], [3, 0.007219154853373766], [4, 0.0074447765946388245], [5, 0.007292749360203743], [6, 0.007253841031342745]], "rollout_corr/log_ppl_diff_max": [[1, 0.03169415146112442], [2, 0.024339698255062103], [3, 0.029834814369678497], [4, 0.025876495987176895], [5, 0.03252163529396057], [6, 0.024599295109510422]], "rollout_corr/log_ppl_diff_min": [[1, -0.0031666383147239685], [2, -0.004696212708950043], [3, -0.006579235196113586], [4, -0.00960581749677658], [5, -0.006916917860507965], [6, -0.004552118480205536]], "rollout_corr/ppl_ratio": [[1, 1.0071673393249512], [2, 1.0068687200546265], [3, 1.0070284605026245], [4, 1.0072896480560303], [5, 1.0071234703063965], [6, 1.00718355178833]], "rollout_corr/chi2_token": [[1, 0.016648292541503906], [2, 0.014339327812194824], [3, 0.017707228660583496], [4, 0.03042447566986084], [5, 0.014769315719604492], [6, 0.01762986183166504]], "rollout_corr/chi2_seq": [[1, 0.11591088771820068], [2, 5.905582427978516], [3, 11.106905937194824], [4, 86.00457000732422], [5, 130.19810485839844], [6, -0.07356590032577515]], "actor/pg_clipfrac": [[1, 0.005406124982982874], [2, 0.008112356998026371], [3, 0.006917840801179409], [4, 0.006741074379533529], [5, 0.005345229059457779], [6, 0.004847638309001923]], "actor/ppo_kl": [[1, -5.844032330060145e-06], [2, -0.00012167994282208383], [3, 0.00017955688235815614], [4, 3.506052235024981e-05], [5, -1.3688939361600205e-05], [6, -2.8293910872889683e-05]], "actor/pg_clipfrac_lower": [[1, 0.00015437090769410133], [2, 0.00016950027202256024], [3, 0.0001405654475092888], [4, 0.00015250405704136938], [5, 8.590870857005939e-05], [6, 0.00011058594100177288]], "actor/pg_loss": [[1, 0.020860187709331512], [2, 0.02452162466943264], [3, 0.02325243130326271], [4, 0.03260152414441109], [5, 0.025947513058781624], [6, 0.011450458317995071]], "actor/kl_loss": [[1, 0.009978462010622025], [2, 0.009464111179113388], [3, 0.010496091097593307], [4, 0.011279145255684853], [5, 0.012195323593914509], [6, 0.013849756680428982]], "actor/kl_coef": [[1, 0.0010000000474974513], [2, 0.0010000000474974513], [3, 0.0010000000474974513], [4, 0.0010000000474974513], [5, 0.0010000000474974513], [6, 0.0010000000474974513]], "actor/loss": [[1, 0.020870167762041092], [2, 0.024531086906790733], [3, 0.023262929171323776], [4, 0.03261279687285423], [5, 0.02595970779657364], [6, 0.011464308947324753]], "actor/grad_norm": [[1, 0.3159962296485901], [2, 0.30849945545196533], [3, 0.32727089524269104], [4, 0.25962594151496887], [5, 0.2997629642486572], [6, 0.22024747729301453]], "actor/perf/max_memory_allocated_gb": [[1, 113.81451416015625], [2, 114.32266998291016], [3, 114.32266998291016], [4, 114.32266998291016], [5, 114.32266998291016], [6, 114.32266998291016]], "actor/perf/max_memory_reserved_gb": [[1, 116.076171875], [2, 116.40234375], [3, 116.40234375], [4, 116.40234375], [5, 116.40234375], [6, 116.40234375]], "actor/perf/cpu_memory_used_gb": [[1, 136.74998474121094], [2, 138.0692596435547], [3, 138.53988647460938], [4, 137.64215087890625], [5, 139.01962280273438], [6, 138.9028778076172]], "actor/lr": [[1, 9.999999974752427e-07], [2, 9.999999974752427e-07], [3, 9.999999974752427e-07], [4, 9.999999974752427e-07], [5, 9.999999974752427e-07], [6, 9.999999974752427e-07]], "perf/mfu/actor": [[1, 0.13805101811885834], [2, 0.1349879950284958], [3, 0.13123948872089386], [4, 0.12885043025016785], [5, 0.12663012742996216], [6, 0.130830317735672]], "training/global_step": [[1, 1.0], [2, 2.0], [3, 3.0], [4, 4.0], [5, 5.0], [6, 6.0]], "training/epoch": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "critic/score/mean": [[1, 0.283203125], [2, 0.38671875], [3, 0.46875], [4, 0.583984375], [5, 0.583984375], [6, 0.5859375]], "critic/score/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "critic/score/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "critic/rewards/mean": [[1, 0.283203125], [2, 0.38671875], [3, 0.46875], [4, 0.583984375], [5, 0.583984375], [6, 0.5859375]], "critic/rewards/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "critic/rewards/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "critic/advantages/mean": [[1, -0.03161367401480675], [2, -0.04178675636649132], [3, -0.03851430490612984], [4, -0.054321207106113434], [5, -0.05475650355219841], [6, -0.035084761679172516]], "critic/advantages/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506]], "critic/advantages/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506]], "critic/returns/mean": [[1, -0.03161367401480675], [2, -0.04178675636649132], [3, -0.03851430490612984], [4, -0.054321207106113434], [5, -0.05475650355219841], [6, -0.035084761679172516]], "critic/returns/max": [[1, 2.4748666286468506], [2, 2.4748666286468506], [3, 2.4748666286468506], [4, 2.4748666286468506], [5, 2.4748666286468506], [6, 2.4748666286468506]], "critic/returns/min": [[1, -2.4748666286468506], [2, -2.4748666286468506], [3, -2.4748666286468506], [4, -2.4748666286468506], [5, -2.4748666286468506], [6, -2.4748666286468506]], "response_length/mean": [[1, 1224.87109375], [2, 1206.208984375], [3, 1118.357421875], [4, 1163.078125], [5, 1132.896484375], [6, 1141.85546875]], "response_length/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0]], "response_length/min": [[1, 253.0], [2, 385.0], [3, 260.0], [4, 330.0], [5, 298.0], [6, 258.0]], "response_length/clip_ratio": [[1, 0.1796875], [2, 0.1640625], [3, 0.10546875], [4, 0.17578125], [5, 0.150390625], [6, 0.201171875]], "response_length_non_aborted/mean": [[1, 1224.87109375], [2, 1206.208984375], [3, 1118.357421875], [4, 1163.078125], [5, 1132.896484375], [6, 1141.85546875]], "response_length_non_aborted/max": [[1, 2048.0], [2, 2048.0], [3, 2048.0], [4, 2048.0], [5, 2048.0], [6, 2048.0]], "response_length_non_aborted/min": [[1, 253.0], [2, 385.0], [3, 260.0], [4, 330.0], [5, 298.0], [6, 258.0]], "response_length_non_aborted/clip_ratio": [[1, 0.1796875], [2, 0.1640625], [3, 0.10546875], [4, 0.17578125], [5, 0.150390625], [6, 0.201171875]], "response/aborted_ratio": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "prompt_length/mean": [[1, 86.671875], [2, 82.703125], [3, 81.4375], [4, 91.625], [5, 83.359375], [6, 85.328125]], "prompt_length/max": [[1, 163.0], [2, 162.0], [3, 181.0], [4, 201.0], [5, 158.0], [6, 180.0]], "prompt_length/min": [[1, 53.0], [2, 55.0], [3, 52.0], [4, 52.0], [5, 52.0], [6, 44.0]], "prompt_length/clip_ratio": [[1, 0.015625], [2, 0.015625], [3, 0.015625], [4, 0.015625], [5, 0.015625], [6, 0.015625]], "timing_s/gen": [[1, 40.482608795166016], [2, 40.49729537963867], [3, 38.46403503417969], [4, 40.49727249145508], [5, 38.45060348510742], [6, 40.516502380371094]], "timing_s/old_log_prob": [[1, 17.884056091308594], [2, 16.123184204101562], [3, 14.860689163208008], [4, 15.79143238067627], [5, 15.681844711303711], [6, 14.871102333068848]], "timing_s/ref": [[1, 13.586674690246582], [2, 13.024041175842285], [3, 13.062034606933594], [4, 13.238693237304688], [5, 13.58476448059082], [6, 12.531515121459961]], "timing_s/adv": [[1, 0.3484679162502289], [2, 0.3515646159648895], [3, 0.3644919693470001], [4, 0.46139979362487793], [5, 0.3631707727909088], [6, 0.33135107159614563]], "timing_s/update_actor": [[1, 55.29408264160156], [2, 55.4526252746582], [3, 53.561553955078125], [4, 56.38921356201172], [5, 56.230918884277344], [6, 53.990394592285156]], "timing_s/update_weights": [[1, 3.3339760303497314], [2, 3.4578745365142822], [3, 3.4629876613616943], [4, 3.4894051551818848], [5, 3.095367193222046], [6, 3.740584135055542]], "timing_s/step": [[1, 131.26808166503906], [2, 129.07005310058594], [3, 123.93489074707031], [4, 130.02671813964844], [5, 127.60416412353516], [6, 126.14115905761719]], "timing_per_token_ms/adv": [[1, 0.0005189318326301873], [2, 0.0005327357794158161], [3, 0.0005933500360697508], [4, 0.0007182348053902388], [5, 0.000583197979722172], [6, 0.0005273620481602848]], "timing_per_token_ms/update_actor": [[1, 0.08234290033578873], [2, 0.0840289369225502], [3, 0.08719190955162048], [4, 0.08777788281440735], [5, 0.09029844403266907], [6, 0.08592845499515533]], "timing_per_token_ms/gen": [[1, 0.06455176323652267], [2, 0.0655742734670639], [3, 0.06717447191476822], [4, 0.06800594925880432], [5, 0.06628922373056412], [6, 0.06930281221866608]], "timing_per_token_ms/ref": [[1, 0.020233018323779106], [2, 0.01973569765686989], [3, 0.021263455972075462], [4, 0.020607922226190567], [5, 0.021815098822116852], [6, 0.01994454301893711]], "perf/total_num_tokens": [[1, 671510.0], [2, 659923.0], [3, 614295.0], [4, 642408.0], [5, 622723.0], [6, 628318.0]], "perf/time_per_step": [[1, 131.26808166503906], [2, 129.07005310058594], [3, 123.93489074707031], [4, 130.02671813964844], [5, 127.60416412353516], [6, 126.14115905761719]], "perf/throughput": [[1, 2557.781005859375], [2, 2556.45263671875], [3, 2478.297119140625], [4, 2470.292236328125], [5, 2440.057373046875], [6, 2490.53515625]], "training/num_turns/mean": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0]], "training/num_turns/max": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0]], "training/num_turns/min": [[1, 2.0], [2, 2.0], [3, 2.0], [4, 2.0], [5, 2.0], [6, 2.0]], "training/off_policy/trajectory_spans/mean": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "training/off_policy/trajectory_spans/max": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "training/off_policy/trajectory_spans/min": [[1, 1.0], [2, 1.0], [3, 1.0], [4, 1.0], [5, 1.0], [6, 1.0]], "training/off_policy/trajectory_staleness/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "training/off_policy/trajectory_staleness/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "training/off_policy/trajectory_staleness/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "training/off_policy/trajectory_staleness_worst/mean": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "training/off_policy/trajectory_staleness_worst/max": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "training/off_policy/trajectory_staleness_worst/min": [[1, 0.0], [2, 0.0], [3, 0.0], [4, 0.0], [5, 0.0], [6, 0.0]], "timing_s/testing": [[6, 102.49199676513672]]}}

==> anc/data/analysis_output.txt <==

====================================================================================================
1. Train-rollout consistency
====================================================================================================

[gsm8k] last=51-60 whole=1-60
  rollout_corr/kl                                                bf16 0.00069/0.00071                   fp8tw 0.01217/0.01225     mxfp8train_bf16roll 0.00864/0.00865                   mxfp8 0.00693/0.00784
  rollout_corr/log_ppl_abs_diff                                  bf16 0.00143/0.00129                   fp8tw 0.01317/0.01325     mxfp8train_bf16roll 0.00953/0.00940                   mxfp8 0.00784/0.00862
  training/rollout_actor_probs_pearson_corr                      bf16 0.99543/0.99645                   fp8tw 0.93799/0.94638     mxfp8train_bf16roll 0.96781/0.97244                   mxfp8 0.97911/0.97580
  rollout_corr/chi2_token                                        bf16 0.00153/0.00143                   fp8tw 0.04041/0.04079     mxfp8train_bf16roll 0.02198/0.02297                   mxfp8 0.01703/0.02004
  training/rollout_probs_diff_mean                               bf16 0.00344/0.00378                   fp8tw 0.01458/0.01549     mxfp8train_bf16roll 0.01427/0.01501                   mxfp8 0.01379/0.01457

[sglang] last=21-30 whole=1-30
  rollout_corr/kl                                         sglang_bf16 0.00073/0.00071            sglang_fp8tw 0.01237/0.01145            sglang_mxfp8 0.00670/0.00703
  rollout_corr/log_ppl_abs_diff                           sglang_bf16 0.00129/0.00119            sglang_fp8tw 0.01329/0.01230            sglang_mxfp8 0.00730/0.00759
  training/rollout_actor_probs_pearson_corr               sglang_bf16 0.99644/0.99703            sglang_fp8tw 0.94902/0.95648            sglang_mxfp8 0.98059/0.97921
  rollout_corr/chi2_token                                 sglang_bf16 0.00142/0.00144            sglang_fp8tw 0.05957/0.04180            sglang_mxfp8 0.01575/0.01826
  training/rollout_probs_diff_mean                        sglang_bf16 0.00379/0.00399            sglang_fp8tw 0.01573/0.01570            sglang_mxfp8 0.01381/0.01397

[dapo] last=23-32 whole=1-32
  rollout_corr/kl                                   vllm_dense8b_bf16 0.00882/0.00764      vllm_dense8b_fp8tw 0.02969/0.01907      vllm_dense8b_mxfp8 0.00878/0.00929
  rollout_corr/log_ppl_abs_diff                     vllm_dense8b_bf16 0.00864/0.00749      vllm_dense8b_fp8tw 0.02938/0.01886      vllm_dense8b_mxfp8 0.00862/0.00914
  training/rollout_actor_probs_pearson_corr         vllm_dense8b_bf16 0.98279/0.98703      vllm_dense8b_fp8tw 0.88331/0.94236      vllm_dense8b_mxfp8 0.98984/0.98863
  rollout_corr/chi2_token                           vllm_dense8b_bf16 0.02245/0.01840      vllm_dense8b_fp8tw 0.25384/0.08215      vllm_dense8b_mxfp8 0.01976/0.02109
  training/rollout_probs_diff_mean                  vllm_dense8b_bf16 0.01560/0.01521      vllm_dense8b_fp8tw 0.02072/0.01992      vllm_dense8b_mxfp8 0.01787/0.01834

[moe] last=1-10 whole=1-10
  rollout_corr/kl                                    vllm_moe30b_bf16 0.00177/0.00177  vllm_moe30b_fp8_tensor 0.00584/0.00584  vllm_moe30b_fp8_blockw 0.00899/0.00899       vllm_moe30b_mxfp8 0.00449/0.00449
  rollout_corr/log_ppl_abs_diff                      vllm_moe30b_bf16 0.00179/0.00179  vllm_moe30b_fp8_tensor 0.00595/0.00595  vllm_moe30b_fp8_blockw 0.00910/0.00910       vllm_moe30b_mxfp8 0.00457/0.00457
  training/rollout_actor_probs_pearson_corr          vllm_moe30b_bf16 0.99638/0.99638  vllm_moe30b_fp8_tensor 0.98769/0.98769  vllm_moe30b_fp8_blockw 0.98540/0.98540       vllm_moe30b_mxfp8 0.99257/0.99257
  rollout_corr/chi2_token                            vllm_moe30b_bf16 0.00361/0.00361  vllm_moe30b_fp8_tensor 0.01249/0.01249  vllm_moe30b_fp8_blockw 0.02247/0.02247       vllm_moe30b_mxfp8 0.01028/0.01028
  training/rollout_probs_diff_mean                   vllm_moe30b_bf16 0.00741/0.00741  vllm_moe30b_fp8_tensor 0.01338/0.01338  vllm_moe30b_fp8_blockw 0.01754/0.01754       vllm_moe30b_mxfp8 0.01243/0.01243

====================================================================================================
1b. Matching levels, common window (gsm8k steps 1-30; MoE steps 1-10)
====================================================================================================
  gsm8k_bf16                   kl 0.00072  log_ppl_abs_di 0.00119  rollout_actor_ 0.99723  chi2_token 0.00137  rollout_probs_ 0.00401
  gsm8k_sglang_bf16            kl 0.00071  log_ppl_abs_di 0.00119  rollout_actor_ 0.99703  chi2_token 0.00144  rollout_probs_ 0.00399
  gsm8k_fp8tw                  kl 0.01174  log_ppl_abs_di 0.01263  rollout_actor_ 0.95468  chi2_token 0.03769  rollout_probs_ 0.01584
  gsm8k_sglang_fp8tw           kl 0.01145  log_ppl_abs_di 0.01230  rollout_actor_ 0.95648  chi2_token 0.04180  rollout_probs_ 0.01570
  gsm8k_mxfp8train_bf16roll    kl 0.00852  log_ppl_abs_di 0.00918  rollout_actor_ 0.97557  chi2_token 0.02297  rollout_probs_ 0.01532
  gsm8k_mxfp8                  kl 0.00784  log_ppl_abs_di 0.00850  rollout_actor_ 0.97702  chi2_token 0.02109  rollout_probs_ 0.01482
  gsm8k_sglang_mxfp8           kl 0.00703  log_ppl_abs_di 0.00759  rollout_actor_ 0.97921  chi2_token 0.01826  rollout_probs_ 0.01397
  KL ratio partial/none 0.920  full/none 0.825  full/partial 0.896
  control arms across engines: bf16 SGLang/vLLM 0.991, fp8tw 0.975

====================================================================================================
1c. Decomposition along the gsm8k path fp8tw/bf16 -> mxfp8/bf16 -> mxfp8/mxfp8 (last 10 and whole run)
====================================================================================================
  last : fp8tw 0.01217  mx/bf16 0.00864  mx/mx 0.00693  recipe share 0.67  matching share 0.33
  whole: fp8tw 0.01225  mx/bf16 0.00865  mx/mx 0.00784  recipe share 0.82  matching share 0.18

====================================================================================================
1c2. The same split in other windows (step 1 = identical weights in every arm)
====================================================================================================
  step1    : fp8tw 0.00859  mx/bf16 0.00828  mx/mx 0.00723  recipe share 0.23  matching share 0.77
  steps1-3 : fp8tw 0.00854  mx/bf16 0.00810  mx/mx 0.00710  recipe share 0.31  matching share 0.69
  steps1-10: fp8tw 0.00960  mx/bf16 0.00846  mx/mx 0.00744  recipe share 0.53  matching share 0.47

====================================================================================================
1e. Identical weights: step 1 (and steps 1-3) of each setting; same prompts in every arm of a setting
====================================================================================================
  A/C gsm8k     gsm8k_bf16                         kl step1 0.00066  steps1-3 0.00068
  A/C gsm8k     gsm8k_fp8tw                        kl step1 0.00859  steps1-3 0.00854
  A/C gsm8k     gsm8k_mxfp8train_bf16roll          kl step1 0.00828  steps1-3 0.00810
  A/C gsm8k     gsm8k_mxfp8                        kl step1 0.00723  steps1-3 0.00710
  A/C gsm8k     gsm8k_sglang_bf16                  kl step1 0.00064  steps1-3 0.00068
  A/C gsm8k     gsm8k_sglang_fp8tw                 kl step1 0.00881  steps1-3 0.00842
  A/C gsm8k     gsm8k_sglang_mxfp8                 kl step1 0.00681  steps1-3 0.00669
  B dapo dense  dapo_vllm_dense8b_bf16             kl step1 0.00610  steps1-3 0.00617
  B dapo dense  dapo_vllm_dense8b_fp8tw            kl step1 0.00915  steps1-3 0.00954
  B dapo dense  dapo_vllm_dense8b_mxfp8            kl step1 0.00927  steps1-3 0.00953
  D moe         dapo_vllm_moe30b_bf16              kl step1 0.00174  steps1-3 0.00176
  D moe         dapo_vllm_moe30b_fp8_tensorwise    kl step1 0.00519  steps1-3 0.00527
  D moe         dapo_vllm_moe30b_fp8_blockwise     kl step1 0.00921  steps1-3 0.00932
  D moe         dapo_vllm_moe30b_mxfp8             kl step1 0.00446  steps1-3 0.00454
  ratio gsm8k_mxfp8train_bf16roll/gsm8k_mxfp8: step1 1.144  steps1-3 1.140
  ratio gsm8k_mxfp8train_bf16roll/gsm8k_sglang_mxfp8: step1 1.217  steps1-3 1.210
  ratio gsm8k_mxfp8/gsm8k_sglang_mxfp8: step1 1.063  steps1-3 1.061
  ratio dapo_vllm_moe30b_fp8_blockwise/dapo_vllm_moe30b_mxfp8: step1 2.063  steps1-3 2.050

====================================================================================================
1f. Paired by step (arms of a setting see the same prompts at each step): mean difference in kl
====================================================================================================
  none - partial (vLLM, one engine)    steps  1- 3: diff +0.00100 (sd 0.00013, t  13.8)  rel +14.0%  positive 3/3
  none - partial (vLLM, one engine)    steps  1-10: diff +0.00102 (sd 0.00012, t  26.9)  rel +13.7%  positive 10/10
  none - partial (vLLM, one engine)    steps  1-30: diff +0.00068 (sd 0.00034, t  10.9)  rel  +8.8%  positive 29/30
  partial (vLLM) - full (SGLang)       steps  1- 3: diff +0.00041 (sd 0.00006, t  11.1)  rel  +6.1%  positive 3/3
  partial (vLLM) - full (SGLang)       steps  1-10: diff +0.00036 (sd 0.00020, t   5.7)  rel  +5.1%  positive 10/10
  partial (vLLM) - full (SGLang)       steps  1-30: diff +0.00081 (sd 0.00060, t   7.4)  rel +11.9%  positive 30/30
  control bf16/bf16: vLLM - SGLang     steps  1- 3: diff +0.00000 (sd 0.00002, t   0.4)  rel  +0.6%  positive 2/3
  control bf16/bf16: vLLM - SGLang     steps  1-10: diff +0.00003 (sd 0.00009, t   1.0)  rel  +4.6%  positive 5/10
  control bf16/bf16: vLLM - SGLang     steps  1-30: diff +0.00001 (sd 0.00009, t   0.4)  rel  +1.9%  positive 14/30
  control fp8tw/bf16: vLLM - SGLang    steps  1- 3: diff +0.00013 (sd 0.00030, t   0.7)  rel  +1.6%  positive 2/3
  control fp8tw/bf16: vLLM - SGLang    steps  1-10: diff -0.00019 (sd 0.00032, t  -1.9)  rel  -1.7%  positive 3/10
  control fp8tw/bf16: vLLM - SGLang    steps  1-30: diff +0.00029 (sd 0.00079, t   2.0)  rel  +2.4%  positive 16/30

====================================================================================================
1g. Highest per-step kl of every arm (all 15 runs are healthy runs; Section 8 compares F4's 0.047 with them)
====================================================================================================
  dapo_vllm_dense8b_bf16               max kl 0.0094 at step 28
  dapo_vllm_dense8b_fp8tw              max kl 0.0368 at step 31
  dapo_vllm_dense8b_mxfp8              max kl 0.0101 at step 9
  dapo_vllm_moe30b_bf16                max kl 0.0019 at step 5
  dapo_vllm_moe30b_fp8_blockwise       max kl 0.0099 at step 5
  dapo_vllm_moe30b_fp8_tensorwise      max kl 0.0069 at step 9
  dapo_vllm_moe30b_mxfp8               max kl 0.0048 at step 5
  gsm8k_bf16                           max kl 0.0009 at step 35
  gsm8k_fp8tw                          max kl 0.0148 at step 27
  gsm8k_mxfp8                          max kl 0.0092 at step 38
  gsm8k_mxfp8train_bf16roll            max kl 0.0096 at step 34
  gsm8k_sglang_bf16                    max kl 0.0009 at step 11
  gsm8k_sglang_fp8tw                   max kl 0.0132 at step 18
  gsm8k_sglang_mxfp8                   max kl 0.0076 at step 11
  gsm8k_sglang_mxfp8_ficutlass         max kl 0.0070 at step 4
  highest: dapo_vllm_dense8b_fp8tw 0.0368

====================================================================================================
1d. Drift: first vs last blocks
====================================================================================================
  dapo_vllm_dense8b_fp8tw            KL 0.01004 -> 0.03126  x3.11
  dapo_vllm_dense8b_mxfp8            KL 0.00954 -> 0.00871  x0.91
  dapo_vllm_dense8b_bf16             KL 0.00632 -> 0.00893  x1.41
  gsm8k_fp8tw                        KL 0.00960 -> 0.01217  x1.27
  gsm8k_mxfp8                        KL 0.00744 -> 0.00693  x0.93
  dapo_vllm_moe30b_fp8_tensorwise    KL 0.00527 -> 0.00658  x1.25
  dapo_vllm_moe30b_mxfp8             KL 0.00454 -> 0.00444  x0.98

====================================================================================================
2. Cost model: stage time = F + c*T on gsm8k (steps 4-60), fast host; and slow host
====================================================================================================
timing_s/update_actor
  gsm8k_bf16                   F=  12.31±0.30 s  c= 26.744±0.693 us/tok  R2=0.964  corr(F,c)=-0.981  resid lag-1 ac=+0.03
  gsm8k_fp8tw                  F=  18.10±0.28 s  c= 14.598±0.661 us/tok  R2=0.899  corr(F,c)=-0.981  resid lag-1 ac=-0.03
  gsm8k_mxfp8                  F=  18.89±0.24 s  c= 15.376±0.562 us/tok  R2=0.932  corr(F,c)=-0.980  resid lag-1 ac=+0.09
  gsm8k_mxfp8train_bf16roll    F=  37.39±0.26 s  c=  2.810±0.612 us/tok  R2=0.277  corr(F,c)=-0.980  resid lag-1 ac=-0.01
timing_s/old_log_prob
  gsm8k_bf16                   F=   3.40±0.24 s  c= 10.604±0.547 us/tok  R2=0.872  corr(F,c)=-0.981  resid lag-1 ac=+0.01
  gsm8k_fp8tw                  F=   4.08±0.12 s  c=  8.059±0.271 us/tok  R2=0.942  corr(F,c)=-0.981  resid lag-1 ac=-0.20
  gsm8k_mxfp8                  F=   4.17±0.23 s  c=  8.027±0.526 us/tok  R2=0.809  corr(F,c)=-0.980  resid lag-1 ac=-0.12
  gsm8k_mxfp8train_bf16roll    F=   9.50±0.31 s  c=  4.420±0.717 us/tok  R2=0.409  corr(F,c)=-0.980  resid lag-1 ac=-0.10
timing_s/ref
  gsm8k_bf16                   F=   2.70±0.09 s  c= 10.377±0.215 us/tok  R2=0.977  corr(F,c)=-0.981  resid lag-1 ac=-0.01
  gsm8k_fp8tw                  F=   2.74±0.09 s  c= 10.404±0.211 us/tok  R2=0.978  corr(F,c)=-0.981  resid lag-1 ac=-0.13
  gsm8k_mxfp8                  F=   2.79±0.09 s  c= 10.259±0.199 us/tok  R2=0.980  corr(F,c)=-0.980  resid lag-1 ac=-0.02
  gsm8k_mxfp8train_bf16roll    F=   5.99±0.09 s  c=  8.322±0.199 us/tok  R2=0.970  corr(F,c)=-0.980  resid lag-1 ac=+0.00
timing_s/gen
  gsm8k_bf16                   F=   3.67±0.52 s  c= 26.525±1.208 us/tok  R2=0.898  corr(F,c)=-0.981  resid lag-1 ac=+0.01
  gsm8k_fp8tw                  F=   4.52±0.56 s  c= 24.603±1.310 us/tok  R2=0.865  corr(F,c)=-0.981  resid lag-1 ac=+0.23
  gsm8k_mxfp8                  F=   4.17±0.52 s  c= 26.224±1.199 us/tok  R2=0.897  corr(F,c)=-0.980  resid lag-1 ac=-0.12
  gsm8k_mxfp8train_bf16roll    F=   4.38±0.86 s  c= 52.567±1.998 us/tok  R2=0.926  corr(F,c)=-0.980  resid lag-1 ac=+0.31
timing_s/update_weights
  gsm8k_bf16                   F=   3.20±0.20 s  c=  0.140±0.454 us/tok  R2=0.002  corr(F,c)=-0.981  resid lag-1 ac=-0.13
  gsm8k_fp8tw                  F=   3.70±0.40 s  c= -0.814±0.930 us/tok  R2=0.014  corr(F,c)=-0.981  resid lag-1 ac=-0.07
  gsm8k_mxfp8                  F=   4.17±0.13 s  c=  0.326±0.305 us/tok  R2=0.020  corr(F,c)=-0.980  resid lag-1 ac=+0.08
  gsm8k_mxfp8train_bf16roll    F=   2.95±0.38 s  c=  0.301±0.883 us/tok  R2=0.002  corr(F,c)=-0.980  resid lag-1 ac=+0.04
timing_s/step
  gsm8k_bf16                   F=  25.53±0.70 s  c= 74.632±1.611 us/tok  R2=0.975  corr(F,c)=-0.981  resid lag-1 ac=-0.08
  gsm8k_fp8tw                  F=  33.43±0.78 s  c= 56.964±1.821 us/tok  R2=0.947  corr(F,c)=-0.981  resid lag-1 ac=+0.06
  gsm8k_mxfp8                  F=  34.45±0.67 s  c= 60.484±1.551 us/tok  R2=0.965  corr(F,c)=-0.980  resid lag-1 ac=+0.01
  gsm8k_mxfp8train_bf16roll    F=  61.10±1.04 s  c= 68.376±2.409 us/tok  R2=0.936  corr(F,c)=-0.980  resid lag-1 ac=+0.16
timing_s/update_actor (slow-CPU host, SGLang runs, steps 4-30)
  gsm8k_sglang_bf16            F=  45.88±3.08 s  c= -8.126±6.160 us/tok  R2=0.065
  gsm8k_sglang_fp8tw           F=  51.00±0.90 s  c=  1.337±1.866 us/tok  R2=0.020
  gsm8k_sglang_mxfp8           F=  47.06±2.30 s  c= 14.557±4.364 us/tok  R2=0.308
timing_s/old_log_prob (slow-CPU host, SGLang runs, steps 4-30)
  gsm8k_sglang_bf16            F=  10.64±0.95 s  c=  4.229±1.904 us/tok  R2=0.165
  gsm8k_sglang_fp8tw           F=  13.43±0.62 s  c=  3.128±1.282 us/tok  R2=0.192
  gsm8k_sglang_mxfp8           F=  11.45±0.79 s  c=  6.902±1.491 us/tok  R2=0.461
timing_s/ref (slow-CPU host, SGLang runs, steps 4-30)
  gsm8k_sglang_bf16            F=   8.39±0.82 s  c=  6.098±1.643 us/tok  R2=0.355
  gsm8k_sglang_fp8tw           F=   9.14±0.38 s  c=  5.787±0.797 us/tok  R2=0.679
  gsm8k_sglang_mxfp8           F=   7.84±0.65 s  c=  8.445±1.242 us/tok  R2=0.649

====================================================================================================
2b. Break-even per micro-batch: m* = d_delta / d_c
====================================================================================================
  timing_s/update_actor    gsm8k_mxfp8  dF= 6.59 s  delta/mb= 51.46 ms  dc=11.367 us/tok  m*=  4527± 108 (v1 formula without covariance ± 444; bootstrap 95%  4338- 4755)  T*=   580k tokens/step (data 299-631k)
  timing_s/update_actor    gsm8k_fp8tw  dF= 5.79 s  delta/mb= 45.25 ms  dc=12.146 us/tok  m*=  3726±  61 (v1 formula without covariance ± 396; bootstrap 95%  3612- 3874)  T*=   477k tokens/step (data 299-631k)
  timing_s/old_log_prob    gsm8k_mxfp8  dF= 0.77 s  delta/mb= 12.03 ms  dc= 2.577 us/tok  m*=  4668± 701 (v1 formula without covariance ±2422; bootstrap 95%  2139- 5640)  T*=   299k tokens/step (data 299-631k)
  timing_s/old_log_prob    gsm8k_fp8tw  dF= 0.68 s  delta/mb= 10.59 ms  dc= 2.545 us/tok  m*=  4161± 666 (v1 formula without covariance ±1899; bootstrap 95%  1640- 5119)  T*=   266k tokens/step (data 299-631k)

====================================================================================================
2c. Predicted vs measured per-token saving (gsm8k in-sample, DAPO held out)
====================================================================================================
  update_actor  mxfp8  gsm8k m= 3399 rel  +6.9% saving obs -3.49 pred -3.77 | DAPO m=12247 obs -11.9%  per-micro-batch model -15.9%  per-step model -20.9%
  update_actor  fp8tw  gsm8k m= 3399 rel  +1.9% saving obs -1.45 pred -1.17 | DAPO m=12247 obs -15.0%  per-micro-batch model -18.7%  per-step model -23.1%
  old_log_prob  mxfp8  gsm8k m= 6798 rel  -4.0% saving obs +0.84 pred +0.81 | DAPO m=12247 obs  -9.1%  per-micro-batch model  -9.0%  per-step model -13.2%
  old_log_prob  fp8tw  gsm8k m= 6798 rel  -5.8% saving obs +0.94 pred +0.99 | DAPO m=12247 obs -10.5%  per-micro-batch model  -9.4%  per-step model -13.2%

====================================================================================================
2d. update_actor crossover within setting A (same data as the fit; illustrates Eq. 1, does not test it)
====================================================================================================
  MXFP8 faster than BF16 at steps: [1, 2, 3, 4, 11]
  step 1: mxfp8/bf16 -0.055  tokens per micro-batch 5334
  step 2: mxfp8/bf16 -0.035  tokens per micro-batch 5157
  step 3: mxfp8/bf16 -0.004  tokens per micro-batch 4851
  step 4: mxfp8/bf16 -0.018  tokens per micro-batch 4886
  step 5: mxfp8/bf16 +0.028  tokens per micro-batch 4826
  steps 1-4 : mxfp8/bf16 -0.029  mean tokens per micro-batch 5057
  steps 1-10: mxfp8/bf16 +0.003  mean tokens per micro-batch 4752
  last 10   : mxfp8/bf16 +0.136  mean tokens per micro-batch 2731

====================================================================================================
3. Stage means (s) and relative change vs bf16
====================================================================================================
[gsm8k (fast host)]
  timing_s/step                                      gsm8k_bf16     58.079 ( +0.0%)             gsm8k_fp8tw     58.089 ( +0.0%)             gsm8k_mxfp8     61.037 ( +5.1%)
  timing_s/gen                                       gsm8k_bf16     15.245 ( +0.0%)             gsm8k_fp8tw     15.172 ( -0.5%)             gsm8k_mxfp8     15.690 ( +2.9%)
  timing_s/old_log_prob                              gsm8k_bf16      8.038 ( +0.0%)             gsm8k_fp8tw      7.573 ( -5.8%)             gsm8k_mxfp8      7.715 ( -4.0%)
  timing_s/ref                                       gsm8k_bf16      7.216 ( +0.0%)             gsm8k_fp8tw      7.226 ( +0.1%)             gsm8k_mxfp8      7.304 ( +1.2%)
  timing_s/update_actor                              gsm8k_bf16     23.973 ( +0.0%)             gsm8k_fp8tw     24.419 ( +1.9%)             gsm8k_mxfp8     25.635 ( +6.9%)
  timing_s/update_weights                            gsm8k_bf16      3.248 ( +0.0%)             gsm8k_fp8tw      3.355 ( +3.3%)             gsm8k_mxfp8      4.325 (+33.2%)
  perf/throughput                                    gsm8k_bf16   3706.202 ( +0.0%)             gsm8k_fp8tw   3677.092 ( -0.8%)             gsm8k_mxfp8   3543.476 ( -4.4%)
  perf/mfu/actor                                     gsm8k_bf16      0.202 ( +0.0%)             gsm8k_fp8tw      0.197 ( -2.4%)             gsm8k_mxfp8      0.189 ( -6.6%)
  actor/perf/max_memory_allocated_gb                 gsm8k_bf16    109.847 ( +0.0%)             gsm8k_fp8tw    110.823 ( +0.9%)             gsm8k_mxfp8    115.002 ( +4.7%)
  global_seqlen/mean                                 gsm8k_bf16 435102.833 ( +0.0%)             gsm8k_fp8tw 431824.250 ( -0.8%)             gsm8k_mxfp8 437572.883 ( +0.6%)
  response_length/mean                               gsm8k_bf16    766.746 ( +0.0%)             gsm8k_fp8tw    760.342 ( -0.8%)             gsm8k_mxfp8    771.570 ( +0.6%)
  response_length/clip_ratio                         gsm8k_bf16      0.068 ( +0.0%)             gsm8k_fp8tw      0.067 ( -1.2%)             gsm8k_mxfp8      0.072 ( +5.5%)
[SGLang host]
  timing_s/step                               gsm8k_sglang_bf16     95.061 ( +0.0%)      gsm8k_sglang_fp8tw    107.394 (+13.0%)      gsm8k_sglang_mxfp8    137.611 (+44.8%)
  timing_s/gen                                gsm8k_sglang_bf16     24.946 ( +0.0%)      gsm8k_sglang_fp8tw     24.866 ( -0.3%)      gsm8k_sglang_mxfp8     50.111 (+100.9%)
  timing_s/old_log_prob                       gsm8k_sglang_bf16     12.840 ( +0.0%)      gsm8k_sglang_fp8tw     14.998 (+16.8%)      gsm8k_sglang_mxfp8     15.232 (+18.6%)
  timing_s/ref                                gsm8k_sglang_bf16     11.490 ( +0.0%)      gsm8k_sglang_fp8tw     11.964 ( +4.1%)      gsm8k_sglang_mxfp8     12.429 ( +8.2%)
  timing_s/update_actor                       gsm8k_sglang_bf16     41.897 ( +0.0%)      gsm8k_sglang_fp8tw     51.614 (+23.2%)      gsm8k_sglang_mxfp8     54.964 (+31.2%)
  timing_s/update_weights                     gsm8k_sglang_bf16      3.302 ( +0.0%)      gsm8k_sglang_fp8tw      3.309 ( +0.2%)      gsm8k_sglang_mxfp8      4.309 (+30.5%)
  perf/throughput                             gsm8k_sglang_bf16   2683.742 ( +0.0%)      gsm8k_sglang_fp8tw   2287.239 (-14.8%)      gsm8k_sglang_mxfp8   1941.116 (-27.7%)
  perf/mfu/actor                              gsm8k_sglang_bf16      0.139 ( +0.0%)      gsm8k_sglang_fp8tw      0.109 (-21.8%)      gsm8k_sglang_mxfp8      0.110 (-20.9%)
  actor/perf/max_memory_allocated_gb          gsm8k_sglang_bf16    109.563 ( +0.0%)      gsm8k_sglang_fp8tw    110.143 ( +0.5%)      gsm8k_sglang_mxfp8    114.254 ( +4.3%)
  global_seqlen/mean                          gsm8k_sglang_bf16 511577.500 ( +0.0%)      gsm8k_sglang_fp8tw 493639.233 ( -3.5%)      gsm8k_sglang_mxfp8 535907.133 ( +4.8%)
  response_length/mean                        gsm8k_sglang_bf16    915.642 ( +0.0%)      gsm8k_sglang_fp8tw    880.606 ( -3.8%)      gsm8k_sglang_mxfp8    963.161 ( +5.2%)
  response_length/clip_ratio                  gsm8k_sglang_bf16      0.103 ( +0.0%)      gsm8k_sglang_fp8tw      0.099 ( -3.7%)      gsm8k_sglang_mxfp8      0.115 (+11.9%)
[DAPO dense]
  timing_s/step                          dapo_vllm_dense8b_bf16    425.882 ( +0.0%)  apo_vllm_dense8b_fp8tw    378.996 (-11.0%)  apo_vllm_dense8b_mxfp8    398.448 ( -6.4%)
  timing_s/gen                           dapo_vllm_dense8b_bf16    141.962 ( +0.0%)  apo_vllm_dense8b_fp8tw    132.659 ( -6.6%)  apo_vllm_dense8b_mxfp8    137.855 ( -2.9%)
  timing_s/old_log_prob                  dapo_vllm_dense8b_bf16     61.064 ( +0.0%)  apo_vllm_dense8b_fp8tw     52.734 (-13.6%)  apo_vllm_dense8b_mxfp8     55.375 ( -9.3%)
  timing_s/ref                           dapo_vllm_dense8b_bf16     59.396 ( +0.0%)  apo_vllm_dense8b_fp8tw     57.197 ( -3.7%)  apo_vllm_dense8b_mxfp8     60.058 ( +1.1%)
  timing_s/update_actor                  dapo_vllm_dense8b_bf16    154.932 ( +0.0%)  apo_vllm_dense8b_fp8tw    127.052 (-18.0%)  apo_vllm_dense8b_mxfp8    136.204 (-12.1%)
  timing_s/update_weights                dapo_vllm_dense8b_bf16      3.805 ( +0.0%)  apo_vllm_dense8b_fp8tw      3.821 ( +0.4%)  apo_vllm_dense8b_mxfp8      4.717 (+24.0%)
  perf/throughput                        dapo_vllm_dense8b_bf16   4027.554 ( +0.0%)  apo_vllm_dense8b_fp8tw   4373.104 ( +8.6%)  apo_vllm_dense8b_mxfp8   4300.790 ( +6.8%)
  perf/mfu/actor                         dapo_vllm_dense8b_bf16      0.275 ( +0.0%)  apo_vllm_dense8b_fp8tw      0.326 (+18.3%)  apo_vllm_dense8b_mxfp8      0.314 (+14.0%)
  actor/perf/max_memory_allocated_gb     dapo_vllm_dense8b_bf16    138.800 ( +0.0%)  apo_vllm_dense8b_fp8tw    137.141 ( -1.2%)  apo_vllm_dense8b_mxfp8    141.836 ( +2.2%)
  global_seqlen/mean                     dapo_vllm_dense8b_bf16 3429188.438 ( +0.0%)  apo_vllm_dense8b_fp8tw 3308389.438 ( -3.5%)  apo_vllm_dense8b_mxfp8 3422583.219 ( -0.2%)
  response_length/mean                   dapo_vllm_dense8b_bf16   6544.622 ( +0.0%)  apo_vllm_dense8b_fp8tw   6308.687 ( -3.6%)  apo_vllm_dense8b_mxfp8   6531.722 ( -0.2%)
  response_length/clip_ratio             dapo_vllm_dense8b_bf16      0.472 ( +0.0%)  apo_vllm_dense8b_fp8tw      0.439 ( -7.0%)  apo_vllm_dense8b_mxfp8      0.468 ( -0.9%)
[MoE]
  timing_s/step                           dapo_vllm_moe30b_bf16    505.979 ( +0.0%)  _moe30b_fp8_tensorwise    487.214 ( -3.7%)  m_moe30b_fp8_blockwise    488.901 ( -3.4%)  dapo_vllm_moe30b_mxfp8    451.816 (-10.7%)
  timing_s/gen                            dapo_vllm_moe30b_bf16    133.557 ( +0.0%)  _moe30b_fp8_tensorwise    133.069 ( -0.4%)  m_moe30b_fp8_blockwise    115.476 (-13.5%)  dapo_vllm_moe30b_mxfp8    101.736 (-23.8%)
  timing_s/old_log_prob                   dapo_vllm_moe30b_bf16     63.926 ( +0.0%)  _moe30b_fp8_tensorwise     64.834 ( +1.4%)  m_moe30b_fp8_blockwise     66.090 ( +3.4%)  dapo_vllm_moe30b_mxfp8     60.547 ( -5.3%)
  timing_s/ref                            dapo_vllm_moe30b_bf16     57.272 ( +0.0%)  _moe30b_fp8_tensorwise     57.298 ( +0.0%)  m_moe30b_fp8_blockwise     56.519 ( -1.3%)  dapo_vllm_moe30b_mxfp8     57.062 ( -0.4%)
  timing_s/update_actor                   dapo_vllm_moe30b_bf16    244.405 ( +0.0%)  _moe30b_fp8_tensorwise    225.372 ( -7.8%)  m_moe30b_fp8_blockwise    240.842 ( -1.5%)  dapo_vllm_moe30b_mxfp8    221.350 ( -9.4%)
  timing_s/update_weights                 dapo_vllm_moe30b_bf16      3.484 ( +0.0%)  _moe30b_fp8_tensorwise      3.447 ( -1.1%)  m_moe30b_fp8_blockwise      6.312 (+81.2%)  dapo_vllm_moe30b_mxfp8      7.501 (+115.3%)
  perf/throughput                         dapo_vllm_moe30b_bf16   1678.083 ( +0.0%)  _moe30b_fp8_tensorwise   1738.305 ( +3.6%)  m_moe30b_fp8_blockwise   1738.174 ( +3.6%)  dapo_vllm_moe30b_mxfp8   1883.238 (+12.2%)
  perf/mfu/actor                          dapo_vllm_moe30b_bf16      0.045 ( +0.0%)  _moe30b_fp8_tensorwise      0.048 ( +7.9%)  m_moe30b_fp8_blockwise      0.045 ( +1.1%)  dapo_vllm_moe30b_mxfp8      0.050 (+11.1%)
  actor/perf/max_memory_allocated_gb      dapo_vllm_moe30b_bf16     59.970 ( +0.0%)  _moe30b_fp8_tensorwise     67.190 (+12.0%)  m_moe30b_fp8_blockwise     74.637 (+24.5%)  dapo_vllm_moe30b_mxfp8     75.007 (+25.1%)
  global_seqlen/mean                      dapo_vllm_moe30b_bf16 1696231.300 ( +0.0%)  _moe30b_fp8_tensorwise 1692295.700 ( -0.2%)  m_moe30b_fp8_blockwise 1698030.900 ( +0.1%)  dapo_vllm_moe30b_mxfp8 1699938.400 ( +0.2%)
  response_length/mean                    dapo_vllm_moe30b_bf16   6476.449 ( +0.0%)  _moe30b_fp8_tensorwise   6461.075 ( -0.2%)  m_moe30b_fp8_blockwise   6483.479 ( +0.1%)  dapo_vllm_moe30b_mxfp8   6490.930 ( +0.2%)
  response_length/clip_ratio              dapo_vllm_moe30b_bf16      0.461 ( +0.0%)  _moe30b_fp8_tensorwise      0.456 ( -1.0%)  m_moe30b_fp8_blockwise      0.461 ( +0.1%)  dapo_vllm_moe30b_mxfp8      0.465 ( +0.9%)

====================================================================================================
3b. Step-time curves (Figure: step time and tokens per step); same host within each setting
====================================================================================================
  A gsm8k      gsm8k_fp8tw                        faster than BF16 at 30/60 steps; fastest arm at 30 steps; per-token step time +0.008; tokens -0.0075 (last step +0.0231)
  A gsm8k      gsm8k_mxfp8                        faster than BF16 at 3/60 steps; fastest arm at 0 steps; per-token step time +0.045; tokens +0.0057 (last step +0.0608)
  B DAPO dense dapo_vllm_dense8b_fp8tw            faster than BF16 at 32/32 steps; fastest arm at 28 steps; per-token step time -0.078; tokens -0.0352 (last step -0.0876)
  B DAPO dense dapo_vllm_dense8b_mxfp8            faster than BF16 at 31/32 steps; fastest arm at 4 steps; per-token step time -0.063; tokens -0.0019 (last step -0.0018)
  D MoE        dapo_vllm_moe30b_fp8_tensorwise    faster than BF16 at 9/10 steps; fastest arm at 0 steps; per-token step time -0.035; tokens -0.0023 (last step -0.0099)
  D MoE        dapo_vllm_moe30b_fp8_blockwise     faster than BF16 at 10/10 steps; fastest arm at 0 steps; per-token step time -0.035; tokens +0.0011 (last step +0.0075)
  D MoE        dapo_vllm_moe30b_mxfp8             faster than BF16 at 10/10 steps; fastest arm at 10 steps; per-token step time -0.109; tokens +0.0022 (last step +0.0047)

====================================================================================================
4. Entropy (steps 1-3 -> last 10) and quality
====================================================================================================
  gsm8k_bf16                         entropy 0.160 -> 0.081 ( -49%)   score(last) +0.946   grad_norm 0.192  pg_clipfrac 0.0007  ppo_kl 2.47e-05
  gsm8k_fp8tw                        entropy 0.160 -> 0.084 ( -47%)   score(last) +0.946   grad_norm 0.192  pg_clipfrac 0.0049  ppo_kl -2.68e-05
  gsm8k_mxfp8train_bf16roll          entropy 0.162 -> 0.125 ( -23%)   score(last) +0.947   grad_norm 0.179  pg_clipfrac 0.0034  ppo_kl 4.14e-05
  gsm8k_mxfp8                        entropy 0.165 -> 0.158 (  -4%)   score(last) +0.944   grad_norm 0.181  pg_clipfrac 0.0032  ppo_kl -6.57e-05
  gsm8k_sglang_bf16                  entropy 0.160 -> 0.105 ( -34%)   score(last) +0.905   grad_norm 0.218  pg_clipfrac 0.0010  ppo_kl 2.05e-05
  gsm8k_sglang_fp8tw                 entropy 0.158 -> 0.107 ( -32%)   score(last) +0.908   grad_norm 0.209  pg_clipfrac 0.0069  ppo_kl -9.94e-05
  gsm8k_sglang_mxfp8                 entropy 0.163 -> 0.169 (  +4%)   score(last) +0.891   grad_norm 0.231  pg_clipfrac 0.0044  ppo_kl -3.87e-05
  dapo_vllm_dense8b_bf16             entropy 0.321 -> 0.220 ( -31%)   score(last) +0.150   grad_norm 0.096  pg_clipfrac 0.0012  ppo_kl 3.64e-05
  dapo_vllm_dense8b_fp8tw            entropy 0.322 -> 0.083 ( -74%)   score(last) +0.240   grad_norm 0.122  pg_clipfrac 0.0104  ppo_kl 4.58e-04
  dapo_vllm_dense8b_mxfp8            entropy 0.325 -> 0.338 (  +4%)   score(last) +0.135   grad_norm 0.089  pg_clipfrac 0.0038  ppo_kl -1.10e-05
  dapo_vllm_moe30b_bf16              entropy 0.245 -> 0.236 (  -4%)   score(last) -0.130   grad_norm 0.074  pg_clipfrac 0.0027  ppo_kl -4.49e-06
  dapo_vllm_moe30b_fp8_tensorwise    entropy 0.242 -> 0.219 (  -9%)   score(last) -0.150   grad_norm 0.113  pg_clipfrac 0.0131  ppo_kl 9.19e-05
  dapo_vllm_moe30b_fp8_blockwise     entropy 0.252 -> 0.260 (  +3%)   score(last) -0.169   grad_norm 0.083  pg_clipfrac 0.0034  ppo_kl -2.80e-06
  dapo_vllm_moe30b_mxfp8             entropy 0.248 -> 0.252 (  +2%)   score(last) -0.160   grad_norm 0.071  pg_clipfrac 0.0033  ppo_kl -5.83e-06
  val acc gsm8k_bf16                   step0: 0.3169  step60: 0.9363
  val acc gsm8k_fp8tw                  step0: 0.3169  step60: 0.9249
  val acc gsm8k_mxfp8                  step0: 0.3359  step60: 0.9393
  val acc gsm8k_mxfp8train_bf16roll    step0: 0.3154  step60: 0.9356
  val acc gsm8k_sglang_bf16            step0: 0.3184  step30: 0.8870
  val acc gsm8k_sglang_fp8tw           step0: 0.3230  step30: 0.8946
  val acc gsm8k_sglang_mxfp8           step0: 0.3738  step30: 0.8795

wrote data/breakeven_fit.json, data/parity.json, data/numbers.json


==> anc/data/breakeven_fit.json <==
{
 "timing_s/update_actor|gsm8k_mxfp8": {
  "dd": 0.05146443772279828,
  "dc": 1.1367149082979683e-05,
  "db": 0.09613972210100606,
  "cb": 2.6743506270401006e-05,
  "mstar": 4527.470990932746,
  "se": 108.19996889841799,
  "se_nocov": 443.8002008424448,
  "ci95": [
   4338.069254900714,
   4754.953190178025
  ],
  "dF": 6.58744802851818,
  "Tstar": 579516.2868393915
 },
 "timing_s/update_actor|gsm8k_fp8tw": {
  "dd": 0.045250147538728455,
  "dc": 1.214576435362397e-05,
  "db": 0.09613972210100606,
  "cb": 2.6743506270401006e-05,
  "mstar": 3725.5907673877296,
  "se": 61.428370857530275,
  "se_nocov": 395.77200119478636,
  "ci95": [
   3611.976518750314,
   3873.884852117405
  ],
  "dF": 5.792018884957242,
  "Tstar": 476875.6182256294
 },
 "timing_s/old_log_prob|gsm8k_mxfp8": {
  "dd": 0.012029809337976247,
  "dc": 2.577136214504053e-06,
  "db": 0.05313111114870994,
  "cb": 1.0604016978568317e-05,
  "mstar": 4667.8981383571445,
  "se": 700.7936566991688,
  "se_nocov": 2422.3635391975454,
  "ci95": [
   2138.5218382253347,
   5639.998372341434
  ],
  "dF": 0.7699077976304798,
  "Tstar": 298745.48085485725
 },
 "timing_s/old_log_prob|gsm8k_fp8tw": {
  "dd": 0.010590513126270101,
  "dc": 2.545035991326134e-06,
  "db": 0.05313111114870994,
  "cb": 1.0604016978568317e-05,
  "mstar": 4161.242969594208,
  "se": 666.1155138756911,
  "se_nocov": 1899.450642785095,
  "ci95": [
   1639.7749064757795,
   5118.850988957672
  ],
  "dF": 0.6777928400812865,
  "Tstar": 266319.5500540293
 }
}

==> anc/data/controlled/byte_freshness.json <==
{
 "engine": [
  {
   "matrix": "model.layers.0.mlp.down_proj",
   "tp": 0,
   "elements": 25165824,
   "elements_differ": 226373,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.mlp.gate_up_proj",
   "tp": 0,
   "elements": 50331648,
   "elements_differ": 490336,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.self_attn.o_proj",
   "tp": 0,
   "elements": 8388608,
   "elements_differ": 91951,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.self_attn.qkv_proj",
   "tp": 0,
   "elements": 12582912,
   "elements_differ": 110122,
   "scales": 393216,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.mlp.down_proj",
   "tp": 0,
   "elements": 25165824,
   "elements_differ": 220728,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.mlp.gate_up_proj",
   "tp": 0,
   "elements": 50331648,
   "elements_differ": 434888,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.self_attn.o_proj",
   "tp": 0,
   "elements": 8388608,
   "elements_differ": 75409,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.self_attn.qkv_proj",
   "tp": 0,
   "elements": 12582912,
   "elements_differ": 111449,
   "scales": 393216,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.mlp.down_proj",
   "tp": 0,
   "elements": 25165824,
   "elements_differ": 204515,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.mlp.gate_up_proj",
   "tp": 0,
   "elements": 50331648,
   "elements_differ": 303584,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.self_attn.o_proj",
   "tp": 0,
   "elements": 8388608,
   "elements_differ": 69056,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.self_attn.qkv_proj",
   "tp": 0,
   "elements": 12582912,
   "elements_differ": 104487,
   "scales": 393216,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.mlp.down_proj",
   "tp": 1,
   "elements": 25165824,
   "elements_differ": 227923,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.mlp.gate_up_proj",
   "tp": 1,
   "elements": 50331648,
   "elements_differ": 494434,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.self_attn.o_proj",
   "tp": 1,
   "elements": 8388608,
   "elements_differ": 89548,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.0.self_attn.qkv_proj",
   "tp": 1,
   "elements": 12582912,
   "elements_differ": 114721,
   "scales": 393216,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.mlp.down_proj",
   "tp": 1,
   "elements": 25165824,
   "elements_differ": 221036,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.mlp.gate_up_proj",
   "tp": 1,
   "elements": 50331648,
   "elements_differ": 436893,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.self_attn.o_proj",
   "tp": 1,
   "elements": 8388608,
   "elements_differ": 78944,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.17.self_attn.qkv_proj",
   "tp": 1,
   "elements": 12582912,
   "elements_differ": 120912,
   "scales": 393216,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.mlp.down_proj",
   "tp": 1,
   "elements": 25165824,
   "elements_differ": 206193,
   "scales": 786432,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.mlp.gate_up_proj",
   "tp": 1,
   "elements": 50331648,
   "elements_differ": 305337,
   "scales": 1572864,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.self_attn.o_proj",
   "tp": 1,
   "elements": 8388608,
   "elements_differ": 56103,
   "scales": 262144,
   "scales_differ": 0
  },
  {
   "matrix": "model.layers.35.self_attn.qkv_proj",
   "tp": 1,
   "elements": 12582912,
   "elements_differ": 85193,
   "scales": 393216,
   "scales_differ": 0
  }
 ],
 "engine_total": [
  578813952,
  4880135,
  18087936,
  0
 ],
 "learner": [
  {
   "rank": 0,
   "module": "module.module.decoder.layers.0.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 3375639,
   "fp8_changed": 490336,
   "fp8_changed_given_bf16_changed": 490336,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 490336,
   "bf16_changed_in_blocks_with_same_scale": 3375639
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.0.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1554740,
   "fp8_changed": 226373,
   "fp8_changed_given_bf16_changed": 226373,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 226373,
   "bf16_changed_in_blocks_with_same_scale": 1554740
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.0.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 631210,
   "fp8_changed": 91951,
   "fp8_changed_given_bf16_changed": 91951,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 91951,
   "bf16_changed_in_blocks_with_same_scale": 631210
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.0.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 758585,
   "fp8_changed": 110122,
   "fp8_changed_given_bf16_changed": 110122,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 110122,
   "bf16_changed_in_blocks_with_same_scale": 758585
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.17.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 2976592,
   "fp8_changed": 434888,
   "fp8_changed_given_bf16_changed": 434888,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 434888,
   "bf16_changed_in_blocks_with_same_scale": 2976592
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.17.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1514735,
   "fp8_changed": 220728,
   "fp8_changed_given_bf16_changed": 220728,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 220728,
   "bf16_changed_in_blocks_with_same_scale": 1514735
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.17.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 511760,
   "fp8_changed": 75409,
   "fp8_changed_given_bf16_changed": 75409,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 75409,
   "bf16_changed_in_blocks_with_same_scale": 511760
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.17.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 762823,
   "fp8_changed": 111449,
   "fp8_changed_given_bf16_changed": 111449,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 111449,
   "bf16_changed_in_blocks_with_same_scale": 762823
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.35.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 2056038,
   "fp8_changed": 303584,
   "fp8_changed_given_bf16_changed": 303584,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 303584,
   "bf16_changed_in_blocks_with_same_scale": 2056038
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.35.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1391012,
   "fp8_changed": 204515,
   "fp8_changed_given_bf16_changed": 204515,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 204515,
   "bf16_changed_in_blocks_with_same_scale": 1391012
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.35.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 469375,
   "fp8_changed": 69056,
   "fp8_changed_given_bf16_changed": 69056,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 69056,
   "bf16_changed_in_blocks_with_same_scale": 469375
  },
  {
   "rank": 0,
   "module": "module.module.decoder.layers.35.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 705896,
   "fp8_changed": 104487,
   "fp8_changed_given_bf16_changed": 104487,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 104487,
   "bf16_changed_in_blocks_with_same_scale": 705896
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.0.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 3394708,
   "fp8_changed": 494434,
   "fp8_changed_given_bf16_changed": 494434,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 494434,
   "bf16_changed_in_blocks_with_same_scale": 3394708
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.0.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1564386,
   "fp8_changed": 227923,
   "fp8_changed_given_bf16_changed": 227923,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 227923,
   "bf16_changed_in_blocks_with_same_scale": 1564386
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.0.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 619593,
   "fp8_changed": 89548,
   "fp8_changed_given_bf16_changed": 89548,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 89548,
   "bf16_changed_in_blocks_with_same_scale": 619593
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.0.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 789534,
   "fp8_changed": 114721,
   "fp8_changed_given_bf16_changed": 114721,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 114721,
   "bf16_changed_in_blocks_with_same_scale": 789534
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.17.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 2991264,
   "fp8_changed": 436893,
   "fp8_changed_given_bf16_changed": 436893,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 436893,
   "bf16_changed_in_blocks_with_same_scale": 2991264
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.17.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1517125,
   "fp8_changed": 221036,
   "fp8_changed_given_bf16_changed": 221036,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 221036,
   "bf16_changed_in_blocks_with_same_scale": 1517125
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.17.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 539617,
   "fp8_changed": 78944,
   "fp8_changed_given_bf16_changed": 78944,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 78944,
   "bf16_changed_in_blocks_with_same_scale": 539617
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.17.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 826934,
   "fp8_changed": 120912,
   "fp8_changed_given_bf16_changed": 120912,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 120912,
   "bf16_changed_in_blocks_with_same_scale": 826934
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.35.mlp.linear_fc1",
   "elements": 50331648,
   "bf16_changed": 2063092,
   "fp8_changed": 305337,
   "fp8_changed_given_bf16_changed": 305337,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 1572864,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 305337,
   "bf16_changed_in_blocks_with_same_scale": 2063092
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.35.mlp.linear_fc2",
   "elements": 25165824,
   "bf16_changed": 1404807,
   "fp8_changed": 206193,
   "fp8_changed_given_bf16_changed": 206193,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 786432,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 206193,
   "bf16_changed_in_blocks_with_same_scale": 1404807
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.35.self_attention.linear_proj",
   "elements": 8388608,
   "bf16_changed": 379924,
   "fp8_changed": 56103,
   "fp8_changed_given_bf16_changed": 56103,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 262144,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 56103,
   "bf16_changed_in_blocks_with_same_scale": 379924
  },
  {
   "rank": 1,
   "module": "module.module.decoder.layers.35.self_attention.linear_qkv",
   "elements": 12582912,
   "bf16_changed": 576128,
   "fp8_changed": 85193,
   "fp8_changed_given_bf16_changed": 85193,
   "fp8_changed_given_bf16_same": 0,
   "blocks": 393216,
   "scales_changed": 0,
   "fp8_changed_in_blocks_with_same_scale_and_bf16_changed": 85193,
   "bf16_changed_in_blocks_with_same_scale": 576128
  }
 ],
 "learner_total": {
  "el": 578813952,
  "bf_changed": 33375517,
  "fp8_changed": 4880135,
  "fp8_changed_given_bf": 4880135,
  "fp8_changed_given_nobf": 0,
  "blocks": 18087936,
  "scale_changed": 0
 },
 "bf16_steps_bins": [
  [
   1,
   1,
   22731919,
   1420307,
   22731919
  ],
  [
   2,
   2,
   4025246,
   503191,
   8050492
  ],
  [
   3,
   3,
   1927329,
   361315,
   5781987
  ],
  [
   4,
   4,
   966783,
   241753,
   3867132
  ],
  [
   5,
   8,
   1750692,
   653631,
   10481770
  ],
  [
   9,
   16,
   956989,
   684025,
   10926370
  ],
  [
   17,
   null,
   1016559,
   1015913,
   16264944
  ]
 ]
}

==> anc/data/controlled/bytes_check_matching_sync11.json <==
{
 "sync": 11,
 "after_call": 11,
 "pre_call": 12,
 "source": "checkpoint",
 "A": {
  "L0.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  }
 },
 "D": {
  "L0.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L0.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  }
 },
 "B": {
  "L0.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L0.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  }
 },
 "C": {
  "L0.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L0.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  }
 },
 "E": {
  "L0.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L0.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  }
 },
 "notes": [],
 "quantizer_used_by_sync": "te",
 "verdict": {
  "A": true,
  "D": true,
  "B": true,
  "C": true,
  "E": true
 }
}

==> anc/data/controlled/bytes_check_sweep_sync7.json <==
{
 "sync": 7,
 "after_call": 7,
 "pre_call": 8,
 "source": "incoming",
 "A": {
  "L0.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L0.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L17.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.qkv.tp0": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.qkv.tp1": {
   "weight": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      3072,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      3072,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.o.tp0": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.o.tp1": {
   "weight": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      2048
     ],
     "stride": [
      2048,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      64
     ],
     "stride": [
      64,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.gate_up.tp0": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.gate_up.tp1": {
   "weight": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      12288,
      4096
     ],
     "stride": [
      4096,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      12288,
      128
     ],
     "stride": [
      128,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.down.tp0": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  },
  "L35.down.tp1": {
   "weight": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_receive_before_postprocess",
    "canonical_layout_ok": true,
    "weight": {
     "shape": [
      4096,
      6144
     ],
     "stride": [
      6144,
      1
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": true
    },
    "weight_scale": {
     "shape": [
      4096,
      192
     ],
     "stride": [
      192,
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   }
  }
 },
 "D": {
  "L0.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L0.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.qkv.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      3072
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      393216
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.o.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      2048,
      4096
     ],
     "stride": [
      1,
      2048
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      262144
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      4096,
      12288
     ],
     "stride": [
      1,
      4096
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      1572864
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.tp0": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.down.tp1": {
   "weight_storage": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_swizzled": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   },
   "meta": {
    "phase": "after_postprocess",
    "weight": {
     "shape": [
      6144,
      4096
     ],
     "stride": [
      1,
      6144
     ],
     "dtype": "torch.float8_e4m3fn",
     "contiguous": false
    },
    "weight_scale": {
     "shape": [
      786432
     ],
     "stride": [
      1
     ],
     "dtype": "torch.uint8",
     "contiguous": true
    },
    "kernel": "FlashInferCutedslMxfp8LinearKernel"
   },
   "our_swizzle_matches_vllm": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  }
 },
 "B": {
  "L0.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.rank0": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L0.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L0.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L0.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L0.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L17.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L17.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L17.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L17.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  },
  "L35.qkv.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 12582912,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 393216,
    "bytes_differ": 0
   }
  },
  "L35.o.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 8388608,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 262144,
    "bytes_differ": 0
   }
  },
  "L35.gate_up.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 50331648,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 1572864,
    "bytes_differ": 0
   }
  },
  "L35.down.rank1": {
   "class": "MXFP8Tensor",
   "quantizer": {
    "dtype": "<DType.kFloat8E4M3: 7>",
    "rowwise_usage": "True",
    "columnwise_usage": "True",
    "optimize_for_gemm": "False",
    "internal": "False"
   },
   "data": {
    "equal": true,
    "bytes": 25165824,
    "bytes_differ": 0
   },
   "scale_layout": "compact",
   "scale": {
    "equal": true,
    "bytes": 786432,
    "bytes_differ": 0
   }
  }
 },
 "C": {
  "L0.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L0.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  }
 },
 "E": {
  "L0.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank0": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank0": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank0": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank0": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L0.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L0.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L0.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L0.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L17.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L17.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L17.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L17.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  },
  "L35.qkv.rank1": {
   "equal": true,
   "bytes": 25165824,
   "bytes_differ": 0
  },
  "L35.o.rank1": {
   "equal": true,
   "bytes": 16777216,
   "bytes_differ": 0
  },
  "L35.gate_up.rank1": {
   "equal": true,
   "bytes": 100663296,
   "bytes_differ": 0
  },
  "L35.down.rank1": {
   "equal": true,
   "bytes": 50331648,
   "bytes_differ": 0
  }
 },
 "notes": [],
 "quantizer_used_by_sync": "te",
 "verdict": {
  "A": true,
  "D": true,
  "B": true,
  "C": true,
  "E": true
 }
}

==> anc/data/controlled/matching_prompt_sums.csv <==
run,step,prompt_hash,n,sd,schi,nseq,sppl,sppl_abs,sx,sy,sxx,syy,sxy,sk3
p1_bf16roll,1,ca3e3bf7af7e7050,2982,40.767624500349044,3014.702314344284,8,0.10722526466277904,0.10722526466277904,2818.9986831002707,2826.814374400482,2749.5983328297752,2753.223570552501,2747.57930772972,30.906651876554406
p1_bf16roll,1,dd05036ce6aa2b69,5594,64.05434111289668,5674.916545710274,8,0.09393877215663655,0.09393877215663655,5234.6795317820415,5240.181563146732,5089.873844276788,5083.379211766798,5078.832074604429,55.50437112151239
p1_bf16roll,1,fbe3916f7127c8e3,5611,84.3868564621837,5651.678810396152,8,0.12223547693198525,0.12223547693198525,5291.818037736792,5305.7105470192255,5160.0377567336545,5166.9560080142965,5156.347839187126,60.635741234111336
p1_bf16roll,1,056b4231dec5f956,8523,79.60035680355847,8735.392810890962,8,0.07881641382269586,0.07881641382269586,7661.837323576536,7696.525698562716,7295.737014998022,7341.070036285673,7308.393192070851,76.20741434019548
p1_bf16roll,1,bc11c3428dbfaae2,8343,41.84014623640717,8405.018652955623,8,0.051860137011806334,0.051860137011806334,7887.942823666906,7895.095125548786,7700.629139739485,7701.617768183474,7695.433399495233,35.85873906524232
p1_bf16roll,1,35f924c6cbdb214d,6193,72.4051748506053,6341.993249269665,8,0.09308491229248786,0.09308491229248786,5697.591875472854,5711.250859418542,5491.823281459998,5498.502426307159,5487.634031976894,61.62844204183631
p1_bf16roll,1,e1aa19f9dc00860f,4217,55.73678557514901,4291.198828974612,8,0.10461157933577624,0.10461157933577624,3976.362656456035,3992.5590060489503,3874.136187041938,3890.6205385421886,3876.3585342175393,45.63162847998487
p1_bf16roll,1,25028e641c99ee40,4919,31.11862133523018,5074.280501756404,8,0.05401919849232481,0.05893901671236515,4634.687433504672,4647.469862216523,4509.8462478270485,4523.775349184551,4511.503011656817,45.62299198660594
p1_bf16roll,1,08b3401eb66ef38f,8986,54.749362280311054,9241.48228666424,8,0.04900383993179773,0.04900383993179773,8221.563935153354,8241.04999633107,7899.660231232661,7922.392698796519,7902.429481081353,76.95657666221973
p1_bf16roll,1,25ffad2c9b56d25a,7001,73.1819588508657,7076.4964450141715,8,0.08502260400320347,0.08502260400320347,6515.147402596846,6533.468285259414,6306.84114520484,6322.559526811214,6307.6672583119525,53.64021627697466
p1_bf16roll,1,2beceda22c5b3835,6154,36.77350315614853,6273.126654645843,8,0.04361181348838654,0.05135561639581605,5705.327068189546,5713.887000914904,5514.538501613726,5521.23421432495,5511.753832303071,47.27996500979989
p1_bf16roll,1,0a718ef519624dff,10274,61.89610931147797,10473.959141119498,8,0.04876584765116773,0.04876584765116773,9400.23233170646,9428.525703620038,9023.25061377755,9059.45583992224,9031.803606854308,73.97278632384572
p1_bf16roll,1,1f34f626d1904ece,9445,75.37289167269421,9638.463070791073,8,0.0655316248288676,0.0655316248288676,8301.955116581816,8309.75074630927,7854.600117250359,7850.121717738394,7842.271661875769,81.18500985256598
p1_bf16roll,1,86716412edfd533e,8041,114.91253542604875,8177.928450464135,8,0.11332741553430803,0.11332741553430803,7121.149322893586,7130.7549731967,6751.242656010906,6741.52090059444,6735.96141546528,85.75045053201787
p1_bf16roll,1,74bafeba1aa548f5,10300,63.029203679885136,10397.911046769179,8,0.050161808115243456,0.050161808115243456,9319.500760095205,9346.194890174183,8904.959132676977,8937.239342684243,8912.861862556067,54.19507084283337
p1_bf16roll,1,af0a51b2896f7520,9530,61.69944292829201,9657.461609388036,8,0.05992882378027692,0.05992882378027692,8858.074161005632,8871.845049928133,8573.991768852096,8582.36990364034,8570.179354160395,61.268773288313085
p1_bf16roll,1,af1d0c19beffb210,8107,92.49494712904169,8164.332650342425,8,0.09261622198175636,0.09261622198175636,7503.848860873495,7524.425182019106,7247.229418091103,7263.19194746503,7246.142320273774,63.09704775234254
p1_bf16roll,1,1939f70ade158390,7542,62.299274714635665,7837.008024039234,8,0.06293289163919187,0.06293289163919187,7026.18157705259,7045.385329208765,6807.205688612532,6827.427197808445,6809.102991573459,73.40464199597498
p1_bf16roll,1,119f23aef6eda690,9965,70.97705260855611,10017.955907758902,8,0.061274846516102766,0.061274846516102766,9352.098727897199,9369.875713261617,9086.931639428198,9101.287890305262,9086.345535097455,51.24788970170147
p1_bf16roll,1,89389468b02b88a1,8966,47.678578504636334,9035.763493237468,8,0.04078074174256252,0.04125719068238776,8294.858969187466,8302.002130617362,8007.095906894387,8009.905249760229,8002.420604977478,43.69751817754946
p1_bf16roll,1,8f2eb188bde6bcf8,12897,104.55337692004116,13073.460484370506,8,0.06722271842459539,0.06722271842459539,12062.231767613897,12091.437957278678,11704.869799784363,11727.825097125404,11703.74873776025,88.30261647930669
p1_bf16roll,1,2b3d263a96dd7bd8,7113,72.9748544493297,7487.12120427947,8,0.0965559591635598,0.0965559591635598,6468.612273561387,6505.142154975547,6188.995205612792,6240.860396736083,6204.395958211611,78.48191204361773
p1_bf16roll,1,a0473022020851e6,9704,85.25948630360182,9760.161325947012,8,0.06934256425757428,0.06934256425757428,8823.89455044605,8838.153385956513,8468.479376835776,8477.291070593314,8465.635944293357,61.072512656367024
p1_bf16roll,1,fe799d81fd085ad6,9780,73.42168422442279,9955.753957949719,8,0.061198171676142527,0.061198171676142527,8906.949025211099,8924.495505090616,8536.151134150809,8549.713644180514,8535.58540265031,55.756241504907095
p1_bf16roll,1,87131da0cb3564a6,2567,61.57574929951361,2628.111550550755,8,0.18926825875972708,0.18926825875972708,2366.642828216218,2378.6842946427646,2286.206442164246,2292.1579868614,2281.5473600155683,49.98529614392076
p1_bf16roll,1,6dd7bd1a1ed7f815,11539,80.7712108965492,11803.91894379141,8,0.05587294380180517,0.05587294380180517,10541.027845128017,10561.286133776704,10122.997001895725,10140.960473518171,10122.763504626462,81.10517809476472
p1_bf16roll,1,c0b55173cb39fd7b,13376,145.2031782354274,13592.682015362945,8,0.08844253531310275,0.08844253531310275,11387.339699852828,11426.732837876907,10592.306980957892,10629.093775990392,10593.347575849975,127.91852652090934
p1_bf16roll,1,40a89af3c83e1c47,6269,66.673130846589,6373.967490415492,8,0.08088256541924665,0.08088256541924665,5696.892091164652,5710.272464490791,5454.812862720322,5462.589808240673,5450.751852441676,58.02731200706761
p1_bf16roll,1,1e327776d6f6a0a9,7009,47.80693490008979,7106.251613296916,8,0.06387151935843205,0.06387151935843205,6610.804412180705,6626.820444020173,6436.325581584493,6453.791201832976,6437.465229269582,49.2774094136137
p1_bf16roll,1,0cb7e2d2710668af,10896,116.83887140028907,11030.858681360163,8,0.09331781358308386,0.09331781358308386,10006.266279400006,10047.453365266594,9631.269225321457,9674.187406823967,9639.772699379067,91.27471528041525
p1_bf16roll,1,455a43472b0a7965,5592,36.16178999482065,5978.955740737835,8,0.05359482708744961,0.055353394158426515,5299.784545455992,5302.142718193166,5177.932282030312,5172.485186113041,5167.209376622563,62.51362254565936
p1_bf16roll,1,71eb756ab6818cd1,14096,196.28374468149886,14671.860238133448,8,0.11416813461174852,0.11416813461174852,12405.187164613593,12444.647776276779,11704.782123766472,11733.061575577585,11691.291259036458,201.68720844919395
p1_bf16roll,1,f481eb9299cb8725,5634,71.7383696908191,5769.161031914473,8,0.10218550718649652,0.10218550718649652,5266.970048536823,5280.06380936969,5109.072448377381,5116.701726882989,5104.372133236372,64.30576357988812
p1_bf16roll,1,2ce46c456303f2fc,7877,53.61915701974811,8008.370063377399,8,0.05545467440968742,0.05545467440968742,7323.29464575621,7340.830347260904,7081.507861188915,7100.218576173733,7083.865155940071,54.98144424872045
p1_bf16roll,1,d9a51ec12ff8ef43,5865,55.054393077054144,5942.672665071,8,0.07309049101756118,0.07309049101756118,5504.250123987236,5516.024529120152,5338.915993650158,5349.800529767449,5337.705623467395,52.37930321289234
p1_bf16roll,1,da2eb616375be073,12813,119.74254311632197,12872.921079814001,8,0.0763958886403416,0.0763958886403416,11861.536913485772,11904.457103177709,11453.035255036884,11502.141172015345,11465.1211611855,78.37122074778262
p1_bf16roll,1,ca6d06614e79e452,12636,66.72812424710874,13045.906905288224,8,0.04362577054245806,0.04362577054245806,11406.98768478019,11424.17633371002,10893.584155177581,10907.138899745316,10888.969905617658,90.88283254737819
p1_bf16roll,1,ff27c5006c70296c,6841,111.97716076325781,7495.569819167329,8,0.13473061058437585,0.13473061058437585,6241.642649733428,6276.551776021869,5988.240779454274,6024.8718299800585,5991.689976205191,112.54358428155898
p1_bf16roll,1,8cc865ae2f571a28,8080,92.0640014252603,8231.882677852664,8,0.09083263066380054,0.09083263066380054,7313.093993603458,7342.47332040318,6997.388099608414,7028.533519039516,7004.235234154541,74.08365998277503
p1_bf16roll,1,6656f70a428ff6cd,8877,73.95556071564032,8954.222072380184,8,0.06846786617465207,0.06846786617465207,8350.523300932777,8372.465969314622,8122.963255405955,8144.235134764309,8125.038192881202,55.68681490354557
p1_bf16roll,1,abd086af8e1a4896,11762,75.47641892491089,11890.854537077368,8,0.0528207449512951,0.0528207449512951,10776.148391654313,10783.039239070595,10357.286975116642,10350.827037931293,10345.010739616078,69.80832148110353
p1_bf16roll,1,736ac49613ecfc6b,5114,49.91314651333392,5339.392968708458,8,0.08168760594479821,0.08168760594479821,4767.263501789007,4784.766194042879,4617.574649614986,4637.016408689485,4618.340741086544,62.737218390688156
p1_bf16roll,1,6b3071ede178e9eb,10184,71.88798256944547,10515.189759054612,8,0.05812457357846171,0.05812457357846171,9429.019977698244,9446.320932160335,9106.337511972633,9121.876694764833,9105.74184975319,71.46717116430021
p1_bf16roll,1,4841ad88733bc94f,9575,87.27490569010794,9695.250148174317,8,0.07439873052043335,0.07439873052043335,8940.602795387125,8971.930259509749,8666.498700965616,8702.200730624696,8674.333961981712,73.64474472821065
p1_bf16roll,1,d3e91dd05f3b32f5,7157,66.87527701921681,7775.080254627851,8,0.0761138000167078,0.0761138000167078,6732.5221412926385,6750.59351890996,6543.688852747147,6560.448530807827,6543.228149915631,79.84691792429749
p1_bf16roll,1,67f66710aa123fe3,9083,59.042336648611254,9196.409498524743,8,0.05613177137800454,0.05613177137800454,8188.197397759193,8211.915639935647,7815.3917047500645,7845.0868593744835,7823.005929617163,54.402512117385896
p1_bf16roll,1,9158f90755c7f94c,9267,38.30678961323821,9517.49974769316,8,0.038830788854705256,0.04073452054213328,8424.27068840139,8423.999850426891,8075.475934233544,8063.428057706814,8061.1828432556385,67.05981866332525
p1_bf16roll,1,fce558cd509903a5,14461,92.45275691904556,14663.651377788274,8,0.050991245884122266,0.050991245884122266,12674.489034787983,12713.64893087668,11948.480523064582,11998.711516327809,11961.067546071197,93.53266129731871
p1_bf16roll,1,426e4fb51c6f582e,14517,154.34815830714635,14721.763679484422,8,0.08664494414485754,0.08664494414485754,12713.921924667246,12739.459229585644,11984.303018947992,11995.68535349638,11973.690397972085,127.53934173682102
p1_bf16roll,1,b296a7e525a713c0,9653,101.13066775379568,9832.698538417448,8,0.08501441315435523,0.08501441315435523,8923.464301104937,8947.182728196061,8615.206021500602,8633.482820414612,8611.548777079322,95.98391082730892
p1_bf16roll,1,dc51ef68c894fb40,11547,98.02961292188957,11748.64032426046,8,0.06996242646420711,0.06996242646420711,10356.231165802463,10374.79750921628,9860.155779277793,9867.741890875357,9852.093481691474,90.58591777236975
p1_bf16roll,1,bcaf43994d9dd885,11677,105.26094466399573,11810.969385793525,8,0.07517236369138154,0.07517236369138154,10772.126108116667,10812.199796457193,10403.116930313832,10449.070548542106,10414.061254644472,81.96549961599383
p1_bf16roll,1,3321afe37c8559cc,15945,81.89753839615958,16078.728382483006,8,0.04167019021139483,0.04167019021139483,14772.012845246178,14796.930316286776,14260.464931312266,14283.551816966525,14261.106458655076,74.6309752956886
p1_bf16roll,1,dcaf35f38ec644a4,16221,110.29839062874885,16315.803632826168,8,0.05439761105481636,0.05439761105481636,15037.805571310695,15064.597178987613,14543.97728099925,14563.14273063537,14540.908391579698,81.05945242786711
p1_bf16roll,1,ba6979d3be222e06,16384,147.46636323749152,16650.31757748552,8,0.07200506017455632,0.07200506017455632,13860.306052983893,13906.646306340828,12849.058131512,12894.994076879218,12854.250269431881,137.9771607712153
p1_bf16roll,1,fe7cc6879767d340,10217,46.18527977435931,10356.069428089204,8,0.03566664730622908,0.03566664730622908,9497.077149748053,9504.638901660814,9180.156235951476,9182.761747384096,9172.960648528398,54.542116935714084
p1_bf16roll,1,0f7647f084d34d5b,16384,183.04273874712953,16969.267207035853,8,0.08937633727887184,0.08937633727887184,13889.763547470251,13941.557373918726,12887.006303012458,12935.540813394062,12893.306044085213,162.98471922991052
p1_bf16roll,1,cb683035aab86eeb,16384,135.93679257777634,16640.66787875063,8,0.06637538700086731,0.06637538700086731,13630.920461614225,13685.541652172553,12533.792128733816,12601.671908270091,12553.544445494425,128.9370243964178
p1_bf16roll,1,72547604f449acb9,8663,46.494471812401116,8756.184953379025,8,0.043733519741465,0.043733519741465,8195.546401344287,8213.288134334178,7982.827499097511,8004.855252379892,7986.6269621342435,46.12766243113609
p1_bf16roll,1,34c71e1727101cc8,16384,148.32842030405052,16602.145621795404,8,0.07242598647658721,0.07242598647658721,13490.251247215861,13497.523957147943,12361.9989441981,12346.117481789823,12338.76776497979,132.4601884024683
p1_bf16roll,1,27b3e2994f758ce0,11077,79.35995929414509,11252.046894638568,8,0.059328566420612,0.059328566420612,10283.82822014472,10306.375093082994,9946.471635596685,9967.655592175357,9945.89230366045,73.06310994442381
p1_bf16roll,1,a7fd4c917ebc2160,11593,150.11105977614426,11935.119245356167,8,0.10279298879241713,0.10487575291422693,10507.574824849944,10555.256897958543,10061.716313563627,10109.052974279704,10066.74273501951,141.52154741977182
p1_bf16roll,1,fc32920848ab659f,15752,129.48504615906108,15993.786173249578,8,0.06605958183335353,0.06605958183335353,12711.89380943203,12745.900632888344,11566.020812556184,11599.558887050202,11567.716293624793,123.70511945462584
p1_bf16roll,1,48fb2090c6d2e4cf,15774,58.65748723740268,16242.399501728747,8,0.02909753823300358,0.02909753823300358,14476.704915212855,14483.95116416991,13951.10139311882,13952.041547264263,13941.442155669196,99.78966205724214
p1_bf16roll,2,2fae66b0ba2983f1,4211,40.214755111377535,4679.701918284201,8,0.07136726432780607,0.07228948858830514,3964.581382985408,3975.518049271269,3858.8932165363603,3869.9602503728033,3858.8875188993425,59.12066991281057
p1_bf16roll,2,f5f15642891ea362,5434,59.08590005511488,5508.545535480846,8,0.08995633607283621,0.08995633607283621,5078.639679019737,5102.5612708982135,4928.8995452962,4954.836536579582,4935.017368326292,47.665170956401546
p1_bf16roll,2,970bb403a7fd3a77,6091,53.757336023518896,6124.86263955089,8,0.07918528249914214,0.07981541007540255,5848.494362536527,5863.749081711684,5745.532001071304,5759.097010522488,5746.451326462564,40.300640851850176
p1_bf16roll,2,2a45b7bb30253b63,6243,52.40594308773141,6299.753777709915,8,0.0721714381168897,0.0721714381168897,5864.04333929691,5873.388975625869,5699.8228930784735,5701.534601511973,5694.95399989348,40.91890983745131
p1_bf16roll,2,4d8f6ca567a330dc,5487,59.217738554691856,11941.204899983637,8,0.094945416240803,0.0981735946447223,5176.785895554583,5196.304912390175,5041.211517774681,5065.366872981344,5044.870068526218,146.19083939891925
p1_bf16roll,2,9eedc2225ee1490d,6035,75.99694119524379,6077.323482767798,8,0.10023046415340181,0.10023046415340181,5657.461609339521,5668.743173561204,5495.67419067425,5495.241785175896,5486.7611449918295,53.80605465693026
p1_bf16roll,2,27e33786379dc030,10306,36.397652864930976,10562.248124600043,8,0.03579810307696772,0.03579810307696772,9726.03528919817,9732.120928288565,9474.897108316081,9476.128454866152,9468.086126638951,60.26953651664533
p1_bf16roll,2,7f21e785a7d71f10,5194,39.82550612043963,5271.579685300152,8,0.06215473781375461,0.06215473781375461,4924.215070102342,4933.529460325873,4810.2601320618705,4816.614001476735,4807.664315134389,38.83539602707718
p1_bf16roll,2,89d03f3df1da2832,7466,63.77017888100731,7570.761478879278,8,0.07626612822453041,0.07626612822453041,7035.627342734485,7056.412996142265,6857.283421238584,6879.201570175095,6861.711918144012,56.36707972386816
p1_bf16roll,2,e65744215827db26,5224,38.01804462544964,5287.235589539636,8,0.0598573829254325,0.0598573829254325,4993.58296989917,5003.63381844013,4893.440925261077,4902.3456127864165,4892.564883448384,33.88045759602135
p1_bf16roll,2,f2bba7d90b6152fb,5908,49.05722589182787,6230.630016349083,8,0.0660004177761975,0.0660004177761975,5610.226638288405,5626.857233583132,5477.070079787667,5494.743823007845,5480.272029269328,56.139757640459436
p1_bf16roll,2,c9fa10d583a35abd,5991,55.053502132745734,6063.951488807112,8,0.07529411875728773,0.07529411875728773,5638.717719502588,5649.0694035611305,5487.9388196121445,5491.927600909673,5482.564686554979,45.793750449680466
p1_bf16roll,2,67630dd9cbb3d2ca,6424,64.52700823582077,6804.157746935586,8,0.08129769466870032,0.08129769466870032,5945.127613496954,5959.711479432286,5743.314800523281,5754.1139384236385,5739.797310451917,71.14651388032397
p1_bf16roll,2,8d7997709584376d,8446,64.81522124146045,8662.48952673045,8,0.06464730024023213,0.06464730024023213,7842.355822829479,7864.854329414163,7581.38287829806,7605.649831717847,7584.967594874519,70.44265509196359
p1_bf16roll,2,9ac34819f43b11c2,8004,77.35125517697995,8084.330801020331,8,0.07980214981125087,0.08124521296147562,7304.291694497738,7321.197460735663,7016.315252839251,7027.182011905515,7012.976696953685,62.439038609049355
p1_bf16roll,2,eb258989a4dcdcd5,8710,73.34832873455426,8898.104729730247,8,0.06527889871674188,0.06527889871674188,8094.575587997212,8108.44076698361,7833.566851442306,7842.1863907115385,7829.01969473296,75.11059817612023
p1_bf16roll,2,4228f4aac82fa7a5,12471,87.44514421949302,12725.926537013656,8,0.060691169336608564,0.060691169336608564,11165.099714350332,11171.784127008963,10621.871639941433,10615.43880987418,10605.072155677377,109.3384475155252
p1_bf16roll,2,4de8cb8bfb471f72,8606,77.84015712908356,8725.757343231979,8,0.07422170965570726,0.07422170965570726,8047.30820166408,8070.2933497335,7806.675635853194,7828.872712048827,7808.786388156299,65.32825567797296
p1_bf16roll,2,e79cf5bd0a3532af,11736,83.84807906513093,11980.954253060248,8,0.05971554322805134,0.05971554322805134,10484.090081398675,10516.655782644877,9961.368830627274,9998.291836952838,9968.096944668796,94.53605715513935
p1_bf16roll,2,f9716e6a947d7245,9859,76.81656145348084,9927.331165431806,8,0.06257268111874498,0.06257268111874498,9184.145271454912,9207.546117346339,8894.829409101367,8918.728551440063,8898.637481072463,55.21256327111518
p1_bf16roll,2,f4d699288a598010,9085,80.53859325323492,9186.547104288937,8,0.0725311389718385,0.0725311389718385,8185.209226248075,8204.52681823765,7812.165140039342,7825.046238677422,7810.888012764762,62.73058376651893
p1_bf16roll,2,e3bb9be6d5b6982d,10863,74.78961996540693,11019.835138265727,8,0.055229628353414495,0.055229628353414495,10053.723227521463,10052.561150511012,9713.336956667652,9692.061857824292,9692.26692754115,77.28800589026183
p1_bf16roll,2,bead642c3ee7004b,12875,156.66006595001298,13293.170684577182,8,0.098434904997354,0.098434904997354,11227.590258653347,11299.21595128394,10534.094151692774,10624.502217830748,10559.970289194214,146.74702975797734
p1_bf16roll,2,662baf451a954b0a,13267,78.5394062537001,13485.998823453026,8,0.05244489519757449,0.05281712205288318,11896.704356692759,11912.914538977971,11342.345314115386,11353.214190290217,11336.341534600715,85.93173838201089
p1_bf16roll,2,3ecdc9bea24ebd1b,13019,90.27171072391783,13193.590670287032,8,0.054194958834714535,0.054194958834714535,11501.91969887776,11513.729133763016,10884.68434471455,10884.298184030444,10872.470943253382,88.828393330898
p1_bf16roll,2,42b63cf263a3a39b,9591,56.13728740421137,9786.275648355793,8,0.048717013055856254,0.048717013055856254,8938.239152836619,8950.79405598059,8664.03146242585,8672.829693711148,8659.407942729504,69.3239197908211
p1_bf16roll,2,77a21c1e151d9700,15385,145.38331384194953,15766.26071526732,8,0.07683493236143801,0.07683493236143801,13623.275967998234,13638.41526466707,12906.25177368667,12899.79713422772,12886.269138381385,153.3385476131976
p1_bf16roll,2,1cc5adb5831a4913,4193,37.81262561139207,4350.62811067498,8,0.061819473087134896,0.08825399432033645,3916.2632047568522,3923.371450998239,3797.301258487856,3802.210898355707,3793.8819620642157,50.06001192529391
p1_bf16roll,2,4b6a45e9c26d50f9,5897,48.84971059144383,5967.529504442704,8,0.06578154214215465,0.06578154214215465,5522.265375563486,5529.217414017869,5359.702332699732,5358.707422454644,5353.014331640707,41.8033502633178
p1_bf16roll,2,0cd8035770aff9fe,15522,73.41775281299792,15798.677667603288,8,0.037361774302498124,0.037361774302498124,13120.25238862216,13129.985312369985,12186.551260130716,12188.51559502336,12175.184721397109,101.75370418210223
p1_bf16roll,2,35b5fa3bcdd7d5e3,9264,44.38840890576248,9397.069842712095,8,0.040458354853516024,0.04866250022716316,8697.943565406165,8709.01241005246,8457.837084230872,8469.74163121608,8458.066236396586,48.626272717115306
p1_bf16roll,2,a870b1bcae7340fb,5888,42.4891861278659,5997.403669115314,8,0.06155294182874546,0.06409369805590653,5553.155391358997,5569.082883597706,5399.489967975425,5417.062885173533,5401.116286120466,43.20000362008719
p1_bf16roll,2,50b9f38c20479c8e,7060,74.37702785610169,7276.504329600568,8,0.08359689711538043,0.08359689711538043,6587.668804009746,6605.889237902778,6396.667980631371,6411.328213511537,6396.226871271515,71.43849763892834
p1_bf16roll,2,84e19d010948b14a,13120,93.47585054654459,13395.060975317974,8,0.07570950051613572,0.07570950051613572,11540.198775778044,11555.152437972796,10891.376779921577,10898.556874355078,10881.588775654835,111.76871205353025
p1_bf16roll,2,362cdd3783618ea4,4987,27.451703340505908,5142.422694133089,8,0.046417369544341586,0.048002633009739365,4681.143976471076,4687.607830109435,4545.171008633103,4550.46973543029,4541.967383878248,44.141188581394076
p1_bf16roll,2,ec80a868c9f9a20a,14611,108.60633478096389,14876.77173776176,8,0.057584477461652725,0.057584477461652725,13420.310046802622,13452.805146773742,12917.660373712079,12950.878769932562,12921.243557600723,99.35547128676251
p1_bf16roll,2,0412abc1b7be50d3,13231,129.6439035200529,13496.60893376936,8,0.07791561343850058,0.07791561343850058,11696.992491008403,11748.26917868094,11055.046793898464,11119.09714877931,11070.76107086042,121.78576186974857
p1_bf16roll,2,e8ee1a08f35fb51c,7381,46.89802213655797,7496.466426950412,8,0.046582133485913085,0.050419985135958606,6834.974706004825,6852.090068328689,6595.119098027426,6616.106595675607,6598.663264979002,48.97904758539484
p1_bf16roll,2,3f5e3f21e9562467,15562,162.17700300527866,16231.328203119658,8,0.0835498483711318,0.0835498483711318,13476.20332957619,13534.587622508025,12631.46716159151,12702.090495198585,12648.099318093418,153.9092336920722
p1_bf16roll,2,434e04d54819e526,4895,29.589119109468825,5076.2568531218185,8,0.050645137929125505,0.059302548561157936,4691.65263885891,4699.2188799273445,4598.261618186151,4604.851039565279,4596.163297204925,47.190912391942064
p1_bf16roll,2,6e1ee6b1f6a53152,16018,68.05406187819975,16576.07140049272,8,0.033757797293141184,0.033757797293141184,14840.189120617495,14878.251873857858,14319.256951747333,14374.064450642323,14337.670850994878,74.0025167748655
p1_bf16roll,2,d90dd7eaaa6dd65b,5446,56.4230734900294,5552.827007198496,8,0.07933207393342939,0.07933207393342939,5169.063650852806,5183.456082971363,5051.176966239084,5063.296223195758,5050.387973491254,51.980030003707775
p1_bf16roll,2,32e4e0b4ffd0d9b8,16384,106.73038973661251,16759.40315640964,8,0.05211444811358029,0.05211444811358029,14530.39881945167,14579.868579953445,13746.10193682006,13810.753433372316,13763.5914128651,126.94197379256217
p1_bf16roll,2,45d63d2ef4ba9cdd,16384,104.01715505807366,17349.208708996346,8,0.05078962649320004,0.05078962649320004,14065.221960332192,14052.669997720224,13164.387731373827,13119.48473885809,13127.43096722712,136.9000544611392
p1_bf16roll,2,7b132ace4887a811,10471,51.48186196085952,10645.51244597302,8,0.040562103373280325,0.040628296983608994,9694.139991198032,9705.789087083685,9355.800692911022,9363.695877093884,9352.186527249307,58.16604172248328
p1_bf16roll,2,9fcc1df976e51933,11970,78.06507137773887,12189.432367438503,8,0.057493922146502174,0.057493922146502174,10984.19027744362,10982.274898154712,10581.106668153441,10563.913393542658,10562.133527408652,85.13210773127547
p1_bf16roll,2,2ed8eedd8ebf1be0,16384,72.97583236644098,16618.021082821826,8,0.03563273064767622,0.03563273064767622,15188.037375586564,15222.486029390204,14677.867777677382,14722.983293810175,14689.630483115898,82.55567511174225
p1_bf16roll,2,581b849027c098d7,15520,158.36123390898257,16211.950761583787,8,0.08171711914223168,0.08171711914223168,13540.947627635496,13628.632054218722,12714.285564601123,12834.954062475317,12756.410482366126,166.79832834015457
p1_bf16roll,2,30b912b14cb0eb3d,11177,69.15374912513465,11463.8455953471,8,0.04983966346703457,0.04983966346703457,10223.023867271046,10240.441176921464,9826.565350659987,9840.644403685283,9823.613523599823,82.5219892416266
p1_bf16roll,2,9cf17731014d90f6,14148,112.12311752325436,14425.108241744341,8,0.06362913023885847,0.06362913023885847,12845.358425328744,12882.939916522926,12282.95826697518,12322.696447615213,12289.503494115606,99.42864871715993
p1_bf16roll,2,5b7e180d8ad7d993,6497,54.24652716605078,6616.544626032648,8,0.06790524808233091,0.07124823191326148,5884.380888684648,5880.344503966227,5632.675596649477,5612.75075329884,5615.805602959105,59.85267591501183
p1_bf16roll,2,0d2ed1715767cbcb,11262,134.98695518825954,11480.685966163841,8,0.0988912017402471,0.0988912017402471,10168.579979139187,10211.713149302113,9707.428641958944,9750.019386373238,9713.887429285973,105.73968741919244
p1_bf16roll,2,2659698a1f5a9cad,4851,60.86586785489138,4867.44201153562,8,0.10620185350072671,0.10620185350072671,4489.758794737055,4507.882518980918,4338.632851648681,4357.991432596215,4342.764106895094,39.25489495978747
p1_bf16roll,2,f601bd02c61484c3,5822,45.220211295210014,5908.949433343866,8,0.06552340498969145,0.06552340498969145,5500.867217768231,5508.005431855987,5364.7003817895165,5362.596457974841,5357.868574651126,40.79557993980643
p1_bf16roll,2,00493f86c449568b,7777,85.38032892807058,7924.5175243631265,8,0.08944697448694755,0.08944697448694755,7064.485236707886,7089.1187610539855,6760.813425763513,6783.609234504017,6762.397543604556,76.60058205794333
p1_bf16roll,2,b6989830e1b196af,5841,40.01969428702063,5987.026841058075,8,0.05590750088319679,0.05590750088319679,5463.565460241661,5474.393242830447,5295.793667483601,5302.899168939286,5291.9388931479025,44.604594836379725
p1_bf16roll,2,990f341ae13546b7,6972,40.560826211533545,7101.362705857826,8,0.046286537651119466,0.046286537651119466,6571.143766809845,6577.815858324062,6397.185434181949,6398.928972797826,6391.547420310482,48.45356694046978
p1_bf16roll,2,688ad46be6c59352,7753,104.31094874544829,8299.359921023424,8,0.11900082121004948,0.11900082121004948,7169.607885010324,7210.778404084567,6928.52102693961,6976.795272280293,6939.567100006205,96.24868526965557
p1_bf16roll,2,c8b3c743dcfef202,13247,101.78490899312263,13608.555659970925,8,0.05921751204141315,0.05921751204141315,11696.395301796381,11724.92171830234,11062.312837102343,11092.741610913437,11063.960618800595,117.09437288230251
p1_bf16roll,2,ec0b2fb81fcd3a18,11123,75.35072053497447,11247.4981956134,8,0.05147405487137044,0.05147405487137044,10368.16892152215,10402.593551518803,10045.764398815341,10088.967116959824,10057.490439164734,61.824548636413276
p1_bf16roll,2,cf232aeba58282c4,13763,155.86149548749884,13881.588294499854,8,0.09040146653283707,0.09040146653283707,12309.844017476506,12350.02613141528,11704.009835526056,11738.650347543087,11706.024406298086,115.19607117045086
p1_bf16roll,2,5c391670a5dd639d,14529,106.70354277219184,14665.46350210559,8,0.060984669548978576,0.060984669548978576,13165.099396467742,13194.955102260992,12621.6368418528,12649.176403062227,12624.63092751446,87.8511630105564
p1_bf16roll,2,ff525c33749eef47,13349,96.58348907384357,13652.503120085385,8,0.061733198843345494,0.06617081021207596,12380.824630077963,12411.460692722798,11956.05897031919,11990.338571033813,11960.621116374923,97.52243654733618
p1_bf16roll,2,ff0b5ebd967bad5a,16384,136.43868111648274,16547.16775199888,8,0.0666204497639076,0.0666204497639076,14129.485120340612,14138.322534631374,13239.989394044991,13226.043312614336,13218.931212475609,107.77670306279938
p1_bf16roll,3,ad7c774feb334d82,2753,23.53115738054855,2960.915288885948,8,0.05569628752013604,0.06179082052123777,2609.4337592410384,2610.7746859822514,2549.2824846545786,2544.3557980395803,2543.161065010611,36.91474809946451
p1_bf16roll,3,c7d1e0d2586726e7,3423,60.49059288714929,3439.574374219229,8,0.14672463921437018,0.14672463921437018,3200.4008896890346,3212.3588899318747,3109.0411592615833,3115.9259285382586,3107.159124582181,39.07919804368691
p1_bf16roll,3,e27c2a5d5a12577e,3670,45.25039776316271,3956.936244778668,8,0.09875511362191391,0.09913543601010538,3489.25236668222,3503.9760829286924,3411.6103288318745,3428.0220957512547,3413.6702989706155,53.200675202575795
p1_bf16roll,3,27d22580b576a090,5397,35.958618918947224,5494.095350051617,8,0.04967407263503816,0.04967407263503816,5042.689050631869,5051.052649363698,4886.018225414479,4891.140807750762,4882.019359960556,38.25259959320327
p1_bf16roll,3,de80b74e6580f0c4,5216,60.0121818713559,5229.719843941354,8,0.09290740221233115,0.09290740221233115,4924.453012423028,4933.95402166551,4806.507466634344,4809.447240158047,4803.38609431731,39.05375021519541
p1_bf16roll,3,aa1abfec04ea3af5,5400,46.5749083540658,5556.855556413804,8,0.06573041177764737,0.06573041177764737,4993.72092145946,5012.643404097535,4816.345243895598,4840.496856187046,4820.970015116943,56.37061736085775
p1_bf16roll,3,acd11eeb93abc946,5276,53.808151971975725,5314.114585642745,8,0.08076868422142001,0.08076868422142001,4988.79706063455,5007.369336643223,4865.391779432062,4885.150946622371,4868.789814595073,38.09892121284004
p1_bf16roll,3,4c460ba9c5172103,6371,31.903558852694083,6600.41293466336,8,0.03982867950837243,0.04361279303573795,5867.415702595499,5886.489524899969,5654.205446247108,5678.514779075881,5658.936598418393,56.25348049892321
p1_bf16roll,3,45a6b9f45df60ea2,6996,97.62381985153024,7079.996104445821,8,0.117959500014067,0.117959500014067,6491.064923069301,6519.758665847907,6264.741906945417,6295.871256528702,6270.726658253152,77.19295095875239
p1_bf16roll,3,00429d8e0ac5b8ed,6823,43.1811456239746,6933.422613823503,8,0.06287014792551145,0.06287014792551145,6421.7603774736535,6427.692875914438,6245.127579116793,6247.680772267155,6241.023497328489,50.944593638795155
p1_bf16roll,3,037a989210893980,8677,88.24406835847489,8780.72993970511,8,0.07731478843615093,0.07731478843615093,7962.610647226244,7982.652223749509,7672.2257888982585,7687.331352926629,7671.029706821866,64.99118860965018
p1_bf16roll,3,fac24c009a21f1cc,8734,77.14489118924791,8865.793733195964,8,0.08062880996528154,0.08062880996528154,8169.1125522535185,8177.5691589784,7935.388880817316,7931.40186623529,7924.931356398775,62.7971253718799
p1_bf16roll,3,34187546e12c97ea,6043,46.44083524438238,6190.654448224722,8,0.06146504791370985,0.06146504791370985,5615.372683701356,5632.5247567181195,5427.546955697599,5448.570984960446,5432.698627740306,42.03124621478132
p1_bf16roll,3,446c4c0ea5b34787,7107,36.015115876432425,7316.511903315379,8,0.04334991149003846,0.04442929707810815,6595.221019149853,6597.58974507851,6374.435891675732,6369.334258084189,6364.31193285483,53.18546365197808
p1_bf16roll,3,db82ba2847e728cd,9935,86.83093611037961,10006.659182812477,8,0.07628917221103088,0.07628917221103088,9209.026307048778,9245.20704399058,8886.612696952248,8932.980742578533,8900.270912115002,60.07445910612792
p1_bf16roll,3,7d9e35515417b9df,4231,45.47136107219591,4431.7048646441435,8,0.08744874049847429,0.08744874049847429,3974.344499003456,3997.956989757611,3858.617835555472,3888.8897890049443,3865.696414247225,57.42501526324196
p1_bf16roll,3,d4609de7dc695034,8719,66.86669926804066,8844.505948000726,8,0.06852034822295909,0.06852034822295909,8243.148451292898,8265.870508065562,8037.338618811584,8062.4200130505005,8042.001155134531,54.85407934728551
p1_bf16roll,3,263f52ed8e993a1f,8216,64.97943105624535,8297.162150127924,8,0.06054374614740006,0.06251649779015626,7605.99730748004,7620.822992146378,7340.622560105108,7351.764184876467,7337.995834804029,54.27795449391562
p1_bf16roll,3,9ab7ab4c554f6e46,8039,35.719617484143875,8281.71615792958,8,0.03990134446457709,0.04740101272231635,7372.500816996822,7374.230282833723,7097.807331588154,7093.838507835288,7088.906413628127,61.62114270438421
p1_bf16roll,3,3444026cf9c35c8f,7076,75.56035011160229,7204.0221557373825,8,0.08657061248183884,0.08657061248183884,6409.9619341186135,6433.642390027784,6131.707441471238,6155.786219460695,6133.216026473747,68.10776652448396
p1_bf16roll,3,814a533dda530be8,8732,57.48669704716818,8891.230104249371,8,0.05464095487199895,0.05694295742718712,8168.954332726988,8185.152267417904,7927.99879568874,7944.760564181206,7927.113556401233,65.81989697268467
p1_bf16roll,3,972060c5e910357b,10255,50.57753635810764,10472.86675242461,8,0.03855012446778884,0.03904319509589173,9552.744380870916,9568.974675675501,9239.944003779492,9252.567244915372,9237.879601095265,59.47854194658822
p1_bf16roll,3,1245be069c5c81a8,8371,44.67060655061398,8486.307109928399,8,0.04201307037223151,0.04201307037223151,7884.933044949914,7879.897300138491,7672.531361869533,7655.452990151094,7657.59792688056,52.271170582597385
p1_bf16roll,3,03f9a6bfe3ecc206,12120,86.74793635518671,12177.458409582798,8,0.05511337033358345,0.05511337033358345,11112.00873618991,11134.537390486097,10684.066789787332,10706.432192535915,10687.27317367793,59.896811723852636
p1_bf16roll,3,9451cb6ee7954a74,11273,108.26626421793439,11447.606818527935,8,0.0771513542459688,0.0771513542459688,10086.068542534571,10102.356706438304,9598.955913375486,9605.311952636479,9588.849124486638,100.0264234374325
p1_bf16roll,3,af3b635fd6c3714e,10698,106.82049128480784,10988.67514647847,8,0.08117366605046589,0.08117366605046589,9514.917533126445,9537.793045884835,9038.241723152249,9051.95812025684,9030.402668363076,114.99364782167221
p1_bf16roll,3,3e887ed65b8468d1,11486,44.09501112482785,11619.467851547568,8,0.031245639418986074,0.031245639418986074,10742.496682016315,10752.510933039846,10432.807149294025,10439.634516839624,10429.632246604197,48.41923189600205
p1_bf16roll,3,b8c31a3d6730016c,7078,79.01815464768741,7180.5866095062265,8,0.08586331705259098,0.08586331705259098,6536.302097827823,6549.744825000675,6313.864404842827,6318.089234318691,6307.523034506306,67.85141572883947
p1_bf16roll,3,c49d5aec471d1e1f,11870,35.73307403806213,12053.594482425804,8,0.022068668334361316,0.023532390497940744,10984.301267987392,10992.680436965304,10609.575408646037,10616.694246786621,10604.681301961427,60.348839015349
p1_bf16roll,3,6568a5b5b7e215ca,12646,69.37460192215892,12726.483552261465,8,0.04522832644067783,0.04522832644067783,11691.933426024523,11704.532680198925,11275.436672242458,11281.741082230625,11269.564942502782,61.092773561254205
p1_bf16roll,3,dcbc30ae596dceeb,8791,74.53717255479096,8915.07515782204,8,0.07571764309541722,0.07571764309541722,8034.9542849810105,8064.003338489667,7707.6638769904,7740.696690911809,7714.500335312862,65.14019434784026
p1_bf16roll,3,d460f03e9cb4948b,7345,46.225311238594124,7559.449753980632,8,0.056743255724764075,0.056743255724764075,6985.293233141811,6989.695050584813,6830.590751223643,6827.098130326514,6819.934195442072,67.32749599471552
p1_bf16roll,3,cb802232b16e5998,7709,57.355806417723514,7846.684252460968,8,0.06172314034975453,0.06172314034975453,7078.391732021246,7094.972860748295,6816.34346559344,6832.702658521848,6817.686614559323,51.70423929349837
p1_bf16roll,3,02d5926b3363d15b,4603,51.93755649055859,4681.019558927192,8,0.09429013492437623,0.09632384613747992,4296.09577099298,4305.962421735964,4170.088523235231,4178.312727656649,4168.195953542357,47.73754250983256
p1_bf16roll,3,b330a2535c1e154b,4116,51.53092687949555,4155.813094954916,8,0.10136778566559165,0.10136778566559165,3899.240909658852,3910.734386772879,3812.112296567385,3819.4827058900637,3810.4191003368824,37.061349684126036
p1_bf16roll,3,c1e20c5adb39e610,13605,103.09002176475593,13725.398927419827,8,0.060309938305161764,0.060309938305161764,12347.641520365047,12364.39861781133,11847.609285355746,11852.40681189059,11838.252929461549,84.65925665325487
p1_bf16roll,3,4909c72f38b43192,2682,42.20761153399917,2814.3064462085104,8,0.1264499967928752,0.1264499967928752,2543.8014071859066,2559.5566195096185,2487.725671568456,2505.1137156263885,2491.009067842775,40.6573653347012
p1_bf16roll,3,9b06ced1a276b9e2,8074,51.30179699820389,8188.080666738163,8,0.04942510297556417,0.04942510297556417,7482.394191761443,7489.147586963091,7233.5835685258135,7232.977617171204,7226.30099546121,53.23920333859377
p1_bf16roll,3,f83d5a05a25e5f7e,16384,131.0979356133789,16656.416895118342,8,0.06401266387371995,0.06401266387371995,13677.889872105745,13697.251002667988,12636.666860383826,12641.51403901969,12623.687801378323,131.01989587589617
p1_bf16roll,3,4adba9789a2ce8e7,12779,97.18851176074722,13052.317699303909,8,0.06065656710705558,0.06065656710705558,11724.45690267376,11751.903625177023,11283.563289852753,11310.493431310973,11284.57741248114,96.96267229910066
p1_bf16roll,3,aab335b0140b8af2,16075,82.21992534855775,16221.67184434185,8,0.040899908607391955,0.040899908607391955,14511.972446899374,14528.04270216641,13864.793104047281,13873.378600472975,13859.420683204982,76.31724808518416
p1_bf16roll,3,077ee65c40e11b58,8688,61.382811595708745,8958.40080322955,8,0.05548381990735951,0.05669625896229952,8143.427548857975,8170.73803805565,7894.6552678402295,7927.033330652877,7900.298041022781,69.75522940747551
p1_bf16roll,3,2aa3502d2be2cd75,8637,85.32526927704802,8706.542109227887,8,0.07716723388058605,0.07716723388058605,7905.092781182186,7935.681770866305,7598.619467615902,7630.417697309251,7605.910665187626,59.97171469921658
p1_bf16roll,3,4da5e68305efaedc,11443,113.01631818258684,12235.789659465363,8,0.0791139898900104,0.0791139898900104,10321.24971669169,10356.646489748298,9856.519702233934,9893.606023060696,9862.155766159114,117.6105314545408
p1_bf16roll,3,313fe0060260cc45,10794,85.20863469077943,10975.911006283932,8,0.06406904862930157,0.06406904862930157,9783.38880000666,9801.782161967392,9365.505560759322,9377.675127214065,9360.493218922971,85.24609899342288
p1_bf16roll,3,0430314372ebf657,15697,122.03474834070549,15917.320683693346,8,0.06204453528879783,0.06204453528879783,12917.804153344494,12947.863571155085,11823.693354861392,11848.357628946957,11820.884880750982,119.15343190765059
p1_bf16roll,3,5fc86a80e7dafcb1,16384,143.3536057861752,16604.83701486719,8,0.06999687782528069,0.06999687782528069,13616.71172324468,13639.961376522919,12506.497508063088,12521.017955705425,12498.210721984868,127.98738114503556
p1_bf16roll,3,9d200114e0b76664,16384,100.11919062655446,16684.658080810885,8,0.048886323548122335,0.048886323548122335,14172.428865570744,14188.772837996747,13271.79827947721,13280.441746742725,13262.683427412667,115.52199507917284
p1_bf16roll,3,05348464681da4f4,16384,221.557107222867,16660.319435819467,8,0.10818218126116566,0.10818218126116566,14256.564084891033,14292.300136368296,13396.188026500404,13408.724406031773,13379.969474922085,185.52080595315041
p1_bf16roll,3,1bb32316c10505de,15104,106.61598448340344,15312.72222928227,8,0.05640296064804143,0.05640296064804143,13441.495859476287,13478.344671641435,12753.385983403477,12792.709719142853,12760.556471662676,101.69012144916593
p1_bf16roll,3,77946df4085a642b,13285,80.07599015232944,14749.417133600246,8,0.04762878398236697,0.04762878398236697,12176.506264579783,12209.470671928897,11709.699471407577,11747.441019428006,11715.850631389145,123.64387800185011
p1_bf16roll,3,9d80cfdfb6dba47c,3106,32.90764980357051,3149.198625981223,8,0.08304129196384288,0.08705850575364169,2960.491045582283,2970.053064278534,2897.8162164528876,2907.6886046261993,2897.984784730742,30.64104513358574
p1_bf16roll,3,10ba73108f39ddb6,3989,32.64917977866843,4036.655736289657,8,0.06511723762801921,0.06573452093326024,3842.6105722572743,3850.4109024973604,3775.655979192481,3782.9400708675494,3774.9094939045685,30.702536593398438
p1_bf16roll,3,cf788b21471562d8,7939,59.46635869700178,8125.972253054863,8,0.06393548095141606,0.06503600574206954,7054.150081324326,7078.381506439712,6683.834524525575,6710.947729708263,6688.143742944444,71.55589537235845
p1_bf16roll,3,c617fe1398e107a2,4902,81.22897220484231,4923.253396303606,8,0.13605777359787807,0.13605777359787807,4657.298772476342,4676.794460477535,4557.505127696491,4573.258560823455,4558.409230738642,53.15674531184915
p1_bf16roll,3,9930dc9ba94d539f,7288,60.11897161749875,7359.418716014053,8,0.06517404700903538,0.06517404700903538,6740.853050300837,6760.380472085715,6509.848163391487,6529.566781007414,6513.2073759082505,48.49149807020593
p1_bf16roll,3,34d5cbe0380dc953,7044,39.14040212360387,7113.6710499671935,8,0.04413358837167644,0.04571083426880665,6718.054776448169,6726.2792572335375,6573.072566680793,6578.1744967838695,6570.180402772398,37.292632087466
p1_bf16roll,3,df5e9596c6b1a55e,7845,60.793567543089544,7956.5531938812555,8,0.05858524266049919,0.05858524266049919,7204.461211720882,7226.023754638063,6942.587259264093,6965.49935558416,6947.080112867763,53.79082896048776
p1_bf16roll,3,86cc3a91107e1981,9216,79.8730932103711,9619.811091230447,8,0.07046760860835355,0.07046760860835355,8468.225542780367,8494.480588169696,8156.552261558878,8185.234812306185,8158.47198647846,102.79916899785525
p1_bf16roll,3,51ff47b5f4263dce,11663,99.44346628156731,12013.502034589246,8,0.07160944825959185,0.07310002552408675,10682.700340297619,10703.64174314848,10272.45985221743,10284.541756742325,10264.999181506257,114.2528205104737
p1_bf16roll,3,9aa258a0ae868588,13170,99.62018707267822,13490.729271999051,8,0.06038170676961599,0.06038170676961599,11617.481669585286,11614.091926879315,10991.537631099904,10962.28990030425,10962.202657189031,123.44616168638625
p1_bf16roll,3,a763c21f506969d1,14338,110.92810804185945,14534.261999134123,8,0.063199048266073,0.063199048266073,13008.190932724016,13020.27574248716,12457.824741097776,12451.836190375112,12439.266546029248,104.15012945091667
p1_bf16roll,3,bb9337010ca2ae21,15158,139.674442428773,15351.010590265072,8,0.07297307848874254,0.07297307848874254,13527.739436993446,13575.741594620202,12842.955189586446,12898.413378443178,12855.264832480152,116.2314816409984
p1_bf16roll,3,d72cb46fd08c4d94,15929,108.38340592147651,16055.478084538445,8,0.054600912303452015,0.054600912303452015,14764.848188257141,14789.234822832095,14265.485693776727,14285.753894726757,14262.533332267418,89.11744988175083
p1_bf16roll,4,4019b4e7c9d755ed,4176,34.877349204054184,4241.0606329389975,8,0.05999777240887282,0.06891626246930696,3885.0895803520575,3890.102256562546,3765.959583414323,3765.3061988578847,3760.9700444532928,34.901730294883116
p1_bf16roll,4,143dd8da3c7ff54a,8852,68.85035909673842,9291.921993699527,8,0.07170983740263182,0.07170983740263182,8179.360763333514,8213.427790249463,7887.801634878629,7931.4988609973225,7897.281637272292,98.55122445639346
p1_bf16roll,4,f501ce283e820ee8,4955,47.78256683631009,5116.755431617323,8,0.07872571858227714,0.08201074031168706,4674.969297148595,4680.547773559627,4555.822966423163,4554.717656188203,4549.051785959618,52.01286750440544
p1_bf16roll,4,295e27d92b2a8bed,5317,53.82108542698477,5430.550598963586,8,0.08138003109788727,0.08138003109788727,5039.306334785118,5052.487927829467,4922.463783324638,4933.4609753710865,4920.380303258452,50.52991356147939
p1_bf16roll,4,b23edee74ed9bdd7,5573,41.02012777105451,5637.233569086772,8,0.061679663751307165,0.061679663751307165,5207.11663898143,5219.484306171752,5039.977108515635,5053.5618797692505,5041.249530056359,36.68902652340638
p1_bf16roll,4,e4420bdafa4b64cf,7825,70.2056778583765,8006.036797267217,8,0.07556007333256497,0.07556007333256497,7318.74225929513,7340.529793960201,7103.030476638507,7124.155734413462,7103.96018511008,68.60192662198047
p1_bf16roll,4,e4a293bcd827e21b,5348,70.34076032892436,6743.207646396074,8,0.1059343114525985,0.1059343114525985,4964.73712397191,4984.968652906938,4799.925102107994,4819.993986241737,4799.880741683723,102.88679468398695
p1_bf16roll,4,6d422356ce950eed,7919,110.12054731073925,8103.107096550206,8,0.11422368372808873,0.11422368372808873,7350.501544407656,7381.552320316307,7105.306988745227,7136.943498619961,7109.098742420996,94.83980627614687
p1_bf16roll,4,7304e006f5a97857,11584,113.45339370557198,11874.837065617721,8,0.07959534531664827,0.07959534531664827,10375.380255707543,10399.806441434632,9879.544015748155,9900.531657041814,9876.958733411026,115.80687785878953
p1_bf16roll,4,5ffb9cdf360064dd,7033,103.86792041884672,7136.575924539396,8,0.11748619536702967,0.11748619536702967,6439.11410047931,6461.715896410496,6190.870130428699,6208.285922837779,6188.242503681682,82.66675106213732
p1_bf16roll,4,f9e5b11d79f0a9c4,9103,57.443054514518806,9283.856776618577,8,0.04900256486662655,0.04900256486662655,8219.319837421059,8240.68985613493,7844.578831493958,7868.7185513572895,7846.163140682898,68.36220652254465
p1_bf16roll,4,f9fb0325896dfe3c,7308,67.87385267487406,7433.204748076079,8,0.07530721885457664,0.07530721885457664,6793.8282758393025,6806.511911080857,6572.504826370114,6580.418222530002,6568.00260820678,65.96467720008589
p1_bf16roll,4,76ea4df933ac09b5,7625,52.820328182939654,7688.722561692218,8,0.05849984363339491,0.05849984363339491,7253.3932636873515,7275.839281977806,7084.37525102753,7110.765250737881,7090.233892297868,42.76041694058966
p1_bf16roll,4,026587a5c66db6d5,8950,42.03743514108343,9056.060022689771,8,0.04095025800241194,0.04095025800241194,8516.377809289426,8524.966116615742,8330.153036014406,8335.43695103842,8325.959417321455,43.8807568773812
p1_bf16roll,4,32b7c898a191e14a,10155,115.06650574847967,10260.94791170726,8,0.09173733874194802,0.09173733874194802,9460.370402147402,9498.768585198624,9163.337693556465,9204.939418768048,9170.40546042764,85.30931279653954
p1_bf16roll,4,6481566e7f273709,8638,67.9770714981982,8800.486704825393,8,0.06108109710557848,0.06108109710557848,8029.346533982081,8043.34736396747,7770.954292967232,7779.607860286236,7764.989932907976,72.19142667210923
p1_bf16roll,4,7dcdb90455d5497b,9297,74.5091548008219,9422.805355876228,8,0.06578087765957806,0.06578087765957806,8645.780778730656,8657.978054924399,8372.392389216115,8376.685618386606,8366.898288819848,67.63744719756158
p1_bf16roll,4,7a31b9c7d6081d06,3114,43.76117962245839,3174.643557854247,8,0.11191944129368518,0.11191944129368518,2957.5639538825385,2962.069364626648,2891.311387348032,2890.2373022946467,2885.05330113043,42.564748026689955
p1_bf16roll,4,ea4063cbadcd4df3,8740,44.100368110349194,8827.293424458852,8,0.0407251950695352,0.0407251950695352,8299.840432406469,8313.474523440542,8097.322944546424,8113.156707722681,8098.745515352178,41.43583465630794
p1_bf16roll,4,2ea0dee5ae78080f,12409,94.52133162484334,12552.606485428665,8,0.062456326131069384,0.062456326131069384,11259.044744188775,11268.400719547579,10795.607058357182,10789.067829070924,10781.29909320406,86.05756779698729
p1_bf16roll,4,e82fceeee94520a4,15362,110.79126613622691,15627.798225071341,8,0.05743552373275984,0.05743552373275984,12749.077697962195,12789.420796669629,11714.32923547861,11760.503246952998,11722.331548310927,118.35713340834751
p1_bf16roll,4,6b9723a0efc41413,9293,74.24701159807012,9447.419956579493,8,0.06566302075392427,0.06566302075392427,8816.709486529337,8837.291037044432,8608.583227218956,8625.796063467764,8607.341677227065,68.46719309141997
p1_bf16roll,4,71e6436e9a6a602c,10471,88.64172832979581,10941.102050119684,8,0.06549282603708684,0.06549282603708684,9462.456552581461,9481.117378506791,9054.623841426052,9068.669831865702,9048.737398725962,110.55964891784782
p1_bf16roll,4,31f74060c354c333,9949,43.43892393776067,10124.816884246828,8,0.03719155786447684,0.03719155786447684,9321.857507543875,9332.925681226487,9056.637693748286,9066.024866363461,9054.052355854223,57.02948370038909
p1_bf16roll,4,5246176158051cef,10383,125.31928011444077,10530.786560870476,8,0.09628099477811217,0.09628099477811217,9162.686234129114,9175.833720600953,8666.339101381403,8660.444826451312,8649.510555323508,104.88509770799928
p1_bf16roll,4,2e8b64220e427df0,10540,106.49168447344326,10812.2896605795,8,0.0791253094438077,0.0791253094438077,9636.66250102672,9671.370300618504,9256.392049279359,9294.412399637866,9263.938100733201,102.15133088043908
p1_bf16roll,4,ebb69336cc39bc1c,5115,36.81618414224622,5466.257893839937,8,0.056884196189020214,0.056884196189020214,4846.731099456416,4857.978896864375,4729.373689028114,4742.932625443458,4731.3537125527455,51.18932985506603
p1_bf16roll,4,7738e58c1232b1de,12256,75.41991450161538,12732.187772064091,8,0.04864698352578575,0.048686637937181004,11299.922442032037,11314.838879931844,10887.379122331266,10895.758755280754,10881.750818895,83.11335984505922
p1_bf16roll,4,dcffc41133a8b8c8,11557,68.5277902156264,11673.376405052946,8,0.045965062544283564,0.045965062544283564,10588.397642569631,10610.506156200963,10183.032335356264,10205.561790592754,10185.366966307189,62.414841499544906
p1_bf16roll,4,e75e4855d2c88cbe,5358,85.37287799771134,5438.630456437293,8,0.13422538520543537,0.13422538520543537,4932.064872606694,4958.871364367738,4747.830913045471,4774.58008445237,4750.852150073813,63.49175386305518
p1_bf16roll,4,c84be27c31e69fbe,7040,63.68521664524195,7118.006771048051,8,0.07325465501981929,0.07325465501981929,6628.846917211755,6653.587551344198,6452.19450783337,6481.761467060438,6458.81595343703,48.41936093374224
p1_bf16roll,4,bab3a2bb1727a9a3,6221,39.743243494727686,6470.547905653906,8,0.05219646711759188,0.05433941210785953,5870.865701614184,5882.8321446773525,5712.833797385303,5726.24967321377,5713.087989688454,54.83442899877103
p1_bf16roll,4,b6a23ded8f594acc,5238,73.80712455677605,5325.33449317424,8,0.10891517745917581,0.10891517745917581,4760.028119694269,4772.727097645425,4556.175370879495,4559.55710985815,4548.716675477033,61.20579453245597
p1_bf16roll,4,28aeaa91ee90419c,14194,145.44348708177932,14493.119472224045,8,0.08262521943215101,0.08262521943215101,11896.617898669114,11933.796070911418,10993.53412022514,11026.351084753464,10991.706541803625,144.02228086758444
p1_bf16roll,4,e8bce099d31a4c47,9345,81.04157149122199,9440.772364786222,8,0.07579927997218364,0.07579927997218364,8769.3512466131,8793.984765813342,8516.50761647884,8541.91396437156,8520.392091690204,67.36363262249074
p1_bf16roll,4,e00b7fcc8763bcc8,13019,92.26596519705636,13204.907109894759,8,0.05777182562088187,0.05777182562088187,11594.9574280158,11632.79398868514,11014.044415835288,11060.315326307042,11025.722148908835,88.122286766057
p1_bf16roll,4,e54af7a484d5856a,5673,71.11245150968203,5746.343322255258,8,0.09731972089082729,0.09731972089082729,5324.617086814309,5347.310010802716,5171.093288385953,5194.453759358032,5174.02957270234,53.75107430369355
p1_bf16roll,4,775dfa2d4c9de117,13497,104.29458747686397,13681.839700945242,8,0.06010422004074906,0.06010422004074906,12509.633020173611,12542.83112480397,12088.22085980001,12123.567456368077,12093.472406438621,84.96458902009621
p1_bf16roll,4,b57ec5e0680b4d59,15891,75.32456859795224,16097.570553798547,8,0.03708547577033258,0.03708547577033258,14523.93574498371,14541.631487427285,13954.497072718772,13970.529673989919,13951.52804305988,85.49050025826772
p1_bf16roll,4,7f6d6e6681e1b777,9850,106.38414856394115,10020.532382088377,8,0.08645955818602799,0.08645955818602799,8685.560555505239,8697.664150423874,8222.191696034006,8219.826440171755,8209.252893286335,91.76295256612357
p1_bf16roll,4,f403bca943b1df83,15632,143.77266564027587,15849.27861177637,8,0.07343928952823303,0.07343928952823303,12945.44652878705,13004.000634886197,11900.186859951682,11974.647922512953,11921.632080554707,126.35611579309077
p1_bf16roll,4,1a78882d9f5742eb,6305,69.60290990822949,6444.790132900924,8,0.09344156488641427,0.09344156488641427,5787.632007690331,5807.9490562885985,5570.350691782997,5591.561149468192,5572.966213098268,63.737754778909455
p1_bf16roll,4,a986f5fab8aafa52,16384,136.90800562593597,16716.682229653812,8,0.06684961212203905,0.06684961212203905,14078.466091692062,14090.33140949985,13173.821020506006,13162.06410686359,13149.705993984084,146.12221109809897
p1_bf16roll,4,3e58cb266627fc00,4361,62.7980816824475,4440.711433452467,8,0.1117247783958764,0.1117247783958764,4092.7533216506476,4105.858853018711,3980.323807725185,3988.2685855524487,3976.726637469137,55.00147598583615
p1_bf16roll,4,798a751aa11e4521,16384,191.73920263978926,17040.579926200924,8,0.0936226575389596,0.0936226575389596,14148.093288866889,14168.968932051961,13261.862613221165,13259.853843083494,13239.330847723144,190.48331696149387
p1_bf16roll,4,4910ba6181871c2d,7378,56.63765990474211,7530.852484390383,8,0.0649176960192724,0.0649176960192724,6803.004769309875,6812.531920444188,6568.389727749971,6571.159926903354,6563.033416380355,56.48503436164819
p1_bf16roll,4,40decb9f3a4226c5,10261,128.16860003302787,10323.61706858729,8,0.10576865997518117,0.10576865997518117,9280.35443044803,9325.898195484948,8870.832159864502,8923.54156391321,8884.2404946801,88.9785043883218
p1_bf16roll,4,f4a571c91c24e306,16288,126.36505756637132,16582.561123901032,8,0.062038968249752,0.062038968249752,13964.10523177516,14033.378543277267,13018.911348117847,13112.678129478547,13049.579537449674,127.33960187546776
p1_bf16roll,4,7a141082e0dc0350,15485,93.03184613258767,16271.909242624828,8,0.04866967226063118,0.04866967226063118,13516.498597627371,13556.992375372256,12692.434220634432,12742.841206327997,12701.15251860927,137.65921401717083
p1_bf16roll,4,cb2d03a9a84cda3f,16195,116.6879082984812,16486.378122985334,8,0.05779922548738814,0.05779922548738814,13378.287103417619,13411.448263483739,12269.6054037365,12301.64611750437,12270.832865806604,126.79109532773936
p1_bf16roll,4,0b22400762b81c98,8264,62.91863903140522,8386.312504875197,8,0.062416039335889684,0.062416039335889684,7603.388122370698,7609.612380902271,7329.924568010875,7324.764254355399,7318.159095970246,65.55093303035578
p1_bf16roll,4,f219990c8af65eea,12028,121.3422753360025,12196.926204329875,8,0.08819179172458905,0.08819179172458905,10633.992706050218,10667.284657114391,10053.245391621256,10081.035681532367,10052.180013344198,102.5373041089792
p1_bf16roll,4,bbc82c4b70651365,16384,171.02255708482608,16706.797655229184,8,0.08350710795157532,0.08350710795157532,14580.997900718892,14653.1073083277,13838.791073506327,13927.226225384313,13865.57824889546,145.04720559285343
p1_bf16roll,4,b8001377348e8f55,4507,47.19209665423395,4573.039277600496,8,0.08007412518488048,0.08007412518488048,4263.060669409231,4278.324332598349,4151.971277259593,4168.2494880654185,4154.264012062389,38.22073037974773
p1_bf16roll,4,7c5c907ca1ccc060,7984,59.05239533878521,8037.0784758647205,8,0.0657587464859757,0.0657587464859757,7518.718280481292,7533.604957377597,7315.891093227186,7330.071223499624,7316.756845022233,45.950329330495286
p1_bf16roll,4,79cbdd805cf0dc70,8314,60.45742753400197,8437.635020130838,8,0.05874106026471265,0.05874106026471265,7639.208308685676,7654.604287099786,7355.009819011703,7367.772895834967,7352.991284223797,60.403704447013766
p1_bf16roll,4,478c3fa5c6b7c9e3,10383,71.41977459569131,10616.883899693436,8,0.05979089826004197,0.05979089826004197,9707.772314088026,9726.831573569016,9418.742628502063,9433.269555823048,9413.322240495676,84.65226679738242
p1_bf16roll,4,2b9bee95d887469a,16384,81.10182256858991,16691.014934414197,8,0.0396004993010694,0.0396004993010694,13706.822275692919,13707.543897585107,12667.562393883456,12650.346724238603,12646.733985499997,105.98142060084011
p1_bf16roll,4,2e8050ae9d2eedbf,6524,51.16345860444182,6562.825866541022,8,0.061025494305363095,0.061025494305363095,6103.231188206005,6113.836837045888,5924.472603183149,5930.588082038243,5921.902498728445,38.023377241700956
p1_bf16roll,4,aa79b89c717bc701,7871,74.05489488864805,8015.585251380267,8,0.07936380882513248,0.07936380882513248,7235.151104592433,7254.549372694866,6962.993428600287,6981.659929772735,6962.9234114258725,72.28786269320598
p1_bf16roll,4,2591fe3c0f332164,6975,35.67308113943119,7264.384508613519,8,0.03889692310309162,0.0395189623598044,6598.01137528648,6602.949036453581,6429.853026191946,6431.631151429072,6423.794975176268,58.8851902438311
p1_bf16roll,4,3137a3597894c277,16384,135.2497691869635,16679.077128996316,8,0.06603992636082201,0.06603992636082201,14148.19248059243,14191.08320743396,13266.711661853176,13313.978642515227,13274.443924183408,131.4322747838286
p1_bf16roll,4,ae1bd5c0a0fbf37f,6218,51.39809691668636,6298.440318155325,8,0.0688628536878298,0.0688628536878298,5820.929217266332,5837.776078203248,5646.363892949725,5663.4371917826775,5647.512153356963,45.324713141397595
p1_bf16roll,4,42e4b3e9f7abd3c9,13628,60.18743802582777,13917.247991212811,8,0.03321880340699429,0.034789068027240966,12655.102659719216,12671.150467428643,12246.929544587063,12260.497146069018,12245.17047275091,76.72892243118488
p1_bf16roll,5,d7944a5d9eeebbb0,2683,38.076918889947976,2716.1724947660764,8,0.11136760538446121,0.11136760538446121,2559.6647852986794,2570.8052991791205,2509.3763760888323,2518.1247818018546,2509.15189674617,29.924196737751632
p1_bf16roll,5,e595c0955af3c965,4586,65.65493688362332,4633.915022179904,8,0.11362541109725746,0.11362541109725746,4315.994565886923,4330.737798499092,4205.318401403112,4217.538933104365,4204.82228139146,50.092391548295694
p1_bf16roll,5,b7ad68f75ce696ea,8025,81.53480635971107,8195.678055027589,8,0.0859902616529398,0.0859902616529398,6996.0701020985,7024.940913624354,6571.589763063616,6604.650943712703,6578.013629984804,75.00934755713718
p1_bf16roll,5,ebe9651fa6b3c163,4524,26.384490825567056,4585.4782840387925,8,0.04537816938588299,0.0554576751432343,4278.995933731396,4287.933373469226,4169.967528234968,4181.206493355631,4170.68289795088,28.019701967921577
p1_bf16roll,5,89f04dddfd7bfd47,4864,71.71063965779203,4932.518181669714,8,0.11938161962761623,0.11938161962761623,4496.625767522047,4511.1183353343995,4345.232685391042,4355.270631085546,4342.465212718895,52.8211639231043
p1_bf16roll,5,3ed70988f00d4eec,8284,61.45656195902789,8559.224916011137,8,0.06644480435324328,0.06644480435324328,7463.7029893616955,7474.503416456431,7129.230975915306,7131.340582666113,7120.734083284541,79.57651067847772
p1_bf16roll,5,530df6acafa7e28f,5763,43.11231259066494,6051.600614182806,8,0.057289798325473984,0.057289798325473984,5405.654805371139,5420.504702928418,5250.556054016822,5265.535375399,5250.913884738843,61.2943112881407
p1_bf16roll,5,aed1c9562effab81,5417,37.16202507390595,5514.975009131561,8,0.05510032055005938,0.05510032055005938,5048.033491893682,5064.0789687321285,4877.638786537876,4898.750235022797,4881.316688846971,37.47079588789646
p1_bf16roll,5,39a21c90e13b1f17,6202,72.42539060079787,6312.41969074957,8,0.09121750637319039,0.09941258578628,5752.487399603336,5774.708837338165,5556.764813792076,5580.510675274882,5558.569140700186,62.751197579110915
p1_bf16roll,5,bb9eb555e964335d,7325,24.176730180913424,7608.675448443602,8,0.027254735777326844,0.02852229306532622,6790.549694307423,6790.780070356433,6552.720958227283,6544.476199270903,6541.316673093203,55.630457720112425
p1_bf16roll,5,b3f9e1952810530c,6370,82.28972751103399,6463.729567893831,8,0.10817547938953925,0.10817547938953925,5910.804558041606,5931.372913179077,5720.136221893766,5738.806484318944,5721.414480230505,68.6595312886207
p1_bf16roll,5,0f6aaf195ea4908d,7941,53.21035425382781,8132.193544062508,8,0.05845146443954419,0.05845146443954419,7331.244641991159,7336.746888220312,7076.431778213166,7074.878342298745,7066.222913696859,68.95758708909008
p1_bf16roll,5,cf0823eeef3eb1d2,7163,74.72999212700587,7233.546741934402,8,0.08274290084166859,0.08274290084166859,6773.940842645833,6790.644411931769,6608.339122788506,6623.201707288601,6608.1239804833385,59.73017963396581
p1_bf16roll,5,27ea67bf7ad07265,9291,54.3466235701017,9371.069620253089,8,0.0449534036244217,0.0449534036244217,8469.608169054045,8480.184860393498,8124.759353455713,8128.124853527059,8118.906764937588,48.37319072454722
p1_bf16roll,5,d05ebe3e10999553,7866,47.20069637794478,7987.478509378559,8,0.04846033990736988,0.04846033990736988,7236.878258645289,7246.172762336581,6972.659168057309,6977.898517118221,6967.6029227984245,51.69353925180312
p1_bf16roll,5,d9e2c804a022c62c,8606,58.129270869279516,8754.681124227061,8,0.05554555478093466,0.05554555478093466,8058.157906334292,8070.4649496393085,7822.358610271101,7828.2564273028165,7816.7478687421535,60.05741597631344
p1_bf16roll,5,cc94be23999c90cc,9539,87.25177475087742,9622.862965326338,8,0.0790492200614022,0.0790492200614022,8949.875199700176,8963.466517435947,8694.672234996851,8700.207954237996,8688.14612595262,70.87377458737497
p1_bf16roll,5,50582b3973d03d17,11589,55.279682126641276,11682.743234575206,8,0.0387034199376199,0.0387034199376199,10535.301650994108,10555.859201427691,10102.19934105812,10126.422986984724,10108.426079604156,49.502734784267105
p1_bf16roll,5,5ab600f2723d8877,8623,49.909508488187136,8805.095142901131,8,0.0448259922070513,0.0448259922070513,7754.760664377883,7755.943713735119,7398.692793598578,7388.382485002279,7385.864508448423,64.49166071501362
p1_bf16roll,5,ad2b833a9d64fe6f,6973,47.28834404394961,7236.540923647277,8,0.05411720467118475,0.05411720467118475,6585.704205011663,6595.914362571364,6424.185071085632,6430.629041088865,6422.024943349459,51.837124659194146
p1_bf16roll,5,84c0726099855fe6,8872,58.89598232323155,8955.862699718586,8,0.052571797306526336,0.052571797306526336,8125.2405204304305,8131.678644316328,7810.881461109224,7804.231938209112,7799.112880297073,52.28592377259321
p1_bf16roll,5,75f1d41858810811,8555,28.668572786214774,8808.746136699949,8,0.026746003152191153,0.026746003152191153,7933.876268411976,7948.1949572026915,7662.593167693778,7679.685044411112,7663.463439333169,59.31251873629204
p1_bf16roll,5,4723cb5cca04ebf2,9494,74.84504958039574,9588.186931827222,8,0.06436382574866635,0.06436382574866635,8758.49406726005,8777.386030955568,8450.143851271801,8464.905444930224,8449.734494858689,58.245250064505726
p1_bf16roll,5,bf6ebf2062aa7b96,9533,43.963741272762555,9636.431939141126,8,0.036884551438659,0.036884551438659,8788.365746035719,8811.096817732612,8464.337327203953,8495.283813525788,8473.816717980819,42.93262663909795
p1_bf16roll,5,5897ab0c60b3c66c,10656,78.61916474359859,10839.765435062163,8,0.05990450107781606,0.05990450107781606,9635.98651194671,9654.87007234228,9203.11835243735,9223.087006896078,9202.983128145677,85.07500249771164
p1_bf16roll,5,6e3edee9d8591474,13668,67.99117690338142,13906.453750429722,8,0.03888800888984925,0.03888800888984925,12497.615195636543,12520.8452279801,11998.89350080601,12026.745579206858,12002.083053241522,79.49099328196638
p1_bf16roll,5,2ed96e5254d65be0,5496,57.99731782049715,5549.4460131088545,8,0.08457191699000326,0.08457191699000326,5139.088616173367,5153.630961425872,4987.464648507641,4997.5860999998,4986.323145922767,41.96947879927163
p1_bf16roll,5,231ca4451191f73f,12551,115.68873813525141,12642.57482562624,8,0.07567497934301304,0.07567497934301304,10937.63032568247,10950.274400341514,10274.880183967423,10270.175251791743,10260.895916116468,86.13555402425017
p1_bf16roll,5,fde947746712fe17,13195,71.33741413382711,13459.314935294791,8,0.043300507525217885,0.043300507525217885,11849.126295482134,11862.203225974483,11288.814643144266,11295.432250097198,11280.297833896218,91.4418054650099
p1_bf16roll,5,a61aaa1c7cf87fc3,7054,40.28601911901023,7272.147261375768,8,0.04551106531088006,0.04551106531088006,6476.981296751224,6483.886300078627,6223.061793207121,6226.73459023794,6216.70330817678,63.340743200322564
p1_bf16roll,5,2305d4642d364dbf,9276,60.955131780900864,9496.319949742376,8,0.05317031200855746,0.05665527680516827,8206.086916478267,8212.041265860847,7771.393103036591,7771.9364379996805,7761.088549529373,84.84807958449522
p1_bf16roll,5,50904ef7926696f2,6607,58.85362733606528,6716.240217391247,8,0.07589714088309421,0.07589714088309421,5953.651915678958,5962.1009815025145,5683.390163422433,5686.3544563978985,5676.368259705017,57.60399847847306
p1_bf16roll,5,31175706a54692fa,14779,99.80240844445697,14870.54985195892,8,0.055344028499797485,0.055344028499797485,13717.643275639619,13744.561264769121,13279.31252352171,13304.455932362576,13282.726139725597,74.07035240407866
p1_bf16roll,5,14256dc5e0d7986b,7009,54.478335197305725,7114.437166519699,8,0.06183412720880255,0.06183412720880255,6543.141723284807,6539.498706640061,6349.542635572348,6332.925309679937,6333.651047181116,58.142726912209625
p1_bf16roll,5,de87ca7a97de5c36,5864,49.78281376139014,6007.072498455803,8,0.07121512636552596,0.07121512636552596,5433.0380453605885,5457.0877625285675,5244.277721222967,5276.391438583987,5252.415746907593,50.98381328158331
p1_bf16roll,5,3886ae01d264c7d5,5968,48.57094645473454,6068.769505958899,8,0.061494460113442215,0.061494460113442215,5527.571431175867,5545.537974210365,5337.553285846137,5360.646593864196,5341.973979459368,48.69420439902264
p1_bf16roll,5,00371503d34f09ad,6304,62.840646830029705,6435.392197100747,8,0.08213233342621466,0.08213233342621466,5867.15828964596,5882.5952894382235,5684.735583057959,5699.192318391394,5685.020956237878,59.96080096471025
p1_bf16roll,5,9d6e921d0d92462e,11657,73.43383512369057,11991.2126488617,8,0.056082881070109905,0.056082881070109905,10338.972346280469,10343.169881420621,9804.872288161288,9795.507124270542,9788.821016125332,97.67752088529551
p1_bf16roll,5,51fa30c5ae24eb7b,15975,175.53628031271674,16330.079476899276,8,0.08866033102551132,0.08866033102551132,13725.931823732937,13775.990817819993,12806.146667571255,12853.771205057366,12811.311738146445,162.3304465085831
p1_bf16roll,5,5db999c5e3d3a5e3,4258,28.993171283095677,4338.947520085785,8,0.05155150004489087,0.06720746655614897,4096.329150494132,4103.619530368326,4023.0547966635895,4029.8319035464333,4022.4938656599516,33.546027366765315
p1_bf16roll,5,a833775ae58ca959,5099,74.58508312542631,5186.881656137686,8,0.11526022727880463,0.11526022727880463,4726.63908790253,4741.2124260581,4572.464634535111,4581.481983740889,4569.353074600365,59.53878888667901
p1_bf16roll,5,877ff37ad75b5258,4528,90.96520782273168,4569.549993167844,8,0.16935043099785216,0.16935043099785216,4196.138430396757,4225.2318188286845,4054.5495061245847,4085.236669315039,4060.4463725123424,63.115186012465216
p1_bf16roll,5,89e0ce8c3d061081,14686,69.02087510926809,14817.405469132762,8,0.03813653247575545,0.03813653247575545,13479.648352736254,13505.021763195087,12965.195001263795,12992.965434349713,12971.069714490484,65.86197254375061
p1_bf16roll,5,e967d3f596378e84,11238,73.15711177396366,11377.769793937694,8,0.0529408960507617,0.0529408960507617,10387.4652260026,10419.455896291396,10028.241400181407,10070.872216212527,10039.358951525755,68.41605877365014
p1_bf16roll,5,1709d4d894f9a22c,14443,104.04458230074025,14603.522397504636,8,0.058130912320570466,0.058130912320570466,12761.23735149578,12774.179425706516,12078.15023671342,12077.186479284275,12065.820585698497,94.49073098857535
p1_bf16roll,5,4adb2b344ec69199,7475,67.28055593976816,7714.011509547792,8,0.07189958965833784,0.07189958965833784,6929.976826416582,6943.176639455047,6698.238365454963,6705.495379189337,6694.333164419833,69.14221521567936
p1_bf16roll,5,a408d55ce078eb28,5704,56.35844191385241,6049.458680949721,8,0.08165899219142789,0.09629141665572782,5108.6803522014125,5128.691509603292,4866.143849643731,4888.673605533495,4868.92274136879,78.6836091727603
p1_bf16roll,5,3bc4421beb1a9cf7,2892,28.252237979597574,2918.3878685836958,8,0.07802099522282799,0.07802099522282799,2772.7649896150892,2779.916128809058,2720.161224039316,2726.727113953285,2719.565674917401,23.55994275536521
p1_bf16roll,5,d6340a3087d082c2,14465,77.02285608330655,14658.309977567062,8,0.042673133789991866,0.042673133789991866,13345.70772844723,13375.519639283535,12868.44556627745,12904.136963906938,12876.062030508567,80.03044318932108
p1_bf16roll,5,42a4354dbd5c3372,15535,152.88115297060267,15725.183189350293,8,0.07950172222178228,0.07950172222178228,13394.396230191656,13430.782844687863,12560.808796885813,12592.846614120537,12561.405257739329,129.6542362572859
p1_bf16roll,5,d4c7af731536f4d0,13761,67.3594887022254,13933.359971934979,8,0.03921589043979784,0.04288503291839435,12603.137375803031,12634.225970007494,12087.826606334402,12129.26969607595,12097.598873410649,77.20297345682532
p1_bf16roll,5,e9bff088e6569cf5,16384,162.18651427854982,16635.870930532696,8,0.07919263392507331,0.07919263392507331,13317.204759629378,13386.011453728232,12125.088290604333,12207.851946644816,12149.563225978949,141.62683480056165
p1_bf16roll,5,7c8928afbdbaa454,11010,76.54898531172412,11110.064207494237,8,0.05579066477443288,0.05579066477443288,10177.894818130133,10200.056245806969,9817.83543203631,9838.753931073985,9820.233921556799,65.2286928300407
p1_bf16roll,5,065bbd753261967f,16384,138.40448359899875,16782.545242384993,8,0.06758031425732355,0.06758031425732355,14002.91883290872,14047.20072671373,13030.750235095049,13078.259719291022,13034.853619031373,151.41586011963307
p1_bf16roll,5,784895ff218ea6de,9218,47.911174139209955,9374.153549925692,8,0.044126400073738414,0.044126400073738414,8448.849676379965,8458.318424130232,8119.257887501592,8122.4060077875965,8112.701782512181,57.16773643517691
p1_bf16roll,5,c9fbab122fb2536c,10523,49.65465692453366,10651.485750092628,8,0.03787165415813486,0.03787165415813486,9810.148515438785,9832.001364550848,9503.291014462962,9528.446403769438,9507.95277078748,52.55011904341313
p1_bf16roll,5,7300de30c658f227,9919,74.23586394131699,10061.264299822018,8,0.07392151776788045,0.0741683890275176,9428.850687084068,9444.121660203175,9228.612298164042,9239.737606702742,9226.742378791858,67.32139238616114
p1_bf16roll,5,6fbe917593a2f99f,11233,82.30306899087634,11308.022694820998,8,0.05808541719750916,0.05808541719750916,10402.646858369011,10420.24805624453,10053.356449656494,10065.073579895132,10051.415143187029,63.28058664403055
p1_bf16roll,5,dfc681de66048b41,14113,78.01187717320911,14195.366390174693,8,0.043297081770195575,0.043297081770195575,12946.125399861941,12979.019920329201,12438.352716488651,12475.734285950213,12447.779097908922,59.65832526550727
p1_bf16roll,5,49f9d8ad8add45e0,15323,138.2587797659259,15728.008310473586,8,0.07106899900050728,0.07106899900050728,13076.803262932799,13114.23374074602,12163.587521077563,12203.76056451307,12165.708828892182,160.73165098448288
p1_bf16roll,5,dd56e0e164cebc57,15793,67.50016551807562,16118.132583869272,8,0.0331037970046518,0.03382437765202265,14038.692620619939,14037.206023332155,13317.094525413648,13297.574778611764,13294.085370886265,103.48850139286657
p1_bf16roll,5,b6e8d28a5ff57dd0,16384,167.85227564095317,16637.38352854229,8,0.08195911896530925,0.08195911896530925,13873.60444200558,13941.934011827869,12868.895115294541,12950.875913363621,12892.565899371108,145.12318148767125
p1_bf16roll,5,d8ed2dcb3586404d,16384,123.92580561836047,16572.12978462401,8,0.060510647274590046,0.060510647274590046,13802.12728852166,13831.004665830395,12778.837048560184,12801.246269952762,12775.34868595449,111.84468033202711
p1_bf16roll,5,0eb00b6aa6f8562a,11216,89.19189256775736,11465.162253144672,8,0.0630579799906163,0.0630579799906163,10125.063464385059,10145.25297048176,9672.032756482395,9686.767608954731,9667.137362428495,89.21984002267925
p1_bf16roll,6,d877db90e1bf95d2,3433,29.86159818570553,3494.0500859995245,8,0.06879518914634386,0.06879518914634386,3273.3568976210045,3278.8169979513464,3204.020472749754,3206.2627367693112,3200.5703356907766,28.245140579471013
p1_bf16roll,6,909c41dd2e88e158,4815,43.0123800188535,4902.979660991761,8,0.07262780027879248,0.0727503833567829,4575.506501320088,4575.574494065202,4474.706802404276,4468.489179267279,4466.404139914332,43.44333625674558
p1_bf16roll,6,be8b0ac15fd1f8b7,6418,60.77929089621143,6492.408064915161,8,0.0772787713763025,0.0772787713763025,5968.960990570002,5987.489228263033,5777.618441345717,5797.393514140504,5780.329384584736,48.57755692938476
p1_bf16roll,6,3835f1789a3fa130,5744,43.12904957560944,5861.755415173876,8,0.0580162127473868,0.06047756515937658,5467.361055353925,5477.231337889852,5345.13425204974,5354.589590327438,5343.8341873252775,47.16241406017232
p1_bf16roll,6,117ec3ed1ac7237d,6163,49.31016861344527,7672.824430774535,8,0.06920252452365758,0.07107039625601916,5701.975273725205,5706.951011056155,5510.962314237984,5510.093428122551,5503.122004477652,99.31807407932396
p1_bf16roll,6,1ccd6056af0c6a8d,7248,45.09717691770203,7341.489474774372,8,0.05351233954357494,0.05351233954357494,6758.716926007487,6771.802084899425,6553.939700366054,6566.609606422071,6554.923630917081,40.76992629708929
p1_bf16roll,6,e262a8b059a8e5bb,6443,37.94585514574196,6570.06265792612,8,0.045696874713047134,0.05136204355945083,6064.607293456926,6082.513926509754,5894.152552097663,5917.934977204191,5899.928157742972,42.73248714202411
p1_bf16roll,6,2b6d58051c97b9c9,5969,45.786723439353885,6108.7353802737225,8,0.06004082398220781,0.06004082398220781,5665.886343068702,5676.736824165722,5533.061988379315,5539.5158949855595,5529.483993788272,47.912464685869914
p1_bf16roll,6,85050c1f3db7f9ee,7132,63.318464573773504,7200.276264453537,8,0.07195934209281962,0.07195934209281962,6471.910341701309,6494.187376576256,6190.433691583523,6216.839145690517,6196.776397422553,49.97371214631278
p1_bf16roll,6,63785f41dde27783,6097,52.26052154926827,6160.8028179173125,8,0.06702556891307221,0.06760670785724576,5707.433805270048,5712.928725147531,5547.477689178499,5546.228161996905,5540.695362437954,47.04825933667893
p1_bf16roll,6,63a5bd4478134106,8825,122.54455492136051,8980.876044466899,8,0.11355865225387513,0.11355865225387513,7927.337927118474,7966.284327530411,7547.488230896008,7592.100903967244,7555.048047645905,106.52196486913843
p1_bf16roll,6,a0f53aa1f2c0e393,7612,35.038088143570356,7775.640569116837,8,0.03254842227514719,0.03306402360789655,7022.346822857284,7029.701065976961,6775.617099329842,6780.670916444788,6772.417774270154,49.12342237386248
p1_bf16roll,6,e589a5c3397feb3b,6369,33.66713513453834,6537.8622817635805,8,0.04257229410739184,0.04742517177767812,5982.282964830573,5984.935812456766,5815.052163339375,5810.602941555346,5804.90381316138,51.82639394337553
p1_bf16roll,6,c7f40084e36ccac5,8338,88.29058412290507,8445.906749406025,8,0.08323763838228194,0.08323763838228194,7540.924024359267,7573.344046212043,7204.085318992398,7239.758546953688,7212.057364566383,69.4733461709362
p1_bf16roll,6,6cee3f23763f24ff,9633,70.6065535565049,9871.022264584935,8,0.05871869000542848,0.05871869000542848,8736.807591633939,8740.701036396196,8368.058554614032,8358.070287520053,8352.265188250904,82.9389254252381
p1_bf16roll,6,44544eb8ec2ee47c,7405,79.35866794258845,7505.715117884585,8,0.08469908124005039,0.08469908124005039,6831.782551381031,6840.005329055842,6594.760112777229,6593.439386541151,6584.740327838497,71.53004199447274
p1_bf16roll,6,9052cbf85f81928c,8556,48.40044200401559,8693.678085688527,8,0.04567789141970793,0.04567789141970793,7983.226610984671,7985.480316877842,7737.304774354086,7730.279974652058,7726.573990229518,55.416244891983304
p1_bf16roll,6,e29a543dd8e4f531,11383,66.94717279790984,11548.31212787651,8,0.0483402368386836,0.0483402368386836,10038.989627788123,10068.298178107892,9470.338560592178,9505.394644245875,9477.777131028979,69.20123584020908
p1_bf16roll,6,12137e3bd7df159e,9439,93.0693371033922,9550.057004121907,8,0.07805242089748674,0.07820185833108054,8275.623485169954,8295.210137899108,7789.070485738607,7803.375296973602,7785.836300156481,77.34807578667898
p1_bf16roll,6,63a7903e01438bd4,8892,59.2928261098494,9090.622022181622,8,0.05206225992463405,0.05206225992463405,8229.413537793247,8240.94574147525,7957.8724901938895,7963.72385046916,7952.022906009963,67.48314166556388
p1_bf16roll,6,9c84d23f84c317c4,11020,102.14293234708612,11192.640632247105,8,0.06785135526232995,0.06898094775904014,10264.308934066874,10297.854022226675,9942.723859669462,9979.594940184717,9949.457745343188,92.93690665013901
p1_bf16roll,6,c02bf7eaafe0a6d0,14083,98.98026283443325,14431.443936765307,8,0.05729491096697627,0.05729491096697627,12597.89819632802,12625.186608283288,11993.270431756304,12019.938039355944,11993.466443624224,109.73168091191404
p1_bf16roll,6,a6da6f6535bb3763,10662,64.4300221015971,10743.948637122729,8,0.04963598265671661,0.04963598265671661,9830.033663736707,9860.418527148466,9469.323672425491,9510.507142823199,9482.693678947371,50.642613946868195
p1_bf16roll,6,5e409550af1f18e6,3206,46.046065872063416,3283.275035917415,8,0.12291797218848698,0.12291797218848698,3063.5494426940263,3076.4886610488957,3001.758104704909,3014.8604657154965,3002.1879463639298,43.58152673341385
p1_bf16roll,6,03553f8689027c26,4954,55.180973415569234,5091.363936306144,8,0.09699326439780027,0.09699326439780027,4586.854850683891,4607.710616203384,4427.613072515756,4450.4864596534535,4430.772149693488,55.17043211412575
p1_bf16roll,6,a1e2ba45ee4af391,11935,105.42913927251102,12117.870601349314,8,0.06954463254862153,0.06954463254862153,10803.438537149941,10818.533434418081,10345.497427525612,10348.772517902367,10334.54140838427,100.70142684222348
p1_bf16roll,6,6b70f9c676db7c9e,12998,122.72238070846507,13370.558652396072,8,0.0761648155039967,0.0761648155039967,11282.132123690482,11301.107904547252,10577.686602741807,10585.27256701633,10564.86045887851,134.99775167293933
p1_bf16roll,6,50786ada31f3bf28,12806,93.98973413809858,12982.919407294772,8,0.05976939411672688,0.05976939411672688,11614.931599089694,11659.421634204224,11105.92026168063,11163.236123956798,11121.620394360654,89.13612951572637
p1_bf16roll,6,8d9d5c67d1b84dc5,14129,97.0193361059311,14366.39886276831,8,0.05615393650309766,0.05615393650309766,12557.763568891272,12594.562840296221,11896.89719553312,11940.794882160402,11905.681635179471,101.2577285237694
p1_bf16roll,6,f2fb7ce036e10220,3521,47.81191570252013,3588.101277407243,8,0.1078134602314108,0.1078134602314108,3314.593452588713,3326.6440779842983,3228.834882552711,3239.1534148572428,3229.2309316295646,40.21898325419804
p1_bf16roll,6,a631ef95fbb2e0ba,5405,84.34303157240599,5481.85009453575,8,0.12489277315609894,0.12489277315609894,5070.667528409794,5098.379012873669,4926.455104081323,4956.07627911476,4930.9094086474615,65.40250706049561
p1_bf16roll,6,d971d2301f98ce1a,2678,22.052168514961366,2697.479014095869,8,0.061125602029603154,0.06722538279146026,2557.6549633872437,2561.6991197071484,2500.65913219261,2504.597740930764,2500.0345128168947,17.546120685719906
p1_bf16roll,6,9d5996986ea408db,5189,70.60054031645015,5204.149639670808,8,0.11216554572686446,0.11216554572686446,4836.36361556625,4843.86425410442,4686.986063001686,4685.606460821601,4680.372510660527,47.46888500724742
p1_bf16roll,6,a3b38a8a4758e074,15987,78.91879434371299,16273.968132825226,8,0.03963494691151595,0.044938736781235694,13763.263320114685,13785.767747485117,12863.68536283656,12889.188134611963,12864.057214080283,108.24619274830056
p1_bf16roll,6,38faec14d6d4702b,8068,51.681116379524774,8185.769857564881,8,0.06005855818358134,0.06005855818358134,7535.678084200003,7555.820437769591,7299.334797930278,7322.201963320311,7301.664865266292,53.15016207131755
p1_bf16roll,6,359ae1b8b4b730d8,6052,39.05966494062678,6102.090751119587,8,0.0696667017820484,0.06971895519133584,5763.028973240731,5769.033097183002,5638.071909058974,5641.790292573857,5634.834499777355,34.333182564957724
p1_bf16roll,6,6aa9f86e445bb95c,10740,69.39108583148057,11528.388831811031,8,0.05211951636186228,0.05211951636186228,9831.76536014123,9857.030694159585,9449.28222317049,9478.063368488209,9455.23825323996,84.58260793177993
p1_bf16roll,6,2b0ce3fafa53d0ee,15630,117.0419352135288,15989.628094263124,8,0.06188180057960743,0.06188180057960743,13599.645042458282,13616.228891065399,12776.66172426764,12779.518760345623,12762.043269034048,138.12555242769005
p1_bf16roll,6,a8f050cb47503660,4623,64.87767106661539,4826.761389289262,8,0.11962535984135955,0.11962535984135955,4337.839736795118,4361.0145109241885,4207.896933738728,4236.397154535172,4214.380601324626,64.8713218093072
p1_bf16roll,6,da457a6b3430c70f,14826,164.25222257906938,15316.351907327098,8,0.09073839348060356,0.09073839348060356,12946.73562188793,12986.623710123102,12197.570209501073,12232.318827625455,12193.408052073177,179.69265949495158
p1_bf16roll,6,655164ed2a0be926,9522,75.12902262669115,9616.131909803971,8,0.06184838046289321,0.06184838046289321,8837.176559467593,8856.586923592964,8548.62353679775,8565.22247759349,8549.653364123289,58.94479022227966
p1_bf16roll,6,b8b8f61c891cdaa7,11783,80.79770113679704,11893.143432019286,8,0.06184659705591898,0.06184659705591898,10881.67089766153,10904.913271804257,10504.223529703528,10526.79195156107,10504.683873713784,69.12681177876516
p1_bf16roll,6,ae9e640323f85c82,10649,60.476870487718536,10765.204911749466,8,0.047531069159187,0.047531069159187,9848.145752951305,9859.807351048656,9517.586835956956,9526.352431968406,9515.140598448073,57.23134889843508
p1_bf16roll,6,94f14be4c3f44cf6,14667,111.39494247219838,14926.615255111761,8,0.0604994680730275,0.0604994680730275,12937.782456576391,12959.349148721374,12244.567303822732,12259.935373351535,12237.15731865522,124.75316357561881
p1_bf16roll,6,fe12e897909392fa,10108,55.860056194515046,10252.437871561835,8,0.042880394312538206,0.042880394312538206,9181.564908861646,9215.528246985657,8773.914339274563,8822.508393620361,8790.372715399393,56.06814451007151
p1_bf16roll,6,45fa2ba138f54df0,6360,46.741684117976384,6493.789947391883,8,0.059648428290839425,0.06280704728353358,5927.332754002876,5939.880905619424,5744.0308271715285,5755.284274641726,5741.675430030491,57.21619557279536
p1_bf16roll,6,dc3621cda897aa9c,13951,97.92520281180181,14186.704527142498,8,0.05896332230138242,0.05896332230138242,12507.08475484141,12529.776111432091,11923.097009530351,11942.408952475449,11921.095219776178,103.72189241208031
p1_bf16roll,6,e438432feac690b0,10134,79.96426319779216,10304.237604352376,8,0.06228538284126239,0.06228538284126239,9277.176994537298,9304.591829903267,8923.787058436254,8952.943236085079,8928.816393788593,75.86327263193806
p1_bf16roll,6,f83fefb2615fb2a6,7531,85.56119219100509,7648.515072975919,8,0.09409540610805536,0.09409540610805536,6980.362904132512,7002.548697559904,6748.424309577418,6768.244177432277,6748.626669066064,73.14478116153236
p1_bf16roll,6,4ce21f8f4cf7d90d,15991,143.5075962161303,17173.329732380254,8,0.07100376385328283,0.07100376385328283,13457.781206710995,13512.645426285027,12428.385557906298,12491.0171405166,12442.886563119875,173.70981299263252
p1_bf16roll,6,b41d9ecc23b06567,7835,64.52725662567667,8430.175614993837,8,0.06292993518683021,0.06292993518683021,7323.2641513310555,7329.265298380655,7104.75198605512,7101.557266702228,7094.080274924145,84.58518186933453
p1_bf16roll,6,50414e084a8fd51b,16318,94.99579939766664,16552.446718045918,8,0.04651785441811701,0.04651785441811701,13639.199040316931,13682.008753873666,12565.533903209975,12620.42992638507,12580.613837317725,102.19699368064188
p1_bf16roll,6,afc05094a9fa5e74,6624,44.3410139393091,6753.811631908699,8,0.05386271813856776,0.05386271813856776,6250.924705171222,6265.903238965734,6081.754977955851,6097.028364590529,6080.096863360419,52.899992506303754
p1_bf16roll,6,9c35127883ca6d1a,11469,104.01804349310103,11820.799423906552,8,0.07698933985996047,0.07698933985996047,10426.946264260121,10451.265634568172,9996.048651448353,10014.080971223008,9990.33053996747,116.41330489425599
p1_bf16roll,6,3bd3a8f81849bc4b,16384,144.8377104415201,16649.958356875657,8,0.07072153830152328,0.07072153830152328,13964.416975697146,14027.627385410911,13008.61471330111,13086.940764169425,13033.148725570041,131.59465642424283
p1_bf16roll,6,c600d754ec285b46,13978,57.79057462148351,14221.097623316376,8,0.03406577198816625,0.03406577198816625,12808.541306506539,12831.007126345796,12326.591618595417,12353.589391184933,12328.55710544076,83.91594705996283
p1_bf16roll,6,0c610a38a0dd786b,15891,151.13896612536195,17485.932537101362,8,0.07703301988932942,0.07703301988932942,13497.505004817414,13540.025215583515,12520.404450964052,12564.66161256599,12527.00928416566,155.70631541168387
p1_bf16roll,6,a0c757cb5bd176ed,11284,114.5410966513072,11480.124627617206,8,0.08106030331704751,0.08106030331704751,10110.197338462574,10120.77089217821,9630.118412843121,9623.81079204177,9613.403440233318,106.86939108450298
p1_bf16roll,6,17e608ad2f48717f,16384,142.1871769065974,16739.411433605117,8,0.06942733247392457,0.06942733247392457,14071.519438418489,14124.964272672485,13118.917047241333,13184.02346409749,13133.76995595557,147.99823119960064
p1_bf16roll,6,5b94dad4997f8c60,16384,135.33849126496517,16701.40212515577,8,0.06608324768797119,0.06608324768797119,13700.58672660745,13751.733406266043,12610.433174776443,12669.801917653787,12623.89158325845,132.81906011487743
p1_bf16roll,6,3245a0dc58185e7c,16384,156.19833650366738,16597.143499881815,8,0.0762687189959313,0.0762687189959313,14597.114473198988,14643.241007527686,13844.750413366208,13890.699387362223,13849.956584397089,132.094884720878
p1_bf16roll,6,e26338e791669ccb,15177,131.7997982397995,15376.74804969209,8,0.07029577053738409,0.07029577053738409,12792.17297914897,12843.764828594201,11868.543340176,11929.116767811121,11885.329377498509,110.59544690403287
p1_bf16roll,6,122bf11f9097e5a2,12927,44.489947702266484,13113.880579457034,8,0.02605168497938941,0.028996948900565686,11941.395812718685,11947.92427973928,11513.614088321854,11513.011088505042,11505.152799813084,67.33794152650621
p1_bf16roll,6,1faaba172ba3fc7c,16384,131.37852051387875,16783.87998852627,8,0.06414966821966711,0.06414966821966711,14055.328780643624,14104.568036689856,13134.2421467823,13192.297628478316,13144.456651928605,157.25305839903422
p1_bf16roll,7,6c05775d5a85156b,3305,22.129932648366115,3425.713404812795,8,0.05217563551625207,0.056606167233877375,3116.228952918367,3128.4351452358346,3026.5011061630717,3043.3739743044216,3029.805286808327,32.89897050023131
p1_bf16roll,7,3bd89f0eabb5ead6,4194,72.17330695247969,4338.215427946315,8,0.13481336292994456,0.13481336292994456,3899.549228752472,3925.7213387798874,3775.046967276194,3805.1650163126237,3781.246583888792,67.81956244357977
p1_bf16roll,7,5c0e637af150277e,3288,55.39797848519379,3340.9878088138007,8,0.13661537257451545,0.13661537257451545,3098.375305845793,3113.8537795503607,3017.5338914392114,3032.209902868233,3019.2855827899575,41.25494566383426
p1_bf16roll,7,e12060e3a3446ade,3783,30.598899480177693,3831.0601104429975,8,0.06395908417666954,0.06786627627925224,3555.7879315470705,3564.707703353495,3456.8865059980562,3466.1373338264207,3457.25581851367,27.441278260204243
p1_bf16roll,7,6fde11116a859b51,5542,46.76403359187654,5685.152471470457,8,0.07916924513428261,0.08272612153902034,5217.0276706472905,5230.453548144495,5083.501404902219,5096.402555872182,5082.167815529344,57.00137371039672
p1_bf16roll,7,e36eef68f13ddc82,4142,34.70716112329969,4736.13616509299,8,0.06282217236085699,0.0679675103756476,3917.777409439162,3927.160033298052,3820.572618102339,3828.520411800807,3818.68049161856,55.71921341865684
p1_bf16roll,7,5bc571d6d4359b34,7725,78.67089155137712,7794.995879542884,8,0.08460053058659131,0.08460053058659131,6869.536097330409,6885.7939513598185,6517.4204668617385,6527.104731231369,6514.511452738736,58.04430221964873
p1_bf16roll,7,24ae39c7f056603c,6464,42.413398447705795,6579.427040727458,8,0.05745634407894616,0.058922890925429836,6148.069820035351,6155.9118025471635,6014.582042070786,6017.944564363641,6010.163315288515,46.790776925395605
p1_bf16roll,7,e629977fa5ec3207,6418,95.25158353627518,7143.480063504847,8,0.12206331609599859,0.12206331609599859,5804.735581377723,5836.980793261887,5549.857283029903,5584.775626720125,5556.544316044103,100.58177809038142
p1_bf16roll,7,75dcc86aa2b97efd,6175,53.585221101627255,6339.248084150728,8,0.07008969025328193,0.07008969025328193,5641.02059248748,5648.345052517769,5411.297974784972,5408.945712159707,5400.742026186338,65.27682080674738
p1_bf16roll,7,4cfbcfe128c267cf,5615,82.89063885845445,5731.418057704022,8,0.11441510170209157,0.11441510170209157,5204.183747170906,5231.8489815943985,5034.3477204281935,5064.8135485179455,5040.050935651564,66.32785981417723
p1_bf16roll,7,747a7c49db967dba,6414,61.52237759513973,6457.372295874633,8,0.07920375715898027,0.07920375715898027,6017.175698934316,6026.54021801015,5853.7427763856285,5855.576671121346,5848.711860327256,45.110410309491584
p1_bf16roll,7,336f703cdde7ac50,6908,72.46670210895496,7452.609745336033,8,0.08296697247455707,0.08296697247455707,6257.447501915288,6266.541730910278,5986.824745063902,5985.087540666366,5976.8722292393995,83.63175076583362
p1_bf16roll,7,96e978cf9072eb67,5354,32.87625031723687,5552.667123274918,8,0.04618583490173479,0.06155239700218605,5032.36529322161,5040.810257907347,4889.708151897699,4895.9743956785605,4887.602554148785,42.91550764378152
p1_bf16roll,7,53574b9d5acb14a6,7197,66.8014935627701,7271.716672463668,8,0.07309543988283887,0.07309543988283887,6809.132080532956,6828.437488854313,6642.339296613891,6663.370667897044,6644.765039676687,52.40313672387209
p1_bf16roll,7,8b9494896a11b795,14135,104.56556542797234,14435.709043441711,8,0.06264388964851703,0.06264388964851703,11729.897981857404,11756.229943426872,10787.091743697574,10805.994587422336,10781.47000852359,123.73910781840372
p1_bf16roll,7,e8727db903e32efd,10372,132.78106654133626,10535.841923974593,8,0.10077537263967604,0.10077537263967604,9358.335861600612,9405.568615019967,8938.37370129349,8993.206200046081,8951.714247073276,107.04692243669108
p1_bf16roll,7,88e73d19adc21b49,10629,124.39730631871501,10903.152971863265,8,0.09470178844745611,0.09470178844745611,9388.944614507936,9395.274766697667,8889.465441286975,8875.19986375726,8867.417603400496,136.86647000534322
p1_bf16roll,7,fbaf0b2092cca702,8414,57.07566857738328,8517.784803823042,8,0.054155569805315065,0.05791181338811223,7744.418013666056,7750.878004859971,7457.584956768309,7455.110657086276,7449.194517979716,55.395435686311565
p1_bf16roll,7,0b84bd873a0d7633,11167,80.42818712281904,11375.63359722744,8,0.05713062178583608,0.05713062178583608,10143.466835450703,10150.36996883035,9717.30370626321,9708.917866996178,9700.615397369638,89.48531579992577
p1_bf16roll,7,39c3356be06d34cf,5299,48.8749611306577,5385.905221158212,8,0.06599328709253577,0.07400368283012179,4984.248731044731,5006.645654675472,4850.181089270122,4876.566449012036,4855.900837223553,43.676924405949094
p1_bf16roll,7,59e005f09d1a1da5,7882,80.206088841933,7979.789755119477,8,0.0834178687458639,0.0834178687458639,7262.8134507794475,7269.392958957404,7010.074352767058,7004.983633547958,6999.233207633773,67.40067359018828
p1_bf16roll,7,bba99f8a20041bf5,7865,42.44536343071806,7932.251467987089,8,0.043346359653186506,0.043346359653186506,7314.789552178669,7333.118944126618,7073.573079423137,7094.763338891009,7078.287825565387,36.97119707513376
p1_bf16roll,7,3597f1682ddb6af2,9557,62.136533619197934,9711.727145233446,8,0.05230183138525629,0.05230183138525629,8955.991008221068,8961.135806069546,8704.96711329671,8700.373859267922,8693.446078853449,68.24534633204215
p1_bf16roll,7,7af4a7e430057637,3853,41.83301366777562,3973.2559978160925,8,0.0884758366876131,0.0884758366876131,3677.9469765725235,3688.204692344194,3604.672076055307,3612.6904206955714,3602.5074491385744,43.29404475508512
p1_bf16roll,7,337e9553df19d211,6603,66.90390019484265,6716.973620345346,8,0.08774754640734325,0.08774754640734325,6165.615235333123,6184.913965569168,5981.529920240285,6002.7332657214365,5983.719195214304,59.64077691090674
p1_bf16roll,7,1d8189bb17825211,10511,66.95866202811837,10690.218829513142,8,0.05127519854933785,0.05127519854933785,9820.567634157898,9837.705583553885,9518.450652037447,9530.235101040524,9515.473329447204,59.49330391537708
p1_bf16roll,7,ed8651c9e2f1bed8,13342,86.24550610224605,13586.579849709029,8,0.050523755874187615,0.050523755874187615,12232.276322839503,12256.606021097607,11764.323240050067,11785.738165820489,11763.053935011038,89.58050512163254
p1_bf16roll,7,95f76f7bcdd071e9,11213,117.19540869303157,11392.986589195743,8,0.0854231005374304,0.08592889022973386,10210.909951279671,10240.723870847105,9788.14733813384,9816.530662498017,9789.566138479573,101.78133036032706
p1_bf16roll,7,d9f81ddf2e44c329,5174,30.226586971120355,7592.043455414092,8,0.05092865934452444,0.05092865934452444,4899.611312615688,4910.880344595574,4778.380742012424,4790.0637729108585,4777.360761049598,88.39238502215143
p1_bf16roll,7,6a9f6ffd0d137630,11510,65.53579102615028,11622.290449795644,8,0.045832377045580616,0.045832377045580616,10643.462585104873,10653.017826104024,10267.816367693691,10272.350976960279,10261.38198936134,64.1721425301334
p1_bf16roll,7,9eef905f2dd248bd,4768,36.962194316264366,4938.770657955408,8,0.06574993190415472,0.06669307954452526,4504.360991962104,4516.180191264697,4391.961901872657,4403.653561090529,4392.12085626422,45.74192472627233
p1_bf16roll,7,6d0a7c2185b1a933,11433,78.05664765104581,11612.938142447952,8,0.05647573122803409,0.05647573122803409,10296.597102284382,10322.893765073257,9819.237870906678,9846.375858077437,9821.523757783343,76.051661789484
p1_bf16roll,7,3916e38fdbfc4994,4721,30.044811175801065,4987.294160150869,8,0.047517121951050185,0.047517121951050185,4482.5493969627105,4500.9719395259235,4374.734420721007,4400.918852770747,4381.158004259907,53.28303653050557
p1_bf16roll,7,dff94ef5356762d1,4638,41.246058513939296,4702.905675952022,8,0.06893725315093584,0.07547711048851936,4402.486249887483,4419.437493286781,4298.491944611856,4318.790163040822,4302.019396325245,37.444685492687256
p1_bf16roll,7,3d64c9f0bcb1582e,10691,83.02541840927216,10955.085914009536,8,0.06287346152248693,0.06287346152248693,9473.701961965875,9482.526646071537,8978.72006817089,8973.874475324315,8963.18803598144,104.55352946197429
p1_bf16roll,7,307deca51b9ad3ea,8681,75.59975876044078,8719.718430757152,8,0.06982081776130977,0.06982081776130977,8030.027645501264,8047.106885824395,7749.326787421645,7761.191636886412,7747.24594761645,51.9414214318099
p1_bf16roll,7,be4d933dc7cd7d5d,6269,33.48054997714254,6321.649223410185,8,0.04175697382275914,0.04197283652868858,5954.725195837747,5967.439466725575,5815.701473843286,5831.05194078865,5817.239618385711,30.18380089239438
p1_bf16roll,7,d2d486421f621abc,8601,58.97227863193445,8742.36523615475,8,0.06100348183678201,0.06100348183678201,7974.3354411039545,7991.576431553386,7700.636332228125,7716.467477038849,7701.3184679467695,52.49320489889531
p1_bf16roll,7,4fe307f920f2e0a7,5152,75.12698199217564,5230.445331392311,8,0.12149771015577279,0.12149771015577279,4776.851171123327,4804.176634150198,4608.573915971502,4639.165385937594,4613.57122105496,59.394192280249065
p1_bf16roll,7,80f83fee9aa4a33d,6897,61.94485591557331,6989.024646825201,8,0.06935321071807664,0.06935321071807664,6466.43146140055,6480.902559842025,6281.9705658468165,6296.364242502659,6280.8324878214435,58.31814677072009
p1_bf16roll,7,4d022ada3c431a8e,6611,66.1900676630732,6673.790549583596,8,0.08829248454263276,0.08829248454263276,6157.20606882516,6175.633210167904,5964.942139907776,5981.115435936397,5965.836090349147,50.14812593904378
p1_bf16roll,7,df625cb55a0dfb1a,12694,80.21871283514136,12807.1046474457,8,0.05115041700889364,0.05115041700889364,11627.672109729247,11645.806672673767,11172.462494125492,11184.974167121361,11168.89019228878,71.56815964545919
p1_bf16roll,7,db8bad5240f83056,5473,26.364177403870904,5592.407266108123,8,0.03757117202903042,0.046248221735231035,5159.798739848602,5168.764335999054,5022.821430419182,5032.277839563463,5022.443485866038,37.269208874156185
p1_bf16roll,7,b6898379570c8474,5602,64.33172706759379,5675.2446068429035,8,0.0905024160892008,0.0905024160892008,5199.19224128783,5209.269527227224,5032.150909058622,5033.93828488456,5025.326810069038,50.94752741708559
p1_bf16roll,7,9cccbb40df529d2a,14383,74.59719904897445,14515.478439951425,8,0.0406309327880445,0.0406309327880445,13191.336024636825,13210.205222440405,12686.523859341121,12703.015536708828,12684.878155295322,70.3020713669217
p1_bf16roll,7,3ffb4fc64ec4d6af,15284,167.10017403052822,15609.478722254024,8,0.08707450828134594,0.08707450828134594,13466.122115434013,13511.352730485349,12700.488665368339,12745.300593294634,12702.553532127695,155.04728281329687
p1_bf16roll,7,b471d093e2b86530,10852,57.489468944388385,11503.245355901732,8,0.04697548420883166,0.04903848553010423,10074.530179314654,10092.165687138013,9738.320855166601,9756.556819558396,9736.888803144013,97.07752851035266
p1_bf16roll,7,411099f33efc906c,13636,108.82858126655141,13862.605944995257,8,0.06280305948245249,0.06280305948245249,11975.379288333159,12008.586784975243,11296.139705354632,11334.242541320758,11302.642820969744,105.61129576053762
p1_bf16roll,7,aae311f38a1ae5e8,8182,64.37786654933662,8254.945176078836,8,0.059944062979070914,0.059944062979070914,7612.732868683555,7638.265648674647,7363.961858289616,7394.03174367344,7371.7646346329,49.57689292461444
p1_bf16roll,7,0dcff3026c3d0bce,16384,160.00670186924575,16783.717685940966,8,0.07812827239709277,0.07812827239709277,14082.316152919608,14135.059474676049,13148.216975302586,13201.811152106584,13155.204362594159,158.36489634893013
p1_bf16roll,7,fc0d6c33097cae24,15978,123.47837199084773,16689.948076325956,8,0.06188562605694736,0.06188562605694736,13715.064722466885,13780.512671143242,12782.980684017875,12868.289122448592,12804.815429755054,177.507923251193
p1_bf16roll,7,60a22f5ee77ed933,13430,79.75093969220745,13642.941261253109,8,0.046387409638512137,0.04839711653356675,12224.912390692793,12239.194356077052,11716.701137801265,11722.72479890548,11708.808229153488,81.78624499440723
p1_bf16roll,7,c5fe1385c99a4a42,16384,127.54735922232874,16651.9630545121,8,0.062278983995277676,0.062278983995277676,14570.36712616303,14622.529015895514,13824.762981783882,13886.344213664766,13841.75751786399,115.09776240407976
p1_bf16roll,7,a3b20c0ac2ae1909,14947,69.28235390790243,15276.726694560108,8,0.038260668579876755,0.038260668579876755,13377.638844293288,13400.206921063571,12726.268572817295,12751.942658810915,12726.336365047462,104.32833967869502
p1_bf16roll,7,be2a8b8c6bf58ce6,15608,103.84573729658672,15803.042059997722,8,0.052145469069335815,0.052145469069335815,13957.406630080854,13985.587659673576,13268.850946906194,13293.059547622399,13269.109982852935,96.33783745623148
p1_bf16roll,7,0148b3ecf1768970,16384,197.27288553396352,16558.850387539656,8,0.09632465113963062,0.09632465113963062,13676.594713188459,13739.81614543275,12611.216491903922,12681.764591657427,12628.521575597943,151.77056810671695
p1_bf16roll,7,2678babda70d167c,16384,132.68569876115123,16621.25452588532,8,0.06478793884821826,0.06478793884821826,14022.179911378797,14028.806295586768,13082.519209876784,13063.00173220278,13058.250205867907,118.38905044514368
p1_bf16roll,7,a2d086f1d9242587,16317,168.06825785839854,16698.72684126534,8,0.08238290106692045,0.08238290106692045,14090.488525898956,14221.128530140028,13139.438035081428,13335.137019533384,13215.889833761688,157.10958716765836
p1_bf16roll,7,d4224efeaf4a9e0b,11706,78.96125771173593,11865.151131650735,8,0.05357430481936404,0.05357430481936404,10651.268024542564,10684.168114360691,10210.526777403917,10252.00910010668,10221.456669000001,71.16834158662023
p1_bf16roll,7,e21738784c34f2c6,16384,89.01562636234216,16692.278748356144,8,0.04346466130973742,0.04346466130973742,14477.869410045272,14500.416057289764,13701.919033179161,13723.903183862698,13699.994237540672,110.8815890141083
p1_bf16roll,7,2a2730918fe49338,12258,83.55957477741015,12417.296244622912,8,0.05471177902880486,0.05471177902880486,11135.156419879968,11150.64238163998,10659.271300389457,10670.13100900894,10654.324884779979,82.32976287597273
p1_bf16roll,7,3d2afbd55a36db97,11929,50.10236093143228,12193.962043563468,8,0.033645600662306444,0.033645600662306444,11104.129086985307,11116.447438294937,10743.576545477226,10755.252435841994,10740.266941022337,76.10244352088891
p1_bf16roll,7,629155f6050c9b82,16384,121.67159882560952,16565.200331198488,8,0.059409960364067094,0.059409960364067094,13687.27549612687,13705.256024953955,12642.990848196134,12649.046301930746,12632.905975806785,107.63084708429493
p1_bf16roll,8,362f5a6096258de9,3392,32.71687049308357,3610.65635359065,8,0.07884215243229886,0.08091575638585966,3173.3944074761625,3177.546909491349,3079.759099636877,3079.283798438952,3073.0952183614418,50.7809788118325
p1_bf16roll,8,8ed0a79422db6068,4300,38.10452937695199,4383.542531898679,8,0.06827651829031435,0.07595507577788328,4046.003865371391,4054.766297032713,3934.3364559086367,3939.8178336129877,3931.9328934873665,36.054384351708634
p1_bf16roll,8,d5b5c2fc52e8888a,3963,36.142737656461534,4058.0046336350424,8,0.07248713184921166,0.0844803693209572,3752.3665408676766,3757.8792247912475,3657.6782838735303,3658.9444527914798,3652.8025913694246,41.1507929264831
p1_bf16roll,8,81b63234cc1f3c3d,5823,32.743513177924186,6301.749042246852,8,0.049179058350731136,0.051946606165404335,5516.68458539506,5522.302762972791,5386.699220116459,5389.363804884317,5382.377464422612,66.18596321088921
p1_bf16roll,8,194b80a887d15a3e,5726,55.35364195063655,5790.901708614367,8,0.07645220163798978,0.07645220163798978,5335.296064947578,5340.750641967203,5178.112407736865,5175.846235732266,5171.01420051607,45.63972459522222
p1_bf16roll,8,838f6cb2fb69b502,5804,69.81999105918335,5837.26579679231,8,0.08987812204774906,0.08987812204774906,5380.505255341123,5399.469564430753,5197.4830688453285,5215.18947281245,5200.034823377606,46.80309598185427
p1_bf16roll,8,a9e5c09a9f9303ec,4539,37.69655494507149,4602.975023864804,8,0.06670733179803197,0.07090160774610829,4319.981486690226,4323.106310654919,4223.218733805718,4219.871265976648,4215.90471633824,38.30495562082858
p1_bf16roll,8,e311de35f7e71ed7,7148,92.03013721363948,7340.343333234129,8,0.11171485079697521,0.11171485079697521,6676.185631755399,6694.029132620546,6485.338484426483,6496.749683091872,6478.5180011244,90.6318553623242
p1_bf16roll,8,bf2de24586cf4a40,7038,50.74700214171565,7128.847972433029,8,0.06151306380151074,0.06151306380151074,6464.463600140352,6481.798710578112,6227.397094179435,6246.285644854847,6230.338614005645,45.409299642926875
p1_bf16roll,8,af0b8100ad7a179d,6551,42.58847192324389,6760.130077855276,8,0.054914202449811475,0.056893786399248095,6039.020974227209,6056.145355483144,5823.18806496109,5844.693507883107,5826.309020090586,59.17329047343452
p1_bf16roll,8,48128b7762180647,8350,54.28619153244139,8508.628790259676,8,0.051985529952651766,0.051985529952651766,7688.358837353029,7706.36767071844,7401.457044074714,7423.376442652747,7404.323220045333,62.69798727850181
p1_bf16roll,8,322220a3950d2cd8,8962,131.66366295360052,9047.675118198238,8,0.1301345758167033,0.1301345758167033,8086.427618350814,8125.758500126696,7728.489685488121,7770.29801556647,7737.467847940303,94.02335257394284
p1_bf16roll,8,821d3b9eaa075ba9,12137,91.0228483176069,12430.721266904902,8,0.05846344727613573,0.05846344727613573,10371.023294580702,10388.798448514477,9665.578446215572,9676.896922160638,9657.9395560886,109.74332845568178
p1_bf16roll,8,d07be9115c146d14,11533,116.33067689345609,11764.037731952758,8,0.09406797020210315,0.09406797020210315,10563.72970723022,10590.576977229082,10163.084395953727,10186.305018390016,10161.47247238553,107.23861200078606
p1_bf16roll,8,e5541abd594e557f,7555,74.46690231289458,7664.277680184003,8,0.0796225935007353,0.0796225935007353,6934.066835225186,6959.410477193462,6672.654145519046,6702.756534170128,6678.800198982933,66.48955680187088
p1_bf16roll,8,5c322f8183e07598,9620,73.04178341580418,9736.068188298515,8,0.05954863012033729,0.05954863012033729,8828.270255206657,8851.328889022807,8488.461407435163,8510.688726731334,8490.519816718359,66.0037564660477
p1_bf16roll,8,e72ee695b662c4da,9526,48.928893428817666,9725.004792259451,8,0.03817869117714233,0.04118856174520201,8827.957707499583,8846.891986253759,8529.351266165178,8549.89479975967,8532.652059473094,52.42019384268875
p1_bf16roll,8,5e3c30632126c24e,7239,41.92548216633398,7300.971201573103,8,0.0444991376667595,0.04640765199836616,6754.362679594279,6764.4081471741065,6543.464522382189,6549.6040903918265,6540.400317740781,37.115188412594584
p1_bf16roll,8,79682c36f83f6ff6,8409,65.4908748226666,8516.730985274167,8,0.0636278256171538,0.0636278256171538,7841.974690505162,7856.011801893113,7588.185173024311,7596.785482452984,7584.093635948937,56.554793321299684
p1_bf16roll,8,bc56200c5b66e547,8915,65.78592714410067,9091.542046889552,8,0.05857952257702556,0.05857952257702556,8158.278767923435,8164.823814068357,7830.396077760645,7823.397689105928,7816.57394557096,73.1454111676968
p1_bf16roll,8,43412ed6fbbefd11,9786,84.32664804408303,9911.935143672741,8,0.07521023594523388,0.07521023594523388,9116.780106049655,9141.381012526183,8826.525563054398,8849.893191867337,8828.33663092291,71.81525975411394
p1_bf16roll,8,de497d0687df3926,9943,66.6122354394292,10090.446684208786,8,0.05551837838055371,0.05551837838055371,9066.13348333114,9085.176554287806,8702.555172472945,8719.008687532343,8702.148026832088,66.73000497717527
p1_bf16roll,8,33a5917eb92ceef6,10521,68.43410088261732,10613.709550275222,8,0.051765485258541716,0.051765485258541716,9536.545233578116,9553.112085677933,9113.044697777035,9126.108105450074,9111.012639736153,57.324035581359084
p1_bf16roll,8,fa16de061f9c7a63,11565,69.3947400710478,11688.763375793438,8,0.048165606431178634,0.048165606431178634,10707.244224984497,10726.606714614098,10350.235338088034,10368.601874846976,10351.209452841496,63.19462459430311
p1_bf16roll,8,5f6caee82d73eb56,12095,90.85326857530916,12412.34815579605,8,0.06064822945368395,0.06064822945368395,10935.143515181822,10962.990280094307,10446.437894091978,10473.569842350713,10446.916542620816,95.16181461464555
p1_bf16roll,8,1ae984d5aa9a817b,13820,127.11316824333433,14372.707596638418,8,0.07855505883766178,0.07855505883766178,12247.542513765491,12270.635534054021,11601.068528006486,11619.089940687672,11589.428445710735,164.6295793887265
p1_bf16roll,8,cf6d1314f2f6aa03,10722,58.8138548360969,10758.866377667326,8,0.04290279552602408,0.04290279552602408,10000.230759152044,10022.128395383084,9695.714813798711,9722.033520017336,9702.87509802839,39.0373615087959
p1_bf16roll,8,28568f6291afc0a3,12766,129.8916880929778,13213.877180610496,8,0.08110106067726591,0.08110106067726591,11712.292842533143,11750.872628226885,11266.023858736278,11303.680585607908,11266.326090301627,141.03095037807122
p1_bf16roll,8,4d5360012c8f30ee,7420,50.191032503917704,7471.731497182731,8,0.053633135710224794,0.053633135710224794,6886.850415239077,6896.985381809831,6653.975083832907,6659.568558873578,6651.323778452842,39.33275027304391
p1_bf16roll,8,c76e5dada67534c8,6373,54.775350485763916,6541.721727159673,8,0.06865504593468474,0.06865504593468474,6025.647473170051,6034.087056227893,5879.3301957264775,5884.020082629074,5874.403231085383,64.61632562427874
p1_bf16roll,8,1282663bfd2bac1a,11170,59.642450624567516,11633.966115063333,8,0.04514024627839491,0.04514024627839491,10426.365413768024,10441.359391451835,10113.01099116927,10125.55436092815,10109.082718803234,87.7439017000643
p1_bf16roll,8,88d5a42a97f84a7d,5298,70.65002448762883,5390.361053288256,8,0.10594068399467246,0.10594068399467246,4990.424814785774,5008.393406236914,4862.356553643831,4875.896872095188,4860.167013905959,60.91826722631565
p1_bf16roll,8,3cfc6352745b17e1,11446,73.69886640130017,11592.083123329907,8,0.052337871893740034,0.052337871893740034,10654.41420796232,10669.429930627455,10323.065515629434,10333.80476422208,10319.571339606613,67.9269986959929
p1_bf16roll,8,2809ed8b455e3373,13030,106.71683371943217,13286.892331836534,8,0.06792058309478208,0.06792058309478208,11725.727774248713,11752.315085755254,11180.627059483944,11202.905978722543,11176.77584109097,107.62347220210526
p1_bf16roll,8,f9a6c2dc8b9350b2,5185,68.22077516411963,5261.148719675924,8,0.10353120816322585,0.10353120816322585,4837.249111828953,4859.095235822524,4687.734749012753,4710.156628051837,4690.838946879265,54.98620070284255
p1_bf16roll,8,702f9f85436473df,7741,61.95988493160164,7970.315422570445,8,0.06741229691640747,0.06741229691640747,7075.975143621619,7087.672287234167,6789.753776017579,6795.435958100561,6781.708231346465,73.41778527579757
p1_bf16roll,8,264fe30ca7a2d956,9810,76.85732840838304,9970.52540831687,8,0.07200713940243211,0.07200713940243211,8900.214466370506,8919.71263111776,8514.252517238332,8530.729363067843,8513.625005523561,68.62359729415715
p1_bf16roll,8,2719a6913573917a,8449,66.64373408009678,8623.0331928255,8,0.06588920902083817,0.06588920902083817,7557.4359738350795,7587.090523964104,7180.322191610717,7218.252596900313,7189.7058100625,70.73943012088505
p1_bf16roll,8,cc47a8154647a1ca,6216,83.637189540609,6294.25699225746,8,0.11187072506184711,0.11187072506184711,5738.42005715733,5750.659941834527,5536.649219433022,5540.920662801627,5529.735965005005,67.81404058432497
p1_bf16roll,8,cab93dd5a98610be,15636,120.85446564670897,15868.613492216913,8,0.06209908616278856,0.06209908616278856,13586.0475802944,13634.712647206681,12742.505667724015,12798.224533588731,12755.99233101033,111.82654847435268
p1_bf16roll,8,3f477e2c13a7181a,11101,164.47960030382336,11345.676158010016,8,0.1282185298039405,0.1282185298039405,9671.449999256518,9680.793569563964,9101.248932388939,9080.68165560202,9071.951466764045,154.67835335769607
p1_bf16roll,8,5965bcd9785e2bbb,10265,148.27912559803872,10433.966896496222,8,0.11952863686887016,0.11952863686887016,8991.733130179366,9003.013499109782,8480.559780105608,8468.020901090895,8458.044358114572,127.90791238543937
p1_bf16roll,8,f98d9de9466f8718,16152,145.01170396650807,16533.67769749502,8,0.07154912094885549,0.07154912094885549,14084.09629291287,14140.478960269727,13247.146527813029,13312.989940872112,13262.425182907118,137.76280954432946
p1_bf16roll,8,a4fb5b962cda850e,8351,49.046146734232636,9171.282282263974,8,0.04844459967958044,0.04844459967958044,7803.704983842105,7819.643337899932,7558.133305354451,7575.871325965415,7560.430917847113,71.0044758359544
p1_bf16roll,8,dd40409af9799e45,5412,52.6020309965604,5610.419411710241,8,0.0847114658562735,0.0847114658562735,5095.318022233564,5114.292521607612,4958.660775775883,4981.525218242206,4963.699744955782,47.31334507490573
p1_bf16roll,8,ec26ca149662b34e,5870,51.15341211485558,5953.118317773676,8,0.06736319408258132,0.07614842223030285,5540.543468559543,5565.954430629365,5389.822471184988,5422.414453319422,5399.331950082802,45.45904750803956
p1_bf16roll,8,02168eb706aaa1f9,16384,109.25930694462502,16608.04843124791,8,0.05334927096905512,0.05334927096905512,14104.1971934588,14160.136348496857,13153.283005645757,13228.3283141617,13177.102954668922,104.91256018379906
p1_bf16roll,8,9714355235fadf7e,10464,93.11591124464728,10544.966154523529,8,0.07372764457199998,0.07372764457199998,9600.456670060372,9618.456466554188,9235.276636532988,9245.007402729963,9230.460583187676,71.51983106955524
p1_bf16roll,8,bf85c21bce120d61,7697,83.39629165803686,7856.64802907245,8,0.08639986603665673,0.08639986603665673,6982.7468706848,6994.597203065409,6686.671316125401,6688.455447947379,6677.457499797454,82.27438628928375
p1_bf16roll,8,8fc768e9bdbf24c2,5225,34.539361154518716,5550.694201479724,8,0.05012108826805883,0.06580671991152173,4857.743276585102,4873.51675763719,4694.860996637582,4714.252311004397,4698.008684096544,57.2822611327027
p1_bf16roll,8,e9813105b8ded7dc,13875,90.5934586302088,13959.220067966353,8,0.054452826238293825,0.054452826238293825,13012.575828405355,13034.560693758065,12647.182693274708,12665.92730754611,12647.600490724839,69.95104841903053
p1_bf16roll,8,18c3b8731fb481e7,9461,62.7273710856693,9567.860631294998,8,0.054283666568458955,0.054283666568458955,8788.961856978818,8799.12765639369,8508.771778885139,8511.821663820847,8501.306552483411,60.27020238371702
p1_bf16roll,8,8ab4fbb79ea0b34a,10353,50.525732336263324,10484.497878461352,8,0.039396174881003866,0.039396174881003866,9683.637669220778,9691.750442980381,9401.21890437311,9407.105961739153,9397.617367042043,54.9381444976834
p1_bf16roll,8,b7ef8faca0114c87,12098,91.61444762532528,12273.093385742057,8,0.05993928735658882,0.060271649844669206,10812.187997533689,10834.110698911443,10284.94945561651,10303.172978493229,10282.897865554107,87.92225851577844
p1_bf16roll,8,9276498351900d92,13334,111.71421897323947,13623.455469085657,8,0.07034898614059634,0.07034898614059634,11801.18252644828,11841.53413544568,11171.783890369115,11220.123367647793,11179.35015265281,119.00670660616012
p1_bf16roll,8,2c01242e3c4ed3a2,16384,114.7853474604767,16702.6445822464,8,0.05604753293968592,0.05604753293968592,14691.181210161201,14743.595255739838,13958.524595129467,14025.698129491962,13975.109436790272,120.05012754724773
p1_bf16roll,8,b1c0b8dab65dfa3b,16384,157.84496586204955,16729.985427459174,8,0.0770727372373288,0.0770727372373288,14040.619875262257,14127.410909639031,13076.886067590369,13193.658430868156,13115.294555201639,150.72894342443436
p1_bf16roll,8,4d6cad82c8ec7a87,16325,115.89735966910456,16487.163189651525,8,0.05684266163357943,0.05684266163357943,14350.141481626939,14375.66561834794,13546.652716290426,13566.261556515848,13544.307556318689,97.8801380299778
p1_bf16roll,8,0d46fd63ec94b301,15634,111.92127820573724,15803.438440855229,8,0.056693278188159224,0.056693278188159224,14288.68284019676,14304.442885952423,13733.429662705374,13737.321830989702,13723.117934193742,96.90375326354902
p1_bf16roll,8,f0eb3bb6c929686a,16384,168.55784150981032,16722.742141544768,8,0.08230363354971204,0.08230363354971204,13665.445586467915,13676.954819180326,12581.974917184296,12557.697307953935,12547.984293644578,168.11266728393392
p1_bf16roll,8,fcd2026c3346a9fa,14552,120.44016300142621,14759.821884102395,8,0.0658769714827857,0.0658769714827857,12774.567076921005,12796.931905028823,12041.964628950576,12055.75412567952,12034.856318195736,111.5864219179022
p1_bf16roll,8,b347d2ba4ae66c01,15258,133.9039532386961,15537.983386827416,8,0.07136862729761245,0.07136862729761245,13645.440803093985,13676.754709923607,12975.275659847159,12999.092956378836,12970.110268357203,132.49471887218368
p1_bf16roll,8,f58d6bc8569b0095,6177,41.52062216526788,6269.499744796855,8,0.06012544819722322,0.0606440726508216,5836.684282748599,5846.176683615103,5686.846176172162,5696.451563140564,5686.518863756859,41.203425538064465
p1_bf16roll,8,8e9ac9d3323eb858,11587,98.4842048267615,11709.521822317007,8,0.06795897656137567,0.06795897656137567,10366.667316842846,10384.308115091597,9867.31696738931,9874.468709798886,9861.262351905485,81.29135114997749
p1_bf16roll,9,1d7d1dba5317a2de,5493,84.34449952194348,6138.384311409252,8,0.18276251910129465,0.18276251910129465,5213.589479398621,5237.335913089317,5093.361594299411,5118.695348278981,5096.003538573057,103.02743205260018
p1_bf16roll,9,ef0ed624456701d8,4162,78.32813528695337,4450.921355961909,8,0.14591289344551378,0.14591289344551378,3843.4994384637694,3869.8578059146917,3706.462963392235,3737.9780415906407,3711.4031532844297,87.80020217355363
p1_bf16roll,9,57d651e34b384f74,6547,58.75124043399691,6648.184254481087,8,0.09824383190570338,0.09824383190570338,6177.047712501724,6198.002402547058,6014.329119634811,6038.9151959768005,6017.202508264745,54.362753548799
p1_bf16roll,9,30ca8a17a26e0610,3707,20.308830396819893,3854.4957815880607,8,0.04535817369684757,0.0466457316255066,3514.9863914905545,3529.363219701062,3425.8044031746085,3447.0601111071364,3432.3415798394203,32.768349349417484
p1_bf16roll,9,ed7e7779b81aa84b,3810,52.81856152374854,3874.441281630326,8,0.11144607913430801,0.11144607913430801,3549.374731052465,3562.8759687590655,3437.231511668959,3451.3198253333094,3438.4046176093184,47.06630592661795
p1_bf16roll,9,9a797fb730dcb49d,8138,95.7853798620633,8348.456038384196,8,0.09593875127114691,0.09593875127114691,7419.2142328259115,7446.346332930627,7116.511723535718,7141.24808523697,7116.2153798327845,91.32166197945253
p1_bf16roll,9,6e41019df755187e,5369,43.429968732285914,5532.1630114377385,8,0.06712678266474077,0.06739111827821291,5054.8484139132615,5067.601292963743,4919.050626966383,4932.892791808626,4918.868175984911,52.41404717612747
p1_bf16roll,9,ac4683436cf36d09,6239,53.99019205787881,6312.401911921954,8,0.07540369412594351,0.07540369412594351,5888.901678915261,5909.269840606854,5735.312539091601,5756.4569306843205,5739.4157677603625,40.14574648507024
p1_bf16roll,9,6eb1d60e35234b9d,5621,42.628220399736335,5959.273193144867,8,0.06636371330753889,0.06636371330753889,5115.349128795788,5124.682024961385,4905.662815971333,4913.288524608866,4902.193464841139,68.1394043835093
p1_bf16roll,9,28a345929f4880a4,4041,30.981751115986334,4140.73900686995,8,0.061542786988310366,0.06372988506245844,3832.0589185355234,3835.788200036677,3738.073886945733,3740.696141325988,3734.8246869985037,37.97875395449268
p1_bf16roll,9,3454d321213b7462,7037,46.75901128061237,7247.591811443157,8,0.047533754044104315,0.05697098279681853,6546.910550457588,6565.197666918401,6330.646825941719,6355.351892881175,6333.81249236955,66.95332741439125
p1_bf16roll,9,45eaf72e100e0859,6403,68.67268533169286,6505.718492227437,8,0.08626359302307103,0.08626359302307103,6017.385325547029,6026.726578745032,5846.9407950372115,5848.221030451914,5840.746901917699,58.374669585079616
p1_bf16roll,9,19a51614be319153,8594,65.98033910663713,8764.175723141809,8,0.05566689302805751,0.05711632831736298,7724.19741516557,7735.6690522273875,7370.418096400331,7375.020671969149,7362.262355749639,73.69672987160116
p1_bf16roll,9,86c0375198627a4e,5675,27.107517903869734,5771.3688623011985,8,0.03613605982962984,0.036613098569238216,5431.733865264879,5436.46575184202,5321.000700170829,5324.589145264217,5317.3322171525815,34.71724712794763
p1_bf16roll,9,51d04d1440d962ea,6332,46.38174509519767,6501.758637645547,8,0.053495173392543116,0.05699663436828628,6009.4591067057645,6013.857865572585,5870.439731165697,5868.662045526676,5862.83701352956,53.34063361509697
p1_bf16roll,9,bdd1f7ef1a775206,6582,45.25350657680241,6621.026009935944,8,0.05344248468439575,0.05344248468439575,6107.763124118211,6122.347608712499,5909.164454869129,5924.818653858349,5912.0149992861125,33.59135280089312
p1_bf16roll,9,6e6a8d3e472081d2,10634,99.74331503431074,10846.361199915269,8,0.08471907827659277,0.08471907827659277,9589.839630366194,9605.979245716926,9165.164277363363,9172.505437532755,9157.320900877221,99.77818645125292
p1_bf16roll,9,f56c51ba1d8f1ed1,5709,72.06832291697225,5828.318701516743,8,0.10128151209537527,0.10128151209537527,5295.113459492068,5318.392476054802,5115.321900424419,5138.555407077281,5117.276661740711,61.18526097064982
p1_bf16roll,9,5550447e4786ee43,8023,48.98893094216904,8227.295263976612,8,0.04900540152405468,0.04900540152405468,7517.680716994284,7525.039342327211,7302.979782499597,7304.376149365663,7296.1394883341045,57.02582054844358
p1_bf16roll,9,93d3196e1556125c,8950,60.89897479003589,9221.486313629626,8,0.05757383265539896,0.05757383265539896,8218.100544244955,8234.691432438578,7915.046130410477,7926.967974972852,7912.659575384045,72.47003535009979
p1_bf16roll,9,330bfb69a24077d9,6774,45.518426176041956,6914.857778580171,8,0.05456231077839038,0.05456231077839038,6347.747905203138,6355.628956159095,6164.73217574666,6168.822450271468,6160.566112590116,53.49891415666599
p1_bf16roll,9,059b65d8a92f8eeb,11994,107.07983873665646,12385.381186742958,8,0.0683751387917288,0.0683751387917288,10537.04114819499,10542.179381666998,9945.385085131336,9928.973009572443,9920.79637943957,124.93729072145842
p1_bf16roll,9,eb1c458f77bb14ff,10364,72.28260380699896,10547.346135807225,8,0.06120551745181657,0.06120551745181657,9456.408222478989,9475.184105433016,9077.290227774625,9092.223176899475,9075.320136989014,72.76478855071251
p1_bf16roll,9,ba8bfee9e7aada8a,6216,46.812844418683085,6513.602552415667,8,0.05785924173888546,0.07354926255472799,5818.6732065149445,5833.3104995767035,5649.603474566904,5665.673195125408,5650.27117490008,66.19859660802382
p1_bf16roll,9,3515a7f7d2932c3c,10620,108.25583665676223,10738.178684675302,8,0.07957121851004939,0.07957121851004939,9555.300619377416,9560.575942189816,9124.87059498113,9111.86416532461,9107.466180545087,91.66392636898827
p1_bf16roll,9,63a06169aad9e234,4745,48.77977343590458,4898.174175775534,8,0.07785326340053766,0.07785326340053766,4350.521540556699,4367.604006102511,4186.51002795669,4206.3847842908435,4189.745838951499,54.58414531288927
p1_bf16roll,9,8d65713023b9db1f,4940,51.39559723549334,4979.977113459384,8,0.08787349110590961,0.08787349110590961,4628.252854730608,4646.115785929969,4489.146892286374,4509.183709724657,4493.3590206816925,37.57000714260766
p1_bf16roll,9,d290789ed1663fc2,6702,38.11809263226731,6967.1236634508405,8,0.04511237440145338,0.052233312325094816,6252.588649630758,6272.002307921784,6054.659492509054,6078.496268748648,6059.327604902268,57.45829848431339
p1_bf16roll,9,08019feea75a7abc,8858,88.18930212418724,9004.241311585942,8,0.081380593079171,0.081380593079171,8102.5087867278,8125.064956292738,7782.009662197766,7800.1526701925795,7779.8448243165985,82.93609813782012
p1_bf16roll,9,4949649fb7cfaf84,10153,88.68290775020041,10488.10117525488,8,0.07020003619447733,0.07020003619447733,9239.277634761269,9260.435479767933,8848.440048051767,8865.233171437478,8846.061899099444,84.47070343397228
p1_bf16roll,9,e4ef30dc61a86ec1,8475,65.42032268156123,8668.464417700847,8,0.061972025129279754,0.06413324768087077,7929.41111814114,7944.794443555317,7695.685341673285,7708.5111985800595,7693.806729169588,62.70649108082324
p1_bf16roll,9,80cb662e0a74149c,4178,43.175940547632216,4232.168598857805,8,0.0828636650318948,0.08532652761131357,3950.6474213027313,3968.2892730925587,3850.0704386197485,3872.298775538642,3855.69679291997,34.98304206324741
p1_bf16roll,9,0700866900044012,4763,42.185450210883424,4851.358246166377,8,0.06788448325805968,0.06832106897774598,4410.155486832847,4419.691364764591,4254.614680180827,4261.978191667781,4252.623675998034,42.0842057558079
p1_bf16roll,9,f688669020d94fd9,9811,37.731959018703826,10618.541105163844,8,0.02630551299358437,0.04158173964736338,8868.139301462897,8876.875366637913,8473.222650991953,8481.5003806212,8468.315100344707,93.8357186376419
p1_bf16roll,9,e647c61d73742525,16384,140.3457365860523,16682.76067950871,8,0.0685281916924084,0.0685281916924084,14229.390266635066,14224.006773606516,13385.786586994036,13345.723718685571,13350.225798420921,141.0071635079045
p1_bf16roll,9,36e4a282de335905,7464,57.279853843207974,7609.062576346383,8,0.06869096966261479,0.07033042233011255,6928.250648398128,6947.83574081611,6699.935733798533,6719.469908215846,6702.257065445174,57.69124569377583
p1_bf16roll,9,8cfb82470b330952,15473,116.63634208098712,15634.351640790697,8,0.06020956753130843,0.06020956753130843,13739.005725720266,13760.675694359506,13031.352865488607,13039.715096532462,13021.697394319146,96.13735548642109
p1_bf16roll,9,fdb41c1e225ce59b,7030,72.09308997079154,7113.425770075349,8,0.08728914825560137,0.08728914825560137,6573.012629674115,6601.754932651023,6374.402426099681,6410.629665653106,6384.189008423678,55.96438423124999
p1_bf16roll,9,81da45ddbe10b4cf,8940,53.861128646911894,9011.820738487237,8,0.04794246719101378,0.04794246719101378,8200.06857333359,8220.802935674363,7879.737140948819,7904.032697061839,7884.748526717291,43.904525528821935
p1_bf16roll,9,07e1cb4bd104c34a,5524,65.97710564852628,5626.320460252307,8,0.0974264936412578,0.0974264936412578,5157.944411189672,5171.643168936987,5004.704512614716,5013.337338751422,5001.04207857914,55.4665138885926
p1_bf16roll,9,f15c073700381c11,11718,93.72454413843124,11814.863254795971,8,0.07070299630016595,0.07070299630016595,10741.415531019382,10757.984993342247,10335.053667979493,10343.602510265613,10329.152354531749,80.46189654966088
p1_bf16roll,9,26f83e108cee3d0d,15274,147.1868553572891,15396.627052907765,8,0.08146397273355824,0.08146397273355824,13239.890027719848,13267.73049417517,12432.604044500406,12449.490192577636,12426.576144314455,110.28017873131714
p1_bf16roll,9,40e927fb1a9a4824,12933,100.92140255458301,13220.792237438176,8,0.06251902963423679,0.06251902963423679,11758.742959748233,11793.088379021063,11272.45076304892,11309.833715067192,11279.283407537423,92.12861760381632
p1_bf16roll,9,e9fa4d4ba2acc6e8,6834,49.56925141524905,6928.071253399004,8,0.07264817998493897,0.07264817998493897,6393.208697576282,6405.393040074128,6210.566738936788,6219.79753394693,6208.896695790145,44.905795505429005
p1_bf16roll,9,71ebdf6795026570,6606,71.47689722598619,6887.584099108039,8,0.11206453955527677,0.11239934676985482,6218.833401780362,6229.376232853693,6063.665424186601,6065.239787568628,6055.89700552491,75.66294502495441
p1_bf16roll,9,ccb22204cbe74cf8,10709,75.202227244435,10912.98665363772,8,0.061358405707744645,0.061358405707744645,9581.520111211572,9589.094600004599,9120.090665395826,9117.67138205548,9106.333969428964,87.22283681493728
p1_bf16roll,9,dbccfb23d6910bf8,16384,122.1201982472631,16837.77354781261,8,0.059629003050421486,0.059629003050421486,14000.043931408576,14019.374259812439,13036.408106747445,13042.351066431711,13022.057020589345,148.08478018072876
p1_bf16roll,9,56d07e90c53b23c8,7270,65.0139412490473,7325.289014283086,8,0.07322693864637955,0.07322693864637955,6918.916010959019,6929.990608392418,6766.673099047372,6770.4825476123615,6761.503106750358,51.208312279218184
p1_bf16roll,9,71006d60fc1f8f4c,14358,84.79112989598946,14539.701105728152,8,0.047336217985888315,0.047336217985888315,13217.046303595724,13245.725192538976,12735.221212114408,12760.918815253342,12737.575606673756,77.69723894008932
p1_bf16roll,9,96ac41993dcb02e5,15285,82.94599453203018,15444.482693218908,8,0.042539316231143154,0.042539316231143154,13570.710454274056,13589.895696210639,12872.734833392498,12887.364361539265,12869.642421238617,77.19849687257467
p1_bf16roll,9,8927c83abfb7c2ac,12294,72.30901853566561,12400.748331234729,8,0.049083864777107744,0.049083864777107744,11292.773308537895,11317.78858373007,10862.11634920432,10892.350896510077,10867.403637488089,64.87675908952669
p1_bf16roll,9,44dfa8caa74b973c,14941,137.801479128166,15208.249673902666,8,0.06848704886806152,0.06848704886806152,12903.289083410578,12940.96758581342,12101.518127730724,12142.26116469011,12105.892109162207,128.0788613246683
p1_bf16roll,9,66462b98d6887ade,16058,133.1782038320108,16288.453513374214,8,0.06661177332173782,0.06661177332173782,13731.721361504588,13750.75806247315,12819.015995832377,12823.97591203666,12808.099617742042,119.8783856064163
p1_bf16roll,9,4999d36315fadac5,7524,79.39002348333509,7632.047553803703,8,0.08399015100298235,0.08399015100298235,6871.156153671373,6888.445893998489,6599.794540635462,6612.062459066062,6596.348667557781,63.91264459074975
p1_bf16roll,9,0f513c6aa9647647,16384,125.29055403698963,16593.032805812163,8,0.06117702833837374,0.06117702833837374,13297.770672827412,13333.473881335787,12100.538364593354,12137.73356035463,12106.875333983455,111.52717030467453
p1_bf16roll,9,6b19ef0c0e4ccdd5,10896,82.47830133908121,11005.135210739032,8,0.06492154109673041,0.06492154109673041,9986.927894117864,10023.929122520183,9602.773855636126,9648.898986454667,9614.309375131013,67.04854793047802
p1_bf16roll,9,5b0f2f8be2891207,16384,187.97475033532623,16777.469877973766,8,0.09178454606217096,0.09178454606217096,13720.412443201889,13761.396754688216,12685.658772801531,12720.284306396328,12681.077548615465,191.87785201315756
p1_bf16roll,9,ed40dce03fb23b07,16384,127.86115749647554,16579.034858815678,8,0.06243220580882583,0.06243220580882583,13976.913253827148,13995.373913811469,13034.018379212774,13038.695103264145,13021.490233560844,118.0616944476557
p1_bf16roll,9,21fd84230b58f341,11306,68.84952042574176,11407.84680024728,8,0.050301091360370795,0.05203852559985282,10638.1217408248,10656.658037779509,10352.249935577383,10369.073309136062,10352.660063053083,60.645635289913685
p1_bf16roll,9,e4728afc3a16cdcc,14276,137.99077822638097,14581.387582698386,8,0.07997415263604349,0.07997415263604349,12482.166530602879,12553.089554539458,11736.925471466087,11831.77856734139,11766.508338591739,132.05019798526735
p1_bf16roll,9,f498160fd52afb2f,14570,131.22495173287206,14852.231610784573,8,0.0709009725987112,0.0709009725987112,12780.781423929106,12803.17579375783,12053.356388166274,12065.004154330192,12041.457159254145,138.0352601586599
p1_bf16roll,9,49436b3a2b447ae8,16384,172.24162163944624,16704.845831280152,8,0.08410235431613597,0.08410235431613597,13976.002241722608,14014.887843183049,13021.979674882114,13052.77979459569,13018.739838097488,153.8909351934115
p1_bf16roll,9,c17c02b25c1dd77b,16384,225.13841221045408,16567.2351805257,8,0.10993086533713564,0.10993086533713564,13575.74732798417,13645.302104204075,12486.7927285483,12560.65293557733,12502.0497662942,159.45251692015378
p1_bf16roll,9,c47a7e6ffc274ac2,16384,133.75128994961702,16668.608201286253,8,0.06530824704571142,0.06530824704571142,13660.232007108021,13737.321420022194,12558.483086457001,12668.971524581095,12597.055419297742,128.48850350504534
p1_bf16roll,10,adcf1be0ef15a7fd,3160,34.032869819546555,3284.124981055435,8,0.08492751485089547,0.09093654992819156,2993.876231094525,3005.1924095960158,2921.5667823597737,2933.915822626277,2922.6087905764666,41.32877380927078
p1_bf16roll,10,1c5faa4a03582bfb,4408,51.93995118134839,4485.257190205458,8,0.09075941650378294,0.0922051619545382,4167.148196118726,4181.721194988653,4063.4706146152785,4076.123637071891,4062.06783263817,47.53999301510997
p1_bf16roll,10,38d8c049c73ece17,4816,43.34933576224317,5024.376299928456,8,0.07151056222343823,0.07151056222343823,4512.629122854103,4521.88049684207,4380.491922682648,4385.154259406545,4376.492409224429,51.136723020741364
p1_bf16roll,10,34ff503c3493ac56,4254,45.010679845849154,4281.776784265514,8,0.08398910685497152,0.08398910685497152,4064.6481186628776,4078.9303292534146,3981.810909610466,3995.6959404801646,3983.53718747202,32.506708947504976
p1_bf16roll,10,50f8a4bfb8f36d91,5317,28.667032102843777,5431.457429274946,8,0.03527137009225742,0.04570958885503848,4923.501973856438,4926.949783996947,4755.842660232707,4757.2446126763025,4750.65644016599,42.242268620559486
p1_bf16roll,10,4fe0cf27b7f6e0f2,6413,79.21382723373858,6662.47665659272,8,0.09810741224123774,0.09810741224123774,5980.722717161042,6002.05884372919,5789.310444604587,5810.581621112428,5789.894771778304,73.55264001421561
p1_bf16roll,10,c3227844ed5bce36,6466,41.00930999711885,6647.769179878465,8,0.054463239182003687,0.054463239182003687,5939.406853937802,5949.553504359454,5711.1917766686,5720.17841144044,5707.547415770196,56.82973836216552
p1_bf16roll,10,6e2d0601c10d5d53,11869,109.14853908249398,12022.12235818919,8,0.08305467225417795,0.08305467225417795,10432.758617674124,10436.275928444284,9857.902558660546,9839.826939635808,9835.734751840488,100.44229228911112
p1_bf16roll,10,0613349b4604db54,7985,67.10496699944275,8133.428075823578,8,0.06757333768385404,0.06757333768385404,7240.925385217197,7264.314194318525,6928.369256815173,6954.032942569575,6932.137352246003,64.60798727806196
p1_bf16roll,10,c401c69d7f8c68ef,9577,77.25456400225943,9887.129702030137,8,0.07059204557022872,0.07059204557022872,8607.479154734987,8636.972057242578,8209.159529740587,8241.508633456171,8212.543690894883,92.11319979345404
p1_bf16roll,10,213bd4ababa804f7,7894,87.23324673916872,8057.694895901891,8,0.08850796200376149,0.08850796200376149,7398.985908364149,7420.078452066818,7187.265736712704,7205.075642932088,7186.767364476938,77.55133001543541
p1_bf16roll,10,f9d145063bd8dd7c,8030,78.79923904971282,8246.883137343279,8,0.07491507491839133,0.07491507491839133,7388.300981489707,7418.66660788248,7119.1752904873665,7154.764370340032,7124.615637883056,87.0766761889291
p1_bf16roll,10,92367ddc9ef88c35,8221,86.89121666207569,8404.284292363503,8,0.08755391118919234,0.08755391118919234,7381.898849730042,7403.72603643191,7031.966663153832,7049.324764036445,7029.990866246228,81.72525570884994
p1_bf16roll,10,3afb8f5adfe5b557,10863,138.56496320054384,11404.72040115716,8,0.11727155463818179,0.11727155463818179,9694.372398113499,9759.179470847555,9199.983667062512,9283.547089989888,9226.480817488255,133.96126803775408
p1_bf16roll,10,2f7d3a6cb38d98a7,8867,70.91360622852667,8988.788045710166,8,0.06766584658523525,0.06766584658523525,7989.5457973268685,8000.172994785761,7628.250907554993,7631.178097164939,7620.460938591406,65.76774282361565
p1_bf16roll,10,6071844858d6d2cd,8160,47.262769918326896,8289.84813934576,8,0.05121091147283709,0.05121091147283709,7653.71747254511,7668.970000657859,7433.0129616865825,7448.443187578161,7433.58565670407,53.717804430382195
p1_bf16roll,10,408e64b57450eee2,12120,66.71383400490765,12206.191877894129,8,0.044936218936110314,0.044936218936110314,11035.893056177283,11053.422078033022,10584.05946716244,10599.839901256975,10584.072868518626,56.05831056556596
p1_bf16roll,10,58253b75e26c49fd,10560,125.6594001067036,10714.085151220894,8,0.09297163371628797,0.09297163371628797,9640.086431173388,9664.421260807792,9255.560057477676,9272.249768369487,9248.97109845929,108.72488640327327
p1_bf16roll,10,8c07a576d75883df,10854,91.7894651078878,10967.6418846715,8,0.07833361808880568,0.07833361808880568,10087.847039534408,10128.525898727565,9757.22247612433,9809.790048724944,9772.462066696637,75.41873429962057
p1_bf16roll,10,453bd11c7e27b10e,9342,54.545121961203314,9670.542132983555,8,0.04635854884479214,0.04635854884479214,8568.52054100113,8586.713169722205,8235.254434572598,8254.058142871396,8235.806095607219,68.8835799557897
p1_bf16roll,10,343d78a26afb7f0c,9106,63.42555924507308,9433.218360352574,8,0.05631261200938657,0.05631261200938657,8367.95102440204,8384.859194077058,8050.079053587233,8065.974337857283,8047.265784617805,80.20506606887872
p1_bf16roll,10,9c91be9f8470aef1,4253,36.166692822623936,4311.037018152616,8,0.06681736973395683,0.06681736973395683,3987.248357262709,3995.0039327152012,3875.4111329704388,3879.4257569149813,3872.251456496321,34.68390285605362
p1_bf16roll,10,bea52d63ec18f9d7,9310,56.38511863088433,9415.361887890236,8,0.05084905510795129,0.05084905510795129,8535.797047120173,8543.80637260719,8206.651320646895,8209.715997758569,8202.177565599082,54.26504787781628
p1_bf16roll,10,aa2fbd404e311974,9032,42.0235930680296,9115.724434027821,8,0.03759196187322027,0.03759196187322027,8469.812643304977,8482.700081366456,8226.783710705038,8240.468311991539,8227.443648054987,41.21930283232861
p1_bf16roll,10,726663b3ca269485,10397,93.86097400825668,10476.075916364283,8,0.07517564524156162,0.07517564524156162,9394.799849264835,9428.83121488866,8968.500117826621,9009.416256530943,8978.352238342919,72.02867329013878
p1_bf16roll,10,eb9979f6ac4533ec,9784,59.01830898045572,9950.27495989195,8,0.0495241805856963,0.0495241805856963,8881.017201311446,8894.436490065622,8498.140884645993,8509.17764312376,8495.932636152196,64.2331190702113
p1_bf16roll,10,b310b2d2c02ee1f3,9442,73.25184159402725,9610.61590334418,8,0.0632650740277969,0.06675980885568554,8769.050554860272,8781.880137604325,8486.16109623538,8493.35416406926,8478.724691473944,78.96379306311786
p1_bf16roll,10,d3c7f386f650b19f,11862,75.13622979922826,12027.64872921368,8,0.04912864951501485,0.04912864951501485,10866.474480785508,10895.139484451753,10450.940672720508,10484.010093555908,10456.446373244666,75.72720335531385
p1_bf16roll,10,fb25b34c5a06366c,11997,120.58907988865778,12228.51191583476,8,0.07866871555119472,0.07866871555119472,10895.565933732933,10921.426836970651,10434.245901418557,10452.271805659591,10429.027310541152,110.60113491331238
p1_bf16roll,10,3704692eb7c5bb7b,10249,87.80754085275605,10532.74908468059,8,0.07089903818068088,0.07115568483970919,9207.17963147091,9224.711799108241,8776.11526682791,8787.18893245707,8769.762265528581,94.43449762557424
p1_bf16roll,10,ae59c3d16842d86a,5740,38.21568223117489,5805.2332807889825,8,0.052515950152419444,0.052515950152419444,5445.168060558297,5453.2172874279795,5318.067347622886,5321.251374409883,5313.164366885696,37.48031542800611
p1_bf16roll,10,9ea3949895f5f224,4966,91.46586307317494,6149.701655409083,8,0.1527794780892999,0.1527794780892999,4641.1834360542325,4661.478110519128,4505.580600750543,4520.9196061060165,4502.74093555859,110.19694082322246
p1_bf16roll,10,1ed38d931c788a79,11032,73.72329039731913,11289.737763174899,8,0.05000875305340775,0.05000875305340775,9718.036467612665,9740.66456270573,9196.666346508173,9218.023958310148,9196.466826384354,87.47436853821199
p1_bf16roll,10,8981676977b35de0,11967,62.763748547386925,12134.787843361537,8,0.04196569406397921,0.04293760187349294,10884.885524836367,10898.497799230601,10430.68109525962,10443.883455717401,10429.41410632067,69.78699744195998
p1_bf16roll,10,835b0ebc2fb7b1a4,14455,182.42881926169457,14790.594319054622,8,0.10165853981541298,0.10165853981541298,11905.279482033544,11927.387574323155,10890.73052505884,10892.924295558902,10872.803336699613,164.88174089105252
p1_bf16roll,10,32c62747ef66c07d,15369,133.55735860788562,15562.52205287018,8,0.06973717166495899,0.06973717166495899,13577.028954882422,13606.64987034641,12847.562267047477,12872.535678706681,12845.268757666056,114.84695669156851
p1_bf16roll,10,63b76e100478c5ab,12130,96.01055466209618,12246.754304679978,8,0.06333131088047368,0.06333131088047368,11395.222390480503,11413.964544362061,11092.475284757074,11103.73563856904,11088.373335164495,80.98312190728926
p1_bf16roll,10,b24cebeebe9aad4d,5547,40.995041041119556,5727.184039580026,8,0.06262756062123064,0.06262756062123064,5234.133182864375,5241.814251560411,5097.345266865242,5100.447390102943,5091.859288701183,50.63831533879603
p1_bf16roll,10,c41c44e7594c261d,10575,91.92521525349935,10929.76198329055,8,0.07372114598991411,0.07372114598991411,9695.634188310916,9730.107835091585,9323.53299004036,9363.30764860048,9332.721808290918,90.40991668288623
p1_bf16roll,10,455e887a3bb76004,7718,44.16261540479523,7864.453832841653,8,0.04659347631952719,0.04992984358315915,7313.408791218236,7324.673117767655,7136.588419478321,7145.217318403981,7134.131312976845,52.4229199928283
p1_bf16roll,10,768e8c1dd207e741,6019,46.6825279799948,6158.62316560686,8,0.06614088500729547,0.06614088500729547,5601.706701999001,5612.292532318529,5419.789959238567,5427.268041148099,5416.042229829,54.03443217273724
p1_bf16roll,10,d6f5404f826420ef,11203,50.694008789221016,11340.012842278082,8,0.036644656449642696,0.036644656449642696,10248.031864217948,10270.21834908473,9847.66971840645,9875.471570319549,9853.395779416793,57.71366095779775
p1_bf16roll,10,a5701aada9b42791,3249,46.256836551256086,3290.452120952793,8,0.11780776796194481,0.11780776796194481,3039.1288285612154,3048.783071708644,2948.438574015795,2955.920328022464,2947.5316863508806,36.35233256397768
p1_bf16roll,10,6d1e8e561f808247,6950,54.518411270678946,7013.705845497425,8,0.0641942218602217,0.0641942218602217,6482.354896224492,6496.534231984874,6284.110347976905,6294.996910452572,6282.732102020776,43.73440185867447
p1_bf16roll,10,195d7767451bc231,4348,37.53179637846211,4428.228436853919,8,0.06993335822693486,0.07204066524112523,4102.003195782418,4106.771826715618,3995.2089455132705,3993.4566089461023,3989.128312224276,37.83363318375666
p1_bf16roll,10,6e4685526ea415c6,8772,55.73730246888714,8932.356878531007,8,0.050244408902823376,0.0502829675435557,8118.05122464437,8134.289125543864,7849.46674668624,7862.805955126736,7849.847373745116,51.33557078406775
p1_bf16roll,10,b9b1d6b2c50e179d,9882,56.73835935046728,10040.185663533339,8,0.04899957754152953,0.04899957754152953,9259.36663078882,9270.71229393598,8989.258191856794,8997.832541513932,8985.750101450916,64.7831362787812
p1_bf16roll,10,d9389dcff1e10ce2,7631,63.738245055180634,7735.546819986657,8,0.06547704058750133,0.06547704058750133,7009.157404909077,7026.763444155885,6746.817603352531,6765.2339629772705,6749.42084555558,56.93318126769754
p1_bf16roll,10,95ed3ec674c5d663,16138,107.88949415685232,16493.25771117365,8,0.05331565254319284,0.05331565254319284,14598.953078665141,14624.233521780514,13961.999903586224,13982.771993999153,13958.606549586373,121.43021044147814
p1_bf16roll,10,d05fea85cabf077f,10980,107.91474934365101,11240.479606731076,8,0.07832461808914085,0.07832461808914085,9409.45594121366,9458.579232748514,8759.448732814511,8822.479129214524,8775.668030180916,108.07149212138849
p1_bf16roll,10,387ca8fa5850d53c,15938,138.1827119403869,16414.718378725145,8,0.0691000500548968,0.0691000500548968,14002.843083312242,14025.822997699386,13206.453829973474,13214.702286945283,13190.921879100328,163.00257960611188
p1_bf16roll,10,aba6c4b61206ed05,5986,79.41966216380084,6064.495758092609,8,0.1057130100079408,0.1057130100079408,5521.969415303823,5542.897589447239,5329.908236861111,5346.550183702079,5330.397568518671,56.99925817719996
p1_bf16roll,10,08438159ec6f8793,11949,77.55783359768773,12266.094940372084,8,0.051144436363456225,0.051144436363456225,10773.011897205446,10778.044965191466,10284.94865214551,10276.24585099166,10268.230920088587,95.79997071113563
p1_bf16roll,10,d1bb2e8854948cd0,3580,34.630640237460945,3626.995446382154,8,0.08734435666213962,0.0900132589747359,3420.4310948776647,3433.9197353979825,3341.305831667336,3356.364628542827,3343.459142843167,29.20415952171343
p1_bf16roll,10,0415860453f09940,8389,49.77559434030185,8504.767406881849,8,0.043854887883981106,0.043854887883981106,7609.661945255046,7623.867993432721,7282.384954555711,7295.792260436538,7282.247780371806,50.76573705687892
p1_bf16roll,10,8322e89fe7c3e375,16384,115.75467983883797,16685.65848624824,8,0.05652083976505767,0.05652083976505767,14239.742653347877,14291.422849001265,13337.212149094936,13402.409745298726,13354.683537943758,121.59380622750223
p1_bf16roll,10,3db9b22cc333c67f,16384,135.82017644886616,16718.22322264623,8,0.06631844553167299,0.06631844553167299,13574.871524655131,13610.09558704935,12445.170112584812,12473.929927093901,12443.153065013707,143.3318346239587
p1_bf16roll,10,82d1f15e0c3f73e6,11574,60.93961594566663,11766.183881898018,8,0.039893441235859584,0.04157823321655235,10511.087846937653,10519.273669134978,10070.230639627447,10069.499565047285,10060.821435636695,73.26993222394414
p1_bf16roll,10,6824b53bce1c139e,15193,120.01519966874666,15472.866412007934,8,0.06599783163564046,0.06599783163564046,12834.04470107823,12876.995002039726,11899.365374409037,11948.996434128194,11908.821778284195,120.02522472165914
p1_bf16roll,10,921eb8d366478a60,15390,142.03977727257183,15646.125694114098,8,0.07406829202242826,0.07406829202242826,13392.019405181481,13414.593498914595,12606.999772315936,12614.734021480373,12597.188082196832,122.36905360527486
p1_bf16roll,10,50e27b7113e42808,15357,115.06640881954615,15568.080240543513,8,0.06101904214768,0.06101904214768,13656.082314865822,13677.573185465948,12952.4196733634,12965.324429759921,12946.02463066424,104.24062317527125
p1_bf16roll,10,fb48fe4d0f5ca1bf,10643,79.94737381082047,10736.389995688718,8,0.06012553473432462,0.06012553473432462,9799.850951564811,9826.725297796473,9446.099181248046,9474.816526762002,9451.87113504898,62.89592429421185
p1_bf16roll,10,414fe4d836480f8d,8438,74.37302067078102,8557.864133700981,8,0.0720957232470876,0.0720957232470876,7733.686282877523,7760.160285670932,7431.823761428828,7461.759784974731,7438.518416226467,60.116395486045135
p1_bf16roll,10,6dab3559704db47a,16384,135.709912618279,16704.111663904885,8,0.06626460577064403,0.06626460577064403,13897.299708836836,13956.65658961355,12866.547901566488,12941.551181193809,12887.184098803935,136.07629947359814
p1_half,1,87131da0cb3564a6,4523,50.404581871321895,4700.00873360042,8,0.12391858086790936,0.12391858086790936,4282.750144742323,4285.246463764169,4189.190607536782,4182.832016822902,4179.564757742632,56.78915501305356
p1_half,1,dd05036ce6aa2b69,5474,39.69416313063245,5773.849439578074,8,0.05723250639330041,0.05723250639330041,5116.590991821091,5134.16156509372,4965.113871793052,4986.277969356367,4968.713606054403,60.336404179649016
p1_half,1,1e327776d6f6a0a9,5471,29.75601449651463,5578.257755219865,8,0.042799357970963674,0.05629374649789764,5138.546911973794,5148.59235973765,4997.487264580459,5008.291423305932,4996.816545200177,41.25318426151745
p1_half,1,fbe3916f7127c8e3,5598,41.33768815608799,5678.201308730369,8,0.05909928320877442,0.05909928320877442,5296.869954746295,5305.138715236229,5166.663650904515,5169.157488771097,5162.359482352387,39.53784187512884
p1_half,1,c0b55173cb39fd7b,10371,87.86067165733579,10700.06541235602,8,0.05851540117368427,0.05851540117368427,9100.465456620199,9141.61304461869,8577.550616787496,8629.5523839747,8592.203285216236,91.07841296358569
p1_half,1,2b3d263a96dd7bd8,5251,57.969149256431294,5397.917487261261,8,0.09140618895433866,0.09140618895433866,4912.755901441758,4942.724654995213,4759.910502649233,4800.983145122213,4772.891692132146,55.39239105421831
p1_half,1,455a43472b0a7965,5205,51.342142804327175,5382.386898309874,8,0.07696490459786337,0.08354949261117513,4964.845871939771,4966.572378502475,4861.596835854602,4854.428378755838,4852.47158212062,52.57174562893865
p1_half,1,f481eb9299cb8725,6035,70.3978498688252,6152.250089958176,8,0.08513429513339404,0.08513429513339404,5616.1216852606885,5629.661179146979,5430.790928829894,5440.074114401531,5426.685590119621,65.83370849213244
p1_half,1,da2eb616375be073,9268,82.3581247054023,9639.483444852893,8,0.07368002434054396,0.07368002434054396,8356.703531040699,8383.731693147023,7982.399295601729,8008.7705552622665,7983.271339180166,91.64575941684362
p1_half,1,4841ad88733bc94f,8175,66.04299352323362,8369.493006446195,8,0.0679080926127428,0.0679080926127428,7744.109325351438,7773.909233204617,7554.242675413254,7592.180849695449,7563.253496939166,71.8232166867042
p1_half,1,d9a51ec12ff8ef43,5895,36.708626196825236,6007.251593596264,8,0.046880100409890504,0.046880100409890504,5501.411263863298,5515.484034446864,5323.05521470903,5339.152576594984,5324.414518934653,43.418206343468086
p1_half,1,86716412edfd533e,8929,54.380624515113695,9414.841039657842,8,0.05146784211468969,0.05146784211468969,7904.674459323205,7901.6253987762975,7484.445648641147,7464.525989657202,7463.392103470628,100.73193239236181
p1_half,1,1939f70ade158390,6508,51.902796101739604,6574.113624600929,8,0.06487002784453612,0.06487002784453612,6112.663018589067,6129.251642069339,5938.428890224883,5956.20117666605,5940.221014738603,43.46115774089433
p1_half,1,35f924c6cbdb214d,7722,106.27864788039457,7819.678090439926,8,0.10891018876995286,0.10891018876995286,6984.119054090755,7004.948960349887,6681.439181169933,6696.671552894945,6678.24228840215,87.41770938978561
p1_half,1,8cc865ae2f571a28,7813,94.72637342893113,7938.779800167723,8,0.09652964828910478,0.09652964828910478,7100.167806741772,7132.917709326784,6809.275579568395,6846.8245720280265,6817.487056534332,80.91819188206789
p1_half,1,af0a51b2896f7520,9049,80.11190857173827,9189.455638215208,8,0.07284566697739943,0.07677442408135322,8262.5487963659,8292.842997693866,7922.19374689,7957.768635415689,7929.146716526375,74.12632186248763
p1_half,1,0cb7e2d2710668af,9854,89.4160686409128,10133.683828250028,8,0.07652845005163246,0.07652845005163246,8995.519918496713,9025.346707692865,8630.66306664268,8663.753816527476,8635.855544393613,92.89804933068851
p1_half,1,119f23aef6eda690,8665,45.31025337846465,8778.476290722167,8,0.0418100686894656,0.0418100686894656,8092.606828679607,8106.939734897471,7846.425084674011,7862.247932797243,7847.867291097975,48.316219711038194
p1_half,1,6dd7bd1a1ed7f815,10636,55.37221193402004,10745.819580587633,8,0.04015095569524038,0.04015095569524038,9666.370294719925,9681.704058003983,9256.929762896387,9271.14819970052,9255.228881916653,55.39991207550027
p1_half,1,a7fd4c917ebc2160,12427,136.46062927578123,12912.295848408483,8,0.09177300856378995,0.09177300856378995,11295.353563816569,11345.84363259652,10821.38520617799,10876.371929690442,10831.578491412398,139.09184945974636
p1_half,1,0a718ef519624dff,11396,75.67028481082363,11543.410230454927,8,0.05530612398055561,0.05530612398055561,10364.68272575601,10394.794524833776,9921.48770610891,9959.219029998605,9930.911746266109,71.8146050334185
p1_half,1,6656f70a428ff6cd,9030,48.435416087691216,9162.847641691475,8,0.04260839799684382,0.04260839799684382,8490.466982947235,8490.548544756655,8261.91153675639,8249.909462637477,8247.658736311674,54.142704244197354
p1_half,1,d3e91dd05f3b32f5,6971,59.09388881176389,7065.619417912656,8,0.06920170772760532,0.06920170772760532,6581.619368298643,6599.341518181673,6412.912236791129,6432.361669411495,6414.725694680189,51.97560725900772
p1_half,1,abd086af8e1a4896,11036,51.335056917542516,11176.090819105626,8,0.04178356272012519,0.045719126866642354,10253.452713912004,10255.589745955253,9927.380690884014,9920.90694323029,9916.889799770597,58.17857604387294
p1_half,1,dc51ef68c894fb40,12825,103.20514063906236,13016.489388187787,8,0.06180657708238643,0.06180657708238643,11349.641171446205,11376.265988053803,10746.4815548467,10772.706891044494,10747.197199370126,93.78257838331206
p1_half,1,fe7cc6879767d340,11034,38.308460975230204,11151.848163341887,8,0.02888524402930645,0.02888524402930645,10228.917799264167,10243.049640445894,9868.224200947545,9884.340224499358,9869.832156255552,46.67897089955402
p1_half,1,89389468b02b88a1,8920,62.71827939670322,8963.118642812738,8,0.05658366331804693,0.05658366331804693,8237.76231442515,8261.24755877069,7944.290520544548,7969.34628317458,7950.0353904826425,44.793467696857945
p1_half,1,27b3e2994f758ce0,11261,59.531377258641335,11546.991975084959,8,0.04411566351647808,0.04411566351647808,10410.819095311219,10439.401812085945,10053.331650518643,10089.421182088485,10061.58257926406,81.42825983867272
p1_half,1,bcaf43994d9dd885,10233,49.36479298762981,10578.987019228929,8,0.03856282486660269,0.03856282486660269,9524.886739676198,9552.171752542963,9212.724641367364,9250.200238600793,9223.29375787782,68.885110167887
p1_half,1,40a89af3c83e1c47,6405,50.84092317321519,6600.0616965183035,8,0.07031908490532654,0.07047931362922946,5806.679013222064,5838.75971307765,5543.543235975054,5589.476755202113,5558.020075558976,62.0622572458587
p1_half,1,25028e641c99ee40,5749,42.176472441413814,5913.748812653985,8,0.0554838559018527,0.0554838559018527,5386.294937876823,5408.209976474725,5225.830551289406,5256.295194344482,5234.821317701683,49.684306899105465
p1_half,1,426e4fb51c6f582e,12439,93.94604308393302,12652.620867428552,8,0.06259911876294769,0.06259911876294769,10965.74136087316,10974.62333299964,10368.559184354854,10360.225873534837,10350.10607884422,98.41049841375217
p1_half,1,25ffad2c9b56d25a,8134,23.24189121335764,8671.053851217815,8,0.01873313435630372,0.04500350006761633,7525.05660862101,7527.734180814187,7261.812814972003,7261.068535732305,7254.951539281783,63.345429872130936
p1_half,1,8f2eb188bde6bcf8,14613,72.51578507452125,14818.948750024181,8,0.03947597312335474,0.03947597312335474,13661.628008033895,13685.471435232084,13256.086871719905,13280.563451511152,13257.086754317364,76.35052879568225
p1_half,1,056b4231dec5f956,7897,68.8362342987518,8285.623318056547,8,0.07871357569729068,0.07871357569729068,7270.347225881907,7306.2976774286135,7003.300282112172,7052.271880483258,7018.636684194414,72.2784622015253
p1_half,1,fce558cd509903a5,15050,97.84990628691031,15204.338862143715,8,0.05062055264686219,0.05062055264686219,13294.075766787622,13352.840939729213,12570.810510435604,12651.115303906767,12599.093487678685,84.99248408270685
p1_half,1,e1aa19f9dc00860f,4116,43.15483352470913,4146.7350109046365,8,0.08451030138454545,0.08451030138454545,3919.2639353659542,3937.703763069525,3831.257370550787,3854.1865168901695,3837.2863250480173,31.354358453999446
p1_half,1,6b3071ede178e9eb,11533,74.88398659779787,11644.758085501435,8,0.05453386875360519,0.05453386875360519,10553.589228271765,10569.223357561008,10150.11347426749,10159.509063820064,10145.698290131992,67.34054342262388
p1_half,1,ca3e3bf7af7e7050,2889,41.898173583885544,2927.1183262156183,8,0.11892079779872944,0.12360665530659432,2739.786364375669,2751.607283843289,2672.8192104827963,2684.0016352668413,2673.720606522752,33.26575773360709
p1_half,1,af1d0c19beffb210,8402,67.03726803587628,8710.270995963321,8,0.0684649508668845,0.0684649508668845,7746.395531343438,7764.603160985984,7462.622156395324,7481.581700645507,7464.25118288969,73.83679136019352
p1_half,1,2ce46c456303f2fc,8364,34.12154665914588,8517.044982894713,8,0.03355724891913944,0.03355724891913944,7816.040117521108,7829.187894101791,7574.98556077432,7592.844397870909,7577.545018656398,49.894680343329725
p1_half,1,736ac49613ecfc6b,6832,41.94292489419606,6965.589054011033,8,0.049126385750207585,0.05838802091430295,6494.23313965268,6507.438412647173,6343.782100821283,6355.270571078412,6341.825691746944,48.07706309465907
p1_half,1,67f66710aa123fe3,9125,84.54880989346873,9204.702771449278,8,0.07533671541056192,0.07533671541056192,8063.34735002902,8106.081944173975,7632.345945752819,7688.320424564687,7652.63387832034,60.65413542528036
p1_half,1,08b3401eb66ef38f,10136,80.62331378413387,10276.55012744135,8,0.0643770283597323,0.0643770283597323,9211.956196294124,9245.89901036222,8825.418031382716,8866.702545946191,8835.72600939716,73.20933347001917
p1_half,1,dcaf35f38ec644a4,16303,80.76494810941745,16450.549860902775,8,0.03959579752183838,0.03959579752183838,15135.80490958348,15161.68613809484,14625.70165275178,14650.126133214628,14625.813428230222,74.85754339178109
p1_half,1,bc11c3428dbfaae2,7581,47.340456232073095,7629.88524455396,8,0.05817989580409597,0.05817989580409597,7089.878702140391,7103.905714260088,6885.438331016008,6898.912777511441,6887.331667765959,37.60555934589134
p1_half,1,2beceda22c5b3835,7730,59.97375087836308,7856.872043330131,8,0.06256439708247434,0.06256439708247434,7219.129820156677,7236.792838529513,7002.720563011266,7020.876137376608,7004.448716426457,54.9271769897538
p1_half,1,ff27c5006c70296c,9543,124.71627177014727,10101.91656392396,8,0.11126803214597689,0.1147859997920809,8523.877469772955,8561.700129456553,8093.221825410939,8134.396818071189,8097.53581543313,132.25517593177665
p1_half,1,b296a7e525a713c0,9259,76.28202014720068,9536.669433111514,8,0.06704279294175465,0.06704279294175465,8604.304765732297,8630.029274986025,8326.326072022684,8357.056282814401,8328.759675850106,96.64767251601208
p1_half,1,74bafeba1aa548f5,12749,57.286267530169596,12839.635338253882,8,0.03716675622635085,0.03716675622635085,11770.860537217146,11793.179023900357,11349.807595064605,11376.631510494943,11356.156931012096,49.260059677231354
p1_half,1,9158f90755c7f94c,10820,72.27680998022322,11016.212331743094,8,0.0564917930118205,0.0564917930118205,9309.80345020075,9329.12117189099,8714.65697880722,8730.379163277745,8712.078762001122,83.8013275492627
p1_half,1,34c71e1727101cc8,16384,117.69295901103774,17480.390448229056,8,0.05746726514210837,0.05746726514210837,13592.788074681006,13599.802651492735,12514.682371708526,12501.667544364836,12493.30149166587,159.99850772456767
p1_half,1,48fb2090c6d2e4cf,15837,51.749691283666216,16146.103943906906,8,0.02640279538346764,0.02640279538346764,14407.955163755605,14424.007860863376,13821.567526584837,13834.211597942865,13818.66323215155,74.91903625303974
p1_half,1,fc32920848ab659f,16384,114.29496665603743,16591.275236376237,8,0.05580808918751823,0.05580808918751823,13036.508421259974,13076.460452526471,11749.928250746527,11795.169215147653,11759.7147172892,106.40290041871272
p1_half,1,ca6d06614e79e452,12732,79.30387554380096,12810.298756921187,8,0.04889745749052693,0.04889745749052693,11518.010018655594,11530.142265807182,10996.329937369044,11000.54452355945,10989.846134058263,59.65910571633924
p1_half,1,72547604f449acb9,9023,83.95832264361685,9153.187680874533,8,0.07687250731702054,0.07687250731702054,8458.293068430323,8486.465874597208,8211.004241096442,8244.303019307958,8220.184587960664,69.25102927415413
p1_half,1,fe799d81fd085ad6,8606,52.661333698652136,8721.563760766043,8,0.05029808764174855,0.05174349686052228,7847.259176899195,7859.84304416489,7529.890073345425,7542.979852295669,7528.5895210621,54.01005776375237
p1_half,1,0f7647f084d34d5b,16384,114.60905252215687,16665.40172543047,8,0.05596145142683451,0.05596145142683451,13829.576548420842,13861.955064479538,12809.271048305434,12841.09902654021,12810.164285218967,123.88300476459911
p1_half,1,1f34f626d1904ece,11291,66.85110423229816,11604.74586768459,8,0.0471177307593658,0.04892735890689272,10017.863517492156,10031.80405167796,9480.23234183915,9488.854656704152,9473.04737774032,88.800208031068
p1_half,1,a0473022020851e6,8357,41.36879005521843,8445.709246342749,8,0.03968376899566771,0.03968376899566771,7684.855316931987,7687.902786898563,7396.754761970199,7391.824701712317,7388.3307177136285,43.190276146360745
p1_half,1,ba6979d3be222e06,15975,141.1657836827236,16110.682209579405,8,0.07045816871474789,0.07045816871474789,13627.041439670867,13650.448958118732,12683.533170395982,12693.491717882553,12674.471448639484,107.74147549470148
p1_half,1,cb683035aab86eeb,16384,121.45811964388889,16737.726193211165,8,0.05930572248236787,0.05930572248236787,13632.986781905447,13709.7609493871,12534.539750575172,12641.071626919424,12573.298928708098,123.62860401091301
p1_half,1,71eb756ab6818cd1,14548,153.3965412001337,15129.95428674968,8,0.08590387200635324,0.08590387200635324,12751.187807879982,12809.866388041213,12003.154104000074,12072.767594717434,12015.605157793623,179.81244072902808
p1_half,1,3321afe37c8559cc,15602,70.43910500957719,15728.546892992328,8,0.035609996509414016,0.035609996509414016,14527.81383137964,14551.31675842864,14055.835163548047,14079.08412881119,14058.021711131645,65.36919341572327
p1_half,2,362cdd3783618ea4,5118,55.463107512421495,5244.526018924606,8,0.0874894071557347,0.0874894071557347,4790.124418408424,4811.88400751763,4645.223212063591,4672.071574857844,4652.8057072786605,49.60030992918295
p1_half,2,2659698a1f5a9cad,5443,29.469520550932977,5564.547706286297,8,0.03913956740484473,0.046483987687234024,5005.835116422444,5021.668178719259,4815.729376040069,4838.174937719302,4822.297023191077,34.79536555966782
p1_half,2,434e04d54819e526,5646,49.80124097553469,5782.526112787822,8,0.06911925899911614,0.06911925899911614,5358.58973577788,5369.565278928134,5232.756391014542,5241.809031792404,5230.581648273902,49.02869726167783
p1_half,2,f5f15642891ea362,4717,48.67018507240479,4783.306510378133,8,0.08127109047103556,0.08127109047103556,4438.246886733069,4454.987628569337,4324.985221951362,4343.608101330594,4328.229847263962,42.48278113714395
p1_half,2,5b7e180d8ad7d993,5640,48.14382045419931,5706.509407862758,8,0.07452903363476256,0.07805572831859366,5143.752228553727,5143.521003225607,4942.24036604397,4928.5538247743125,4929.656927641202,41.8495637251079
p1_half,2,a870b1bcae7340fb,6065,50.92944943146267,6267.323193709582,8,0.06948164723413779,0.06948164723413779,5684.715318248859,5702.611025937576,5517.734722787726,5537.531655183784,5518.734832906996,55.636290948059525
p1_half,2,d90dd7eaaa6dd65b,5322,60.0571061946446,5526.501629446358,8,0.0890752428871333,0.0890752428871333,5043.617695232186,5060.558251906492,4928.130428271814,4942.372899060252,4927.346138008246,65.74016571477094
p1_half,2,f601bd02c61484c3,6964,45.551266747493095,7032.0481593435925,8,0.054692215253426574,0.054692215253426574,6560.506280490718,6576.208203611594,6384.572433744595,6400.6271209315855,6386.446131377683,39.745269733418056
p1_half,2,4d8f6ca567a330dc,5738,68.46959171073607,6054.995464875104,8,0.09607185360147677,0.09607185360147677,5385.96147658029,5404.499252336442,5242.291040701534,5260.934970858928,5243.814318783898,68.50949071059173
p1_half,2,c9fa10d583a35abd,7436,57.81163051465901,7572.583817146766,8,0.06343999445301778,0.06343999445301778,6939.308221821156,6947.888308216923,6724.911432516776,6724.648102419704,6717.1773830358015,58.63506443395028
p1_half,2,27e33786379dc030,9190,46.47896374419339,9319.207259058194,8,0.04803371174135238,0.04803371174135238,8631.789890871274,8643.048256910772,8391.531692419336,8400.102560187946,8388.720080170819,54.485339586061684
p1_half,2,8d7997709584376d,7966,65.89132079039797,8091.888929909053,8,0.06702746520788627,0.06702746520788627,7404.614970906326,7426.43415783752,7165.621450015204,7187.932001269999,7168.68244323844,61.32184602967376
p1_half,2,eb258989a4dcdcd5,6859,33.28802548824078,6935.431992783657,8,0.03891462818334224,0.03891462818334224,6473.49859922289,6486.343139471294,6297.184829683743,6311.739924272093,6299.3448671870665,33.17187709864888
p1_half,2,990f341ae13546b7,8167,61.43649889107985,8238.568448558995,8,0.05961349608996959,0.06048037204134672,7649.663283665598,7665.101166375571,7424.719882424478,7439.04159019254,7424.783550269843,50.16223982046018
p1_half,2,4de8cb8bfb471f72,9898,84.42264753589274,10110.505406511751,8,0.06395549701457427,0.06395549701457427,9171.829386631496,9196.631249070102,8861.9403794478,8888.849788824304,8865.982642992614,77.90186976541474
p1_half,2,9ac34819f43b11c2,9041,63.813439291464704,9200.13533835034,8,0.055413412468908796,0.055413412468908796,8219.308715351492,8232.975303680929,7867.51894491744,7879.19194947633,7864.235331025349,64.64505609559043
p1_half,2,67630dd9cbb3d2ca,7390,59.36576829907036,7597.657759893411,8,0.06502372935708821,0.06502372935708821,6832.570751909296,6846.006388774716,6593.752640291575,6601.718786000753,6589.030339958733,65.63333583127977
p1_half,2,c8b3c743dcfef202,10800,85.83616377387024,10912.341069548718,8,0.0657873510437334,0.0657873510437334,9676.81690092262,9693.983848125386,9213.828519614013,9225.449358767335,9210.236458774621,73.93119731758176
p1_half,2,f9716e6a947d7245,10380,48.289131739756954,10519.456476117,8,0.04306008871758611,0.04306008871758611,9759.49220971032,9762.828610227149,9491.37780352822,9487.188051734838,9481.76683967107,52.656628219373935
p1_half,2,7b132ace4887a811,9939,57.670441846667565,10048.62106130592,8,0.04742740240018896,0.04784791772618853,9162.39262243054,9175.391882991114,8827.227214270102,8835.653052558308,8823.41959002241,51.86818008436748
p1_half,2,42b63cf263a3a39b,10921,54.527570411299735,11027.442396523002,8,0.053934033296246256,0.05722373307018759,10319.894926751209,10327.389950186374,10056.642719050613,10057.330265640536,10049.240550595447,58.59058837063429
p1_half,2,00493f86c449568b,9792,66.6960866502684,10014.018323672157,8,0.055139917858946313,0.055139917858946313,8985.727347322432,8999.003682312912,8633.092316336313,8641.58067053601,8626.931357354726,81.01199293822924
p1_half,2,4228f4aac82fa7a5,13785,91.72648526140719,14038.895747719922,8,0.0564841583550106,0.0564841583550106,12088.118552514752,12113.81843035534,11399.672750020227,11425.100148223912,11400.160794905698,93.09469354611468
p1_half,2,ec0b2fb81fcd3a18,9520,89.61095182960551,9607.527045648743,8,0.07606483326768029,0.07606483326768029,8764.890486970271,8792.46041325194,8441.301141124553,8469.43548977707,8446.03188180718,66.93738077917466
p1_half,2,e79cf5bd0a3532af,10653,77.38601291400755,10879.390332199526,8,0.058960671979186655,0.059860656982575686,9488.562333034586,9540.42009937881,8998.23853079673,9074.41414121607,9025.718792683812,81.95489406861563
p1_half,2,f4d699288a598010,8569,77.56954993822615,8660.076472595243,8,0.07218625996404868,0.07218625996404868,7788.732092824895,7813.685450136013,7457.591761885327,7485.512547171462,7463.896263621517,62.523916688038206
p1_half,2,3f5e3f21e9562467,13596,151.42175756774375,14008.114269050568,8,0.09261072950076929,0.09261072950076929,12066.627296679824,12132.696175179706,11422.939258364393,11508.549180381651,11446.216390995325,148.72274336259687
p1_half,2,35b5fa3bcdd7d5e3,9973,42.37330840734784,10042.651840224618,8,0.03753908885775127,0.03753908885775127,9374.970789223482,9392.930172718781,9116.399233626411,9139.033595750487,9121.94772359458,38.50454841616889
p1_half,2,cf232aeba58282c4,12757,72.18908560417599,13040.324736515297,8,0.04580591389859548,0.04707320007737273,11454.262684243815,11462.835669680499,10907.129692365055,10904.78449632116,10893.164752187313,101.8044026979385
p1_half,2,688ad46be6c59352,8721,94.46623468626927,8835.380436539072,8,0.09182911296532616,0.09182911296532616,8007.287291572631,8041.395410422359,7702.598866241787,7743.160334520833,7711.944216581707,72.25370336880744
p1_half,2,50b9f38c20479c8e,7415,70.59771882386869,7491.907485196363,8,0.08012431239730142,0.08012431239730142,6935.811290367712,6957.4638621136055,6725.383080285049,6746.643788253992,6728.3322279233125,51.551658955493245
p1_half,2,2a45b7bb30253b63,7359,63.6058389585334,7400.827066780643,8,0.066291385998676,0.066291385998676,6864.327823093954,6867.077521782572,6662.4828962245665,6650.733019457877,6650.489690783026,46.10120517586815
p1_half,2,e65744215827db26,6395,51.31752113155159,6491.055694216107,8,0.07187256028642539,0.07187256028642539,6132.200116566795,6148.67275581439,6014.8201136269345,6033.218090880142,6017.955688880664,45.5504973665991
p1_half,2,1cc5adb5831a4913,3872,40.432131739279,3915.0098594172873,8,0.0807400262803844,0.0876789745383264,3646.651697510768,3653.8134601887787,3544.06233953088,3546.0104866010442,3540.140863200792,34.28355601222545
p1_half,2,ec80a868c9f9a20a,15049,71.96527619555496,15235.820832756479,8,0.03791397055167553,0.03791397055167553,13823.661791571354,13845.716304232003,13287.920851419558,13309.129361089434,13287.324590838929,78.90162298097799
p1_half,2,970bb403a7fd3a77,4111,32.49316239704164,4167.648186458635,8,0.06790754022857654,0.06790754022857654,3922.099729625646,3933.052636834172,3835.3413356054607,3847.466602977283,3836.984058246064,29.49642283289527
p1_half,2,ff525c33749eef47,13181,93.68341710596536,13529.701095610448,8,0.05644309233565681,0.05644309233565681,12151.117115737252,12186.665947525762,11711.047766466238,11755.455968508155,11720.47155199194,95.32113868866134
p1_half,2,45d63d2ef4ba9cdd,15734,98.77284010858934,15916.27179272085,8,0.05080162108736244,0.05080162108736244,13612.994319708156,13613.34487586523,12763.998240455332,12741.079015684758,12740.354116882758,95.33679892779334
p1_half,2,4b6a45e9c26d50f9,7145,52.06873502158822,7257.564009895097,8,0.0574441375033323,0.0574441375033323,6518.714040131966,6529.733820816297,6254.1856677012265,6260.142803045836,6249.223274883998,52.52086894677371
p1_half,2,84e19d010948b14a,13320,102.14916010737058,13522.312178784136,8,0.067277563799417,0.067277563799417,11603.08135539461,11635.993333726823,10906.068413135115,10941.566619518737,10910.454759142996,103.00520736212206
p1_half,2,3ecdc9bea24ebd1b,9699,43.506349383000014,9863.71784569433,8,0.03561770029148409,0.037853682885371664,8708.656250638436,8712.487134792918,8295.28063936948,8290.466347249998,8284.958878494683,59.1852424207143
p1_half,2,2fae66b0ba2983f1,4231,54.1991472833891,4245.152040324457,8,0.10250396680150871,0.10250396680150871,3998.4977124237207,4013.480166848689,3899.0767406287023,3911.5595267270705,3899.539241168615,33.95954444863878
p1_half,2,bead642c3ee7004b,9261,86.43368802213554,9477.192448328316,8,0.07417642365208632,0.07417642365208632,8202.730489009004,8244.813636265553,7750.98690092873,7807.28250169417,7766.223350608731,91.48495722932917
p1_half,2,0412abc1b7be50d3,15370,106.90012263979753,15756.10536855837,8,0.05617381118651213,0.05617381118651213,13484.064338486898,13562.80702092165,12688.600220496397,12806.084664420376,12731.618401742937,126.46442007992549
p1_half,2,9fcc1df976e51933,12530,71.14244734518513,12768.236982138907,8,0.046629349380905356,0.046629349380905356,11620.466552718051,11649.539300513028,11239.051777827814,11272.51900231227,11245.862548454035,75.49263667604862
p1_half,2,f2bba7d90b6152fb,6575,41.43938657738897,6814.498121144364,8,0.051340435462729914,0.05584252095209212,6201.709329800187,6218.156656641596,6037.4809708238045,6057.302992013075,6040.528585690134,56.81304723191558
p1_half,2,2ed8eedd8ebf1be0,16216,71.70753262333639,16343.978779100991,8,0.035269086660332294,0.035269086660332294,14996.488290427831,15027.135281677361,14472.608959501413,14513.01391462519,14483.354348158802,66.97789901107126
p1_half,2,b6989830e1b196af,6267,53.06446631523583,6326.24497536445,8,0.0662568286672614,0.0662568286672614,5838.785886173417,5850.371723082855,5653.391043421673,5662.3866085339205,5651.857632792642,43.18564193854061
p1_half,2,6e1ee6b1f6a53152,16243,50.626167162008834,16484.222443136612,8,0.024926509327453397,0.024926509327453397,14968.707208615291,14994.368742200075,14423.669538970353,14459.121214673463,14433.035789452248,68.92190008218806
p1_half,2,e3bb9be6d5b6982d,9909,46.33791591334053,10118.0098643968,8,0.03903568570208421,0.04213798414922115,9222.18380486561,9214.466648735808,8931.580021665632,8908.814084054986,8912.475186395757,67.23661254070922
p1_half,2,e8ee1a08f35fb51c,8760,47.46331288305115,8898.126564979899,8,0.05179450226539712,0.05179450226539712,8169.154434459205,8182.975339582943,7910.278314738678,7926.327766185359,7911.338097515951,55.89846641470766
p1_half,2,9cf17731014d90f6,14235,85.9340364681773,14487.762634469236,8,0.04958843256764109,0.04958843256764109,12783.798174846594,12815.595925689873,12180.75082290892,12215.767716147295,12187.119293108055,90.924991093576
p1_half,2,0d2ed1715767cbcb,11515,88.57967378437206,11769.332746235777,8,0.06089411599150141,0.06089411599150141,10402.31181265436,10419.368685115433,9949.469289814728,9958.074607568546,9941.690933524915,92.21868262474423
p1_half,2,30b912b14cb0eb3d,13220,85.89725920200694,13389.213945457099,8,0.052226476946108547,0.052226476946108547,12034.851448544146,12052.652735246142,11540.596039438447,11552.54556622092,11535.575294470456,81.95531002281535
p1_half,2,ff0b5ebd967bad5a,16384,99.92246397793767,16616.593618227605,8,0.04879026561422739,0.04879026561422739,14147.354886658668,14154.381176772757,13269.718036134469,13258.747099498774,13252.209033097035,104.17016861487892
p1_half,2,5c391670a5dd639d,14233,57.65711267851521,14405.261280985385,8,0.0312833381982396,0.03218006996158097,13011.254001468149,13030.134505788908,12503.505137317448,12522.66843315698,12504.147291676863,68.81968366052313
p1_half,2,581b849027c098d7,14771,109.38449446387759,15474.236580264964,8,0.05651497250303225,0.05952730639263318,12783.982672382223,12850.347035621216,11940.136875890452,12034.198964663203,11967.886016536491,164.62337586599986
p1_half,2,9eedc2225ee1490d,5251,65.36613161887323,5316.590925292662,8,0.09512183916660133,0.09512183916660133,4943.867743934185,4959.961482132911,4813.303696308089,4826.225731839655,4813.007975567796,50.89061973917029
p1_half,2,7f21e785a7d71f10,4784,25.6992133998569,4896.602431304282,8,0.0407635855638015,0.04867860792542686,4555.809790608178,4558.0570542915475,4456.499814337169,4453.974814468386,4450.164301553175,34.557989817039086
p1_half,2,89d03f3df1da2832,5982,30.118836008052867,6270.968774976336,8,0.04077349114790871,0.04325810648151571,5567.448435937802,5573.0954134861295,5390.634985069397,5393.561798006864,5386.086857011226,49.44146609045527
p1_half,2,0cd8035770aff9fe,15161,91.31683909726691,15384.461365284897,8,0.04565320225077507,0.04565320225077507,12348.49900260087,12366.645762009972,11297.204438536028,11310.776533832275,11292.771403609864,97.64275038189832
p1_half,2,662baf451a954b0a,12304,103.94162054115242,12479.07601736734,8,0.06860535006554352,0.07240506216796877,10973.850073993637,10996.850741112501,10424.024311098152,10441.536924023374,10420.61973103046,94.64692036900263
p1_half,2,77a21c1e151d9700,15582,104.68984228425168,16160.758151580158,8,0.05441234592094521,0.05441234592094521,13866.132887841319,13893.795159140625,13141.549595936496,13165.864901939925,13139.515233758133,121.89159053313152
p1_half,2,32e4e0b4ffd0d9b8,16384,85.92712842995329,16628.795549530452,8,0.041956605678688114,0.041956605678688114,14462.117624276045,14494.183622701697,13679.554225504738,13717.761082739196,13686.12500719804,96.81057741652768
p1_half,3,c7d1e0d2586726e7,3160,48.6248854297735,3226.0709442218695,8,0.12063028897308141,0.12063028897308141,2957.9718735476076,2970.584844177126,2877.668571386598,2888.3843136718665,2877.233519863457,41.80188256576169
p1_half,3,4909c72f38b43192,2818,32.46968077802019,2865.039842487901,8,0.09212153658059528,0.09906172540657814,2684.5365176807654,2688.5607549615165,2624.5117616119373,2625.875768346576,2620.6573727249015,31.447529466482994
p1_half,3,27d22580b576a090,5025,55.547977962363085,5105.4350624138315,8,0.09296549805148019,0.09296549805148019,4684.773547353566,4701.159684053304,4537.937086421569,4554.511502153361,4539.662200953501,49.21849526920725
p1_half,3,e27c2a5d5a12577e,4460,42.69968276799116,4602.242299081962,8,0.07549094386805141,0.07549094386805141,4251.327440181614,4265.886310028964,4152.468474800407,4166.483481497832,4150.7637314684125,48.425341177187285
p1_half,3,7d9e35515417b9df,4810,65.58629723297955,4874.152786984379,8,0.10622088260263286,0.10622088260263286,4483.552321968445,4512.621718235034,4340.839566860598,4374.869870224622,4348.98327266687,49.84843653130353
p1_half,3,acd11eeb93abc946,4906,42.488744572644,4987.148465307195,8,0.07207277475394999,0.07207277475394999,4635.574410501252,4653.104638677786,4514.613528734711,4538.658205278834,4520.438260542325,41.971060492842305
p1_half,3,d460f03e9cb4948b,7887,60.78355531060894,8017.354092643134,8,0.07083519155125984,0.07109540508965481,7450.651027604154,7464.43616559754,7261.121631564156,7271.59393665592,7257.863134615157,60.55883656461798
p1_half,3,de80b74e6580f0c4,4929,43.89180577863531,5079.798581615096,8,0.07368267548295411,0.07368267548295411,4682.738538597039,4692.871239278562,4582.328104159346,4590.931474014967,4581.14340615442,50.273348405154785
p1_half,3,c617fe1398e107a2,5266,53.49617810264505,5348.753322753598,8,0.08205614541877994,0.08237056594364207,4998.338642230892,5015.980175233128,4878.720645266478,4898.564878177301,4881.455072877668,47.34567964046402
p1_half,3,9ab7ab4c554f6e46,10094,55.76715258490861,10302.225181037873,8,0.047034429010791204,0.047034429010791204,9416.134173550585,9431.264195557695,9127.281879942757,9143.293326842851,9126.882698303933,63.27724365278397
p1_half,3,45a6b9f45df60ea2,8299,80.11011760115139,8405.454892036621,8,0.07743519158550725,0.07743519158550725,7774.25799869786,7792.141274413632,7547.570117287174,7562.685690535034,7545.957456607066,75.43105134543316
p1_half,3,34d5cbe0380dc953,6834,24.89288274115004,6895.422529474648,8,0.030104826798181307,0.03486500493413797,6516.746931754306,6528.054951236733,6367.204407584838,6380.566853448246,6368.318477191438,27.058899812602945
p1_half,3,9930dc9ba94d539f,6726,43.08721625290999,6778.476476533498,8,0.05498389234775017,0.05498389234775017,6245.442615410039,6259.950416708011,6039.558106394259,6054.040102824167,6041.048314056138,34.3211251321424
p1_half,3,446c4c0ea5b34787,8018,71.12684462569446,8077.7112806172445,8,0.06838084944091642,0.06838084944091642,7394.817362446909,7415.730523441737,7128.138919337409,7146.653955303157,7128.279962834104,53.51369149811278
p1_half,3,263f52ed8e993a1f,8138,40.74298812141458,8226.75905252173,8,0.03802674167085987,0.03837411634566315,7558.259080441612,7561.618231401363,7301.5041660742045,7297.79844035598,7293.037264326341,42.81584323412018
p1_half,3,3444026cf9c35c8f,9692,59.14368581105086,9891.907141099302,8,0.05450803348309552,0.05450803348309552,8818.667385901193,8839.512228172465,8453.014929601235,8477.206648172047,8456.58528440989,71.51265027707333
p1_half,3,d4609de7dc695034,9213,43.94854894493261,9331.793933352907,8,0.040317733732590635,0.04392617308868847,8720.234233721478,8737.83963338871,8495.170120147528,8514.272735122346,8497.277277692017,46.14873766584709
p1_half,3,af3b635fd6c3714e,11185,104.35180508410468,11343.77064260746,8,0.07624212556724322,0.07624212556724322,10154.556962004035,10182.695105211002,9720.986686686772,9747.438562926014,9721.216549742541,89.63445506845679
p1_half,3,972060c5e910357b,9965,67.93103814892694,10152.386395474712,8,0.056287624406442874,0.056287624406442874,9227.713189618567,9244.742386795679,8915.201039898153,8930.627662069528,8914.376818301522,62.85429534508408
p1_half,3,1245be069c5c81a8,10164,83.45915006194909,10215.105098671462,8,0.0669586388456317,0.0669586388456317,9584.43446163329,9595.037818672401,9332.033218044025,9330.536891766309,9322.59445765797,60.61434566221066
p1_half,3,037a989210893980,8989,43.76640777459274,9184.157481848368,8,0.03881219265322211,0.040157636036777744,8302.959183916977,8315.186048765785,8005.3174960757715,8015.958752042526,8004.706037742438,49.315245087895164
p1_half,3,db82ba2847e728cd,10082,74.0361034995249,10258.041947864629,8,0.06024306682734801,0.06024306682734801,9119.458993897046,9147.400106220226,8708.574034231091,8739.22008155017,8714.513768323774,66.59557030285235
p1_half,3,9451cb6ee7954a74,10484,88.91450509691836,10611.967790975406,8,0.06699845267736818,0.06699845267736818,9377.346910133572,9378.235964754962,8933.54627212851,8916.051455893008,8914.835951634703,79.28264065149847
p1_half,3,4adba9789a2ce8e7,12941,88.63072231104888,13084.365794652944,8,0.05475838207360384,0.05475838207360384,11938.646668517878,11963.488419275549,11507.210438684791,11527.948275988498,11506.718317139395,75.51589737252004
p1_half,3,02d5926b3363d15b,3919,40.76643197293537,3972.874152429674,8,0.09982916036761218,0.10398465602906702,3709.3918531628324,3717.152572678805,3614.659494409386,3623.0003943081692,3614.4712704914855,38.33366308680462
p1_half,3,51ff47b5f4263dce,11456,81.4477284689903,11749.385040454355,8,0.05991336958868658,0.05991336958868658,10516.81069448868,10550.164396110828,10117.260246641246,10155.29302621386,10123.086493829345,97.71467096433128
p1_half,3,c49d5aec471d1e1f,12557,67.21585938840812,12622.837746941426,8,0.04424461446312679,0.04424461446312679,11603.282748583984,11614.206644248705,11204.673643798196,11206.410054587883,11197.665246170598,51.93162432166965
p1_half,3,b330a2535c1e154b,3892,42.86433640137054,3940.6080137530025,8,0.08589490466291017,0.08589490466291017,3698.4301116082825,3702.599301648008,3617.030067887575,3613.7377897470997,3610.223465317213,37.19993195983254
p1_half,3,77946df4085a642b,13476,62.68746389334881,13637.620365408027,8,0.03852582544422177,0.040345807100660144,12392.594985205571,12414.463853905458,11920.203144653711,11945.651641308092,11923.49507615132,71.56019236963422
p1_half,3,03f9a6bfe3ecc206,11725,67.22036604804265,11906.736766301638,8,0.045263815590477166,0.045263815590477166,10720.308058826486,10730.522117320064,10293.664921549414,10299.855021625484,10288.676905846754,73.46867938395629
p1_half,3,ad7c774feb334d82,2265,26.287759226897684,2277.9067628661624,8,0.09121011994332301,0.09121011994332301,2175.564029010612,2181.34341111746,2133.9224781295975,2138.4571522881843,2133.4678724583473,18.839550405088243
p1_half,3,4da5e68305efaedc,12201,113.90393039274382,12884.302552507888,8,0.07603029479669535,0.07603029479669535,10979.765959691867,11022.671538759472,10464.603911154627,10516.699128983177,10476.018008182135,117.57910903197126
p1_half,3,9b06ced1a276b9e2,7570,35.106379272659154,7789.129999964103,8,0.03706335363134319,0.03706335363134319,6981.264627432774,6996.1086465969765,6726.6088805999725,6744.418589280274,6728.6189043055365,53.522529219542065
p1_half,3,df5e9596c6b1a55e,7706,44.25750565123555,7771.7387715528785,8,0.048397099863850226,0.048397099863850226,7106.824872707893,7119.832641007634,6854.68456647991,6867.319063344607,6855.568297057632,38.31302594758115
p1_half,3,9d80cfdfb6dba47c,3401,25.59809108407744,3456.6731028119775,8,0.061043936050525646,0.061043936050525646,3236.5994811059354,3242.309540016421,3167.4392476584367,3173.671249164373,3167.0671550816,26.662956360505603
p1_half,3,aa1abfec04ea3af5,6362,67.34200336076385,6391.449441635095,8,0.0937529344339055,0.0937529344339055,5984.033407634585,6006.2977814668975,5820.039506839534,5843.431458121735,5824.440090905343,45.53365209652544
p1_half,3,c1e20c5adb39e610,13433,63.328972957373466,13671.859389664789,8,0.03798195657544483,0.03798195657544483,12235.838530314932,12244.914904959413,11747.128213787535,11749.277064851514,11736.292937577688,85.60457248467674
p1_half,3,10ba73108f39ddb6,3955,15.350437734080707,4050.1540537123074,8,0.029266772762712646,0.04327856437732757,3815.632748471865,3820.1056158900883,3749.190172846164,3754.0026445329277,3747.872451362825,28.628374867817108
p1_half,3,6568a5b5b7e215ca,11794,69.77038900861527,11985.187428276986,8,0.046383201754832626,0.04638724201827671,10887.217923557828,10909.82435089371,10497.166926975391,10521.869610096126,10502.537389010124,59.09557343106508
p1_half,3,814a533dda530be8,9065,77.60745789849159,9590.041969778475,8,0.06832604154266092,0.06832604154266092,8507.282767879486,8530.208600584723,8264.494663885289,8288.081493447886,8266.789658261652,78.21707630779215
p1_half,3,077ee65c40e11b58,9980,72.06299532262196,10086.649659391735,8,0.056519395856410054,0.056519395856410054,9166.84299780607,9181.56680825109,8818.371087906973,8827.465649690173,8813.778789006827,65.26333840834529
p1_half,3,a763c21f506969d1,12441,87.21617273701989,12676.09585595134,8,0.053589916846272345,0.053589916846272345,11180.332718136428,11197.846245325449,10642.480807713147,10653.03348486733,10635.352495371688,95.2958381133556
p1_half,3,4c460ba9c5172103,5679,47.35813211064233,5819.524419147663,8,0.06341031383052327,0.06341031383052327,5262.66983493636,5280.993622615912,5087.360846302407,5108.048686968354,5091.8340097811315,45.56092570719444
p1_half,3,cf788b21471562d8,8609,75.4582245812974,8779.112295788984,8,0.07189960450241434,0.07898168048287818,7638.961690361453,7684.316239512409,7222.8544721408725,7286.413849341561,7244.514743938887,73.66379145828262
p1_half,3,dcbc30ae596dceeb,6322,52.34312935881582,6425.085251136174,8,0.06656306297574625,0.06656306297574625,5738.322348971861,5753.242338980161,5484.6569593296235,5498.537553184757,5484.658118057485,50.5870776044017
p1_half,3,86cc3a91107e1981,8673,71.68706734655575,8930.6699388185,8,0.06702873701959566,0.06702873701959566,8007.840959041749,8029.973353179702,7731.88993109781,7753.1853663897045,7731.1362653684555,89.49130518963221
p1_half,3,34187546e12c97ea,6865,38.02821096274652,6922.704434936336,8,0.04696776031993197,0.04696776031993197,6353.820952322803,6366.182189248719,6141.2677759033795,6154.752866358208,6143.76376341343,34.437468899183564
p1_half,3,313fe0060260cc45,10422,88.81978230451182,10590.557764660689,8,0.06461166775638272,0.06461166775638272,9488.907777986851,9511.996721087515,9104.661210906474,9124.717298381172,9104.189003736596,80.06485713469202
p1_half,3,cb802232b16e5998,7201,54.50687775892961,7244.086676867457,8,0.06014010067321522,0.06014010067321522,6670.371398151011,6693.853159840285,6434.319351249249,6462.453594258406,6442.282228615673,37.63952208629115
p1_half,3,d72cb46fd08c4d94,15526,89.95784972826152,15696.388499845612,8,0.04712234391911653,0.04712234391911653,14453.807920884361,14479.782591289786,13998.860401158876,14026.128115780522,13999.623187603156,94.53014521886053
p1_half,3,bb9337010ca2ae21,15858,136.11393127682356,15949.001534523893,8,0.06909668302315541,0.06909668302315541,14115.563449839825,14172.917063891364,13389.890372290649,13460.12956742496,13411.305949998807,93.65488742386862
p1_half,3,3e887ed65b8468d1,10733,29.8337364270623,10873.185095194844,8,0.023803661382027594,0.027279313676840125,10069.411569296584,10072.913009554362,9785.074018968542,9785.184234095588,9778.751760253253,44.128256514186155
p1_half,3,00429d8e0ac5b8ed,7670,55.12838973120249,7691.353806620274,8,0.05808958572892077,0.05808958572892077,7183.830812389014,7205.82298334758,6969.662317539542,6995.966082287347,6977.842238611192,33.89731949210255
p1_half,3,2aa3502d2be2cd75,8192,52.10116387690143,8311.380800031104,8,0.04843811226226097,0.04843811226226097,7523.87789172511,7542.22850755244,7242.0208557493415,7263.124094687606,7246.324945212416,50.615816119912495
p1_half,3,fac24c009a21f1cc,11204,68.33812921564,11372.212014797502,8,0.05122030496277972,0.05122030496277972,10439.154409601657,10447.671112109398,10122.80735662305,10120.964221625458,10113.99837990325,62.331573020546315
p1_half,3,b8c31a3d6730016c,7833,75.84472508082477,7948.1232892642065,8,0.08525124732069525,0.08525124732069525,7209.92358593644,7218.07663923692,6949.421682908857,6945.053340774363,6936.468808248899,70.93207295558484
p1_half,3,aab335b0140b8af2,14889,49.02489893536006,15027.018074726595,8,0.026229178637148687,0.026229178637148687,13690.696325908659,13698.531927971739,13178.00264571641,13181.034885230762,13172.142051556762,56.54860246618422
p1_half,3,5fc86a80e7dafcb1,16384,107.65667322236504,16636.7972866669,8,0.052566734971857876,0.052566734971857876,13650.081383571927,13676.854838769912,12552.676898621849,12573.898467009301,12549.952844905654,110.94857182308604
p1_half,3,05348464681da4f4,16384,150.24189915035709,16720.826677364996,8,0.07336030231951035,0.07336030231951035,14395.051420040269,14422.533897123922,13554.630804149352,13567.840515639093,13543.154322257744,145.6409392867448
p1_half,3,0430314372ebf657,16384,100.40195093128071,16772.126010961092,8,0.04902439010316462,0.04902439010316462,13390.446383823983,13442.119928062195,12228.657032827994,12300.073207142952,12250.258235530833,124.65265222582548
p1_half,3,9aa258a0ae868588,12757,80.12859603083933,13175.71381285681,8,0.05108616146907474,0.05108616146907474,11233.872752627776,11235.182579932556,10617.887792145293,10601.078389223983,10595.408363835742,116.03926345051661
p1_half,3,9d200114e0b76664,16384,130.0194306175248,16544.786504102565,8,0.06348605010621342,0.06348605010621342,14254.397714700872,14289.285857503548,13398.467240405687,13428.43437031703,13399.558814925167,104.2054121920805
p1_half,3,f83d5a05a25e5f7e,16327,126.95302669134918,16495.555853666854,8,0.062263327786302614,0.062263327786302614,13817.320567547684,13830.431104746427,12849.804240623957,12844.580775796829,12834.208206857498,107.59618189433226
p1_half,3,1bb32316c10505de,16187,104.88912109306486,16544.7715825506,8,0.052084822877823164,0.052084822877823164,14246.4422956188,14272.245430659925,13456.92190455802,13477.368239369891,13455.29934989403,102.8296577906298
p1_half,4,7a31b9c7d6081d06,3129,37.2266005433153,3203.4789968723103,8,0.0924896013695396,0.10456976060830306,2961.1407855329053,2970.247551112364,2887.8711835910854,2896.2914954790153,2886.273375430391,39.19687214971291
p1_half,4,4019b4e7c9d755ed,4535,36.69608520120758,4571.361146560531,8,0.06279150088150187,0.06704503694358405,4235.373416725104,4242.842986271791,4104.43514667288,4109.246257193625,4102.476671666677,28.59712623902452
p1_half,4,3e58cb266627fc00,3986,46.586105678325914,4016.2694914264803,8,0.09045178546163764,0.09045178546163764,3783.3289078614844,3788.118459708846,3696.8522884676017,3693.3805208357517,3689.802375974824,34.84895657284846
p1_half,4,7f6d6e6681e1b777,8596,47.799001661521835,8813.552909761956,8,0.03864652349547923,0.05609931121469389,7682.114486509572,7684.272238149869,7306.4030409397665,7298.186180047484,7292.501755238976,76.01585777741458
p1_half,4,f501ce283e820ee8,4471,15.166374033881517,4602.164344530401,8,0.027745336930840317,0.03896173716330255,4243.579165096809,4241.853828413364,4142.5243171665625,4136.637665438369,4133.778931766325,37.11216498103836
p1_half,4,b23edee74ed9bdd7,5269,35.10920050661117,5872.9028207627925,8,0.05619039609257623,0.05619039609257623,4954.864716360674,4970.174584647154,4818.306858393824,4837.009248231832,4821.881116048051,63.60105227817154
p1_half,4,1a78882d9f5742eb,5532,59.68841777799628,5612.760269601874,8,0.08703960031853696,0.08835740234476065,5105.353629828261,5110.901101857784,4921.651404811817,4918.889938268309,4913.318623642995,54.10942511004912
p1_half,4,f9e5b11d79f0a9c4,9427,75.39421664377178,9536.897684567675,8,0.06663437687291798,0.06663437687291798,8631.429688184968,8657.90241416389,8298.600607396611,8328.81690085113,8305.07325193244,64.73100512694865
p1_half,4,143dd8da3c7ff54a,7437,83.58389302858637,7557.279287833742,8,0.09455339795798695,0.09455339795798695,6836.148436941768,6876.797846376182,6572.473300283938,6624.113233978744,6587.963584508352,67.88911678606046
p1_half,4,7dcdb90455d5497b,8899,51.05634605632012,9055.068814035942,8,0.04958842270060852,0.05378910513016698,8251.188799946274,8263.77957383128,7978.97027561431,7988.280112635057,7976.036583973288,56.78109976099646
p1_half,4,0b22400762b81c98,8126,50.04666891587951,8277.616861283888,8,0.04968222633521149,0.04968222633521149,7492.100778784647,7502.998595089366,7224.089354244865,7230.115876288768,7219.154122307189,56.648550501921974
p1_half,4,e00b7fcc8763bcc8,11351,59.6889506608273,11585.884463308095,8,0.040919524641350416,0.044794920618576886,10255.527017102817,10275.874738845185,9802.375001003717,9826.906314272172,9806.180993839656,74.92671969178836
p1_half,4,e4420bdafa4b64cf,7116,55.27683604408797,7240.124247744917,8,0.06212738976517167,0.06212738976517167,6691.367564503307,6712.280804534915,6499.459720217967,6523.641533240786,6503.724959887566,53.18129550381139
p1_half,4,bab3a2bb1727a9a3,6544,42.035019731300025,6757.464029557543,8,0.0506346662720923,0.05106513402579453,6169.3328976243865,6186.707295954959,5999.6504333800785,6021.973731589333,6005.471891752717,50.89325358654203
p1_half,4,aa79b89c717bc701,7359,67.81013480243365,7608.944388875219,8,0.07641798828616263,0.07641798828616263,6727.625761627758,6748.74158477345,6464.688513666557,6486.2041628687475,6465.031432806233,76.95196568771594
p1_half,4,4910ba6181871c2d,8876,64.05513111535677,8959.681179975243,8,0.062289182730534326,0.062289182730534326,8232.042221119988,8237.056546253632,7957.565475057649,7951.344085438054,7947.737599683865,50.88422493080386
p1_half,4,40decb9f3a4226c5,11369,73.24924090786584,11545.568201323293,8,0.051394914869837535,0.051394914869837535,10192.289757859662,10220.407599707858,9707.072192817766,9739.653758751077,9713.39968535155,79.16550088734763
p1_half,4,c84be27c31e69fbe,9497,47.630587779085396,9803.932580506644,8,0.04180963267204191,0.042925768264372804,8988.397134871253,8999.532965616916,8773.953093340873,8783.657572318014,8771.051883142094,69.80503377524056
p1_half,4,79cbdd805cf0dc70,8834,82.2129960288782,9003.480583908678,8,0.07401535359474466,0.07401535359474466,8135.335969903037,8167.484268973638,7836.60301352979,7874.578062017468,7847.212367615146,72.30748780957684
p1_half,4,7304e006f5a97857,10870,82.4064111869206,10986.936790202983,8,0.062425967385179484,0.062425967385179484,9917.98142652501,9941.528624931805,9515.721167577107,9538.025107213076,9516.152884469786,70.81391334818129
p1_half,4,32b7c898a191e14a,14134,128.21157481148637,14718.591982784572,8,0.07256562513067097,0.07256562513067097,12494.910959081102,12540.099657699957,11843.898455514653,11894.935813724462,11854.842791009854,119.50819756380243
p1_half,4,ea4063cbadcd4df3,8982,46.89111348700104,9073.072811801645,8,0.04157480181796781,0.04273752020103751,8522.989042564754,8547.656582051004,8319.140125552418,8351.148467071262,8328.539384033515,44.159453477478735
p1_half,4,7a141082e0dc0350,13529,118.33107375951799,13662.669069170679,8,0.073971691197252,0.073971691197252,12250.630915688364,12310.704465217006,11697.844757320287,11778.256815328872,11723.84387290467,88.66276066260977
p1_half,4,f403bca943b1df83,12703,125.32976210057149,12911.770994136263,8,0.08023029264340611,0.08023029264340611,10731.03511175687,10808.166219936978,9947.822278066507,10055.83297934647,9987.013874905344,112.56600927808294
p1_half,4,2ea0dee5ae78080f,10435,82.16966801278215,10553.01192262735,8,0.06275519684269937,0.06275519684269937,9297.925718675579,9319.977095103233,8836.975698494485,8855.492743255678,8838.125302033664,68.62382075245853
p1_half,4,6481566e7f273709,9396,82.41980166873185,9660.123022302518,8,0.06884434138090895,0.06981772482690465,8631.214575537575,8654.57935778693,8312.014912059461,8339.072327079304,8315.154494794675,94.19298007557933
p1_half,4,f219990c8af65eea,11289,78.27714462176269,11509.079394722707,8,0.05664970927188408,0.05664970927188408,9894.9634470566,9900.100407548689,9323.287548748547,9311.506122158804,9304.910225435584,90.48414793126466
p1_half,4,b8001377348e8f55,4477,42.4770875651673,4795.459435835357,8,0.07240319711086196,0.07240319711086196,4193.955661272212,4209.711087467174,4072.00774395602,4088.6487131634017,4074.3504448729364,48.91571794774232
p1_half,4,295e27d92b2a8bed,5296,66.92456573071317,5452.675640166183,8,0.10019898601130588,0.10019898601130588,5036.552496668136,5058.13657701677,4927.999405914929,4947.652149789932,4928.458762422595,61.06365725370617
p1_half,4,31f74060c354c333,10542,38.53091617922173,10657.097965583162,8,0.029105650790711535,0.02911701681898815,9829.099370361995,9831.61542053104,9531.159609858965,9526.934156385869,9522.393671435379,45.10463135685928
p1_half,4,7c5c907ca1ccc060,5740,60.169522254597645,5736.836654847739,8,0.08827694219353033,0.08827694219353033,5389.4437664649395,5409.65884539871,5238.870063711778,5260.495433572936,5244.565116500934,32.236125672808576
p1_half,4,2591fe3c0f332164,6977,39.400164588520404,7118.601559011248,8,0.04416491578748727,0.04416491578748727,6601.850063246677,6616.309352550345,6432.940659777918,6448.21424323712,6432.7711363582275,46.32805981738339
p1_half,4,6d422356ce950eed,8783,107.16361821310583,8966.54569774872,8,0.0964143306668445,0.0964143306668445,8060.854708142245,8085.03258550667,7757.605297735778,7777.936943934011,7757.189013363781,89.15089752170556
p1_half,4,e4a293bcd827e21b,5738,44.65278917779302,5900.796442115423,8,0.06386153923676646,0.06386153923676646,5309.977363455146,5315.7567756304215,5127.304346966539,5125.354800255417,5118.310065047476,54.20383281728843
p1_half,4,b6a23ded8f594acc,4342,38.55440388067931,4512.409670842533,8,0.056652846746994875,0.07841118575610269,4002.03487476204,4013.3974089898647,3859.6729452445943,3871.0525095783064,3857.901891105298,55.68693800780578
p1_half,4,5ffb9cdf360064dd,8124,96.77182158408652,8491.113061354143,8,0.10282757250139556,0.10282757250139556,7495.549811626748,7525.597361551528,7235.679759644117,7270.052688599798,7240.747040396771,107.47174309458775
p1_half,4,798a751aa11e4521,15233,139.57159920825438,15448.963159840067,8,0.07490615881544674,0.07490615881544674,13287.373513925893,13330.04554611768,12493.063618179316,12533.156003840162,12497.062943005989,120.433211422458
p1_half,4,e8bce099d31a4c47,8445,60.06335816801296,8575.742810358917,8,0.05322997651619758,0.061206986074758066,7637.800323379252,7653.272304432525,7302.8707921431105,7317.766682587033,7301.764510947778,61.83105627509245
p1_half,4,b57ec5e0680b4d59,15824,69.67274473181907,15937.006130907906,8,0.03462432819471423,0.03462432819471423,14383.442480514139,14396.544469512959,13786.815139391489,13793.454404357031,13782.277657172926,63.45705301871418
p1_half,4,dcffc41133a8b8c8,12107,63.180300987661326,12519.132484243819,8,0.03969897439963864,0.03969897439963864,11082.54836163582,11109.920370269729,10651.39510108307,10683.686930863987,10657.876930337545,81.31597711540891
p1_half,4,2e8b64220e427df0,10741,55.384116509362684,10903.372467215326,8,0.04362756789012641,0.04362756789012641,9851.184585944176,9862.772165169983,9477.613668223461,9483.721970734085,9471.565812004515,61.11006733515399
p1_half,4,f9fb0325896dfe3c,8019,83.34164458017736,8252.520438232219,8,0.08492936744563863,0.08492936744563863,7450.7587766998095,7471.827925673909,7218.130932643158,7235.607226036274,7216.650933789162,86.72257316671916
p1_half,4,e54af7a484d5856a,5501,59.8732155566201,5635.706249353252,8,0.08590239001106773,0.08590239001106773,5168.3647050943,5178.309580496569,5029.293966006466,5033.720818074491,5024.626109888816,62.81263661885896
p1_half,4,e75e4855d2c88cbe,6451,63.41380480784736,6685.599891221787,8,0.08343174304182815,0.08532368811878926,5920.113554350512,5942.282988257982,5690.053576548412,5714.109146161085,5690.223112605599,84.24259382068357
p1_half,4,6b9723a0efc41413,11291,85.10048739166953,11413.503811657796,8,0.06051649319061049,0.06051649319061049,10669.771323912919,10702.254148775024,10399.507918652173,10438.728299632745,10410.157093396592,66.29484524706693
p1_half,4,76ea4df933ac09b5,8005,55.05855718276263,8055.332428936084,8,0.0542564086250358,0.0542564086250358,7593.368217711841,7622.953759747943,7400.405765391575,7440.8674390028045,7414.102158992469,36.56991662627708
p1_half,4,2e8050ae9d2eedbf,7869,59.776371964713505,8006.2290845903635,8,0.06128572179180988,0.06128572179180988,7348.793932014689,7364.353449942852,7120.826179353108,7135.455490192597,7120.819143040236,56.35905736458842
p1_half,4,28aeaa91ee90419c,12934,122.61433400276829,13098.248997574516,8,0.0722199328409744,0.0722199328409744,10841.979208063653,10899.138454417158,10012.265834480151,10086.484976531514,10035.233952563212,102.26564759735888
p1_half,4,478c3fa5c6b7c9e3,6976,81.03907465795794,7156.228577813243,8,0.09440690327194431,0.09440690327194431,6467.20945595776,6484.400556116517,6252.337583079088,6266.278832229985,6250.3168402695255,74.17150251761385
p1_half,4,ebb69336cc39bc1c,6445,43.715430562635426,6609.460458572253,8,0.059397525791905006,0.06035746557872322,6006.483102238386,6024.059758710811,5815.682796164969,5835.495997408759,5818.988503619188,53.65088124358051
p1_half,4,71e6436e9a6a602c,9573,82.30051572702854,9794.670737272685,8,0.06975477892161702,0.06975477892161702,8736.227245570497,8752.008315721898,8388.98995811067,8397.410536016172,8382.850672706696,77.90050481267883
p1_half,4,5246176158051cef,11917,102.22162474689088,12081.298099526903,8,0.07088088168889567,0.07088088168889567,10335.579891230369,10363.8141054451,9693.52515105982,9718.607654982798,9693.016411452329,94.04245560009153
p1_half,4,ae1bd5c0a0fbf37f,6076,44.50168776717514,6261.788537416923,8,0.06013672182205988,0.06013672182205988,5633.511357094452,5655.886654119343,5443.278448323505,5472.554827702188,5450.164550459414,55.610209221115596
p1_half,4,7738e58c1232b1de,11329,95.64255071738987,11420.081719128391,8,0.06898359885164097,0.06898359885164097,10410.977417397373,10433.37498636893,10020.564691837055,10037.619060738907,10018.511937389234,74.79255780187461
p1_half,4,026587a5c66db6d5,6299,58.387649746079084,6411.133785613491,8,0.07392219573127112,0.07392219573127112,5805.69115774529,5819.007037259719,5596.9430204917735,5606.385794672944,5594.76790523745,53.80954855820029
p1_half,4,f4a571c91c24e306,16173,104.02615442314364,16413.27700296144,8,0.05180675423593739,0.05180675423593739,13921.236478326586,13962.187104402477,13005.384672040938,13053.742848062384,13016.052414954505,105.61222551412548
p1_half,4,2b9bee95d887469a,16384,94.1976660329942,16657.94412053589,8,0.045994954117672904,0.04714803166705023,13843.85099315563,13891.54791020328,12822.776802023676,12885.295939355883,12841.78217576722,106.5041782988322
p1_half,4,a986f5fab8aafa52,16384,110.67448985320735,16710.753244121617,8,0.05404027824863625,0.05404027824863625,13982.44326249906,14008.835433279848,13031.493535676724,13049.675886278079,13024.364403333446,128.14849721776972
p1_half,4,775dfa2d4c9de117,13524,71.51619887641547,13744.989801921314,8,0.041066692141600455,0.041066692141600455,12465.987462864201,12480.718622896475,12028.607111301528,12038.61740911206,12024.435858722638,79.68640764491704
p1_half,4,e82fceeee94520a4,16384,123.2879132379485,16622.53798395808,8,0.060199176385717035,0.060199176385717035,13571.937522671142,13642.598661394115,12435.190929133529,12531.687992187366,12468.48163961306,118.97859129430563
p1_half,4,42e4b3e9f7abd3c9,13405,67.34697135013874,13580.484371766961,8,0.04200630070301882,0.04200630070301882,12481.056854693234,12501.505624976793,12099.344795737175,12123.436496095177,12103.539387530847,72.18435970475265
p1_half,4,3137a3597894c277,16003,111.27460675219135,16231.70053744424,8,0.05581712644798412,0.05581712644798412,13913.928921982471,13964.43979210443,13076.477702870843,13138.464043457148,13094.21349476034,105.78269656609598
p1_half,4,cb2d03a9a84cda3f,15954,148.5338673304685,16126.954141380997,8,0.07387496701896179,0.07387496701896179,13174.599193240107,13216.453647570508,12078.968733833404,12118.796191446705,12085.298417722184,116.41319641838102
p1_half,4,bbc82c4b70651365,16384,116.64985783765245,16720.378789743845,8,0.05695793839729127,0.05695793839729127,14486.989918856672,14545.384569002994,13696.335761057944,13774.996441272533,13720.011369022199,129.13908537742032
p1_half,5,d7944a5d9eeebbb0,3180,21.43783354340315,3263.7343682694614,8,0.04872705458994548,0.06282543075510688,3029.4468255000274,3033.078905680377,2961.9945863374132,2962.3055406754543,2956.5640538083735,28.659099270843527
p1_half,5,89f04dddfd7bfd47,6681,61.251680866509,6801.849526005535,8,0.08640644409048209,0.08640644409048209,6027.087459966005,6037.65882213472,5751.710765687792,5755.249686998294,5744.966446116699,59.60146538566906
p1_half,5,e595c0955af3c965,4579,34.89388264051315,4701.14814907424,8,0.06190188866833812,0.06190188866833812,4313.503109894053,4322.046016939122,4193.839296194563,4201.896758231848,4191.874654642779,41.84497708726968
p1_half,5,2305d4642d364dbf,7173,51.6720293146299,7646.433118137478,8,0.06094427448271485,0.06094427448271485,6482.365344437065,6497.106778967393,6197.164438338525,6212.52642850687,6198.418692812265,71.49762192474455
p1_half,5,530df6acafa7e28f,5582,42.529535678545116,5746.598484408046,8,0.06008610978840292,0.06008610978840292,5246.586835008493,5262.998125275967,5102.922410245821,5121.861908258067,5105.502492448335,45.53192303112703
p1_half,5,39a21c90e13b1f17,8784,48.81320104824866,9093.650464884571,8,0.04602853773719004,0.04602853773719004,8252.954674514933,8277.68673843985,8030.585261171429,8063.429379842437,8037.85028978265,78.78486033604288
p1_half,5,b7ad68f75ce696ea,9536,78.84887806104399,9737.64899879691,8,0.0743311590530453,0.0743311590530453,8392.427219027368,8419.472248057009,7925.320470564864,7956.244974067891,7929.0207960305725,84.39924127735266
p1_half,5,0f6aaf195ea4908d,6307,67.1598432268268,6467.702146474793,8,0.08549468806481252,0.08549468806481252,5841.7170855534005,5857.750441226992,5649.883468788142,5662.87136855452,5646.192147580494,73.78822116611838
p1_half,5,de87ca7a97de5c36,6007,54.644894010265936,6107.075541574592,8,0.07647779178333143,0.07647779178333143,5584.184877904198,5598.9669814635,5395.690885804655,5407.947986628646,5394.888914636676,45.40715757765487
p1_half,5,a833775ae58ca959,6201,49.79527878111499,6272.462535967654,8,0.06530038703799854,0.06530038703799854,5709.925083660666,5718.459842948159,5495.7079736408305,5498.655397144764,5489.7746470001075,44.9733247067757
p1_half,5,75f1d41858810811,6348,39.067961016464416,6518.358282918005,8,0.04889514488009275,0.04889514488009275,5963.7551425226475,5974.0667276582135,5797.995648284706,5806.697028475272,5795.619438804636,50.0039815158503
p1_half,5,aed1c9562effab81,5995,52.941127855410976,6098.663756693976,8,0.07165638526638364,0.07165638526638364,5575.396358791038,5605.312530163117,5392.082146615477,5434.311750086421,5407.070031197897,44.43946103824443
p1_half,5,bb9eb555e964335d,6402,36.665113779143674,7316.343228637087,8,0.044574102367626156,0.044574102367626156,5942.381395865059,5953.077849776142,5735.257672213447,5745.456545609244,5734.751079994948,61.34398329045729
p1_half,5,a61aaa1c7cf87fc3,7335,72.69205170749521,7402.604778392004,8,0.0783131165170932,0.0783131165170932,6708.053113219343,6729.273771378045,6447.107186205461,6468.987119335409,6450.943885690716,52.790227537795346
p1_half,5,784895ff218ea6de,9985,62.07449313500313,10159.225732992265,8,0.056209818759158744,0.056209818759158744,9074.820004852385,9099.129696131722,8687.89693989165,8715.80774553304,8692.548775476458,71.75822844334904
p1_half,5,b3f9e1952810530c,6725,53.06061445400441,6813.735292506615,8,0.06712235489456864,0.06987340888452231,6246.986819865307,6274.475815542157,6027.676291981445,6065.988625580805,6039.213589700205,47.187811176589314
p1_half,5,3ed70988f00d4eec,7879,62.741268522322144,8164.936310120085,8,0.06233513570489216,0.06279881841612214,7155.856910652894,7174.4725240909465,6861.650889915258,6878.294199196869,6861.733185278748,66.74209448214897
p1_half,5,4adb2b344ec69199,8657,56.61664929870748,8768.90146951028,8,0.0540876919522138,0.0540876919522138,8040.1534928048695,8061.644030377396,7771.637081830333,7796.823754167109,7776.623973213964,53.950740414209285
p1_half,5,5897ab0c60b3c66c,10233,73.21447911181654,10400.87793512389,8,0.05232479977700255,0.05543844151285693,9094.06780784516,9129.513490245143,8617.928912075307,8664.744806513894,8631.418760993627,71.25448732982177
p1_half,5,cf0823eeef3eb1d2,7991,60.058185196235534,8074.725069362337,8,0.059364252391139294,0.059364252391139294,7551.703398697966,7564.600844145658,7357.580396294408,7365.6637848921955,7352.740289360605,54.11920595642895
p1_half,5,d05ebe3e10999553,8606,77.24870879920712,8732.411383373303,8,0.07734164571501496,0.07976455129182992,7988.4376103386785,8020.826964388063,7726.7041663925265,7765.922157809699,7736.66048050805,63.64435445069772
p1_half,5,50582b3973d03d17,11978,54.1851230833382,12119.486252517785,8,0.03714561537174474,0.03714561537174474,10849.103838584686,10873.45295564525,10379.223546972116,10410.464368492469,10388.163547791955,56.050967447457296
p1_half,5,27ea67bf7ad07265,11071,85.39022402633677,13725.832854500808,8,0.06413834521111644,0.06413834521111644,10111.692916935945,10154.791531056882,9693.124074719266,9748.953161510432,9711.55830915972,109.52289413245389
p1_half,5,d9e2c804a022c62c,8993,45.943898673620204,9078.211701479613,8,0.04105632956477229,0.04334373679620174,8382.3951459398,8392.690819765789,8121.07131545681,8128.956757542434,8117.983941767732,44.793363827317464
p1_half,5,bf6ebf2062aa7b96,9322,58.63515850396117,9437.05794817671,8,0.04977876871797708,0.04977876871797708,8557.643631901045,8585.268314860661,8225.995567215949,8265.392337500343,8238.516444010831,53.16710917213331
p1_half,5,84c0726099855fe6,9982,67.02209725710318,10119.782235042836,8,0.05528405976568351,0.05528405976568351,9242.664284159622,9252.284394106086,8933.314383048099,8932.747857839331,8924.283698093517,62.955249619343746
p1_half,5,7c8928afbdbaa454,10565,49.35230382537025,10696.187700256443,8,0.03507161736336652,0.03810000513804711,9749.02913830271,9771.269152099025,9396.694151700358,9423.012626617985,9401.952072667322,53.28304092919336
p1_half,5,3bc4421beb1a9cf7,3382,21.893169929014164,3434.372422409306,8,0.04890200997056483,0.04890200997056483,3222.0857779712924,3230.326186267269,3149.5192335964416,3159.048417901041,3150.784811501413,23.53151803649332
p1_half,5,3886ae01d264c7d5,4753,30.76731355841907,4878.670123392288,8,0.05174423321397233,0.05232979570640274,4460.058145412545,4475.84061785667,4329.877871220418,4349.916275110885,4333.599404481709,38.98833583906109
p1_half,5,fde947746712fe17,12752,99.40963846921508,12860.05134731169,8,0.06429029080438642,0.06429029080438642,11469.580070122425,11483.449066891937,10935.086802055974,10938.320880427704,10925.507957130743,81.80668880064347
p1_half,5,89e0ce8c3d061081,15218,54.9251418023063,15361.569367995873,8,0.028068903402528877,0.028068903402528877,13955.006511985639,13968.458906413825,13415.419452700226,13429.237544611846,13414.391152231377,63.09722799792664
p1_half,5,231ca4451191f73f,11798,72.57884669038232,11972.466836554308,8,0.048621841358166606,0.048621841358166606,10357.910134903066,10371.432303545138,9757.859501680472,9764.812786205111,9750.09524316666,80.69862313499365
p1_half,5,5db999c5e3d3a5e3,4177,58.612236514905675,4234.587014805064,8,0.11250462952945728,0.11250462952945728,3947.013163082621,3962.1717744516027,3852.059900981812,3864.0323522965273,3851.8984574857477,45.22162948512662
p1_half,5,a408d55ce078eb28,9760,86.74595789974121,10023.905583755317,8,0.087647644470045,0.087647644470045,8384.963776611168,8443.093509504386,7829.536970513271,7913.116304068076,7859.163077729763,94.95740898991784
p1_half,5,51fa30c5ae24eb7b,14528,154.802019276092,14787.944457544698,8,0.08776178291744255,0.08776178291744255,12337.55023461442,12400.964148958026,11433.364905291837,11510.938473426317,11453.692244577946,141.61960174883632
p1_half,5,4723cb5cca04ebf2,9759,44.48901555105606,9863.701586162688,8,0.03735285938203273,0.03735285938203273,8972.119775369241,8982.516249974484,8630.098774755068,8635.551792380575,8625.40618477894,48.42825238491006
p1_half,5,2ed96e5254d65be0,6177,38.47744322061899,6517.021214579845,8,0.051546884639260604,0.051546884639260604,5742.867746271924,5748.486845557069,5564.823443185656,5563.7601162001765,5557.4160206525985,63.2827520540701
p1_half,5,50904ef7926696f2,7978,69.06997011777071,8062.817178425713,8,0.07496633899910651,0.07496633899910651,7131.331954892664,7151.760462384286,6772.4561337034165,6791.369366382763,6773.7175955754565,58.067701621135164
p1_half,5,e967d3f596378e84,10760,80.05747088567023,10858.230326173769,8,0.06081540386223691,0.06193759837061666,9942.065974637659,9977.475048179804,9585.055097861294,9628.134368544175,9597.017464627897,60.7757436124068
p1_half,5,1709d4d894f9a22c,14837,66.93816761365497,15145.808923550081,8,0.03602324216267597,0.03602324216267597,13181.657304867977,13203.146195283067,12488.017705737799,12509.6834319972,12485.879133266902,100.0586649687121
p1_half,5,ad2b833a9d64fe6f,7290,58.76846367371949,7335.8672618138535,8,0.06461828387744012,0.06461828387744012,6915.976742021138,6936.615701032564,6752.781330099583,6775.559250021797,6757.6880725797355,43.18369287618545
p1_half,5,42a4354dbd5c3372,13845,98.6451563193495,14034.58028849579,8,0.05797300483932055,0.05797300483932055,12060.90411896311,12101.488748245549,11343.411990250866,11389.001389418467,11352.905760240857,92.2471740429167
p1_half,5,ebe9651fa6b3c163,5204,41.59407731062904,5301.500518255126,8,0.062132604053944704,0.062132604053944704,4873.393897409545,4895.145094661905,4726.175445604027,4757.440145113711,4735.965443381965,40.72821404833576
p1_half,5,877ff37ad75b5258,4709,24.63135109399208,4857.121432918475,8,0.039684872136957365,0.04744679567414751,4448.836432177777,4455.59859459929,4334.267745278113,4340.816506996584,4331.4692241517805,41.51828487739169
p1_half,5,d6340a3087d082c2,14790,75.95537906554904,14921.897604682395,8,0.04225295863984106,0.04225295863984106,13554.862763540823,13582.373449793939,13018.085699870244,13052.18329307317,13024.409748184033,71.19393424634583
p1_half,5,49f9d8ad8add45e0,15561,137.0119015402481,15886.285103130289,8,0.07039858023342882,0.07039858023342882,13264.600890031266,13314.308773454146,12335.119856653051,12397.295139567532,12349.167519708015,146.9229611642952
p1_half,5,cc94be23999c90cc,9362,40.97182328248134,9693.211463024636,8,0.037891487280737324,0.037891487280737324,8859.002888493942,8866.317895863649,8635.34553008814,8640.557612738578,8626.675460774004,77.30196890868906
p1_half,5,14256dc5e0d7986b,6026,34.91410806881764,6116.391242816245,8,0.04662857897803098,0.04662857897803098,5671.552029178934,5670.4199932915735,5517.476980525439,5506.639386266746,5506.739712874487,38.82425750516536
p1_half,5,7300de30c658f227,7150,49.35823159340881,7223.940022880288,8,0.06471260503419927,0.06471260503419927,6680.636312882849,6690.738969689666,6478.129424758912,6485.902753540265,6475.509264555409,43.81668867893899
p1_half,5,6fbe917593a2f99f,8937,34.59334440195428,9566.878841301588,8,0.031810945457543593,0.034030331410072334,8369.622871066664,8373.320741330277,8124.748655761505,8125.115131355982,8118.3754446557905,70.43130930424626
p1_half,5,5ab600f2723d8877,9349,53.248143950898395,9505.246795192757,8,0.04387489037432618,0.04488860298406544,8392.023941398062,8393.01156828871,7998.178093081405,7988.491246951928,7986.227609982356,57.46493765784726
p1_half,5,6e3edee9d8591474,14954,44.688851384439225,15203.460228696526,8,0.024198290448787033,0.025180572086176037,13702.117125322033,13735.581621027528,13143.685381622505,13193.312001580392,13158.115315553148,67.90441467374052
p1_half,5,e9bff088e6569cf5,16384,74.52696465691022,16706.24582538677,8,0.03639011946138221,0.03639011946138221,13232.915857018968,13255.234317208531,12014.418412553881,12037.106879491987,12012.99731999468,111.71613672116027
p1_half,5,dd56e0e164cebc57,15961,96.99961138684574,16114.213034513887,8,0.0483873010082049,0.0483873010082049,14291.443166704277,14316.621711792373,13601.859999176097,13624.285150825717,13601.523187776753,87.58258469725016
p1_half,5,31175706a54692fa,15102,111.40202809533825,15136.715333214415,8,0.059116432060845533,0.059116432060845533,14050.564891849503,14102.08682628488,13600.120905452477,13663.747759473263,13621.353235040051,65.50398658614648
p1_half,5,dfc681de66048b41,14786,46.87588090641731,15048.619975574427,8,0.025310959613917994,0.025310959613917994,13617.107534343006,13626.911235166059,13110.681991113408,13120.717237619061,13106.775702150702,80.01971051406035
p1_half,5,d4c7af731536f4d0,14497,46.30870000985449,14754.367165557995,8,0.026132388562678494,0.026132388562678494,13276.232754503959,13306.496418431258,12749.345639768864,12792.097868513829,12761.362327453022,70.59204713166515
p1_half,5,9d6e921d0d92462e,8868,71.08806703199573,9038.98473513509,8,0.0664084799448372,0.0664084799448372,7945.670767193618,7969.268712497882,7556.55785717125,7582.123716598489,7560.684683919092,65.19723763858273
p1_half,5,c9fbab122fb2536c,10103,37.99829837149912,10302.44357444417,8,0.032614755943143746,0.035284981079110746,9470.13405357573,9492.076011742274,9197.690696886093,9229.473503161456,9206.246542383551,55.41662503719117
p1_half,5,065bbd753261967f,16384,140.4781049678951,16621.17877184908,8,0.06859282469135514,0.06859282469135514,13975.630659921995,14025.69224866517,13007.259929334119,13066.199250561678,13019.8779444461,127.03582269622336
p1_half,5,00371503d34f09ad,6322,57.417079605912804,6518.2733888217,8,0.07730115802904257,0.07730115802904257,5864.139304248007,5882.539713102185,5667.95614475313,5689.174285379108,5671.154926120015,62.99181482476607
p1_half,5,0eb00b6aa6f8562a,10810,70.17539895052774,10977.73592671328,8,0.0504583525069692,0.05176679682032739,9736.28887844383,9749.436891270785,9295.457070106591,9302.636066576068,9289.358633028898,73.82525002362999
p1_half,5,d8ed2dcb3586404d,16182,116.73987995796543,16507.304097003012,8,0.05748334171446501,0.05748334171446501,13515.3546758806,13529.859049301127,12449.426258205185,12447.941909320196,12433.918164074075,126.6885567222283
p1_half,5,b6e8d28a5ff57dd0,16384,129.75468950852667,16642.2802110017,8,0.06335678198658531,0.06335678198658531,13880.284769934453,13920.613533615013,12883.152533191052,12925.572010042937,12888.52471383568,130.0395503330683
p1_half,6,d971d2301f98ce1a,3350,35.28173542413794,3413.4942648602873,8,0.08181530701709065,0.08181530701709065,3182.6177666298863,3191.162506596068,3111.23482797265,3120.6590578496903,3111.6909818912195,35.17393634273037
p1_half,6,f2fb7ce036e10220,3600,38.06984401636313,3733.9355983382356,8,0.08824763208825859,0.09627148325976437,3388.767396235693,3402.6946842527645,3294.9056199531856,3310.8365850669084,3297.0839033152106,39.77621672198029
p1_half,6,d877db90e1bf95d2,3434,32.90656473109156,3473.7148305334845,8,0.07721018133942298,0.07721018133942298,3301.2868723990123,3310.826413877834,3239.8026228572726,3248.083713593222,3239.630951215414,26.992321566639415
p1_half,6,9d5996986ea408db,4887,58.68342258577351,4962.553984483677,8,0.10347910689393797,0.10347910689393797,4580.540504672184,4585.183520252473,4454.707373100427,4451.905381221956,4446.622232583426,56.23409656478859
p1_half,6,e262a8b059a8e5bb,5890,25.30878281851222,5989.305625815007,8,0.03296082738187424,0.03447498331125949,5590.331263736992,5605.036626760665,5448.909776439579,5470.91037194628,5454.900405272283,32.9662289317169
p1_half,6,117ec3ed1ac7237d,7273,59.63355023510236,7337.971063191732,8,0.07062965176587102,0.07062965176587102,6668.225652087493,6678.571276765266,6404.982505045671,6409.557566239948,6399.850698965442,49.06184022845994
p1_half,6,2b6d58051c97b9c9,6200,54.80906800079271,6359.348352371443,8,0.07129178171258621,0.07333510552491376,5900.160747215904,5917.691261073687,5766.622919864965,5783.313394697374,5767.2890495018355,49.67589851257651
p1_half,6,1ccd6056af0c6a8d,6792,49.64638186607951,6895.424093200698,8,0.06137294232199865,0.06137294232199865,6357.876195090303,6374.019095907295,6175.136820200473,6195.283582258133,6179.837348584944,45.580618234886416
p1_half,6,3835f1789a3fa130,6100,43.60400442137211,6165.45165362602,8,0.05734619516586086,0.05734619516586086,5762.364642108054,5778.726611389843,5613.58838070145,5633.63408205178,5618.199601817593,36.26658949048621
p1_half,6,a0f53aa1f2c0e393,7520,35.10842560832656,7570.8581225745,8,0.03964258904095361,0.04680050673069938,7042.532493980355,7051.414031392132,6836.468957024602,6843.92553356755,6834.862382376792,31.54146588458489
p1_half,6,85050c1f3db7f9ee,7514,57.130298038547885,7595.464113554586,8,0.06252640559524995,0.06252640559524995,6861.810458309645,6874.142382224887,6574.818227255687,6583.43456032145,6572.4905090228995,52.391466198559485
p1_half,6,63a5bd4478134106,10743,90.54494998418386,10963.118574421964,8,0.06589480113998875,0.07360081079197234,9873.606348784153,9892.270827590612,9513.52371548026,9527.759614339626,9508.503664240128,95.6686984814647
p1_half,6,63a7903e01438bd4,7129,45.70176741466342,7216.110341894773,8,0.05078845526303892,0.05078845526303892,6672.443025525304,6686.130654151036,6480.357807993829,6495.637546939962,6481.989508799904,42.296613122660006
p1_half,6,afc05094a9fa5e74,7867,64.9483650470138,7987.051507248114,8,0.06700720433879315,0.06700720433879315,7376.624606701984,7400.140815422125,7160.8365057125575,7188.0734443487145,7165.937954597313,62.660915361797166
p1_half,6,44544eb8ec2ee47c,7570,66.25785804949936,7690.44202089574,8,0.06591745696559052,0.06591745696559052,6948.601804872248,6961.517295035049,6690.557477630735,6698.691285789436,6685.919017051659,64.55329146180279
p1_half,6,6b70f9c676db7c9e,11549,112.05849055676566,11745.965276866731,8,0.07768885394817573,0.07768885394817573,10041.850834584155,10081.767038126924,9412.38301881752,9456.440037736498,9419.716021475682,103.58049350211817
p1_half,6,9c35127883ca6d1a,10882,109.44972631453774,11142.532460587267,8,0.08823371670158815,0.08823371670158815,9911.51921972098,9930.784162424992,9506.981197887795,9515.976751839902,9499.365744146757,104.11794488238034
p1_half,6,a1e2ba45ee4af391,12362,118.29914715742024,12912.024191333423,8,0.07723894061911894,0.07723894061911894,11249.241564110464,11286.222616334318,10778.570678897113,10817.812684355835,10784.38181834531,128.34419986141975
p1_half,6,e29a543dd8e4f531,11369,54.347328602776436,11534.684183988753,8,0.03516782147017419,0.04075348491854533,9975.485133079588,10000.98226179801,9389.666294753468,9420.342061397256,9395.244391297481,65.33948419897987
p1_half,6,50786ada31f3bf28,12125,60.83428664451795,12712.470986615885,8,0.04037070810375282,0.05166473614447398,11018.802135881419,11049.062265838336,10552.0870108034,10593.010779392807,10562.466370521273,97.74480594608407
p1_half,6,a3b38a8a4758e074,15291,101.60622350385509,15415.004715310939,8,0.056162333558983035,0.056162333558983035,13170.465239172612,13198.790093593363,12317.00717161476,12344.319482348656,12319.848949186377,84.02082788419925
p1_half,6,9c84d23f84c317c4,11332,59.40171220505982,11590.380813969332,8,0.04001466982429355,0.04001466982429355,10495.513141869742,10516.486308341005,10134.494572555943,10155.542094959652,10135.235399843144,75.11289566198944
p1_half,6,38faec14d6d4702b,8697,78.69116991098011,8728.514107752133,8,0.08917149736328549,0.08917149736328549,8222.456400837833,8252.60704076721,8016.942028712505,8052.05742456601,8026.497064946698,50.22908930922775
p1_half,6,a6da6f6535bb3763,11753,43.296764566006715,19162.02033672156,8,0.03076553572358391,0.03076553572358391,10858.93496880825,10888.079928770048,10461.22159917069,10505.055344599907,10474.745599863847,134.46190179071502
p1_half,6,94f14be4c3f44cf6,12875,99.69786659800472,13040.285146088907,8,0.06129113544314277,0.06129113544314277,11620.831395205403,11655.138738097176,11102.228812684429,11137.836313467644,11108.942265160442,82.80117318988941
p1_half,6,0c610a38a0dd786b,15094,122.65821471225749,15350.173552270255,8,0.06640049895918146,0.06640049895918146,12780.433993208333,12815.669826935442,11850.960260332371,11888.710167152116,11856.218179462583,116.9634053021602
p1_half,6,c02bf7eaafe0a6d0,14590,71.1984338816712,14804.887650683471,8,0.038434501064078225,0.038434501064078225,12944.034875438914,12953.969480980883,12275.183524472348,12277.572876319704,12264.789623703351,88.36412797653767
p1_half,6,e589a5c3397feb3b,5498,43.871633478601886,5599.018367201292,8,0.06711492975999896,0.06711492975999896,5202.948410752284,5211.151536244311,5070.60822527008,5075.632682086567,5067.345213573681,43.3292274967195
p1_half,6,12137e3bd7df159e,10219,99.63448797688808,10409.927100657127,8,0.08741766069609619,0.08741766069609619,8902.317910152366,8922.203821657491,8369.126544543882,8380.884534018687,8362.595504861654,93.84362685569201
p1_half,6,6aa9f86e445bb95c,10842,41.455534860916416,11000.763344309478,8,0.029295710150723728,0.029295710150723728,9947.832030859492,9962.891160522835,9560.692017624338,9577.943624167588,9561.60986219433,53.550314478681905
p1_half,6,909c41dd2e88e158,5524,30.97223036579095,5627.472512624089,8,0.04681094127700953,0.04681094127700953,5235.156097057377,5239.214906293555,5106.724198312752,5105.683237525991,5100.824848214281,37.57993494698791
p1_half,6,359ae1b8b4b730d8,4481,36.23448183544297,4581.9228513444905,8,0.06366203323067884,0.07136746035787273,4177.300216036578,4180.217478662876,4045.555063327859,4042.005266500014,4037.6482131002954,45.40707438368689
p1_half,6,9052cbf85f81928c,8464,41.3098942899337,8600.74421056383,8,0.03946136429890171,0.040243421238098986,7868.71478433357,7886.905250993404,7614.052947436873,7634.143949661391,7615.91911981178,52.20585409742281
p1_half,6,be8b0ac15fd1f8b7,6809,57.03373843076996,6951.748769202314,8,0.06829508879777696,0.06829508879777696,6269.543205313795,6288.077993346068,6047.9724930542125,6068.598810352887,6050.856912154571,58.58565891708704
p1_half,6,8d9d5c67d1b84dc5,12898,65.93830737416724,13087.659234245446,8,0.04358442009750721,0.04358442009750721,11453.467597350356,11492.091418480662,10839.353412769957,10893.285558427766,10855.875989222379,72.01738547501449
p1_half,6,c7f40084e36ccac5,9854,84.82169872277831,10024.946183798033,8,0.07179521733952393,0.07179521733952393,8942.405901265229,8989.132065493408,8551.244370352615,8615.458748525745,8572.274523398046,80.33996612698675
p1_half,6,50414e084a8fd51b,16038,131.40214761181323,16255.06536115592,8,0.06651513070187248,0.06651513070187248,13347.893344732105,13436.22263671778,12238.59143882539,12364.81798595475,12289.587640179565,104.20183515056769
p1_half,6,b8b8f61c891cdaa7,8315,74.84418278745689,8493.016554213518,8,0.07295268549397874,0.07295268549397874,7493.014442892065,7512.088100618044,7148.449337087812,7163.39626765523,7145.565060666399,74.66315503424137
p1_half,6,5e409550af1f18e6,3517,42.3445903024717,3656.075108472871,8,0.09793775649551925,0.10744288298235302,3366.5518283152414,3378.9685809002713,3303.246172250794,3315.8812701516076,3304.78535167074,38.30939398790225
p1_half,6,a8f050cb47503660,4009,57.989049515436,4161.553592106043,8,0.12029925656186698,0.12029925656186698,3776.4969551037657,3796.0571171971555,3678.575871789634,3698.505322917797,3680.1169709909855,61.3955793270303
p1_half,6,45fa2ba138f54df0,6547,62.429534025571584,6637.496970807213,8,0.07306632258575885,0.07306632258575885,6067.504499832996,6083.3589724872145,5863.8608608204095,5879.151545855072,5865.126991501125,52.19747316735267
p1_half,6,e438432feac690b0,12437,59.4866624059085,12652.36881738777,8,0.03851520334001743,0.03851520334001743,11486.891080358377,11514.236167609744,11084.15891692641,11117.76204879544,11091.667326663259,68.99869489438022
p1_half,6,da457a6b3430c70f,16169,172.72703471765038,16406.730731797557,8,0.08549346516700779,0.08549346516700779,14425.845973058433,14470.377070795723,13714.910937814166,13752.837015462681,13715.653837594185,144.70059798954574
p1_half,6,3245a0dc58185e7c,16384,122.59447587588357,16919.76603607095,8,0.059860583923771304,0.059860583923771304,14649.875331184237,14689.109550098015,13912.00113949719,13953.774183485131,13913.84198580218,148.85884599149637
p1_half,6,1faaba172ba3fc7c,16384,131.22460589247396,16578.272642107855,8,0.06407451459593463,0.06407451459593463,13909.155981781974,13974.21817303708,12940.654977601169,13021.90835998062,12968.261113242375,105.91866121434397
p1_half,6,63785f41dde27783,8104,73.07545736614357,8205.609160309967,8,0.07619494633561187,0.07619494633561187,7406.764699562051,7422.324022316048,7109.137933342293,7119.526135711441,7106.4386868261445,63.45603554817138
p1_half,6,3bd3a8f81849bc4b,16384,99.79892065947334,16626.358373435538,8,0.04872994172825845,0.04872994172825845,14071.28837510696,14136.083388984662,13122.498959380919,13217.16161450604,13156.358375128133,103.41238384597096
p1_half,6,03553f8689027c26,5221,62.08033124333239,5385.920322202561,8,0.10179029141264005,0.10179029141264005,4791.092868947071,4810.33474082925,4611.307974595881,4630.800303458616,4612.790414638863,59.6467401367051
p1_half,6,c600d754ec285b46,11499,87.11715450471601,11671.629267220846,8,0.061193241432269285,0.061193241432269285,10755.541251074428,10776.896576689314,10444.247310333722,10464.790918307322,10445.17611665714,80.12784219305638
p1_half,6,a0c757cb5bd176ed,7250,55.812461205321526,7390.28801636783,8,0.05990746851945869,0.05990746851945869,6816.91273539276,6818.525251735802,6633.419774673352,6624.2221164834145,6621.692202481761,60.835162887398276
p1_half,6,655164ed2a0be926,8110,53.42073081643376,8196.325912748001,8,0.05100763007766207,0.05100763007766207,7418.595435008066,7436.499763798803,7118.411248370558,7137.990275480864,7121.458712236134,45.873221876902555
p1_half,6,ae9e640323f85c82,10731,52.09781666802393,10796.526005990092,8,0.04832455524059972,0.04832455524059972,10255.394036362668,10276.498301305934,10046.395726063707,10071.553506742503,10053.65596073577,39.73173567295716
p1_half,6,f83fefb2615fb2a6,7607,69.89866122887858,7679.947080782746,8,0.08072304050587596,0.08072304050587596,7045.586534760707,7071.634648766982,6800.413053599146,6829.671386523665,6806.417060757331,53.58231927383716
p1_half,6,fe12e897909392fa,10815,59.16679484621302,10972.275683340953,8,0.04478135840450778,0.04478135840450778,9833.409432940396,9868.896112773726,9408.550896138777,9458.35131646771,9425.852596657742,56.7832317174059
p1_half,6,5b94dad4997f8c60,16384,125.57848568482981,16595.97774939281,8,0.061317619963295655,0.061317619963295655,13696.922350040355,13746.369929568787,12596.959186788034,12653.543677152182,12610.352336975686,110.65418974052865
p1_half,6,dc3621cda897aa9c,14890,115.06257835979804,15028.886073143804,8,0.06055385910293101,0.06055385910293101,13338.935496301652,13368.964045592262,12696.754893855883,12726.361171798915,12698.961602895632,94.65771090109112
p1_half,6,6cee3f23763f24ff,9442,74.31724645428062,9632.850943887845,8,0.06299286785620278,0.06299286785620278,8420.891243891325,8430.168656743308,8009.227445130583,8007.921845939767,8000.071604943541,72.40999143223178
p1_half,6,4ce21f8f4cf7d90d,16384,135.8109950403161,16764.29381170836,8,0.0663139624220292,0.0663139624220292,13713.044905502404,13771.150285864287,12649.39206063931,12717.435699673102,12665.554960850553,149.31380002687752
p1_half,6,2b0ce3fafa53d0ee,16384,119.33608298938466,16649.02800577312,8,0.05826957177216041,0.05826957177216041,14199.749651283231,14188.724976915262,13317.579940802,13274.202678581269,13280.300822464793,129.4770295908903
p1_half,6,a631ef95fbb2e0ba,5362,36.7081861926895,5478.640826363026,8,0.052456631164543126,0.05312800762510617,5043.927779645122,5050.297297923034,4898.846975677847,4902.049729334942,4893.291791947666,45.53230518877139
p1_half,6,b41d9ecc23b06567,8709,51.27655526493454,8850.615693930613,8,0.04609826462594255,0.047802086791566306,8143.228721800557,8141.512195435508,7898.9767186637255,7881.569584383637,7882.151741474641,56.36078327650907
p1_half,6,e26338e791669ccb,15414,91.68400105379438,15650.754034195243,8,0.04853100112266737,0.04853100112266737,12949.072672472663,12968.892179734066,12001.002767728876,12014.670637513713,11995.887972292045,102.26368558612847
p1_half,6,122bf11f9097e5a2,12860,56.45544099374244,13028.915544990146,8,0.03497910378286706,0.03497910378286706,11860.63391042957,11872.551337825756,11437.973251729749,11445.729593530279,11434.4732120716,56.42149002647584
p1_half,6,17e608ad2f48717f,16384,150.95467376537465,16703.316343877774,8,0.0737083367994992,0.0737083367994992,14094.818214420853,14139.562460861885,13170.772886674178,13217.308894698557,13176.554107442917,145.6234892150156
p1_half,7,6c05775d5a85156b,3080,22.48206171809175,3186.9279135420798,8,0.0648643310080766,0.06904017738698255,2905.0204877825627,2914.5465656563374,2827.7502740884793,2839.407263470146,2830.0992806219915,29.0839579178935
p1_half,7,7af4a7e430057637,4670,51.123016211478934,4705.719654786612,8,0.09828055346652989,0.09828055346652989,4402.200032890652,4416.974968274578,4288.609196360498,4302.234858290444,4288.765857522838,40.4312228129778
p1_half,7,88e73d19adc21b49,8433,95.30226475902698,8588.356749678791,8,0.1024117011985925,0.1024117011985925,7485.328660624448,7502.412319315044,7097.415927742248,7106.436692739484,7089.707280976859,84.70673079780128
p1_half,7,5c0e637af150277e,3872,47.110580455248915,3904.2416790714215,8,0.09663841467519016,0.1014971354981326,3597.3478060496063,3618.880921666439,3473.119502517264,3501.594065534112,3481.7973160847027,32.506601999828526
p1_half,7,5bc571d6d4359b34,4662,20.87304458101883,4767.268408596387,8,0.040301832816066516,0.05885751787953551,4305.182539289353,4312.372366815722,4152.135435856723,4161.7185209187755,4152.60811864783,33.75678332429715
p1_half,7,3916e38fdbfc4994,4929,34.6247887275358,5168.840856870882,8,0.0550853510397243,0.055475343958961046,4658.199804071905,4673.089007255633,4537.082896441028,4557.853645004263,4541.54916046038,46.086620158437256
p1_half,7,be4d933dc7cd7d5d,6156,41.999194386080696,6231.518286635544,8,0.051779744791413014,0.05333545752132137,5845.3836538527075,5854.156211240964,5707.778605169842,5713.876839061666,5705.152173127533,39.01493414228735
p1_half,7,59e005f09d1a1da5,8306,49.57436835888494,8394.655704520366,8,0.04935475564796389,0.04974669790663379,7696.545509045535,7712.779595473681,7429.514765742562,7445.431053045191,7429.463946429957,49.497321375899425
p1_half,7,4cfbcfe128c267cf,5017,44.86459151944721,5554.01774010838,8,0.07125291979301421,0.08604699708088606,4706.3743859794595,4725.176167250656,4569.360540329377,4593.733024973407,4573.958659145192,66.93415058328449
p1_half,7,e629977fa5ec3207,7571,89.35563341763793,7705.836404683689,8,0.10648239921513843,0.10648239921513843,6961.820190789282,6991.153179827108,6709.932490976027,6741.522884249692,6715.250373068573,81.43581509405068
p1_half,7,80f83fee9aa4a33d,6913,66.00332282773893,7130.508435996552,8,0.08023792396975997,0.08023792396975997,6464.620580609631,6486.889552936732,6267.499017227685,6294.13875403381,6272.839400843078,66.86357691080242
p1_half,7,336f703cdde7ac50,7037,60.41016096166342,7156.941830059428,8,0.08013081921412948,0.08013081921412948,6566.437634038706,6582.436444393287,6354.412877332484,6368.938220827196,6355.002806320338,54.13545922455434
p1_half,7,d9f81ddf2e44c329,6480,50.21091506837444,6604.945022172457,8,0.06720398202136454,0.06800260051792353,6025.278814068112,6036.289960803816,5840.147269458119,5846.9302948916575,5834.095562277711,54.17715841867554
p1_half,7,53574b9d5acb14a6,7930,69.24989659681246,7998.572887000706,8,0.07163140616943665,0.07163140616943665,7456.185149326262,7478.9232279345,7247.873047060088,7272.785151440383,7251.231880860151,54.689156571054596
p1_half,7,fbaf0b2092cca702,8330,100.0962095328676,8441.379824754966,8,0.09858141056394151,0.09858141056394151,7599.517136314249,7613.256457337477,7300.597918758666,7305.4891933027775,7294.079577978633,90.34141171054644
p1_half,7,75dcc86aa2b97efd,9494,87.33534393650442,9632.230381348912,8,0.07396786165077046,0.07396786165077046,8546.117909264842,8562.619401769958,8152.798979330224,8162.925726968242,8146.6955556333905,79.35311816034745
p1_half,7,e8727db903e32efd,8646,72.66450966502713,8864.760295845581,8,0.07334047057060142,0.07334047057060142,7975.108947757313,8005.308289788245,7687.821273684444,7725.060839031365,7695.490769017741,79.35803876770322
p1_half,7,1d8189bb17825211,9681,63.03131506034712,9800.871893083156,8,0.04989079660303304,0.04989079660303304,9052.166564743306,9066.608312396667,8785.595221843862,8798.748925837399,8785.392643056064,63.61506272605988
p1_half,7,e12060e3a3446ade,3955,41.90215671450468,4043.864834195573,8,0.08330117675775127,0.08330117675775127,3665.4702262540563,3680.1271369272304,3543.6280683718032,3560.1652786208315,3547.7100479964715,37.06669218141458
p1_half,7,dff94ef5356762d1,4542,37.48623408977496,4614.078490951388,8,0.06641214547150723,0.06641214547150723,4337.796430956586,4352.447319591376,4245.20154687864,4261.773385004901,4248.30564861942,34.40235831310923
p1_half,7,96e978cf9072eb67,5061,38.41741284386216,5117.31327505545,8,0.06450006314557102,0.06450006314557102,4779.577055132076,4784.586446697703,4656.98221972607,4657.2136194941895,4652.486506642763,35.34274627213462
p1_half,7,95f76f7bcdd071e9,11282,78.49039206105672,11394.524233777174,8,0.05351270856969201,0.05351270856969201,10288.135470980174,10303.660083534292,9862.229063125864,9871.805367139284,9858.339790345137,68.71373349190137
p1_half,7,60a22f5ee77ed933,12641,106.0668461244556,12758.3891850537,8,0.07205159308534795,0.07205159308534795,11427.147538102057,11457.11744265454,10915.182160530598,10943.936265364971,10918.016658630584,81.42081237011308
p1_half,7,6a9f6ffd0d137630,11142,58.126776222586415,11351.929758246117,8,0.04431997497478456,0.04492281588898876,10225.453212906346,10253.02554690482,9829.786158449595,9865.454807473567,9839.240871851613,71.4241870602046
p1_half,7,307deca51b9ad3ea,10841,73.00085536426718,10957.249458404403,8,0.05526844704151722,0.05526844704151722,10019.920130127306,10030.062126247456,9668.59253729869,9672.064815727637,9662.339520174535,64.34803359436827
p1_half,7,3ffb4fc64ec4d6af,15416,164.87207907372422,15693.318711367932,8,0.08474594974698632,0.08474594974698632,13540.903445137727,13582.901372317498,12753.766022347103,12795.304609544935,12756.741383430402,147.92752296188453
p1_half,7,e36eef68f13ddc82,4112,29.500405011480943,4501.023283387237,8,0.048766393332029145,0.06272335615920607,3897.295933405183,3910.690176129848,3798.6644617238335,3813.0531506650095,3800.499452709005,42.67007401566526
p1_half,7,411099f33efc906c,11295,53.461307265249914,11464.656562053919,8,0.037919961834117166,0.037919961834117166,10055.834844103934,10087.893539218783,9524.248577702998,9568.752298581569,9537.47914005791,60.119265275676135
p1_half,7,6fde11116a859b51,5294,72.78030848288581,5344.23055645344,8,0.14122440163503425,0.14230256379754225,5056.173504180782,5073.66625012527,4957.902131560272,4971.321954046429,4957.11941837923,51.83664437280647
p1_half,7,df625cb55a0dfb1a,12867,89.07451909656788,13027.246684328975,8,0.05883005366429413,0.05883005366429413,11804.326365398738,11833.271541009814,11346.976975287294,11377.076691597233,11352.07086551047,76.86875369660756
p1_half,7,24ae39c7f056603c,5565,49.35671121184412,5605.251984297525,8,0.08052208636794005,0.08052208636794005,5205.690931599031,5216.847092840273,5051.901647885276,5060.475041497485,5049.843114025472,38.769608621016104
p1_half,7,ed8651c9e2f1bed8,13259,62.349011437364396,13481.018133007889,8,0.0382007341890918,0.0382007341890918,12138.65206273933,12164.30873295893,11660.451171188077,11690.678342036199,11664.410875375883,79.72451298861846
p1_half,7,d4224efeaf4a9e0b,12976,94.16471201936145,13050.362772315002,8,0.05830795172475493,0.05830795172475493,11775.37745417307,11814.30456930804,11275.361722207963,11322.701119516883,11289.49613550809,65.512796266854
p1_half,7,2a2730918fe49338,12307,63.14007792880824,12449.486522727044,8,0.04029444330582539,0.04029444330582539,11268.383050924815,11281.742187356107,10838.543342268937,10847.318333941015,10833.395944853957,66.9307068131442
p1_half,7,3bd89f0eabb5ead6,5235,74.19937712614814,5326.926888498926,8,0.14299765372373419,0.1470509698817533,4997.589627641465,5019.869991654329,4895.2402776393565,4919.377561959182,4898.610415560892,62.12177436248378
p1_half,7,a2d086f1d9242587,15672,120.16276615603485,15973.605184140011,8,0.06147502206164798,0.06147502206164798,13461.416380349008,13542.322404817696,12546.943463026713,12660.664964801515,12589.447497421914,116.8153298305159
p1_half,7,d2d486421f621abc,8389,58.48526069279129,8446.238731596713,8,0.06045416479679612,0.06045416479679612,7806.768896254842,7829.6734590715405,7545.768126097237,7575.331206621813,7553.952226450656,44.391361286844706
p1_half,7,aae311f38a1ae5e8,8294,40.19002354370402,8419.789189393692,8,0.036221263747527904,0.036221263747527904,7703.348569265601,7718.33932291274,7443.68128939231,7460.361763540297,7445.384972418583,49.78289939932347
p1_half,7,747a7c49db967dba,6584,46.0386631195782,6635.611799151694,8,0.05279897619810812,0.05279897619810812,6237.159322250087,6244.7542622622295,6082.431952694405,6084.486465696017,6077.88218801328,38.939918144610985
p1_half,7,4fe307f920f2e0a7,5655,75.46964235964697,5699.341784784162,8,0.10517703550661582,0.10517703550661582,5208.708647781188,5232.660811696939,5017.276642552407,5041.373715587473,5021.546941750643,53.829154304123705
p1_half,7,b471d093e2b86530,12607,39.14869683689316,12750.363648534056,8,0.02745581370301145,0.028934892138077845,11595.284067021747,11604.22673814786,11157.798240963188,11165.082542536893,11153.15981961202,55.35612045925656
p1_half,7,9cccbb40df529d2a,13863,62.73175816326348,13985.613642561813,8,0.03614641686427156,0.03614641686427156,12733.487661487152,12741.096122460736,12265.478491276217,12263.889137321803,12256.93081482642,62.09912033674883
p1_half,7,4d022ada3c431a8e,4981,43.58673389787909,5053.5398647380935,8,0.07009837691057755,0.07009837691057755,4667.013743362493,4676.985845357977,4527.908153660899,4535.6068288063325,4525.591017168611,39.378235237884354
p1_half,7,9eef905f2dd248bd,7876,14.718662909941493,8022.72731083797,8,0.023997072252256967,0.03249358816600009,7629.478085700001,7633.413731435115,7521.364462167279,7524.747495624065,7517.949468782137,36.2618905183866
p1_half,7,db8bad5240f83056,6086,36.758647393398086,6171.391561473531,8,0.048191712653593524,0.050638000682879616,5663.097408655847,5668.756530035333,5482.568307511212,5486.053011630225,5478.7384199469925,39.13538310447839
p1_half,7,fc0d6c33097cae24,16279,164.83880539857398,16458.931499313465,8,0.08096365257652188,0.08096365257652188,14045.92867898885,14093.968787356067,13124.611620484597,13170.044743954444,13129.563447558965,127.09971517588019
p1_half,7,b6898379570c8474,6011,49.77924772533219,6055.118269948051,8,0.06298967391179601,0.064989865568065,5538.780543097157,5545.209838510493,5340.911739622643,5341.180501450645,5335.156662428623,40.50481604969131
p1_half,7,3d2afbd55a36db97,11593,73.41550358261495,11685.974171328815,8,0.05049130140431826,0.05049130140431826,10724.465591269238,10748.933112759376,10345.821656405731,10371.896506555251,10350.533744058765,58.144373968811536
p1_half,7,3597f1682ddb6af2,8042,48.85858264536686,8139.432865084749,8,0.047736906566090656,0.047736906566090656,7573.453380005521,7572.400861899022,7373.251097077233,7358.56721583173,7358.447505639246,50.39839003969378
p1_half,7,0b84bd873a0d7633,12127,75.52060044186027,12396.937561513361,8,0.05063436815442901,0.051110243644141795,10941.370214900133,10957.490599416247,10449.627036658836,10460.64040319862,10443.855190437444,91.83189470767697
p1_half,7,39c3356be06d34cf,5815,58.510301896246496,5964.121977514968,8,0.08135111290814419,0.08135111290814419,5424.452651343331,5440.089401017485,5262.361997014691,5276.733925121325,5262.746814086791,64.39548563557466
p1_half,7,337e9553df19d211,6839,62.01808388937693,6879.996290941215,8,0.07424483338287034,0.07424483338287034,6414.559812047805,6427.059556673105,6230.160469801019,6241.4599026634205,6229.242233385198,44.83352881591998
p1_half,7,c5fe1385c99a4a42,16384,129.02418017536326,16569.303501156854,8,0.06300008797625153,0.06300008797625153,14685.03155419333,14751.179553578177,13975.94730235515,14063.94110614874,14005.489854626487,104.2191563156269
p1_half,7,0148b3ecf1768970,15599,79.28083772120283,15906.1114970838,8,0.04015279505067243,0.04015279505067243,13107.772806911513,13148.08959801688,12113.813434054868,12165.711536181137,12127.784111802635,98.09449227766306
p1_half,7,a3b20c0ac2ae1909,16384,108.11472132399263,16770.11132964173,8,0.05279039127148066,0.05279039127148066,14487.152765667399,14516.537009641306,13711.50475236795,13734.95689199535,13709.747801697236,117.40640443924369
p1_half,7,be2a8b8c6bf58ce6,15919,73.42274677415645,16114.057703017299,8,0.037342687300819855,0.037342687300819855,14153.989543496506,14179.005499367482,13418.127293423555,13442.732919595492,13419.31580937024,82.6676853139232
p1_half,7,6d0a7c2185b1a933,13258,78.5721746543033,13366.751764290944,8,0.045779006215952475,0.045779006215952475,12092.763848809465,12116.9680424543,11613.984353078358,11638.752125681296,11617.086434081262,68.26936940489452
p1_half,7,3d64c9f0bcb1582e,11619,77.61186550506507,11788.741905633111,8,0.059783622801883096,0.059783622801883096,10312.550456694502,10328.747930137783,9763.163910872941,9773.026897157262,9757.430841144087,78.3539462656256
p1_half,7,0dcff3026c3d0bce,16384,156.42530268836407,16682.14447114526,8,0.07637954232830291,0.07637954232830291,13887.540733436996,13936.587318123493,12907.751443662499,12955.827024468157,12913.298746705594,146.25639446750523
p1_half,7,2678babda70d167c,16384,86.77849468333805,16587.085600937895,8,0.04237231185709864,0.04237231185709864,14151.013434892144,14158.294703992322,13236.050249217684,13224.756207537239,13216.731359777608,93.59547306535735
p1_half,7,bba99f8a20041bf5,9097,36.43372971157696,9214.06542681047,8,0.03174167553326561,0.03174167553326561,8407.291602183794,8428.169958017665,8107.225707649261,8136.214727317763,8114.885089868334,44.215755221306495
p1_half,7,e21738784c34f2c6,16312,96.18049509708572,16536.63796021538,8,0.04720572985791183,0.04720572985791183,14344.076323741434,14359.483392187169,13549.365927701201,13556.586647030494,13540.754575365369,97.85882351486187
p1_half,7,8b9494896a11b795,16384,134.96641886514135,16706.488196476184,8,0.06590157171149497,0.06590157171149497,13332.236282584918,13425.902580211245,12136.981307704951,12269.225113007342,12186.831123038613,136.53343271020606
p1_half,7,629155f6050c9b82,16384,114.0478467911359,16563.9181697709,8,0.05568742519098413,0.05568742519098413,13693.373609579634,13720.54342386223,12658.905219202059,12681.078505006733,12657.449967571205,100.1467614382724
p1_half,8,d5b5c2fc52e8888a,3819,38.89398815573855,3932.0265396964987,8,0.082524576111914,0.082524576111914,3614.4919791532016,3623.002941165997,3526.215193543605,3531.579203309834,3524.537374118228,36.19526060439813
p1_half,8,8fc768e9bdbf24c2,4927,39.17718229975908,5020.971515475247,8,0.06400445505090625,0.06818837229751347,4557.6148944579,4565.2291385768385,4395.890409383595,4399.634783001806,4390.921567880746,43.7608113752093
p1_half,8,88d5a42a97f84a7d,4535,39.658050981090945,4661.534955681842,8,0.06927196871836047,0.06927196871836047,4323.893508449677,4333.440747171823,4228.61699558048,4235.483485216658,4225.882827457647,46.579529295702116
p1_half,8,c76e5dada67534c8,5463,38.73214214068144,5599.418217947138,8,0.05047921935267387,0.0555586981254622,5196.9406738587095,5204.149881637477,5083.223146528706,5088.327308469435,5079.934213688531,44.778726666826095
p1_half,8,d07be9115c146d14,7993,75.14949147753192,8131.780505861578,8,0.08550964162956066,0.08550964162956066,7315.8878561958645,7325.638163258789,7035.438194015669,7038.646315103297,7027.107487760779,75.90114806165685
p1_half,8,838f6cb2fb69b502,5975,64.52393915174108,6012.215519945445,8,0.0844948373887263,0.0844948373887263,5561.067742152383,5587.407359299465,5375.958921786796,5410.007592978023,5386.918686520668,41.81720035667993
p1_half,8,a9e5c09a9f9303ec,5221,34.73329831946488,5308.8542587443835,8,0.05579961743882761,0.05579961743882761,4928.978164963329,4928.19165736269,4799.001330893465,4789.718953338856,4789.733647435347,38.89633800455379
p1_half,8,79682c36f83f6ff6,8184,66.93805130637679,8301.189630928642,8,0.07461174369491895,0.07461174369491895,7528.40201970517,7535.675623721491,7244.040145376184,7241.0886099822765,7233.192283198861,65.4219547752867
p1_half,8,702f9f85436473df,9126,105.97277135178344,9351.21871197964,8,0.09602061112049257,0.09602061112049257,8306.294995377411,8337.624701622255,7957.9635778719785,7987.6878236521425,7959.606539125338,97.95104199429679
p1_half,8,bf2de24586cf4a40,10126,63.574983617799575,10298.796321684345,8,0.05759169599474749,0.05759169599474749,9264.955288778,9291.744475487383,8902.862324855858,8938.261497678257,8911.13805054747,70.28514423914648
p1_half,8,4d5360012c8f30ee,7910,53.057573128532574,8035.321384473067,8,0.062049397082128255,0.06485266795404762,7347.5838246699295,7372.782441909763,7100.751727571378,7134.405546978097,7110.346866844279,51.1957596824699
p1_half,8,264fe30ca7a2d956,9603,82.91809998892933,9705.40979552754,8,0.06633303174192258,0.06633303174192258,8783.07872377458,8805.2640560766,8438.99429005992,8460.708311612281,8439.944936967557,69.56723237023706
p1_half,8,e5541abd594e557f,8001,36.831789293270475,8271.38267182426,8,0.04548349594007268,0.04918660455684134,7572.491693385297,7596.770914926165,7375.722743824861,7410.641897637357,7386.656778839093,50.501737516764294
p1_half,8,5e3c30632126c24e,8365,60.51538389858427,8438.141238616707,8,0.05792445554295397,0.05792445554295397,7760.873141180657,7779.0325469950085,7494.6248815964445,7512.01491586445,7495.942263474275,48.68401155228587
p1_half,8,43412ed6fbbefd11,9565,51.68326373865209,9779.677675490766,8,0.04525046321158259,0.04525046321158259,8941.803167311322,8960.33587584822,8672.896689813766,8693.347911771207,8674.341017046054,67.09599770623913
p1_half,8,33a5917eb92ceef6,10094,59.35725090572163,10201.974995875007,8,0.04691287071479845,0.04691287071479845,9195.302035754288,9207.504916014914,8810.074995631116,8819.361344850475,8806.740144949643,55.65150129094406
p1_half,8,8ab4fbb79ea0b34a,8716,28.607240662882248,9015.564921776193,8,0.025624307371950344,0.03091974577991516,8149.400344957263,8160.3800020447325,7905.891333344049,7918.961741811257,7906.813498258076,47.32992682049064
p1_half,8,322220a3950d2cd8,10188,64.28941340552149,10384.552705057278,8,0.05888880721393408,0.05888880721393408,9463.727492670409,9489.117057174704,9151.836487311259,9183.135104608595,9158.305463301753,75.26461218330972
p1_half,8,bc56200c5b66e547,9423,58.62132421990438,9640.254484139869,8,0.04995002792804504,0.05635129617270468,8542.60604274841,8546.681903055533,8175.021794612918,8170.573194136359,8163.577780576006,78.3133163987644
p1_half,8,5c322f8183e07598,10387,58.097943268505155,10535.105716456685,8,0.04707352311121979,0.04707352311121979,9628.226949246276,9642.447490770535,9300.996374074002,9312.747061617814,9297.703520475216,64.90858193978221
p1_half,8,de497d0687df3926,10890,86.36718125745125,11004.674844218338,8,0.0652714416992651,0.0652714416992651,9863.705876441287,9875.887366763754,9437.385177361679,9441.81705979463,9430.838398509473,75.0107356926964
p1_half,8,ec26ca149662b34e,5156,28.176598105586677,5349.420121988327,8,0.04468362538590066,0.04468362538590066,4891.367742425916,4909.11446905609,4771.070914370646,4795.497603539077,4777.614147758076,41.14963213083637
p1_half,8,194b80a887d15a3e,5836,29.773013597491314,6115.270076726202,8,0.03787018014208436,0.05644988928287138,5458.671671171253,5466.317905991871,5300.202184041385,5305.267793971663,5297.31060597097,58.04484806850752
p1_half,8,1282663bfd2bac1a,11868,76.69013329006441,12001.329655649986,8,0.048193701816780274,0.04829057252092199,11027.913315472364,11051.012608160956,10669.712238783717,10692.730712712537,10672.389273686018,67.99693711595137
p1_half,8,28568f6291afc0a3,13854,110.99126283059744,14100.377101655879,8,0.06368982074574123,0.06368982074574123,12701.69898582036,12728.457943575064,12206.613090514042,12230.704514323512,12201.54244518583,115.7657967467095
p1_half,8,2809ed8b455e3373,13103,71.72486502075678,13306.661500300645,8,0.04599285034640957,0.04599285034640957,11814.750348479258,11826.955873959134,11267.507132189749,11274.28779861765,11259.482755801548,81.76823219756696
p1_half,8,b7ef8faca0114c87,12345,72.45663725359442,12513.196210054964,8,0.04596475059669705,0.04596475059669705,11057.730320245513,11075.84868225128,10527.560118960399,10543.221835489001,10525.983477318316,73.50573315237352
p1_half,8,cc47a8154647a1ca,6327,64.0172045028528,6501.287587043009,8,0.07801646458535164,0.07801646458535164,5774.23256692999,5781.594731618634,5541.599244148725,5537.386717682555,5529.756005996345,71.78821114840501
p1_half,8,3cfc6352745b17e1,11625,33.47963548460588,11776.037219573986,8,0.02275485339037482,0.028374928125744728,10857.590829814872,10858.850375372993,10516.45966881999,10509.235780850237,10504.990253994974,53.33014089739599
p1_half,8,e311de35f7e71ed7,6517,79.25155124671701,6788.310584758834,8,0.10030550241411886,0.10030550241411886,6021.339644240739,6041.054082667508,5809.548240592796,5824.443318989121,5805.237613841313,90.71462693585428
p1_half,8,e72ee695b662c4da,10473,37.03743013731628,10556.920772307309,8,0.02678668584826037,0.02678668584826037,9759.420354550326,9773.071663778852,9451.247923535258,9468.062653491583,9453.392487400526,39.683526315735435
p1_half,8,2719a6913573917a,7849,48.87934064425737,8023.853111531604,8,0.05560381696407016,0.05640255110064554,7242.954412790029,7270.60458782115,6974.6047860596955,7014.731329669812,6985.838154067835,62.05166042189079
p1_half,8,8ed0a79422db6068,3357,41.21693051887656,3436.602828907302,8,0.09910425784375387,0.09910425784375387,3202.886394487089,3211.971516528621,3130.65286269242,3140.502714359725,3131.292645712719,41.38573110946675
p1_half,8,1ae984d5aa9a817b,14312,129.98105703713787,14561.427094018973,8,0.07416233650812004,0.07416233650812004,12399.156326452458,12439.339486182516,11622.0906946633,11663.087839826518,11626.830973596918,124.640793280174
p1_half,8,bf85c21bce120d61,7822,86.6969280170544,7939.643783863188,8,0.08740491590609814,0.08740491590609814,7081.993393419882,7100.801396715728,6775.591256072999,6790.546140135708,6774.795554091606,71.33520942311975
p1_half,8,362f5a6096258de9,3287,39.68588319614953,3369.629050679545,8,0.10624906501580868,0.10979402960410058,3058.5961109012487,3072.1790242330953,2960.4980414534994,2974.12345502314,2961.2930463584694,39.9595283550686
p1_half,8,f9a6c2dc8b9350b2,5814,79.59329565522651,5894.463130784034,8,0.11285655951574707,0.11285655951574707,5398.4408799756075,5422.935707543196,5220.062428486598,5244.4058325783435,5223.91170836695,58.26022175740254
p1_half,8,8e9ac9d3323eb858,8866,77.17100576351635,9052.850302373405,8,0.0664615432268621,0.0664615432268621,8067.986503846606,8091.096729792394,7735.282754175363,7756.353071714178,7738.019796465628,69.69228902639496
p1_half,8,af0b8100ad7a179d,7610,59.007888112964984,7930.759663801571,8,0.06724999288528502,0.06724999288528502,7089.839382917412,7114.520517318403,6869.6657504837085,6900.129062766676,6876.678379278084,75.37376604635568
p1_half,8,b1c0b8dab65dfa3b,16064,143.06866857790672,16641.231785017833,8,0.07114712854684013,0.07114712854684013,13796.955566650693,13876.711365304993,12848.289398437664,12957.541890332826,12883.6331393843,176.93993864723836
p1_half,8,fcd2026c3346a9fa,10884,106.7175261690738,11001.58168957192,8,0.07743926484709615,0.07743926484709615,9750.227356022566,9775.219942682506,9281.582455708924,9297.529575065211,9277.426799187606,86.81303334382164
p1_half,8,0d46fd63ec94b301,15725,64.35143875306302,15950.830079373074,8,0.032337139455324126,0.032337139455324126,14397.557580302833,14402.401263805767,13840.766249794713,13832.725887570254,13824.42490484905,83.50710967295032
p1_half,8,2c01242e3c4ed3a2,16368,87.7762877372669,16653.381649725085,8,0.04291909328188784,0.04625790983855335,14647.570313563221,14693.890094386912,13912.698883955707,13978.302733033841,13932.786010275133,99.28890143814301
p1_half,8,4d6cad82c8ec7a87,16325,85.30022063161842,16504.54730280414,8,0.04179248526334137,0.04179248526334137,14299.529876545654,14310.14502014522,13486.311483468726,13485.233341960615,13475.06796570692,85.9826400829535
p1_half,8,f58d6bc8569b0095,6779,57.95935458512158,6998.471695991633,8,0.07062838481290837,0.071769053492036,6385.219760897515,6400.858358216241,6208.223050150388,6225.011225541022,6209.974857404728,57.54022142493955
p1_half,8,dd40409af9799e45,5162,35.260916475122386,5246.458377409757,8,0.05448479803755469,0.05448479803755469,4877.714527744829,4891.719774505119,4747.700252455528,4765.651604127342,4751.281608052773,37.12300881879738
p1_half,8,48128b7762180647,6857,56.877648475299395,6939.310582723761,8,0.068494484365436,0.068494484365436,6390.213987167794,6418.507096796085,6180.780171650837,6219.278696905716,6193.269874747637,46.04354670575071
p1_half,8,fa16de061f9c7a63,10387,60.871450709959284,10448.46348850204,8,0.045194354130978595,0.045194354130978595,9662.689612131426,9674.627393998913,9361.285636285756,9369.745732360701,9358.709378162195,45.87551912065186
p1_half,8,81b63234cc1f3c3d,5817,33.44128413175172,5959.422608477884,8,0.05006269971267252,0.05006269971267252,5514.622443975377,5515.830782537191,5388.3984539275425,5382.957417813065,5380.77033786995,43.04601201146986
p1_half,8,3f477e2c13a7181a,13798,117.14784251150988,14061.802381996751,8,0.07110882979557229,0.07110882979557229,11971.756821184452,11994.316289038172,11231.842499571423,11242.629922508677,11219.90630897201,121.92716404691696
p1_half,8,5965bcd9785e2bbb,9179,106.94774486724687,9492.989664063525,8,0.09881490977494489,0.09881490977494489,8099.132743610584,8122.174217870139,7656.381089110351,7673.066201260954,7651.407673156659,106.141339425019
p1_half,8,f0eb3bb6c929686a,16384,193.5157770409957,16818.53978746517,8,0.09449012550829872,0.09449012550829872,13722.980240644245,13761.200317360352,12668.16055993101,12690.63161041705,12657.53744552927,186.02281436501517
p1_half,8,a4fb5b962cda850e,8251,46.73058237093631,8471.774741759991,8,0.047466357071949,0.04759206478861121,7680.299379590832,7698.940420315076,7429.515242977037,7451.085543432768,7433.587497389321,52.24448838998529
p1_half,8,18c3b8731fb481e7,9407,53.15317174890803,9558.089349526635,8,0.046153715189635625,0.046153715189635625,8824.407949536722,8839.60143430951,8577.435512880864,8593.966432787862,8578.634396187495,53.95460631812164
p1_half,8,9276498351900d92,13557,94.5108646320518,13806.79285476725,8,0.05648124592142814,0.05648124592142814,12214.574885667771,12250.546652256186,11643.373162849266,11685.945932875102,11649.702986223738,103.5389935308514
p1_half,8,9714355235fadf7e,9828,80.60051013996488,9986.650733343009,8,0.06393695978669273,0.06393695978669273,8941.885762721142,8955.112506768604,8577.006476797837,8581.946704500548,8569.298233972737,75.89294196045815
p1_half,8,e9813105b8ded7dc,16017,92.84773817035051,16173.78324776542,8,0.04579946937249672,0.04579946937249672,14911.183453489424,14953.288428123979,14435.891389238568,14489.64421548574,14452.783762812845,77.35308184737389
p1_half,8,02168eb706aaa1f9,16384,99.66662937768805,16609.99793092696,8,0.04866534637582426,0.049769509325198025,14045.71226125937,14098.407249963428,13094.350135217832,13163.203758061218,13116.999078333632,96.08827287519769
p1_half,8,5f6caee82d73eb56,12166,82.3936091397926,12368.115600643498,8,0.0537850724812942,0.0537850724812942,11083.862597128518,11114.735626965587,10629.99034807676,10663.914555971463,10635.503544844578,85.76296292370378
p1_half,8,821d3b9eaa075ba9,12297,109.39672395515193,12504.241253284423,8,0.07432564782389933,0.07432564782389933,10505.562539006953,10549.162233023413,9786.542812878593,9838.683480671867,9799.564848231737,102.94431259883346
p1_half,8,cf6d1314f2f6aa03,12341,58.45956868750532,12541.075549667734,8,0.03665339034045503,0.03665339034045503,11446.04319639481,11464.853953727687,11075.651465743602,11092.402660084741,11076.516107288731,57.00169029990437
p1_half,8,cab93dd5a98610be,15055,112.79204438037516,15276.27679630815,8,0.06065825612876999,0.06065825612876999,13125.636729295342,13183.695505326152,12333.697370951651,12409.708109023179,12358.94333038317,100.98345622469344
p1_half,8,b347d2ba4ae66c01,14977,134.61962887183094,15341.28641623057,8,0.07144638957166341,0.07144638957166341,13064.998054005013,13105.03601505463,12286.442484335033,12326.735896503686,12290.699805033293,132.0168828681129
p1_half,8,f98d9de9466f8718,16384,132.7815827156396,16569.158489152484,8,0.06483475718537082,0.06483475718537082,14335.972806492304,14403.541534637548,13499.544203282263,13586.240418653953,13529.42718396856,107.07490931594651
p1_half,9,30ca8a17a26e0610,3554,31.72287166232322,3609.668415577605,8,0.07005721684348944,0.07480335340655005,3377.6462781918435,3391.4818211926704,3295.401026027346,3314.0878700330227,3300.9637267232356,28.73742321338415
p1_half,9,1d7d1dba5317a2de,3928,44.88702395706654,4144.623933550692,8,0.08772059713639216,0.09776173951735598,3667.4899194707077,3680.245943503563,3554.2466656001175,3568.5041845960723,3554.7497556454027,55.263293553314476
p1_half,9,6eb1d60e35234b9d,6089,52.2714350273912,6232.125219160482,8,0.07457126356025591,0.07457126356025591,5751.561242800227,5769.409001218628,5604.642413416473,5628.4138010922825,5610.416310283007,52.91102828984859
p1_half,9,63a06169aad9e234,4708,29.609183506086886,6057.25632349637,8,0.04900499665198356,0.04900499665198356,4324.0584023858555,4325.312865440446,4161.043774632062,4157.911485250524,4154.421962042761,68.78001594146691
p1_half,9,e9fa4d4ba2acc6e8,6895,43.25257516394846,7135.724941218059,8,0.053244400436312775,0.053244400436312775,6316.298879115851,6331.875475353923,6068.682380082488,6086.548926333727,6070.005890008955,59.82982339397149
p1_half,9,57d651e34b384f74,4959,60.73354432157936,5032.765822028956,8,0.10030242182760192,0.10030242182760192,4607.361550563625,4628.645612393434,4453.239306573357,4478.504910971963,4457.051426347683,50.02125153623167
p1_half,9,ed7e7779b81aa84b,3952,52.29034068013404,4026.3272364356962,8,0.10704878758334484,0.10704878758334484,3687.711249810266,3697.826543820878,3582.6880797130575,3589.5895801974893,3580.9779358429155,46.607115962736685
p1_half,9,45eaf72e100e0859,5850,36.846439602961915,5949.810675598503,8,0.05415741272197962,0.058305883821702834,5519.375207775651,5526.5320702596955,5371.17812422739,5376.584840728082,5368.08870555097,41.454963132539916
p1_half,9,ac4683436cf36d09,5880,58.90540852051551,6051.001941440335,8,0.07112176091679517,0.07112176091679517,5430.405623387234,5449.074648489443,5234.047790379797,5252.353107701713,5235.8790616118,60.1021068202274
p1_half,9,19a51614be319153,9144,55.03956810741934,9360.43410005567,8,0.04764500682771683,0.05203858292860822,8272.518694981098,8284.05953500735,7912.650316286245,7920.357661712464,7906.6985027365445,73.62222470705346
p1_half,9,ef0ed624456701d8,5537,103.59112361217689,5766.872657397033,8,0.15306233199612432,0.15306233199612432,5002.111243914804,5032.38026913829,4778.778859674906,4807.5120709551875,4781.984473075529,90.24969949989871
p1_half,9,3454d321213b7462,8493,74.77688284702464,9403.405543704775,8,0.08901717254012236,0.08901717254012236,8110.75089934661,8135.437831703371,7943.150099860242,7970.169905311552,7949.055702827715,81.51713072293975
p1_half,9,5550447e4786ee43,6494,43.04074426403097,6556.666641086486,8,0.054650061233702314,0.054650061233702314,6164.752837001053,6187.272155138772,6017.237195168664,6046.036605662817,6025.684971883438,37.12564257147033
p1_half,9,bdd1f7ef1a775206,6276,31.883198514558607,6403.825286219302,8,0.04400552659309587,0.04898465882023276,5822.335048122632,5831.226831877218,5628.898408218281,5637.28433302792,5627.746546224078,42.11169384883948
p1_half,9,ba8bfee9e7aada8a,6466,52.28521961532238,6602.396402059161,8,0.06852153187782391,0.0715770767457095,6077.590814127981,6102.358431975261,5904.608341608617,5935.557549372235,5912.021971858905,52.79341834302497
p1_half,9,fdb41c1e225ce59b,7736,66.12433797295509,8321.57499157672,8,0.07256473701554347,0.07256473701554347,7246.093552494814,7273.8131701216735,7028.620066045387,7064.674948363497,7040.041684076533,66.88767846946917
p1_half,9,51d04d1440d962ea,6417,47.92902039203476,6540.657737508362,8,0.062383272395390287,0.062383272395390287,6077.821584497123,6089.381251483966,5932.372128578791,5941.276303232243,5929.317670700123,46.80487657408176
p1_half,9,86c0375198627a4e,5557,24.963529482286482,5637.127975865971,8,0.036991974487246435,0.036991974487246435,5321.821830105474,5330.048705376848,5214.175363578239,5222.528720157195,5213.643647661146,29.206844289484913
p1_half,9,d290789ed1663fc2,6722,52.975534729572665,6801.3367081762735,8,0.06248241104479267,0.06248241104479267,6240.489885956837,6263.198693316262,6031.646343543584,6060.147845573003,6038.8612503937,48.01040096714679
p1_half,9,059b65d8a92f8eeb,11099,80.836645859823,11314.767911516165,8,0.06559187997563096,0.06559187997563096,9746.182002549944,9745.644199340046,9198.912861821602,9177.874112778984,9176.884461800299,90.99670569621185
p1_half,9,6e6a8d3e472081d2,10518,103.87959408218548,10638.993108684117,8,0.08559612290755016,0.08559612290755016,9395.191170984568,9429.959382358265,8930.889911470498,8969.712857202307,8937.752603175362,84.70108197488852
p1_half,9,f56c51ba1d8f1ed1,9561,60.573190513139586,9757.143338239814,8,0.05316341999461577,0.05391708018199992,8828.039948482809,8844.129965506723,8513.414127595332,8529.0316739021,8510.088981456103,77.72238824551614
p1_half,9,3515a7f7d2932c3c,9574,84.1111894427584,9674.051080160712,8,0.07203199714478623,0.07203199714478623,8693.168906719788,8703.024810997886,8335.792569017878,8334.163996148749,8326.269688601104,69.20650109101412
p1_half,9,81da45ddbe10b4cf,8247,63.395668834225994,8351.171187294654,8,0.06100644106449826,0.06100644106449826,7559.480333210274,7579.402987907972,7271.912470166852,7293.655617108927,7276.231852897059,53.704628179523624
p1_half,9,36e4a282de335905,7666,41.988639174719204,7772.8719952143865,8,0.03720087485351804,0.04324143604510981,6926.314023823254,6947.440479105542,6615.729056825814,6644.455167136434,6623.784766274952,44.83775422820162
p1_half,9,93d3196e1556125c,7344,46.017431323495714,7408.214343373005,8,0.051200195399613305,0.051200195399613305,6844.247493319907,6852.300374149476,6628.528523379622,6633.122753837621,6624.355742467844,41.80329731844656
p1_half,9,e4ef30dc61a86ec1,7953,32.38568695694757,8134.969987151377,8,0.032094941118892925,0.03291565356031888,7447.6065465582105,7452.269111482383,7228.39428357432,7228.874171038845,7222.35290737803,47.66839007781962
p1_half,9,21fd84230b58f341,11076,41.04715528315048,11177.053052501442,8,0.032209617907479476,0.032209617907479476,10427.714050457453,10439.646232245015,10143.517709729635,10154.773580163252,10143.047459505417,43.45424368348334
p1_half,9,80cb662e0a74149c,3687,22.851701713666962,3780.7025771419017,8,0.05352032012864035,0.06775672227818166,3505.65039863629,3512.167362914785,3425.950328216235,3432.9178663169987,3425.260497918125,31.082763455528735
p1_half,9,5b0f2f8be2891207,15451,142.27932636285678,15782.607738524968,8,0.07402281552170684,0.07402281552170684,13189.90232419109,13235.450308445184,12279.141906235458,12329.4352203311,12285.387293459338,147.19875620895067
p1_half,9,40e927fb1a9a4824,11175,72.10578231718273,11626.36061804632,8,0.05259570184273682,0.05259570184273682,10154.610337329534,10173.33448950692,9728.118576589453,9742.483862615685,9726.278800474453,77.18314561440069
p1_half,9,f15c073700381c11,10527,53.12969459783634,10766.567873923785,8,0.041738717942627276,0.045141689961429324,9708.971065123742,9708.345700766711,9353.278760273783,9341.541960489161,9337.94974820817,75.29242229690757
p1_half,9,56d07e90c53b23c8,8269,57.981332296716126,8393.959104757383,8,0.053308832685259676,0.05676413791272846,7801.083497652477,7810.2334729423155,7600.4321333254275,7604.000156941809,7594.14568111635,59.332901819965166
p1_half,9,71006d60fc1f8f4c,14400,57.91898693427102,14551.791087306161,8,0.031728916859171535,0.031728916859171535,13348.975362463356,13370.464523122188,12901.035299240693,12925.39980973898,12904.163877046482,64.82146243508868
p1_half,9,9a797fb730dcb49d,5213,46.532266272644996,5293.851023682192,8,0.07127670703194013,0.07127670703194013,4834.770784292173,4844.954446085605,4676.939394705232,4683.715748964574,4673.16229996754,46.90576072317969
p1_half,9,8d65713023b9db1f,4519,33.47940616657145,4666.664584145713,8,0.06129238220263672,0.06129238220263672,4256.253589331685,4265.291411586497,4134.399014567635,4145.419859085756,4132.953781363016,46.90711349192894
p1_half,9,07e1cb4bd104c34a,5642,45.17307964540545,5746.598834867903,8,0.061507212979887774,0.06487899743456023,5276.550868647627,5288.790974416498,5117.609798008485,5128.396991154703,5115.279732734423,45.42864417811471
p1_half,9,4949649fb7cfaf84,10235,81.22780935674729,10548.977771824315,8,0.06229213903963032,0.06229213903963032,9314.277196332512,9337.142482035752,8930.940858863243,8952.79396126447,8931.42153792879,84.0910356704019
p1_half,9,e4728afc3a16cdcc,10534,119.64462072732283,10758.2417838078,8,0.09890809921121085,0.09890809921121085,9476.407169972124,9545.65885688033,9021.116109035587,9120.402008261759,9057.182331474418,104.45643372886991
p1_half,9,28a345929f4880a4,3875,46.86239838563254,3916.6790768778064,8,0.09901119027222778,0.10262213007687569,3672.855179422047,3680.4495944994087,3585.3772746897275,3587.7483274537253,3581.0731010066893,36.37029418740804
p1_half,9,eb1c458f77bb14ff,9580,78.10592249884354,9823.371468593006,8,0.07796477775728239,0.07796477775728239,8816.431984607283,8848.023712159484,8500.89791056162,8538.520721888464,8509.702162250189,82.69988943974684
p1_half,9,71ebdf6795026570,7588,72.5683868453452,7657.731506202024,8,0.08072031066843535,0.08072031066843535,7006.256001306165,7014.513227061403,6769.393460217395,6768.975917146395,6760.839139329382,59.1018687136296
p1_half,9,0f513c6aa9647647,16384,133.1913863569515,16547.17981289544,8,0.06503485661960534,0.06503485661960534,13414.211954198934,13426.917872356775,12259.359504731154,12253.342110749694,12244.30687840613,105.00055568511247
p1_half,9,330bfb69a24077d9,7477,67.52821618191692,7582.922290263724,8,0.07003210154173034,0.07003210154173034,6907.359550785518,6926.072462581038,6663.154227314447,6681.212163555832,6664.593159834778,58.341702750634354
p1_half,9,4999d36315fadac5,10059,77.09745086058251,10257.786111344074,8,0.06774932586312427,0.06774932586312427,9174.854298243048,9188.851893447647,8807.622687960162,8816.971746129198,8802.244455812875,82.08473947000059
p1_half,9,0700866900044012,5152,55.6633649019124,5163.500788964668,8,0.0893939749788303,0.0893939749788303,4780.489212743883,4798.344272016817,4614.6601323613095,4631.636451867102,4617.455252894668,33.4229763763618
p1_half,9,44dfa8caa74b973c,13034,70.06145460919078,13244.730475985654,8,0.047620931957838966,0.047620931957838966,11424.825913542036,11443.391772637708,10788.606436275757,10804.55602187045,10785.508321162675,80.7532276710832
p1_half,9,26f83e108cee3d0d,12173,68.03709583766822,12379.903572553714,8,0.048736610131461314,0.048736610131461314,10826.064370811651,10853.590213222322,10263.8109038248,10296.844475158761,10270.535183749833,76.51593780875017
p1_half,9,f688669020d94fd9,10659,67.125404351176,10770.67070129052,8,0.05370690860084225,0.05370690860084225,9673.911813473343,9685.271960763199,9268.004093047075,9271.498081998063,9260.69248860739,61.93093372792062
p1_half,9,6e41019df755187e,6813,69.53905133932707,7108.3454247465415,8,0.08130936837542473,0.08130936837542473,6361.0313515133,6379.976291504511,6176.302905054425,6192.790763639055,6176.884201006673,66.27638682648374
p1_half,9,08019feea75a7abc,10965,119.23799257968165,11014.093818052459,8,0.09156425389017653,0.09156425389017653,9911.269416361487,9953.986541216933,9460.878377489198,9507.576676402767,9472.538876288516,76.076367650974
p1_half,9,8cfb82470b330952,15530,111.26835192740313,15663.295937476943,8,0.056725561632209875,0.056725561632209875,13768.606105695582,13798.595654202467,13042.13126564202,13069.614556237239,13044.462849185693,87.00531155291506
p1_half,9,ed40dce03fb23b07,16384,141.9203149054835,16572.381906157014,8,0.06929702876244326,0.06929702876244326,13964.393662911994,14006.93483948492,12996.935908176218,13039.969159693497,13003.19726043208,120.46037143013959
p1_half,9,66462b98d6887ade,15173,97.7094230702904,15605.569093332926,8,0.05170253600934402,0.05170253600934402,13071.255457024805,13122.262653469106,12232.556652414942,12299.41698807206,12253.003745032653,111.2797557459364
p1_half,9,6b19ef0c0e4ccdd5,9959,51.38110233001619,10256.861090033952,8,0.03897194358655312,0.043098144698734214,9183.00158515442,9209.117381167904,8844.20219888883,8878.85098473861,8851.950815817147,73.719450660739
p1_half,9,e647c61d73742525,16384,146.0054690620292,16507.483964074203,8,0.071291732940444,0.071291732940444,14413.666691783594,14412.552761459297,13626.671663874899,13593.08455470835,13597.58856003813,111.50382395593265
p1_half,9,ccb22204cbe74cf8,13670,114.8672784321507,13962.103626834829,8,0.06728412808621434,0.06728412808621434,12039.017773783698,12096.431883720048,11368.881795299905,11446.037887096047,11392.325454903548,115.24082442760246
p1_half,9,8927c83abfb7c2ac,12926,104.04457535605454,13057.340536474774,8,0.06511745170467019,0.06511745170467019,11772.613952865919,11812.47763620711,11278.117827523372,11325.01208173588,11290.307980026511,79.18953980259646
p1_half,9,f498160fd52afb2f,15226,115.38749476839493,15390.473789508364,8,0.058226218934908314,0.058226218934908314,13428.476993011715,13448.54575724867,12684.200315054311,12688.84558943775,12671.754584248614,102.07928470652051
p1_half,9,49436b3a2b447ae8,16384,139.61594963821693,16627.36490314457,8,0.06817185040928567,0.06817185040928567,14022.064084073576,14071.64963435867,13083.094900292213,13135.349852399655,13092.949029943517,129.51725870267305
p1_half,9,96ac41993dcb02e5,16249,103.53802025934813,16408.306452779092,8,0.05086298948927434,0.05086298948927434,14361.768379185534,14393.882020221457,13588.810285629192,13622.034104350561,13594.191626678768,90.86356168752897
p1_half,9,dbccfb23d6910bf8,16279,128.44079103383618,16543.815281410498,8,0.06311786729938451,0.06372867387602055,13934.6776249002,13957.318337926456,12995.537045173038,13009.373961437559,12987.181698986964,126.0085265922352
p1_half,9,c17c02b25c1dd77b,16384,144.09684430817413,17075.676019597402,8,0.07035978725985059,0.07035978725985059,13780.155561679638,13812.356925239541,12766.374037592677,12788.475661743889,12759.05028699847,144.56191153833174
p1_half,9,c47a7e6ffc274ac2,16384,120.36013539690346,16703.8202778201,8,0.05876959736176929,0.05876959736176929,13717.207523301926,13771.484724783166,12642.574953536789,12710.431595028482,12660.609315545855,125.83154424883742
p1_half,10,d1bb2e8854948cd0,4267,36.93272035539201,4378.564597840541,8,0.06720765096822744,0.06720765096822744,4029.1394536289145,4036.69803471668,3927.8905292787395,3929.4602481410525,3922.5141235128194,41.54172559022145
p1_half,10,aba6c4b61206ed05,5605,49.935404893185876,5724.133044340801,8,0.06765197645085276,0.06765197645085276,5221.667013553858,5230.93809747546,5053.62037569805,5057.542305235623,5047.3855115702,54.6436668399458
p1_half,10,c3227844ed5bce36,5840,45.140330044140214,5980.923635247677,8,0.0646625783859796,0.0646625783859796,5399.309247392401,5417.281392091548,5207.495072939158,5228.871662543474,5211.859432490907,47.23933646969398
p1_half,10,1ed38d931c788a79,12770,102.3446451541943,12914.113452799525,8,0.05880990822190382,0.05880990822190382,11181.268563421858,11213.84962923167,10550.289534497737,10585.83024201428,10556.487312761396,88.45744553594216
p1_half,10,b24cebeebe9aad4d,5675,36.8862150957726,5749.355287255799,8,0.05294287240765458,0.05294287240765458,5376.253138459349,5387.497439930442,5245.138806080996,5256.448372143178,5245.217035481595,33.85403274881789
p1_half,10,f9d145063bd8dd7c,8141,73.9511182026013,8267.892528700298,8,0.07427121931915806,0.07427121931915806,7473.578735296392,7491.742462696345,7187.094608904088,7202.776912444594,7185.883098667409,68.08346212891038
p1_half,10,38d8c049c73ece17,4800,48.91345653073815,4903.378911937175,8,0.08117885038846592,0.08117885038846592,4498.515794923873,4515.565309604045,4362.560740530811,4383.670622664143,4366.257855848484,48.47228980558134
p1_half,10,0613349b4604db54,7984,77.40814108686783,8056.613713278721,8,0.07827256954603823,0.07827256954603823,7238.345736042345,7270.750874686925,6927.705360463311,6968.093374398861,6939.490932300234,56.32688881688665
p1_half,10,1c5faa4a03582bfb,5550,67.76761518110965,5630.958057231271,8,0.10691704375835735,0.10691704375835735,5117.814767248548,5139.38174186593,4934.838528269126,4958.323642399932,4938.184380941355,55.701369367905905
p1_half,10,453bd11c7e27b10e,7576,64.61175740049501,8114.3776435463715,8,0.06935564006471508,0.06935564006471508,7037.797267064836,7067.755113020743,6798.365597605854,6834.075181876779,6807.70510615583,75.58699046850082
p1_half,10,3704692eb7c5bb7b,10425,88.53301739534444,10567.949772893262,8,0.07133857582041202,0.07133857582041202,9386.802436651755,9406.41877077282,8962.644647334817,8979.166413362187,8959.801287772649,82.98003328723652
p1_half,10,82d1f15e0c3f73e6,8198,70.29745783504254,8255.271994694203,8,0.07020262404776491,0.07020262404776491,7458.478159282817,7477.631881949834,7148.500841726866,7166.830497794277,7150.624990500124,50.64125739314817
p1_half,10,0415860453f09940,9090,61.845361915110885,9159.746833429923,8,0.058112334465421314,0.058112334465421314,8173.803777839722,8188.804594112546,7787.882136692231,7798.331377635259,7786.006124435415,49.328479848245735
p1_half,10,6071844858d6d2cd,7994,56.050822898426375,8108.772478561636,8,0.05613793870054158,0.05613793870054158,7412.381339482799,7418.558273375071,7168.445268059066,7168.686872274711,7161.284795174722,56.83902315276446
p1_half,10,2f7d3a6cb38d98a7,8336,55.01885327633355,8469.696053089989,8,0.0525529080905663,0.0525529080905663,7569.42544085065,7596.851227176163,7238.8314877447265,7273.192860920888,7248.497255259008,54.444181261640914
p1_half,10,3afb8f5adfe5b557,8485,105.78110074841334,8846.849663447909,8,0.09999619944645194,0.09999619944645194,7644.399263750186,7696.069644892352,7275.487035990679,7345.225975456036,7297.591957928869,103.70500654034782
p1_half,10,414fe4d836480f8d,8814,46.3487635813782,8906.107554997066,8,0.04273658402616719,0.04273658402616719,8071.793847246834,8086.698464639974,7752.7497544349935,7766.901219817531,7752.376934852749,46.79607309059905
p1_half,10,c401c69d7f8c68ef,11033,76.09575303897903,11223.772521723558,8,0.05945886458761222,0.05945886458761222,10042.777776643592,10071.868902158765,9623.606642850968,9662.357576464594,9632.413922836768,78.07408395360085
p1_half,10,bea52d63ec18f9d7,9133,43.761250394563774,9220.433349340949,8,0.03747764166188611,0.03747764166188611,8360.123380961744,8369.172899680067,8034.68393484823,8039.79322645826,8030.890342141002,44.816473981132575
p1_half,10,8c07a576d75883df,9743,96.79840294347431,9872.674699594834,8,0.07821476329690977,0.07821476329690977,8819.77864077727,8860.775098158083,8429.706848031812,8478.841768236456,8444.620622633345,73.3861779573108
p1_half,10,6e2d0601c10d5d53,10488,72.94251058512208,10674.77066596065,8,0.059163600045548825,0.059163600045548825,9247.166369500072,9257.314556105239,8745.262465200063,8743.401453209326,8733.93362056982,81.97002278603969
p1_half,10,58253b75e26c49fd,12588,112.18736843430833,12733.024208802999,8,0.07064711094113224,0.07064711094113224,11226.478124837433,11266.226312381485,10663.976758513254,10708.355839219763,10672.439130199766,90.50611824207485
p1_half,10,408e64b57450eee2,12664,77.05044219207821,12905.492880586975,8,0.05116815171277521,0.05116815171277521,11466.478629048328,11495.80659766528,10970.338146668211,11004.334808815396,10979.33064177955,67.24433891182792
p1_half,10,08438159ec6f8793,10911,81.22169322385993,11101.509498065665,8,0.05814745057415788,0.05814745057415788,9766.744323264582,9777.877369873164,9285.431490021256,9285.442425979792,9274.893335764165,78.56721247156605
p1_half,10,343d78a26afb7f0c,9232,92.36745086500886,9482.112809586544,8,0.08019489577414937,0.08019489577414937,8429.337071990438,8468.838135726757,8092.826539442736,8144.481840478016,8105.722671412536,96.4183021756474
p1_half,10,8981676977b35de0,11355,32.368665211379934,11439.796365093533,8,0.024531686694104493,0.024531686694104493,10484.332930165472,10499.954978684507,10112.820104766866,10132.735541706723,10117.173739881406,35.913267056502285
p1_half,10,726663b3ca269485,10074,48.30035621790048,10205.80214177292,8,0.03947299474831725,0.03947299474831725,9114.86345704064,9134.115832411142,8709.547153365762,8731.720670173188,8713.520067081508,55.242766556954074
p1_half,10,92367ddc9ef88c35,9837,87.04998528382367,10044.075486862552,8,0.06930700733042033,0.06930700733042033,8683.54522960903,8715.301060748034,8203.109827901366,8240.75988865129,8209.65118239919,91.25042484649713
p1_half,10,835b0ebc2fb7b1a4,13529,150.36041389828455,13793.600657310091,8,0.09737915329233121,0.09737915329233121,11349.618704589868,11399.339752704644,10462.350004279766,10514.319219535746,10471.626920580762,133.22097196053102
p1_half,10,34ff503c3493ac56,6661,54.05444899043555,6745.476670728185,8,0.08657307240456381,0.08657307240456381,6368.884698615573,6380.887780123323,6247.210647069277,6258.360882023332,6247.485501683018,49.303255202906556
p1_half,10,9ea3949895f5f224,4405,60.33135026282279,4566.329074422719,8,0.1116809406412177,0.1116809406412177,4158.621834963933,4177.0240848064495,4050.5809398655088,4065.3318106577176,4050.593021119971,51.165799427648565
p1_half,10,ae59c3d16842d86a,6326,53.57304954879776,6423.3653881632035,8,0.06633812332309905,0.06633812332309905,5966.331201664068,5984.175414559967,5806.878765323534,5826.3841881986955,5810.785820580724,45.39598025854443
p1_half,10,9c91be9f8470aef1,5846,38.876964427510785,6014.511343411097,8,0.06499090796464949,0.06499090796464949,5608.776829299333,5618.635922291817,5505.0408846403625,5512.820750321366,5502.986205198335,43.12358179765668
p1_half,10,4fe0cf27b7f6e0f2,6869,62.586299405406486,6931.4201296066785,8,0.08007471357149873,0.08058060039793147,6490.53910945791,6516.766994614435,6327.423592319648,6360.490655613975,6335.7657244097345,45.976615695741295
p1_half,10,50f8a4bfb8f36d91,6097,55.05246054906838,6305.482466454147,8,0.07332981283761791,0.07332981283761791,5668.724420047117,5685.594659383047,5481.567922734914,5500.638646289609,5484.761857214011,59.75691228311852
p1_half,10,63b76e100478c5ab,13683,75.17139566533054,13761.329550619888,8,0.04308647214762887,0.04308647214762887,12933.703219605402,12955.224169312722,12602.050499599649,12620.402285952996,12601.972493293357,59.31674189567928
p1_half,10,aa2fbd404e311974,9088,48.74933141703539,9333.390735953466,8,0.04317554097273228,0.04317554097273228,8534.93571682866,8541.919050028737,8293.615087074926,8294.792408908084,8288.779345767045,47.02231310954432
p1_half,10,195d7767451bc231,4018,23.3777118344505,4094.647393148008,8,0.045391343484273455,0.05264279239479361,3813.230539687371,3814.621708606544,3721.691636555327,3719.095482422607,3715.6358679749487,31.097375309674867
p1_half,10,d3c7f386f650b19f,12735,73.85007508421226,12836.289853224516,8,0.04761501855751975,0.04761501855751975,11701.527933908843,11718.902211350962,11266.31811207259,11279.479558884304,11263.230800327012,64.15648668525009
p1_half,10,95ed3ec674c5d663,15654,82.84054589348449,15881.9702609843,8,0.042597941341307094,0.042597941341307094,14201.443238212498,14212.299289717766,13610.842644644563,13610.523772449498,13599.317244535016,95.820808509476
p1_half,10,fb48fe4d0f5ca1bf,12337,83.32295049833226,12484.86236021425,8,0.05433039616820401,0.05433039616820401,11300.889469019017,11343.669098202166,10863.473338350399,10920.514881057077,10882.71342969912,71.56432199357575
p1_half,10,fb25b34c5a06366c,10572,63.244512166760806,10768.640651139696,8,0.04666121820843014,0.04666121820843014,9680.674073862367,9690.5309831931,9295.204106547695,9300.94089166871,9286.6393251946,79.65268896748142
p1_half,10,adcf1be0ef15a7fd,3436,42.177316358939215,3521.686020887578,8,0.1004882622444435,0.1004882622444435,3254.780931073894,3264.870498715905,3177.1807751137,3188.4972580486897,3176.5837163763163,42.53864167312446
p1_half,10,c41c44e7594c261d,9519,86.05278366451984,9590.583770712688,8,0.07567422995609525,0.07567422995609525,8658.978130843889,8700.38933412716,8286.674250149348,8341.784314300026,8304.880421113488,62.00480211838845
p1_half,10,213bd4ababa804f7,9047,83.49667059178708,9202.331842137142,8,0.07290983629968438,0.07290983629968438,8395.986486468784,8423.673444704069,8112.699858338111,8141.960821179051,8116.751658047394,74.53379629689633
p1_half,10,a5701aada9b42791,2976,52.4426260343947,2999.659995257195,8,0.13710962877848737,0.13710962877848737,2788.2244335572805,2803.957247763284,2711.2253800319504,2727.4282214131463,2713.1413950589326,33.49678270732674
p1_half,10,768e8c1dd207e741,5982,59.29735702488762,6059.040128709388,8,0.0791647310261528,0.07925378815433694,5513.407275369585,5525.007059684458,5314.5655851239135,5319.001119653808,5308.666967756745,51.15865610486251
p1_half,10,3db9b22cc333c67f,16384,92.84768277848345,16686.567871345665,8,0.04533578260668131,0.04533578260668131,13529.609889721183,13582.571595513791,12381.575410533915,12451.002693216957,12400.43431259965,116.92425122295828
p1_half,10,455e887a3bb76004,7997,44.10769028989932,8125.787386749461,8,0.04300710284034204,0.04300710284034204,7603.469965084566,7612.480897186892,7429.284970224299,7434.753644105345,7425.610482389571,46.06506329503452
p1_half,10,eb9979f6ac4533ec,11571,76.69709991036873,11714.104893151105,8,0.05064586485297698,0.05064586485297698,10397.685550836044,10424.000084906245,9904.668506077787,9935.129586255935,9911.514959163214,68.63414384158352
p1_half,10,6dab3559704db47a,16384,123.32191534073627,16634.86881968731,8,0.06021577897496874,0.06021577897496874,13950.064451253664,14035.762526328197,12923.545753781429,13045.272237387813,12969.04682572136,113.00602723768887
p1_half,10,b310b2d2c02ee1f3,9941,71.73054978229175,10070.970773522351,8,0.0562324001363739,0.0562324001363739,9142.894416154984,9159.120506605675,8810.252763983652,8821.081601957085,8806.588823309985,69.02924440755157
p1_half,10,d9389dcff1e10ce2,6375,55.61750822720792,6432.086188047326,8,0.07057108206780195,0.07075845175595598,5904.192121602906,5913.8178519847515,5706.29492916152,5711.587012798992,5702.977755015192,43.465836626420575
p1_half,10,6824b53bce1c139e,14045,107.05442395641835,14249.0823879417,8,0.06138613087842543,0.0619629742560035,12144.967940497012,12186.43440034389,11371.694787424633,11420.190608689121,11382.98329210442,102.33225844855352
p1_half,10,387ca8fa5850d53c,16384,119.84859107359287,16722.332319386467,8,0.058519819860152755,0.058519819860152755,14435.092156225848,14454.350897183223,13635.857928889956,13643.026021818987,13621.044319227898,144.30503448973667
p1_half,10,50e27b7113e42808,13633,79.44592456052504,13803.81685106377,8,0.04585587812989003,0.04585587812989003,12187.66124456553,12198.11621310366,11586.458670682863,11584.878228455202,11575.540150220806,78.29047902027803
p1_half,10,6e4685526ea415c6,11233,43.08858643862746,11335.839421752175,8,0.02879852486626823,0.039806480336596325,10266.773641174845,10274.339459093084,9862.695879327368,9864.729327897341,9856.942176140494,47.411444807432744
p1_half,10,32c62747ef66c07d,15969,109.71593207282032,16310.984507668445,8,0.05473611217851829,0.05473611217851829,13950.754048583032,13963.910185008253,13130.152932558267,13130.192926054482,13115.852805771827,123.27398547437129
p1_half,10,6d1e8e561f808247,7585,39.62663629327956,7785.52643534042,8,0.04052064968393037,0.04052064968393037,7071.165606875138,7082.7277868818655,6845.113793411499,6856.630695035703,6843.867962241465,56.57894094727095
p1_half,10,8322e89fe7c3e375,16384,95.66537048612736,16914.715946750868,8,0.04671160668267951,0.047906494026592444,14138.22889542587,14206.418807805541,13193.096938969167,13293.339764666789,13229.45755496891,120.51928530939776
p1_half,10,921eb8d366478a60,16384,81.01110511670277,16613.592791722767,8,0.03955620367026497,0.03955620367026497,14452.357045266137,14479.73035930497,13661.894824720082,13694.14572249196,13665.8568177575,93.27920747288208
p1_half,10,d05fea85cabf077f,12092,84.97358123587489,12268.659355261028,8,0.06268552626171878,0.0635772214024499,10588.136977936521,10614.535084526044,9976.432996930003,10004.527242423144,9979.682672569674,86.83507666999044
p1_half,10,b9b1d6b2c50e179d,11464,64.00839499137373,11551.894504073942,8,0.04369424528478848,0.04369424528478848,10671.54560661272,10682.327593879374,10328.877951285776,10332.042601264353,10322.15226959341,57.12339831890469
p1_half,10,d6f5404f826420ef,11955,79.00643988672007,12033.425497570717,8,0.05344962194396394,0.05344962194396394,11015.831953263763,11037.711659697288,10618.012440986695,10636.157281205251,10618.234162668956,62.34574413710803
p1_full,1,ca3e3bf7af7e7050,2883,34.431303845234076,2984.63690216366,8,0.09017464121732599,0.09572243186529186,2715.709780565649,2728.6602238283754,2641.695720493312,2657.420152117903,2644.8255934192316,34.915697299199564
p1_full,1,e1aa19f9dc00860f,4294,43.00850525268851,4374.877100818318,8,0.08078099804710433,0.08400819169439262,4057.994756513427,4070.705197212439,3956.2551353610634,3968.049136366557,3955.6059555845827,41.430777036256714
p1_full,1,455a43472b0a7965,5808,27.42728013150743,5932.952479110931,8,0.03836078974106095,0.03914491928543127,5494.173693464872,5498.72590047924,5357.391999629207,5357.813175260828,5351.800071073674,40.94761694677236
p1_full,1,2ce46c456303f2fc,8690,44.88529558858771,8822.419682782585,8,0.04465345400714017,0.04465345400714017,8081.563679139197,8101.187159643631,7814.989261029802,7838.3487633588475,7819.252029934963,49.91488897794703
p1_full,1,2beceda22c5b3835,7039,42.32739140685293,7152.512725859217,8,0.049722685484725776,0.049722685484725776,6492.914801955134,6514.32079330447,6256.350329707347,6283.778569090659,6263.485461781789,44.46527025708297
p1_full,1,2b3d263a96dd7bd8,6731,80.70178013132649,6771.949020089163,8,0.11038257292291259,0.11038257292291259,6330.050981257127,6357.112470195996,6154.32320049559,6182.28209667628,6159.63572931988,57.32838348084138
p1_full,1,da2eb616375be073,9504,86.10323929695895,9613.303753160671,8,0.07674214536695642,0.07674214536695642,8563.999158493749,8587.5555092055,8175.816791363159,8196.1062605655,8176.77542560881,69.57400861390511
p1_full,1,40a89af3c83e1c47,6387,54.92835646423846,6533.55579096943,8,0.06711777721673408,0.06711777721673408,5811.48742137887,5828.016381270634,5561.9053715896935,5581.028877518895,5564.17646417444,57.81736474164665
p1_full,1,1f34f626d1904ece,8128,46.55064387313399,8373.34408995108,8,0.051411053680587016,0.051411053680587016,7250.457432988512,7253.04333311043,6896.551203052188,6889.172598161963,6884.9483303781235,68.540527278309
p1_full,1,dd05036ce6aa2b69,5762,26.465975580482763,5866.540998472993,8,0.03546297136716507,0.04041396097995452,5442.838684474446,5450.045147875493,5298.586960533057,5304.475165023915,5295.510419881765,36.97420393511309
p1_full,1,d9a51ec12ff8ef43,6015,50.42888910181279,6099.687864236224,8,0.06683160448749376,0.06683160448749376,5621.691791810612,5638.683219966533,5442.948248645829,5463.3980457859625,5447.021944926592,44.651777061857445
p1_full,1,25ffad2c9b56d25a,7690,60.27394677798084,7741.878670559714,8,0.06572814754694968,0.06572814754694968,7117.538419585059,7130.302790284072,6878.646369226991,6889.470437728438,6878.082157533612,46.23700821809571
p1_full,1,056b4231dec5f956,8724,72.61126383081279,8841.916947343221,8,0.07339873218359944,0.07339873218359944,7796.25169884464,7832.988682049656,7402.227226536821,7450.537851448248,7417.279532629658,67.17936876177816
p1_full,1,ff27c5006c70296c,9279,99.79153358677232,9550.931007799383,8,0.0858410602481236,0.0858410602481236,8342.922826876222,8373.95066859049,7941.67072526173,7972.0348686068055,7941.503832999453,101.63513349705372
p1_full,1,fe799d81fd085ad6,8449,51.27018030619935,8534.306929363793,8,0.04999791647740735,0.04999791647740735,7699.14413492124,7722.756878129621,7370.601368787357,7398.801332980227,7377.275514181672,45.42312543087641
p1_full,1,4841ad88733bc94f,8172,39.86357818428513,8241.504705933436,8,0.04017228395931005,0.04017228395931005,7710.612432976928,7727.237358349131,7497.979264020095,7521.376012905137,7503.167565621801,38.85325683508066
p1_full,1,27b3e2994f758ce0,9700,65.35479112596657,9786.05194622782,8,0.05278310024878123,0.05278310024878123,8999.074872712257,9026.625923107897,8693.926972847574,8727.342368794549,8701.801616355468,53.03260617290209
p1_full,1,a0473022020851e6,8480,41.10593173565249,8548.556699962397,8,0.03897763416046299,0.03897763416046299,7819.39300838324,7841.775174797938,7531.2165470173495,7560.118527398967,7540.24482191646,36.12652748875366
p1_full,1,119f23aef6eda690,8690,35.67933190779511,9063.746416358004,8,0.035314814591985336,0.035314814591985336,8049.010987941987,8058.935991285729,7786.089104657202,7796.036782576863,7784.674026091379,67.63102091052498
p1_full,1,b296a7e525a713c0,8562,101.32876686224708,8901.99287871829,8,0.09620807659993572,0.09620807659993572,7917.485899177569,7953.2239015818095,7652.991399206575,7694.327673601299,7661.398950635919,102.1660837275854
p1_full,1,08b3401eb66ef38f,9613,72.56897622532614,9723.253897175266,8,0.059252473555784974,0.059252473555784974,8809.7793626057,8842.974182107302,8464.875888883818,8505.341840399027,8476.63052978554,63.18610769559184
p1_full,1,89389468b02b88a1,9169,51.5567108498749,9250.087762730802,8,0.04510923270397538,0.04510923270397538,8418.91476961452,8428.931076046603,8106.048395258194,8109.03419028422,8101.264288470269,44.77041070469892
p1_full,1,71eb756ab6818cd1,13661,271.85481178144755,14255.235945522267,8,0.16590579621438192,0.16590579621438192,11961.691314413512,12051.891864866899,11254.165490159254,11366.35685539214,11281.696680923415,280.1917165123776
p1_full,1,87131da0cb3564a6,2334,38.875137639845505,2416.856490938039,8,0.12922325139718333,0.12922325139718333,2172.5882889885656,2180.195297328201,2102.387528246677,2106.560326524167,2097.208237582068,40.187958432841725
p1_full,1,86716412edfd533e,9161,68.73452797487616,9745.996264766269,8,0.060651954617438775,0.060651954617438775,8084.196297585922,8093.491568868275,7630.501221146082,7630.609529533314,7621.038738962226,90.14162163959455
p1_full,1,ca6d06614e79e452,11395,51.08752422897537,11501.701939752125,8,0.03760406058766791,0.03760406058766791,10159.785645667682,10170.424116620085,9648.991363400688,9655.69295792162,9645.129721882648,51.95258329994258
p1_full,1,c0b55173cb39fd7b,13681,115.12988193477781,13887.796479583376,8,0.06633591909204159,0.06633591909204159,11731.456166770131,11770.534456264528,10920.077427525466,10962.455609314897,10927.649247843154,102.75732865107156
p1_full,1,6dd7bd1a1ed7f815,11889,68.79719866555683,12092.85575501514,8,0.04325536901044669,0.04325536901044669,10799.882321176325,10812.613406079929,10350.810427900462,10359.626740327645,10346.721201927392,73.07668624048672
p1_full,1,fbe3916f7127c8e3,6223,27.335938357849507,6310.438170484659,8,0.034856789668650315,0.034856789668650315,5907.926295424322,5916.591226500041,5766.747136495686,5775.161331144525,5766.704703501473,30.428900184122813
p1_full,1,dc51ef68c894fb40,13846,87.45616456497547,13961.36994046092,8,0.05085585770568954,0.05085585770568954,12247.583645691837,12273.788137672394,11587.048725089495,11615.285201964265,11591.215428084159,72.42824936499849
p1_full,1,0a718ef519624dff,9738,49.837205144892884,9954.462538576821,8,0.04410147368875998,0.04411166551271416,8858.951810028688,8882.559230853743,8498.092686402473,8527.70123365911,8505.217261436708,63.535650196535286
p1_full,1,426e4fb51c6f582e,14699,132.42767574623093,14939.290732826059,8,0.07208708014615167,0.07208708014615167,12870.463541202438,12897.138388794923,12124.5878585254,12146.652513741106,12121.274676757117,119.51821267835851
p1_full,1,74bafeba1aa548f5,11545,68.46961018137802,11633.709386280618,8,0.04867323203719401,0.04867323203719401,10452.520292023837,10475.219619953934,9998.512376431341,10025.84044185785,10005.698320829837,55.725265259454815
p1_full,1,25028e641c99ee40,4662,28.675898001476398,4722.307157254724,8,0.04698937682588135,0.056877193957546215,4434.556524324269,4444.968960897485,4329.676258114394,4342.021775974144,4330.9200839291125,30.72715451039251
p1_full,1,1939f70ade158390,7245,39.716061525045085,7335.21014195663,8,0.042110761610202704,0.043887239563820915,6793.3435031334975,6809.319977197086,6594.365691999543,6614.058235246757,6597.952246659714,43.85142371728894
p1_full,1,f481eb9299cb8725,5429,43.18214063112012,5551.649973081781,8,0.06684357247456924,0.06684357247456924,5083.143569712585,5083.635905188442,4934.495359527398,4926.859936462962,4923.113995150596,53.20347656395869
p1_full,1,0cb7e2d2710668af,8439,79.63590169767753,8997.917795709216,8,0.0740254807404627,0.0740254807404627,7541.086296693453,7559.982166389034,7163.662684581512,7180.799674126572,7163.238045065747,93.7180599897166
p1_full,1,1e327776d6f6a0a9,6541,38.096622372106935,6798.040827236699,8,0.053933880258973645,0.053933880258973645,6087.3912112826,6102.8574442482995,5888.914306506069,5908.670478322705,5891.403887071112,53.65822764131072
p1_full,1,35f924c6cbdb214d,8194,72.17513168491219,8318.292301005587,8,0.07558759025120744,0.07558759025120744,7341.614559125702,7364.363520634239,6978.318421824495,7004.210531498555,6982.2977832277165,67.45816393062441
p1_full,1,736ac49613ecfc6b,5076,40.98617982541532,5150.916031498089,8,0.06405538994684506,0.06575385679841114,4734.753563593406,4744.955957540156,4583.772597251444,4592.267892678088,4582.51894828613,36.80415267348778
p1_full,1,bc11c3428dbfaae2,9309,48.31369205339328,9362.62229182042,8,0.04312727401290778,0.04312727401290778,8747.591456804003,8764.19996453327,8502.888238171945,8521.581285515455,8507.02512205963,38.93538523504915
p1_full,1,d3e91dd05f3b32f5,7373,61.88571039266903,7593.094902431338,8,0.06954957028889258,0.06954957028889258,6917.848291446104,6946.14647537521,6713.360747801287,6746.738698593894,6721.4758776225035,63.931233810216526
p1_full,1,48fb2090c6d2e4cf,14536,67.48410902509217,14634.600826637572,8,0.037247688870954615,0.037247688870954615,13418.404283738215,13428.647511857076,12959.824638487775,12961.16163060012,12952.639155788174,57.39718827987295
p1_full,1,bcaf43994d9dd885,11903,79.5192315133229,12090.144064490676,8,0.05349656595276962,0.05349656595276962,10918.404715744622,10959.466362794576,10503.843751010392,10559.213342251058,10521.437258760416,74.09244838888985
p1_full,1,fce558cd509903a5,15928,98.78825496853145,16196.509281443925,8,0.04955508674464036,0.04955508674464036,14045.986426569907,14089.7956057899,13276.175228776541,13331.44062102011,13292.067374959262,94.95718002143015
p1_full,1,67f66710aa123fe3,9661,66.24489321314671,9853.267658562276,8,0.05576478311349034,0.05576478311349034,8536.54013477359,8592.305106719614,8056.41028766257,8139.26409272487,8089.347854474822,67.35176326564729
p1_full,1,8cc865ae2f571a28,8049,60.609196786203995,8238.994247455495,8,0.06382782122711378,0.07039811824945796,7383.764555398842,7404.094806090637,7111.994923190723,7134.504423633228,7114.960388025016,69.331276008644
p1_full,1,cb683035aab86eeb,16384,95.93576048949953,16582.47712456892,8,0.046843633051513456,0.046843633051513456,13551.310986676239,13559.935183295354,12437.822790913973,12431.634355043407,12423.702055627944,95.64519406213543
p1_full,1,8f2eb188bde6bcf8,13805,96.60149337026158,13866.304164192376,8,0.05750798566835333,0.05750798566835333,12821.366860008604,12860.644027032462,12394.637046774462,12439.225858490812,12406.240336832267,64.69176858470372
p1_full,1,fe7cc6879767d340,10788,40.09744381214089,10907.211843250081,8,0.029519339535766437,0.029519339535766437,9945.418761384344,9974.810663926206,9571.736646049701,9616.085803708087,9586.828746611316,45.65118018307753
p1_full,1,fc32920848ab659f,16384,100.70601253714075,16586.567780141,8,0.04917285768415075,0.04917285768415075,13108.301072205471,13132.365021795058,11872.476315263273,11893.017573659277,11871.804302454326,97.6121073304967
p1_full,1,abd086af8e1a4896,11277,77.3146398563822,11344.118759162582,8,0.05367723296769082,0.05367723296769082,10351.659202633686,10381.586370253568,9973.180131305426,10009.274882614638,9983.948418090917,52.70013437745077
p1_full,1,72547604f449acb9,7896,41.68309353315411,8145.009106199088,8,0.04165545148888006,0.04165545148888006,7482.122039569946,7505.74149387229,7296.827673204516,7327.955458061089,7306.190427790767,56.0221299620141
p1_full,1,9158f90755c7f94c,10247,71.52034906416046,10416.659217788367,8,0.056705028653637496,0.056705028653637496,8971.252917033085,8989.65195479244,8439.305692276082,8456.664323750936,8438.733605119789,74.03620547580564
p1_full,1,6656f70a428ff6cd,10953,67.50154089319668,11164.32071004752,8,0.051785244463475495,0.051785244463475495,10274.901216848,10297.610131953668,9987.26719519323,10009.42180668578,9989.752820047941,69.15888646205104
p1_full,1,af0a51b2896f7520,7663,51.1894956213282,7770.260462332718,8,0.05510580404216424,0.05510580404216424,6943.922002819727,6950.116201921508,6642.792036430857,6638.230979678422,6632.403295425115,52.51244787129917
p1_full,1,6b3071ede178e9eb,11396,56.06166475650474,11514.48759153159,8,0.04016748713880862,0.04147768506774184,10480.259463262715,10485.867087338696,10089.929116317913,10086.62209570903,10081.42825120512,58.4818875172849
p1_full,1,a7fd4c917ebc2160,13728,149.74345778282475,13929.914585985738,8,0.09003515992741179,0.09003515992741179,12292.878067455431,12291.930089053989,11717.033260230357,11683.661947485023,11685.933786716152,135.7093428154889
p1_full,1,34c71e1727101cc8,16384,98.53170048583894,16819.924569655297,8,0.04811118187785107,0.04861599009540024,13754.553671932257,13832.15257523403,12679.556783358423,12794.524669754312,12722.755496187392,122.61427847910035
p1_full,1,af1d0c19beffb210,7900,52.31159150746694,7978.812907771756,8,0.05745186060405681,0.05745186060405681,7294.768525475593,7313.435283523682,7029.476779531634,7050.7052058228255,7033.278262457219,43.886436840608205
p1_full,1,0f7647f084d34d5b,16057,93.30272073319857,16246.326371380834,8,0.04744328596221353,0.04744328596221353,13813.484592824278,13802.432505508776,12909.552864447694,12865.483900982203,12875.625690518933,94.63363620445102
p1_full,1,dcaf35f38ec644a4,16072,84.749460376255,16234.586722264215,8,0.042316872054529595,0.042316872054529595,14912.825788493155,14917.246001146532,14434.869128442006,14422.515167380621,14419.237798437342,72.37922427358801
p1_full,1,3321afe37c8559cc,16109,57.898917534666005,16328.189460831847,8,0.028791119102681437,0.028791119102681437,14912.984652288853,14941.249898967159,14407.91895471473,14444.926722459875,14418.381073493616,70.32623186848166
p1_full,1,ba6979d3be222e06,16331,104.01304746044386,16733.179191036266,8,0.050915784869090985,0.050915784869090985,13826.934382337458,13833.273348960987,12828.79570096881,12818.018296945582,12808.091867706167,134.6996462733721
p1_full,2,f5f15642891ea362,6214,29.59936782968599,6394.669190184722,8,0.04428072545021994,0.04674530125385873,5814.692430769566,5832.1400288808945,5638.771395435193,5663.454452144137,5645.185111174433,43.822619821773394
p1_full,2,1cc5adb5831a4913,3803,30.532006089868503,4188.747577616178,8,0.06704500739594002,0.0692141416890229,3554.046532768047,3565.5919646005223,3448.9344473142223,3461.199515282523,3449.165346321699,51.01407704148325
p1_full,2,2659698a1f5a9cad,5013,27.26005634889954,5078.117562938955,8,0.040740849831903625,0.040740849831903625,4673.030227701075,4685.719521920556,4524.846061986176,4541.309883955637,4529.097663350784,29.76544208830928
p1_full,2,2fae66b0ba2983f1,5109,50.15996957597063,5221.740008626229,8,0.07784448338241817,0.07784448338241817,4724.348622208596,4734.340326949339,4560.434189872673,4565.620861676367,4556.031048802295,53.9221061364111
p1_full,2,4b6a45e9c26d50f9,6141,65.3359732837078,6166.089443831823,8,0.08975696113296247,0.08975696113296247,5682.073133010032,5698.589685290339,5488.812858875681,5502.448488271548,5490.431513770688,40.11933145685948
p1_full,2,a870b1bcae7340fb,5448,66.59667935976451,5524.480716325453,8,0.10279067969242149,0.10279067969242149,5114.351043649552,5133.464494983631,4968.827898600302,4989.471488350384,4972.734168562641,52.72706024598722
p1_full,2,0412abc1b7be50d3,11298,60.654961352222,11616.218402780825,8,0.043834021365892734,0.04810632128405498,9938.658162685275,9991.37646981528,9373.749560002918,9455.98647735388,9403.80525428353,96.27459956522847
p1_full,2,7f21e785a7d71f10,4612,34.71517183606879,4635.252388293571,8,0.06031624010173122,0.06031624010173122,4405.214630084454,4413.025389638301,4312.114343917017,4318.159931768867,4311.6081804282385,24.740529490707367
p1_full,2,89d03f3df1da2832,5772,44.8301289668411,5814.460034793594,8,0.06502847143422567,0.06608822218881437,5425.159906852144,5438.731741287107,5272.608084074732,5285.683144156033,5273.764355163865,35.142670615395396
p1_full,2,e65744215827db26,6344,46.19421919092326,6426.300873716271,8,0.06778797521296431,0.06778797521296431,6067.195104948607,6074.13028292268,5953.077478590825,5954.346813853899,5948.10548721916,45.88533247082369
p1_full,2,d90dd7eaaa6dd65b,4786,33.99105757308687,4839.470604372288,8,0.0582324157262256,0.0582324157262256,4577.704803750517,4588.480553802536,4482.166111689163,4494.506047691373,4484.265928377738,27.992781227035927
p1_full,2,9eedc2225ee1490d,7259,43.169897535578905,7413.624081218525,8,0.05017577806377685,0.055067131789390544,6857.413341410311,6869.462190828055,6673.333801912477,6685.078069622123,6671.745554405158,53.529087205621025
p1_full,2,e79cf5bd0a3532af,10904,64.96146766513192,11240.090996926347,8,0.0473938139439742,0.050476696057058304,9881.051053505285,9916.130939522925,9450.245997444381,9499.926148496084,9464.54117621087,87.25135236478943
p1_full,2,42b63cf263a3a39b,7677,44.32890891710697,7815.3902170868005,8,0.051425303177050005,0.05326761983933319,7094.210090804919,7108.65185804079,6835.783562172444,6852.7260402415795,6836.319862190023,53.20447140141794
p1_full,2,c9fa10d583a35abd,6902,48.755911688696756,6984.132865678372,8,0.05764344565945097,0.05764344565945097,6448.338390759727,6459.024886089198,6251.923124643429,6257.4423611368775,6247.680430655828,46.02344161867756
p1_full,2,8d7997709584376d,8740,60.78844223304167,8824.471510272695,8,0.05455144227209252,0.05766411373068803,8072.600992716113,8084.383484892977,7792.41877668402,7796.546890175503,7787.273842452667,52.37755327121329
p1_full,2,2a45b7bb30253b63,6864,38.90137831566416,6974.573826210917,8,0.04494130066217508,0.04494130066217508,6433.937386475681,6435.4804947703915,6252.49339738561,6244.654219145045,6242.874990822058,44.87316562700055
p1_full,2,35b5fa3bcdd7d5e3,9600,35.61769887637926,9668.405112093275,8,0.028166165436019575,0.03219324674109081,8890.52664581029,8894.285337770196,8584.157900750408,8583.322201143015,8578.774751316254,36.35672347652194
p1_full,2,00493f86c449568b,8463,57.255660772065326,8576.20943879765,8,0.058092342814249354,0.058092342814249354,7867.505545822119,7886.712806261906,7605.381546080725,7626.677357640334,7608.244317440136,54.260667735911795
p1_full,2,bead642c3ee7004b,10812,146.19450511544298,10948.587309860772,8,0.11834222602402347,0.11834222602402347,9544.414193556782,9623.091888488912,8996.754673769561,9107.640510494755,9038.226955962546,101.89649556795652
p1_full,2,c8b3c743dcfef202,10065,82.0352637240018,10168.635298680534,8,0.06279338658027081,0.06279338658027081,8989.456610013012,9005.649763558702,8558.533519434326,8568.910167963986,8555.397371824723,68.63587185388995
p1_full,2,9fcc1df976e51933,10510,48.258882297016825,10662.141403432255,8,0.03797069283183885,0.03878735560535074,9619.196853910053,9626.24369124856,9248.142108598375,9250.59452752844,9240.051790777652,58.79591339081263
p1_full,2,4d8f6ca567a330dc,5815,40.549927039104254,5975.019635783288,8,0.05688585822677078,0.06559456671671607,5486.5675229276385,5508.673386448475,5343.485848937583,5372.14305701237,5351.025456838743,46.22545025709816
p1_full,2,7b132ace4887a811,10026,48.946249119783005,10117.68690193559,8,0.038181858300667254,0.038181858300667254,9290.197324545552,9304.829442280401,8976.477704908724,8991.205069853491,8976.86064846304,47.07726814775465
p1_full,2,9ac34819f43b11c2,7935,48.98148007556816,8031.11979434159,8,0.050493799625116936,0.050493799625116936,7277.2924715513245,7288.833916461252,6987.612157643876,6996.781384887151,6985.2880441228435,49.07487838043335
p1_full,2,362cdd3783618ea4,5367,37.566842509235656,5461.702134300671,8,0.055813312783808855,0.055813312783808855,5024.777046459129,5038.46652767038,4877.291889159407,4893.171318990756,4880.333078842251,32.57982054229116
p1_full,2,9cf17731014d90f6,13545,100.46709076425022,13709.451928457183,8,0.05956290237385928,0.05956290237385928,12222.331666850956,12252.71763989231,11659.971256533026,11689.429177219881,11663.251566931493,86.29134482542713
p1_full,2,50b9f38c20479c8e,7637,50.18039651417259,7730.357667917082,8,0.05631460283784605,0.05631460283784605,7149.275802709092,7164.12560060889,6936.093749324477,6950.96293772904,6935.8087783140545,49.73032492540488
p1_full,2,67630dd9cbb3d2ca,7110,70.11035553164072,7236.008124449598,8,0.07630537856214711,0.07630537856214711,6551.36980897577,6568.38006376269,6313.780086756471,6328.791825980563,6313.226155247969,65.78934703283987
p1_full,2,ff525c33749eef47,13012,76.83797517663672,13143.515790133857,8,0.04655537246434786,0.04689501774532216,12049.169403175567,12062.512205409184,11636.766956746369,11641.576787923052,11628.441184410945,75.5890068263966
p1_full,2,662baf451a954b0a,10800,49.762576140830326,10995.725778718304,8,0.037328049200445634,0.037328049200445634,9776.76004387428,9805.800998987434,9328.93299354744,9369.820670375646,9340.418216453723,68.38471984468698
p1_full,2,434e04d54819e526,4891,43.657553091538084,6549.520093265927,8,0.06789306440011961,0.06914574601051368,4664.844686094523,4673.691450727683,4568.438823500127,4574.310612789063,4565.414047197649,75.73227623575677
p1_full,2,0cd8035770aff9fe,15474,82.1795982112262,15627.20414966011,8,0.041450297460813745,0.041450297460813745,12909.683519817168,12937.016383136994,11925.49768522989,11954.78960483593,11930.463586488097,79.7538083023964
p1_full,2,581b849027c098d7,12719,138.34708308604777,12944.797027630982,8,0.09001708858615537,0.09001708858615537,11068.829587577799,11126.160143587786,10377.619047181124,10446.793188357493,10397.428458970442,113.01765967995266
p1_full,2,5b7e180d8ad7d993,7081,34.778597870472495,7215.677159285143,8,0.04730030779375072,0.052312580064607844,6586.942140844629,6591.5910114769285,6376.016126519791,6374.363096895481,6368.860976903462,42.55014554430576
p1_full,2,6e1ee6b1f6a53152,15309,55.06031190877146,15798.888512256533,8,0.029455923303928336,0.030042591628969675,14170.288906360727,14212.725647147452,13673.536760667792,13737.53983005008,13698.10654680283,70.50311198509058
p1_full,2,e8ee1a08f35fb51c,8408,45.049648502897426,8616.80864527895,8,0.04525667690915082,0.045732899802027174,7687.00437178421,7705.433161606429,7379.655041366751,7403.96752996898,7384.596303895191,59.776612632304484
p1_full,2,3ecdc9bea24ebd1b,12191,86.75032402936682,12370.991288432862,8,0.05876571168840855,0.05876571168840855,10728.978062618287,10761.992752712069,10130.142010113366,10166.874741737725,10138.839447719969,77.43937096337486
p1_full,2,3f5e3f21e9562467,15462,108.85133999331549,15729.8183477134,8,0.05692271801641727,0.05692271801641727,13531.013264404863,13537.804295992728,12764.426510619216,12750.121249573323,12743.176038202228,113.59646676036532
p1_full,2,77a21c1e151d9700,15730,94.99971001046202,16384.05236250202,8,0.04824242635238174,0.04824242635238174,13868.420099931625,13884.279002453033,13095.821367349934,13097.145134832052,13082.866359056956,120.74542801349095
p1_full,2,688ad46be6c59352,8932,70.31677513099261,9101.32840319672,8,0.0646298873580736,0.0646298873580736,8181.0760670090995,8211.043984189964,7848.0252891631535,7885.385963560869,7855.537765098519,70.70750970693085
p1_full,2,ec0b2fb81fcd3a18,9870,75.05108826083006,9968.003761118185,8,0.06381678854625694,0.06381678854625694,9242.383284824153,9265.688642557905,8965.353486108797,8991.438074436937,8970.373320032713,65.6341560850793
p1_full,2,4228f4aac82fa7a5,12580,130.11792724608702,12774.2667362382,8,0.08542999262775666,0.08542999262775666,10914.47290208698,10938.583065417566,10266.38810459281,10281.761782544052,10260.742686181431,102.85217766238974
p1_full,2,27e33786379dc030,6500,52.03419950241304,6709.853423291156,8,0.06761253450221036,0.06905360071311298,5877.528436724141,5885.030692823532,5617.647914072441,5616.62532988289,5609.59380517954,64.54129825122943
p1_full,2,b6989830e1b196af,7036,53.142754869463246,7129.408444286824,8,0.06186926044230846,0.06186926044230846,6467.912430501575,6481.231086603379,6223.456960136957,6232.364368563162,6221.007427022894,47.667235778902686
p1_full,2,4de8cb8bfb471f72,9538,46.793232254410704,9673.050105465647,8,0.04116771675548414,0.04116771675548414,8879.255328621237,8885.201364819512,8585.356299504816,8584.10000888801,8577.31288332693,53.2162697307645
p1_full,2,f601bd02c61484c3,5434,31.50569343126307,5545.586845704809,8,0.04620386357572788,0.0464623976096908,5139.46526752542,5141.77837322646,5012.842654657658,5007.520532197589,5005.399016245706,36.81549135929502
p1_full,2,2ed8eedd8ebf1be0,16384,56.10314364402459,16540.53738992153,8,0.02739411310743392,0.02739411310743392,15135.16502589875,15169.533988731124,14586.157684401047,14634.216652169798,14601.337692715515,59.26976798821329
p1_full,2,32e4e0b4ffd0d9b8,16384,87.19332750851834,16605.355584041146,8,0.042574866947518775,0.042574866947518775,14524.454134848454,14577.82757829869,13743.690140824332,13818.557678486739,13769.980361027881,90.75625805698303
p1_full,2,970bb403a7fd3a77,3819,40.16080179029369,3890.5477945338193,8,0.08378941484076748,0.08378941484076748,3635.054450616141,3649.1535333700426,3555.895574480688,3571.0055072790365,3558.9017371774407,30.749091442305126
p1_full,2,f4d699288a598010,9784,39.97424036280426,9926.311560608894,8,0.036337741330258355,0.036337741330258355,8947.489218030178,8951.868970892594,8603.1754943237,8600.86798215286,8594.468792941201,53.16100501006947
p1_full,2,eb258989a4dcdcd5,9946,45.27200104882942,11202.81012548181,8,0.042875832339951736,0.04572851729517463,9139.547370109121,9164.62385985562,8788.677415444363,8821.821619661154,8797.931313752608,81.09626192229332
p1_full,2,e3bb9be6d5b6982d,10840,58.079594990234085,11026.081783425165,8,0.043311556451377284,0.043311556451377284,10017.65530570121,10043.57826451192,9671.771720958735,9704.57719932695,9680.652010823294,65.15748307059185
p1_full,2,990f341ae13546b7,6581,56.31992956104476,6637.771992229138,8,0.06967929049376088,0.06967929049376088,6169.761121579475,6187.945339534184,5992.558778097129,6008.805819257808,5995.2134206989585,38.62717155869207
p1_full,2,f2bba7d90b6152fb,6226,52.66920454363561,6278.810838158357,8,0.0638759980312281,0.08183638384489504,5897.6284367426615,5916.756543142509,5754.633930695838,5777.230937023269,5759.271222532765,41.19470569237761
p1_full,2,cf232aeba58282c4,15918,110.06593662379457,16128.88853064771,8,0.055859233918533036,0.055859233918533036,14005.857259015293,14013.186996318283,13225.012583099564,13212.849685529913,13204.340287387888,108.87578373476833
p1_full,2,30b912b14cb0eb3d,13579,89.77835699511266,13672.748310183715,8,0.05291843071189706,0.05291843071189706,12296.286768684444,12309.369269618295,11771.551366621197,11774.3947825957,11764.046378160572,71.6478941023686
p1_full,2,ff0b5ebd967bad5a,16384,81.09193945010439,16588.319682108715,8,0.03959567355962132,0.03959567355962132,14142.163535800208,14148.213408193938,13244.861853264614,13238.388432887901,13230.516745530547,91.75117420395907
p1_full,2,5c391670a5dd639d,13480,75.84053376184764,13598.195475052076,8,0.04487358493325555,0.04487358493325555,12375.800974052881,12413.965807439756,11906.704230669495,11956.121677163414,11922.449161229772,65.42640685567847
p1_full,2,45d63d2ef4ba9cdd,15615,96.95796159581246,15758.677839066157,8,0.04983077372274586,0.04983077372274586,13521.63909944756,13512.571516176962,12682.104698751029,12640.760400400182,12649.552382819558,90.06113654417541
p1_full,2,84e19d010948b14a,14317,106.70554818572106,14438.96478079494,8,0.062364875166231376,0.062364875166231376,12521.943686567378,12535.113828591262,11779.530552048445,11778.145256547714,11767.503600221311,86.8882442287267
p1_full,2,0d2ed1715767cbcb,12025,51.48942638531436,14191.418091410054,8,0.03536140846916433,0.03536140846916433,11001.185549563159,11012.69095518623,10572.182212246424,10581.855938283321,10567.489501851462,125.65340759491487
p1_full,2,ec80a868c9f9a20a,15706,64.15177088766573,16027.584367578482,8,0.03181196079963573,0.03194450381221185,14460.097079883826,14498.742902331827,13904.610299146794,13961.180415269537,13921.67789886243,86.37466894896298
p1_full,2,f9716e6a947d7245,9169,52.345674463454145,9259.90955666415,8,0.047074243436982494,0.047074243436982494,8555.66228850798,8563.806524054397,8287.767261652867,8289.721806495503,8281.603953256375,50.78306101723143
p1_full,3,c7d1e0d2586726e7,3160,47.4683190336582,3298.484081448111,8,0.12335464108013953,0.12335464108013953,2960.688016725472,2967.364948841963,2881.819552490846,2882.685798426002,2877.2374069104044,41.27989336977117
p1_full,3,acd11eeb93abc946,5041,57.613342374416426,5113.391702118278,8,0.1056162000035216,0.1056162000035216,4727.968832901708,4751.076526418765,4597.806032709657,4626.1946427178045,4605.492320168804,49.380026459422524
p1_full,3,9d80cfdfb6dba47c,3497,18.729245903475537,3630.1356303849334,8,0.042613047946864394,0.04993212135600382,3326.2595796986493,3335.2927695806484,3247.8625018579546,3259.211745376497,3249.477219847938,30.419370726672785
p1_full,3,27d22580b576a090,5062,37.94893071481033,5115.8979232952315,8,0.05975834590998792,0.05975834590998792,4745.943629500571,4755.551833573206,4609.346912683623,4616.836242059106,4608.2203249495415,31.897443650457205
p1_full,3,7d9e35515417b9df,5045,63.77539929676098,5174.377228419716,8,0.1012743961006303,0.1012743961006303,4702.012473243221,4727.940613149453,4546.738647934881,4580.243406221474,4555.210019521743,60.677798816034766
p1_full,3,10ba73108f39ddb6,4137,21.68211933005263,4178.100439124766,8,0.041056216264190495,0.06141415683961342,3997.934000669849,4009.479045200458,3927.048125696577,3944.224686379217,3932.520195474709,18.212009373108945
p1_full,3,e27c2a5d5a12577e,4653,46.5072375127956,4976.870938590671,8,0.07657257408382202,0.07657257408382202,4389.542367972014,4405.824927677112,4272.013671901235,4291.738360735722,4274.798846827317,59.43380821323247
p1_full,3,dcbc30ae596dceeb,6055,57.93620373987854,6150.489080686136,8,0.07175603165675236,0.07451586492276831,5550.921091971919,5583.065338431376,5316.843778226038,5360.585019520282,5331.054577492647,50.459413726868846
p1_full,3,aa1abfec04ea3af5,4881,50.758318016199794,4926.913675476961,8,0.0857927129278956,0.0857927129278956,4544.722325065458,4563.808794646506,4394.701241423938,4417.717389787582,4400.044240224631,40.37797326158019
p1_full,3,de80b74e6580f0c4,4796,37.72432309529442,4841.138692546986,8,0.06346823960721214,0.06346823960721214,4525.337443384624,4535.680411013844,4409.3992141468725,4418.513047941815,4408.758401411234,32.337599871343386
p1_full,3,b8c31a3d6730016c,7265,54.82717378883681,7593.636250127176,8,0.06010316876482692,0.06324636125631451,6710.001601692988,6724.0736586699195,6471.83669869932,6484.713554636615,6470.863372987664,64.03461094092279
p1_full,3,d460f03e9cb4948b,7408,85.10989087595128,7587.371867058618,8,0.10177885484499712,0.10177885484499712,6999.285530451149,7022.494774406357,6836.323042622493,6854.767096335368,6834.477120710563,78.87695313816349
p1_full,3,fac24c009a21f1cc,9404,65.20046145721471,9510.031942187543,8,0.05827708178225828,0.05827708178225828,8561.333443769374,8572.654015077771,8208.628825687647,8213.787478390113,8203.42208171292,60.569651901213255
p1_full,3,c617fe1398e107a2,5992,44.45019299758056,6112.185956513415,8,0.0594010685228944,0.0594010685228944,5685.997592377752,5690.106237982037,5551.167126704135,5549.27150611193,5544.076787675803,49.36619907998945
p1_full,3,ad7c774feb334d82,2640,23.022677078006183,2716.0796597793205,8,0.06338841489949501,0.06338841489949501,2520.2276315823055,2525.995169875818,2468.663756080399,2473.277680792456,2466.5525927049484,26.403965094493998
p1_full,3,34187546e12c97ea,6354,31.78639511917803,6452.147727651929,8,0.03993737520964785,0.03993737520964785,5903.430173348687,5916.741287540475,5708.283119963737,5722.410485433858,5709.824123067216,37.50542906071437
p1_full,3,446c4c0ea5b34787,7721,70.42883590043127,7954.129294086288,8,0.07417791323312684,0.07747202207202483,7167.836843910917,7160.044449016363,6943.280601633695,6916.936038803233,6923.817942605512,75.7876282769694
p1_full,3,00429d8e0ac5b8ed,6787,37.31027629082252,6847.980856064006,8,0.04529011629400853,0.04529011629400853,6399.416581278147,6415.199647799483,6228.071106583862,6245.488176187037,6231.817586375141,30.116436666477032
p1_full,3,d4609de7dc695034,8174,68.3769294231806,8341.866985883245,8,0.0686795055108419,0.0686795055108419,7659.827093995326,7686.866014844749,7429.994100434293,7464.246759316651,7439.739162674208,57.648509091202584
p1_full,3,34d5cbe0380dc953,7237,42.455716281602136,7253.310005354512,8,0.04741990639101191,0.04741990639101191,6885.004234764732,6901.478778949237,6726.368922085896,6745.725939205736,6731.638342924822,27.869590040005903
p1_full,3,4909c72f38b43192,2542,33.286277089598876,2591.307401473354,8,0.09901388721807652,0.10623424824843891,2421.899847531738,2429.836240766171,2371.712867157725,2378.678502483624,2370.8847982649586,27.942706886905057
p1_full,3,4adba9789a2ce8e7,11507,64.91794536517139,11662.644490276565,8,0.043242998477640446,0.043242998477640446,10660.101508233642,10683.753166765551,10289.721482871253,10319.665331748434,10294.608241071051,67.65911389504473
p1_full,3,c49d5aec471d1e1f,11730,46.879537304703454,11835.522887890023,8,0.03186936429307638,0.03186936429307638,10861.882578132438,10876.874835769468,10484.953705696673,10500.527351426888,10485.659441049136,48.27866826633037
p1_full,3,1245be069c5c81a8,8300,44.164577374220386,8362.769957341974,8,0.04210270438608303,0.04210270438608303,7872.306009951195,7886.555100507638,7678.885429881768,7693.990861881732,7680.2976908753935,38.50187428350121
p1_full,3,263f52ed8e993a1f,10071,89.8936748540488,10284.127873798714,8,0.07940589138791505,0.07940589138791505,9328.251743869643,9348.614394515726,9014.554577119285,9028.13960886528,9012.911003906416,75.54325636454988
p1_full,3,3e887ed65b8468d1,10917,34.21599218059159,11000.14509696473,8,0.02597714587154075,0.02705926063400703,10267.024675723724,10276.633777701983,9984.631993769883,9994.148867254338,9984.395360327526,37.923137397692564
p1_full,3,037a989210893980,7546,25.541497736229772,7667.318678445574,8,0.029392876250477,0.03199081764581525,6976.680485519424,6983.136095714187,6735.324596697737,6741.094491094648,6733.13522140062,40.41856320536596
p1_full,3,db82ba2847e728cd,9846,47.67888505643916,10072.026066167968,8,0.03762871120381213,0.03762871120381213,9034.745911210335,9063.7064442752,8677.276459371738,8718.661008628551,8689.59306008337,60.181129722510526
p1_full,3,814a533dda530be8,9013,72.98887480561851,9125.595699182013,8,0.06799753418279793,0.06799753418279793,8479.816540349317,8496.88171120715,8240.071295020596,8250.37373859729,8236.2406859443,55.52208375523751
p1_full,3,9930dc9ba94d539f,6914,45.30813522354641,6947.856782737092,8,0.05414453639060969,0.05414453639060969,6431.249277550361,6446.195596251444,6220.000500532205,6234.965448464713,6222.173358248251,32.14965706779506
p1_full,3,313fe0060260cc45,11198,113.3598786379593,11235.566631181073,8,0.08336190026664445,0.08336190026664445,10280.10375604293,10323.57376989703,9894.536038917795,9944.6605547432,9908.929102021471,68.77745634116063
p1_full,3,02d5926b3363d15b,3879,53.25136813684771,3928.7336167245785,8,0.11179695291260953,0.11179695291260953,3647.7229146823947,3670.0416119806496,3549.553042574349,3575.5512374074306,3556.615895875222,37.61927118848097
p1_full,3,9ab7ab4c554f6e46,9181,56.60062353012645,9303.19137678268,8,0.051655004998115456,0.051655004998115456,8460.041808396205,8482.785426016842,8152.4598100839485,8180.0316241028,8159.219617874144,53.99409979637434
p1_full,3,51ff47b5f4263dce,12806,77.1876892472745,13519.517471226594,8,0.0461107423079825,0.0461107423079825,11749.145104034218,11785.7078287609,11292.521529203525,11340.17589789551,11303.4042437839,112.24221214383473
p1_full,3,c1e20c5adb39e610,13281,91.6322126713948,13414.139777714568,8,0.05385901710881236,0.05385901710881236,12069.952875065268,12086.787485753248,11556.5231559573,11564.99313419043,11550.693643396953,82.43980737992675
p1_full,3,af3b635fd6c3714e,11069,77.82350059743709,11193.973982869677,8,0.05706824761451136,0.05706824761451136,10085.318929443567,10111.579070336826,9664.904399335675,9693.583725913248,9668.437738918868,71.26353887178125
p1_full,3,45a6b9f45df60ea2,6711,42.07235712268849,6815.3666188237885,8,0.05274656274541714,0.05274656274541714,6226.046470072616,6236.681723646758,6011.950418142578,6019.244440924191,6008.29043144177,45.53468998113195
p1_full,3,a763c21f506969d1,13748,82.43845974692483,14093.194843239688,8,0.04661539299405704,0.04680263922226968,12370.447869773923,12373.588571420503,11799.111640956065,11784.160820878422,11777.960638644641,108.1099274982208
p1_full,3,b330a2535c1e154b,4343,43.47757722329882,4967.736425863044,8,0.08021681809776218,0.0808651595080126,4115.3859690627905,4124.8331776849955,4017.319024256115,4023.362561428954,4013.9360210534533,63.4178974957458
p1_full,3,972060c5e910357b,10436,47.01017791876663,10556.953619336475,8,0.035871449729173194,0.036794968550198676,9697.746379321985,9716.647991752814,9373.701276312468,9394.551727389331,9375.709196031537,48.925193034483506
p1_full,3,6568a5b5b7e215ca,13157,31.85179760754299,13313.790813710235,8,0.019429731987031962,0.019429731987031962,12151.415671107383,12161.801801385529,11711.919092128648,11724.95162712242,11711.47065107592,51.970154905973615
p1_full,3,cf788b21471562d8,8978,84.29833276045112,9131.201200108893,8,0.0768678282226623,0.0768678282226623,8011.9801413311525,8049.170621583256,7592.992735948483,7643.221922020175,7608.54387367511,77.80288498986135
p1_full,3,2aa3502d2be2cd75,8484,43.11429533656763,8603.815209056283,8,0.03914775346847586,0.04345179729432162,7799.57333765065,7821.653664079703,7500.593147479962,7530.82034956959,7509.3393757052145,44.42271127459127
p1_full,3,0430314372ebf657,15094,96.37544796725311,15292.14095918197,8,0.05206279771971167,0.05206279771971167,12422.323972449223,12452.001272744736,11374.006537366418,11407.515714120254,11377.8457402434,97.06131644814168
p1_full,3,3444026cf9c35c8f,7167,72.10967501575179,7245.103354869999,8,0.08179020409995073,0.08179020409995073,6501.341935105633,6536.741137115402,6208.658625627716,6254.00463741599,6223.49952634859,54.42940056221891
p1_full,3,9b06ced1a276b9e2,7433,83.97813880464346,7517.037655117109,8,0.08831063407215685,0.08831063407215685,6815.1964871170385,6835.749332217052,6563.295914177247,6581.93916726533,6564.669200611552,66.09918233441299
p1_full,3,df5e9596c6b1a55e,7204,24.546896992813757,7354.378176107899,8,0.02361493583763738,0.027995562243557898,6702.523786496602,6717.270437349294,6480.977021441603,6499.782760281116,6484.326079812832,43.848728776687544
p1_full,3,9aa258a0ae868588,13747,111.4211695766327,13957.37668495379,8,0.06191791433170771,0.06191791433170771,11977.591056843627,11982.845217399143,11275.326348188919,11259.575389328935,11253.5380484753,110.18640741931611
p1_full,3,aab335b0140b8af2,14330,59.565369289892494,14415.861756566213,8,0.03242651835218979,0.03288285683669667,13112.54323641473,13126.694007515578,12595.282407815512,12606.529837251102,12593.587764611055,51.653568822127866
p1_full,3,4da5e68305efaedc,12490,109.39364281320283,12793.986080123068,8,0.06926661636642761,0.06926661636642761,11109.413173590332,11128.801042593503,10556.694223187054,10564.468107210658,10547.27059380583,110.00626355962618
p1_full,3,077ee65c40e11b58,10018,58.027341675533556,10096.866241913685,8,0.04816887370627257,0.04816887370627257,9171.585998735496,9193.87829276971,8802.357690469657,8829.23002457248,8808.435961591895,48.57857182990579
p1_full,3,f83d5a05a25e5f7e,16223,95.65567368856392,16380.80249736287,8,0.04739188973885958,0.04739188973885958,13860.005911855773,13896.748467739133,12924.775541660101,12967.519963252547,12934.152513636493,85.4606453920245
p1_full,3,1bb32316c10505de,14526,97.01634643082949,14690.032587763777,8,0.05150577365501821,0.05150577365501821,12882.497383369468,12943.227764428651,12190.22987012381,12276.276579927699,12221.64341012969,81.87290424104727
p1_full,3,5fc86a80e7dafcb1,16384,116.18873116946733,16639.531808039977,8,0.05673277889134154,0.05673277889134154,13471.83192137625,13516.08984973197,12307.399323497326,12360.082365043638,12320.37805130289,117.17593994781507
p1_full,3,05348464681da4f4,16384,139.98587205031075,16609.87161234107,8,0.06835247658706586,0.06835247658706586,14289.32107794812,14342.35542905343,13403.101156049026,13463.288525768327,13416.910029965169,122.22778350066864
p1_full,3,4c460ba9c5172103,6185,37.13059385908546,6267.9080263289725,8,0.049926755944020115,0.049926755944020115,5751.823828432494,5766.805130019784,5559.4750164676725,5579.022254001728,5563.189037584281,40.20767754502804
p1_full,3,9d200114e0b76664,16384,113.41632285017596,16523.359139734283,8,0.05537906389168751,0.05537906389168751,14094.690266851181,14104.363953092678,13180.33518198366,13170.172602879738,13163.404101383772,93.42533146207484
p1_full,3,9451cb6ee7954a74,10935,80.51327960908617,11032.043059547503,8,0.058313373741888386,0.058313373741888386,9825.239838280197,9846.089259298511,9357.450841111684,9377.157200591551,9358.125045935685,66.8588917641189
p1_full,3,03f9a6bfe3ecc206,11081,62.30006201755056,11207.612018395921,8,0.04710778614397229,0.04710778614397229,10129.995683809451,10149.428407006388,9727.795115578296,9747.904798425321,9729.842731503366,58.93014826552769
p1_full,3,cb802232b16e5998,8811,33.046229602255586,9052.387138477292,8,0.0334824306089946,0.03936856700481396,8032.6162036873875,8037.829360818001,7694.177723432082,7696.038938065175,7688.588081496999,52.82427228216101
p1_full,3,77946df4085a642b,12685,67.38574217117593,12842.16620378811,8,0.043077921800553046,0.043077921800553046,11781.020016798146,11803.67867314051,11384.155397985316,11407.774467600833,11386.926333958576,65.46880688005909
p1_full,3,86cc3a91107e1981,8938,74.55577111270013,9114.933249306014,8,0.06596302999798673,0.06596302999798673,8298.642302730923,8325.353278210341,8029.820733575032,8060.275493110365,8034.864257771398,72.28333759935582
p1_full,3,d72cb46fd08c4d94,15380,93.05015254993138,15648.77738356376,8,0.04808067866461323,0.04808067866461323,14200.730498580397,14233.074470208143,13708.065115607376,13743.890678980697,13713.899783618275,99.26948310434463
p1_full,3,bb9337010ca2ae21,13998,75.62740436117706,14274.203107742433,8,0.044327381139435434,0.044327381139435434,12624.639300252424,12657.868548066077,12049.39193838772,12092.604781614053,12059.825562123791,90.56724725827763
p1_full,4,7a31b9c7d6081d06,3040,30.346109933539346,3128.080053099088,8,0.07688038908613659,0.07942555495498545,2885.9423020539834,2892.6031528671647,2814.6880948127327,2820.3464805843914,2812.7102353275486,33.90480236270837
p1_full,4,b6a23ded8f594acc,5633,48.154023270765144,5769.928849781676,8,0.0678532281149766,0.0678532281149766,5091.373689043748,5104.705357607521,4861.830208575608,4874.612600079261,4860.597956359976,53.99374781921088
p1_full,4,3e58cb266627fc00,4014,43.1229116520398,4066.2095216994244,8,0.08688372864353999,0.08688372864353999,3770.9214708334334,3780.1725620458506,3671.1960704143467,3675.5045080916525,3668.114396462929,37.33400445677756
p1_full,4,7c5c907ca1ccc060,6096,22.732302553040306,6169.750866942391,8,0.031982863407329615,0.034092831143840235,5683.462440958814,5692.5192195956515,5501.647320225109,5512.273455789031,5502.217154303084,27.643097029475683
p1_full,4,e4a293bcd827e21b,5553,53.924402025220544,5635.805319463065,8,0.0785697140645607,0.0785697140645607,5168.030495507928,5193.766649347686,4994.858962368733,5027.798666682183,5004.830639058132,38.56801222438089
p1_full,4,1a78882d9f5742eb,5629,59.04821677600328,5675.913537832411,8,0.08656282253756395,0.08656282253756395,5178.13733518176,5194.508129905666,4985.907668859891,5001.03419759855,4987.952993294553,40.95675431475824
p1_full,4,2591fe3c0f332164,6624,58.801857904072484,7006.588410279718,8,0.0721604462505615,0.0721604462505615,6258.456770263361,6281.417951903162,6101.341496303281,6129.221251264164,6107.571936071006,72.8520839255265
p1_full,4,e4420bdafa4b64cf,7521,75.8303297669553,7569.788795649612,8,0.08138350310737243,0.08138350310737243,7037.6971378270555,7059.44126520312,6824.80847614234,6846.501924374389,6827.785290125114,56.44395638685448
p1_full,4,5ffb9cdf360064dd,7108,32.33085654035893,7340.492264653506,8,0.04409330901624185,0.04898733661051606,6511.141404387644,6519.8227571714115,6251.988197529067,6261.585023189503,6248.188636991071,63.74402011053277
p1_full,4,7f6d6e6681e1b777,8677,80.55487397117982,8779.227243843516,8,0.07635511076159467,0.07635511076159467,7716.482002410069,7747.315574094326,7316.664776113378,7349.55938490788,7323.055018138072,65.62514561581332
p1_full,4,ae1bd5c0a0fbf37f,6474,50.67023566718948,6662.820124973387,8,0.06788116290800086,0.06788116290800086,6055.701047826929,6080.719701430811,5863.0653913628685,5894.960028950911,5871.970218531078,50.43674610741206
p1_full,4,aa79b89c717bc701,7295,49.30048880430755,7418.664053531475,8,0.05794874124049103,0.05796716687300739,6638.443734968965,6644.98525537174,6358.716829351363,6357.341960324419,6350.807385692281,53.17808243233161
p1_full,4,c84be27c31e69fbe,7034,51.536357941657066,7077.1722437025655,8,0.05875897084534344,0.05875897084534344,6666.4683827889585,6690.3629168422285,6502.873568902583,6531.408031142058,6511.090071398692,37.90833269890366
p1_full,4,bab3a2bb1727a9a3,6298,41.46261421997228,6323.367713344851,8,0.05271848857561054,0.05271848857561054,5926.0388627135435,5931.769985085001,5764.804404895326,5766.692599161523,5761.886448992904,29.821552383598636
p1_full,4,f219990c8af65eea,12036,105.1879015473551,12190.046906598716,8,0.0714933877147146,0.0714933877147146,10635.562265047862,10696.8544154616,10044.28716085354,10128.72487049508,10073.963355377262,81.52544646983549
p1_full,4,e00b7fcc8763bcc8,13410,82.77653134710278,13590.895082349332,8,0.055028000760086404,0.055028000760086404,11862.28002676342,11908.724368139943,11215.397202209384,11275.733170048794,11233.819323680056,82.58369759196913
p1_full,4,4910ba6181871c2d,7047,41.69536953387351,7111.9352674834445,8,0.04736514104481411,0.04736514104481411,6547.03641866644,6558.854267250264,6332.020206969443,6342.025005846599,6330.959386323351,37.14303522003212
p1_full,4,b8001377348e8f55,4354,39.20507926816982,4521.9595947279,8,0.0646349398210071,0.0646349398210071,4105.665253711388,4122.264279198745,3994.5094548910356,4013.8258414813154,3998.8039172379968,41.06149341992843
p1_full,4,2ea0dee5ae78080f,11279,62.76960735753687,11400.13282604271,8,0.04518439992834039,0.04518439992834039,10085.126608482085,10104.75325135547,9592.234943127218,9612.168822148924,9594.071516905395,61.0630277623419
p1_full,4,7a141082e0dc0350,13525,68.04196673203218,13774.229545454335,8,0.03123931665506635,0.04327151373462523,12005.819277552142,12028.633767924803,11365.726671616187,11387.950233662688,11364.661630581024,86.05649166264243
p1_full,4,0b22400762b81c98,8790,49.38532181479124,8987.19949316773,8,0.047395485225663614,0.047395485225663614,8118.971520541672,8131.724760742751,7830.627322820607,7842.642338583755,7828.35764140768,63.41034516281957
p1_full,4,f501ce283e820ee8,5367,62.72379355723839,5461.871993590028,8,0.0971709408227157,0.0971709408227157,5043.555140804393,5053.576015173252,4902.348416331591,4908.985590532123,4899.051632724057,58.52527784966571
p1_full,4,31f74060c354c333,9982,54.48567897017372,10090.523210526018,8,0.04568436624116727,0.04568436624116727,9285.95696014635,9298.873722013368,8996.6771768485,9007.559305318591,8995.122917305032,53.04945366836939
p1_full,4,e8bce099d31a4c47,9522,69.1168087275746,9674.66897265038,8,0.06695025784354293,0.06695025784354293,8655.649435000092,8685.05525622441,8304.018722048462,8338.14476986384,8310.9247371169,70.90995092818626
p1_full,4,b23edee74ed9bdd7,7069,57.53192438779864,7100.862024406388,8,0.06483844553147818,0.06483844553147818,6587.630219146207,6614.169228575762,6368.261010734297,6403.665039760549,6379.546764399958,38.40612171075688
p1_full,4,4019b4e7c9d755ed,4051,15.112984267363878,4133.038204123287,8,0.03202060455621397,0.03603660201442693,3801.428454491448,3804.5921374484137,3690.7031439967186,3691.4874673494287,3686.829389114816,25.256610560984917
p1_full,4,5246176158051cef,10937,80.3967582604221,11118.533526876561,8,0.05708401892794829,0.059946979538232026,9526.902895940962,9547.84573634526,8947.806938833044,8965.944663663786,8945.176908791687,83.27966019275146
p1_full,4,798a751aa11e4521,15731,119.0890308797243,16619.440330112306,8,0.06106027460029359,0.06106027460029359,13723.175790902145,13769.439168789107,12913.181098964871,12967.018550495195,12922.4790658963,165.66088147821748
p1_full,4,32b7c898a191e14a,14377,96.02846670178764,14831.671748620183,8,0.05513770711113304,0.05513770711113304,12688.513639381055,12708.473701409628,12002.683292770236,12014.472339506927,11994.023260103631,120.50489263153102
p1_full,4,79cbdd805cf0dc70,8684,58.66074948327667,9286.473007794928,8,0.05577732903163324,0.05577732903163324,7991.991004444404,8024.261569571065,7692.779611704522,7739.431011398593,7708.091197765081,86.21738769075982
p1_full,4,71e6436e9a6a602c,10834,88.59914638683978,11003.047612364298,8,0.06656223480181545,0.06656223480181545,9929.50599081328,9962.284147462877,9545.912454498543,9582.095405141274,9552.962437746895,82.34287320379316
p1_full,4,478c3fa5c6b7c9e3,8392,57.720766641222646,8618.653850614153,8,0.05556405099916474,0.06227152564975948,7656.338046869916,7668.251407181731,7342.010660794178,7347.227265744441,7334.38178773733,73.36107294103151
p1_full,4,dcffc41133a8b8c8,12458,41.73152547332366,12611.961327040432,8,0.026955066252989796,0.029155784878582475,11369.946448895575,11384.870511547348,10905.768213491487,10923.390044972459,10907.026155446663,53.155047370033046
p1_full,4,e54af7a484d5856a,5967,50.40282828307238,6236.652823267244,8,0.06838333588948077,0.06989639374527735,5562.1666389335305,5574.849262668013,5391.88053542198,5400.884282374385,5388.007137157449,66.48812865411287
p1_full,4,28aeaa91ee90419c,11291,79.61318767150723,11575.95393997054,8,0.04639916228078844,0.05282705042298913,9581.915483511662,9608.38771700295,8897.293632338942,8923.895809008844,8898.768039645714,96.27209612972324
p1_full,4,40decb9f3a4226c5,14531,79.49841619184986,14795.222342907158,8,0.0411223649779317,0.0411223649779317,12947.592788494352,12983.059411198199,12278.04062668184,12321.255495809743,12288.195408470898,95.69051465020502
p1_full,4,026587a5c66db6d5,5827,20.83604231701967,5949.561075277978,8,0.027848134547183948,0.03724877777320297,5428.829881349412,5429.634959146215,5259.55983478308,5256.8517277777055,5253.070197625984,37.25210012279243
p1_full,4,7304e006f5a97857,9288,62.6173300684972,9423.192475197555,8,0.05694005474613366,0.05694005474613366,8485.080887209164,8491.975453260322,8152.112702591479,8151.4121229111415,8143.038260156622,65.99643998401275
p1_full,4,ebb69336cc39bc1c,6530,46.39337037793253,6582.349817065793,8,0.06384109747457634,0.06549113736165141,6075.302610760984,6095.809705580208,5872.698294431443,5897.817396849823,5880.07416919901,34.901052681147156
p1_full,4,e82fceeee94520a4,15431,83.24843610981908,15749.398516950972,8,0.04425476669486875,0.04425476669486875,12951.15068306266,12984.136150487762,11942.163928175029,11978.817694807161,11948.153835673875,106.3607108438114
p1_full,4,6481566e7f273709,8882,90.96141231612475,8988.448936290075,8,0.07625980290936082,0.07625980290936082,8206.78764490589,8235.620156889443,7909.302745701656,7940.677769929612,7913.901004140254,80.98933232751604
p1_full,4,f9e5b11d79f0a9c4,9381,61.22737550193865,9509.908887832027,8,0.05315019241834734,0.05315019241834734,8560.463686865687,8589.175869184604,8202.18068107169,8240.67975689562,8210.975330493511,61.892076060196885
p1_full,4,7dcdb90455d5497b,8119,70.11527431786693,8219.359485054603,8,0.06925981326800273,0.06925981326800273,7575.579647857751,7592.695116796317,7350.81049021726,7365.679649032712,7351.294813857234,57.28581247150233
p1_full,4,2e8050ae9d2eedbf,7989,56.66267588894632,8077.667737306476,8,0.0537496783330145,0.05919246837551048,7453.232029677438,7469.436616205843,7220.95585202152,7237.586422482136,7221.713053900283,51.18481368054821
p1_full,4,6d422356ce950eed,7474,60.31001902519708,8068.7576994529545,8,0.07195916966699904,0.07195916966699904,6908.709113194193,6944.347770492981,6667.057814711932,6713.809480289069,6679.627132863194,102.65111912117428
p1_full,4,e75e4855d2c88cbe,6029,70.67966918098145,6132.602112047925,8,0.09100667711495915,0.10664291127763882,5506.503123299538,5529.432790440161,5286.0347813747285,5312.883104101685,5290.277323710524,60.614869816900644
p1_full,4,143dd8da3c7ff54a,8527,78.67137583240878,8820.82178878455,8,0.08265869159748197,0.08265869159748197,7760.071302603717,7791.159089401213,7429.629711071158,7466.965464808159,7436.460547423373,90.31597910120148
p1_full,4,42e4b3e9f7abd3c9,13312,57.37461158173065,13421.232918313606,8,0.034431319773579536,0.034431319773579536,12340.448734009806,12349.65636040261,11935.48372453182,11937.622030046805,11929.236399382818,54.683629805557516
p1_full,4,ea4063cbadcd4df3,9666,57.92632265916444,9801.09413932488,8,0.047716675030729475,0.047716675030729475,9106.788728432215,9133.603146881089,8860.301310944464,8895.752312852896,8871.155475018804,55.86090531414922
p1_full,4,6b9723a0efc41413,8974,74.75233860852562,9096.450166610575,8,0.06722642224384406,0.06722642224384406,8487.506535519211,8506.672150172686,8273.632275106213,8293.40003559353,8275.106077762495,69.70108284190646
p1_full,4,f9fb0325896dfe3c,8242,60.626495810015726,8378.838234343566,8,0.05876386218514908,0.05876386218514908,7689.063131590029,7708.629459208674,7446.20355236331,7468.048892037165,7447.257647456127,61.51827683778504
p1_full,4,76ea4df933ac09b5,8653,56.38907291823689,8722.302587286047,8,0.054379607709969066,0.054379607709969066,8165.824080466366,8182.339261821884,7954.603726107289,7973.059153986977,7956.696753004751,45.906291031367715
p1_full,4,775dfa2d4c9de117,13707,82.15537408948003,13772.951101466768,8,0.04621385248125552,0.04621385248125552,12756.2739411686,12776.717309941077,12344.468173850924,12363.295779273869,12345.708420313145,62.644903281048244
p1_full,4,cb2d03a9a84cda3f,15492,94.29742092002486,15671.73413813842,8,0.049834967388396434,0.049834967388396434,12866.97698756763,12886.82289648669,11832.659353592731,11848.699479522178,11829.71107824208,90.47211750010283
p1_full,4,f4a571c91c24e306,16306,81.89608005284258,16753.30717393786,8,0.04022298738394514,0.04022298738394514,14027.7244961272,14079.278541024123,13083.043080048104,13155.478880871211,13107.038471521826,106.49002964343579
p1_full,4,2e8b64220e427df0,11842,56.16987178010091,12103.699536438493,8,0.03649975531735318,0.036789702150212225,10837.678373169481,10858.50717124702,10416.436619239583,10439.48764755947,10419.178402516463,70.43546712299994
p1_full,4,f403bca943b1df83,15720,129.57917155052937,15966.221528962655,8,0.06611251866595583,0.06611251866595583,13061.562129410453,13148.008505498054,12010.77530196351,12131.080605537516,12056.405136929036,117.22975216168453
p1_full,4,2b9bee95d887469a,16384,107.87606023930559,16549.094601265708,8,0.0526738575387235,0.0526738575387235,13835.100210618592,13859.716137751055,12834.02247823649,12855.788040526199,12833.97838230819,91.78483612155911
p1_full,4,3137a3597894c277,16350,98.71213858222801,16660.95274371005,8,0.04828649311887856,0.04828649311887856,14154.745952527905,14205.244347544389,13275.436067966992,13340.184424975714,13293.391262135921,114.29561681838327
p1_full,4,b57ec5e0680b4d59,15632,73.43326367984551,15761.580216940141,8,0.03701964981019701,0.03701964981019701,14213.33250061531,14228.200312108956,13634.905914319806,13647.016175421712,13632.308359392588,67.10761137187026
p1_full,4,7738e58c1232b1de,13289,82.6106200366566,13455.284858980967,8,0.04894784068538752,0.04894784068538752,12217.735071683677,12235.474021911914,11760.276125507771,11772.197116563508,11756.190283765894,73.70765401736733
p1_full,4,bbc82c4b70651365,16384,137.44272616454737,16610.024696227705,8,0.06711070613503295,0.06711070613503295,14519.746979770884,14595.584402853889,13735.330105091532,13838.823244252126,13771.579787056487,117.94838596648385
p1_full,4,295e27d92b2a8bed,5341,64.66906517163802,5403.824977678691,8,0.0953999869256709,0.0953999869256709,5046.252933819552,5067.6209275906385,4918.135600233762,4942.115341832258,4922.75049409199,48.27868833179198
p1_full,4,a986f5fab8aafa52,15664,141.87306545303483,15815.759870733862,8,0.0705720833965924,0.0705720833965924,13442.90905170977,13442.843858335178,12586.156620494063,12555.928804794356,12557.254681797527,114.02563027830841
p1_full,5,d7944a5d9eeebbb0,3820,32.42326678845754,3922.3426995302852,8,0.0692463996130073,0.07442534881245563,3591.590340673673,3598.1009678014257,3492.8904580743174,3495.4877658320074,3488.9262150604673,38.919212565756034
p1_full,5,89f04dddfd7bfd47,5202,64.76806762148357,5283.698932417318,8,0.10829309652512001,0.10933255729469707,4786.22222309058,4788.91068101049,4621.137158221043,4611.453662792408,4609.632299811352,55.817045438586064
p1_full,5,e595c0955af3c965,4746,38.17942332551233,4842.3958924113795,8,0.0620169147523284,0.0620169147523284,4455.830000386788,4471.941169141621,4328.228883762662,4346.4978967912475,4332.2310274307365,36.592463298849836
p1_full,5,aed1c9562effab81,5968,25.19248726068527,6160.846310951974,8,0.032343009177778465,0.04089101647063986,5542.19416996398,5564.922708883069,5345.741384214199,5382.658990148571,5358.230842818017,47.266575024574024
p1_full,5,b7ad68f75ce696ea,6633,54.563677801916334,6868.662726159909,8,0.06357225015703677,0.06357225015703677,5883.374585734558,5900.041201452258,5571.180294211811,5589.954851166829,5572.291143733707,67.38684879193302
p1_full,5,3ed70988f00d4eec,8530,42.16508196490373,8649.085458140775,8,0.040259569254290126,0.04247390584082873,7708.39331277288,7715.789490814797,7365.40164284434,7370.526969489273,7360.584960282253,51.069776783608255
p1_full,5,2305d4642d364dbf,4994,35.05100017816446,5065.431669212157,8,0.05549415053029309,0.06441721546248629,4730.232038387892,4737.609579850702,4610.244337898594,4615.852363056703,4607.796875373026,35.50735852275645
p1_full,5,0f6aaf195ea4908d,7328,50.38594410964984,7499.637989004203,8,0.051268745332600243,0.0622323767893974,6729.372398035968,6750.976878943409,6467.792746706253,6493.57226557073,6471.524669249353,60.54266008279201
p1_full,5,b3f9e1952810530c,6295,36.14070811575856,6409.293446684878,8,0.046730443577580674,0.046730443577580674,5870.927344910565,5885.293170429256,5682.327461070668,5699.872760885287,5685.572382000088,38.776359447591275
p1_full,5,530df6acafa7e28f,5352,57.96127453123796,5797.351876887225,8,0.08779242907510527,0.09172387215846044,5043.0714812647675,5063.328878641654,4907.274768334655,4928.713561536182,4910.914108434337,67.40886385029815
p1_full,5,75f1d41858810811,6995,53.24334345436157,7044.087137091903,8,0.05794945792738536,0.05794945792738536,6520.531982132676,6531.2580457391505,6315.131835305821,6323.485498155922,6313.733476951857,41.00546662321426
p1_full,5,14256dc5e0d7986b,6182,62.49100489522724,6219.914926423558,8,0.08129929008537869,0.08129929008537869,5783.443240324156,5796.988468809516,5617.078633713199,5625.411989949025,5614.888622727087,43.75013866459064
p1_full,5,7300de30c658f227,7803,48.88608181547998,7975.499289053419,8,0.05427796929969325,0.05427796929969325,7238.483939941596,7257.013196350631,7000.513892687149,7020.297195729726,7003.389737303105,57.44710836674072
p1_full,5,bb9eb555e964335d,9697,75.62571341578015,9781.844241786004,8,0.06178460205217215,0.06178460205217215,8728.632242491258,8737.071378460576,8332.303908321266,8329.969238546084,8322.606709229949,65.54209017932
p1_full,5,a61aaa1c7cf87fc3,6774,40.236404943140464,6891.0238960630195,8,0.04850642361013001,0.05066912012152307,6218.997652151319,6231.633160956482,5975.20685378552,5987.338190391189,5974.9046799650705,46.74202549462247
p1_full,5,d05ebe3e10999553,8656,44.57593448561765,8808.303324599894,8,0.04319642683075209,0.04319642683075209,7951.632732720813,7952.914569353683,7657.594361394411,7649.217698402203,7647.355766119758,52.691857335881615
p1_full,5,39a21c90e13b1f17,7749,51.363057338744454,7977.684202855471,8,0.05383368006651355,0.05383368006651355,7243.584985890277,7271.173533223146,7015.23234288867,7049.975483840231,7023.827547868038,63.78063930774717
p1_full,5,84c0726099855fe6,10052,55.61643415360723,10127.121467370014,8,0.0435720166885894,0.0435720166885894,9347.676438869992,9363.55682853209,9044.152790828102,9057.540382798183,9043.743708493026,46.63452342352956
p1_full,5,6fbe917593a2f99f,10067,47.93228731433358,10111.127422094938,8,0.03725345889711751,0.0443425344389331,9406.243142671334,9421.478036740395,9119.303083699057,9134.655753146664,9121.710044804346,35.93140315927783
p1_full,5,d9e2c804a022c62c,9774,45.07953095841023,10037.314398767978,8,0.037897150051985004,0.037897150051985004,9097.293766209723,9101.53445265132,8805.609038642393,8803.065726249255,8796.451316845001,63.02599098242577
p1_full,5,231ca4451191f73f,12644,68.572151995492,12776.746844348505,8,0.04340690039661456,0.04340690039661456,11315.385226095465,11313.210399550093,10771.578769965465,10752.103624439062,10753.500916701392,69.60469836724984
p1_full,5,7c8928afbdbaa454,11165,37.29472426109085,11257.139525869949,8,0.02557744657909844,0.02557744657909844,10375.035141115237,10388.971652592485,10039.264019987415,10054.463715972732,10040.92358490095,39.29619163413833
p1_full,5,bf6ebf2062aa7b96,9517,45.36033460660011,9594.33864453573,8,0.038637835639345516,0.038637835639345516,8743.133655848482,8767.736139411316,8415.092991022817,8448.96930987684,8425.545055963803,40.823258339945866
p1_full,5,5db999c5e3d3a5e3,4190,20.062150609738637,4256.407071550406,8,0.04124526441367489,0.046388097247363216,4025.1804740268944,4030.5039863852653,3945.940259536605,3952.0449648049425,3944.5373837291118,24.85379573064639
p1_full,5,50582b3973d03d17,12059,61.489023465101916,12188.557896591328,8,0.03902993284954996,0.03902993284954996,10832.881680876497,10870.180461858601,10325.477274357432,10378.43985504089,10345.218357928707,56.699528103117544
p1_full,5,27ea67bf7ad07265,11419,71.64114003192184,11762.859586355793,8,0.05235758181510303,0.05235758181510303,10382.825385098915,10428.667673157415,9927.56773549889,9993.81884960691,9952.092307066494,70.45048245178586
p1_full,5,5897ab0c60b3c66c,10165,51.605493552715615,10423.93895845205,8,0.04095958970907121,0.04095958970907121,9109.489838590898,9136.671085846778,8663.51772275467,8701.054479856723,8673.094633790768,71.79309167609651
p1_full,5,89e0ce8c3d061081,14136,57.71200539941699,14272.941099012965,8,0.03355439028733043,0.03355439028733043,12905.720557477613,12939.26715780826,12379.564373246749,12427.077938064042,12395.423301565088,58.51268624643235
p1_full,5,de87ca7a97de5c36,5751,40.39919617677335,5864.16241552933,8,0.053248481159457905,0.06118161944720024,5332.264829989358,5351.035929530094,5150.601965084965,5173.28203434105,5155.375685482595,45.21129362373837
p1_full,5,cf0823eeef3eb1d2,6960,60.93088961993942,7149.386000651754,8,0.07068249849715827,0.07068249849715827,6613.1724289413,6632.146848769482,6454.409476617906,6475.195640728281,6457.303619795561,58.53306525232344
p1_full,5,4adb2b344ec69199,7208,55.92109373680357,7295.1614011048705,8,0.06337202781463436,0.06337202781463436,6711.598279887165,6722.956226820332,6498.610482135807,6506.667718663722,6496.311778923153,47.89890940790309
p1_full,5,3bc4421beb1a9cf7,3066,35.06064422721701,3213.3238179881096,8,0.09278340617231233,0.09485550926930515,2949.631725140493,2956.6721182036144,2898.806572400932,2905.7168702872514,2899.04222607187,37.856034395226956
p1_full,5,31175706a54692fa,15373,60.48071978263809,15542.784900089548,8,0.03201332672111612,0.03201332672111612,14244.553204125546,14247.318927713126,13777.533572645536,13770.930155852433,13766.351644812125,65.00778351665691
p1_full,5,ebe9651fa6b3c163,5156,55.15542621238982,5215.335557263111,8,0.08900152729015837,0.08900152729015837,4837.031865965875,4861.698143632193,4690.165113100603,4724.935290158584,4701.717541240302,42.64223707916068
p1_full,5,4723cb5cca04ebf2,10052,54.44924429539438,10138.91951051268,8,0.045778935196006454,0.045778935196006454,9213.79425135097,9220.21214064735,8864.888541763681,8863.935585353818,8857.641972503581,51.40186646405119
p1_full,5,ad2b833a9d64fe6f,7731,21.899203157252465,7835.285349895079,8,0.02447380586232526,0.02585173713884737,7295.814995180864,7302.409640880522,7104.579118305038,7109.850804865591,7102.281183213716,34.1857847897004
p1_full,5,065bbd753261967f,16384,184.43849840052286,16683.92822991743,8,0.09005786054713033,0.09005786054713033,14073.805589325137,14123.720036992907,13143.530767574135,13189.22778202505,13145.71409932784,164.96483788416433
p1_full,5,fde947746712fe17,13873,49.475500376588855,14286.657195551747,8,0.027850103933380416,0.028192745021378723,12349.60373723437,12363.30086228903,11710.454500863372,11723.371556032165,11706.178556075916,98.83051718492705
p1_full,5,a408d55ce078eb28,8331,84.70183624907003,8526.279607553992,8,0.07727692370991093,0.07727692370991093,7276.830007749507,7323.843247762916,6851.4244771006515,6917.296108345767,6873.823566507131,85.80914860289928
p1_full,5,dfc681de66048b41,14059,81.72062919293764,14152.510498721356,8,0.04534693694822613,0.04534693694822613,12898.771455724185,12929.780603450472,12402.995257770612,12439.43007691984,12413.15493150253,58.68142196968826
p1_full,5,51fa30c5ae24eb7b,15103,108.92528531788216,15359.47733440749,8,0.05775782093351997,0.05775782093351997,12887.95919587416,12929.852174668646,11988.235664344369,12039.47913427772,11998.866756629337,115.8452198792059
p1_full,5,5ab600f2723d8877,9301,40.15011867891417,9459.181552472393,8,0.032242063316122505,0.0349435689825896,8321.115519056148,8308.026656574275,7916.1562440543585,7884.829496593539,7893.574629349709,59.368474501957365
p1_full,5,2ed96e5254d65be0,4558,34.84576672215081,4569.96569232699,8,0.06442016865833636,0.06442016865833636,4305.447183319439,4318.649357943861,4192.466274997727,4204.586133575322,4194.0726893704195,21.68699139434887
p1_full,5,00371503d34f09ad,6467,72.08997252012375,6557.769064517986,8,0.09185550744516353,0.09185550744516353,5952.81827092377,5965.445474576535,5735.579823475058,5742.988399370481,5732.8115670641755,59.97220582603836
p1_full,5,6e3edee9d8591474,14086,61.263202392557375,14218.448631185376,8,0.034540889082736226,0.034540889082736226,12778.357495205442,12806.813898348948,12214.146201113108,12250.19088898354,12223.665488072895,64.70210243114768
p1_full,5,e967d3f596378e84,10033,54.954127868791815,10143.373385284964,8,0.04346252625011568,0.04346252625011568,9164.274933304427,9190.654244496516,8797.738222061162,8832.52557189316,8808.629311569563,50.313063149529626
p1_full,5,42a4354dbd5c3372,15545,97.45750874660864,15797.67806345202,8,0.05069127204387475,0.05069127204387475,13340.584840313635,13388.204055194275,12460.816966788067,12523.250137126255,12478.253450789367,102.78462573612595
p1_full,5,50904ef7926696f2,6822,65.50272826331951,6856.521226435607,8,0.07987138397169252,0.07987138397169252,6126.005839361658,6138.784372700155,5826.479924616246,5833.0328735043,5823.103933434619,45.07613035763162
p1_full,5,3886ae01d264c7d5,6808,32.586915585856914,7117.275788041948,8,0.03929452571981841,0.04117405353869076,6256.90286929954,6276.605985253828,6018.314277117516,6044.635347924581,6024.62006918393,53.78778808479454
p1_full,5,d8ed2dcb3586404d,15918,92.36207195819014,16092.950419342491,8,0.046162623491070115,0.046162623491070115,13513.532788713594,13545.379464788415,12529.496034070993,12560.723402835089,12533.75282305094,87.17095464392222
p1_full,5,0eb00b6aa6f8562a,12918,87.18404624927625,13099.097953572686,8,0.054581292780063156,0.054581292780063156,11595.366324869448,11608.025543091184,11052.924330936145,11052.844057720093,11040.125937519786,91.78962855210759
p1_full,5,1709d4d894f9a22c,15643,76.58104841741242,15865.941236777277,8,0.03832656155139036,0.03832656155139036,13838.284182413492,13870.36078539979,13072.808505973115,13109.774064748066,13079.721036148752,84.87564396288292
p1_full,5,877ff37ad75b5258,3759,48.20960339826093,3896.2512622622417,8,0.09420792893121517,0.10034284366426648,3554.4784389438655,3569.4489126334274,3466.9703514049775,3481.202408607204,3466.3264965086955,48.856630200250024
p1_full,5,cc94be23999c90cc,8317,52.87037050178399,8433.926396263663,8,0.05258471871831999,0.05258471871831999,7780.62402600581,7789.209140256271,7543.470232270263,7544.824546212949,7535.608604354056,55.42700979134652
p1_full,5,e9bff088e6569cf5,16384,112.76378619455872,16639.095329310818,8,0.055060442477811944,0.055060442477811944,13372.444039537266,13359.812893809449,12223.853444938793,12178.711720395102,12188.601343285496,117.3161996015174
p1_full,5,dd56e0e164cebc57,14360,82.59317667243073,14591.111666635723,8,0.04580654404506204,0.04580654404506204,13059.71974434991,13116.076839800142,12497.85614696023,12581.909294411442,12528.394617652539,84.3124719350125
p1_full,5,a833775ae58ca959,6523,43.11519763182161,6638.631025289405,8,0.05592664188231396,0.05592664188231396,6026.582673702559,6031.54196595515,5812.797483636233,5809.856169396577,5804.239287968969,48.51280684382238
p1_full,5,49f9d8ad8add45e0,15787,141.68576993493824,16025.985456448207,8,0.07094862702420132,0.07094862702420132,13333.00873650809,13380.239309352328,12365.837742781245,12417.200553412724,12375.994453021285,123.64578215429795
p1_full,5,784895ff218ea6de,9114,52.84689319474524,9250.095321495075,8,0.050032215759787266,0.05521468261693312,8325.513857595663,8342.646161760047,7987.906709128354,8010.5020787863505,7991.805128092594,57.70411907645388
p1_full,5,c9fbab122fb2536c,8992,52.53784732395135,9058.708955237324,8,0.046284592129470364,0.046284592129470364,8390.278320703974,8406.125127411502,8132.034525487487,8148.633385126567,8134.153558869154,45.11865362897642
p1_full,5,9d6e921d0d92462e,10319,67.12322037132512,10460.920588629915,8,0.05408601525967241,0.05408601525967241,9212.855474687272,9223.358144863203,8752.225715884375,8755.334276783691,8744.283978378096,69.1252598589903
p1_full,5,d6340a3087d082c2,13652,76.58485536123611,13785.575445190467,8,0.04408877189633782,0.04408877189633782,12540.965449889914,12578.29256245314,12063.039386307584,12109.480897485872,12075.868106396185,66.45776469174794
p1_full,5,b6e8d28a5ff57dd0,16384,87.21624556426754,16743.797706192163,8,0.04258605740442767,0.04258605740442767,13953.33848244901,13954.882459231267,12995.604595238794,12980.800443979293,12973.871978573261,126.78722446348579
p1_full,5,d4c7af731536f4d0,14198,67.69914558496694,14288.686122621582,8,0.039190681425973165,0.039190681425973165,13010.021986650434,13047.771349522498,12492.354637668615,12546.679804799158,12511.368910171323,53.40541831076739
p1_full,6,5e409550af1f18e6,3087,25.39371602595503,3156.782551493169,8,0.06405961877883687,0.06405961877883687,2953.5434233065803,2958.1350231589654,2895.0387313600754,2897.4485452475756,2892.7044513355286,26.474980303232865
p1_full,6,a8f050cb47503660,3737,33.53034721842158,3835.5427143486895,8,0.07475221830333537,0.07475221830333537,3524.9830191393394,3539.372765891689,3427.6953875314794,3448.749300590621,3433.5829598315013,38.10607915266018
p1_full,6,359ae1b8b4b730d8,5793,45.707352388951314,5833.684816060662,8,0.06969876310351038,0.0773251081336878,5482.002161054583,5494.417323268651,5346.804362289925,5357.782299086344,5347.267402233678,33.517033331132744
p1_full,6,be8b0ac15fd1f8b7,4957,44.41068816297065,5019.263096236298,8,0.07389338929022383,0.07389338929022383,4661.571189380536,4677.348476608037,4533.785284733888,4550.813748445928,4536.857127394516,37.773434878922814
p1_full,6,e262a8b059a8e5bb,5728,40.3918464793101,5776.446498142493,8,0.057555212169517964,0.057555212169517964,5428.44732094853,5448.549858458714,5282.34938529059,5308.10243987308,5289.824604855746,31.283884978297124
p1_full,6,f83fefb2615fb2a6,7045,74.48498386668884,7117.920538899349,8,0.08546630366340936,0.08546630366340936,6543.902656623037,6555.636471209152,6337.877845052317,6340.640794765418,6332.422546060277,57.08076228683095
p1_full,6,3835f1789a3fa130,6264,35.14812802388638,6450.624885895661,8,0.048914693257608985,0.048914693257608985,5910.662625168668,5922.36324240647,5761.680490047876,5773.512613387547,5762.266549095568,44.9234737121241
p1_full,6,e589a5c3397feb3b,5743,36.81270166246237,5880.823766083986,8,0.049864678246851216,0.054088477557251116,5426.520431629922,5434.207995598502,5283.686620955104,5288.326220030503,5280.427850061695,42.40306069449718
p1_full,6,a0f53aa1f2c0e393,6458,24.326883710723884,6569.084240370531,8,0.03105275703469154,0.03105275703469154,6030.135073189357,6038.369557145479,5840.564439211392,5850.61948869702,5840.698087922452,34.90082864110246
p1_full,6,63785f41dde27783,9295,69.82595252686981,9574.04791829293,8,0.057838921821286235,0.057838921821286235,8383.41416990294,8401.990189269593,8006.02730953213,8023.2000336412475,8004.918430506823,78.83981425073645
p1_full,6,44544eb8ec2ee47c,7150,74.94498625890728,7274.219289212244,8,0.08469554168425597,0.08469554168425597,6593.667333459956,6606.376196472571,6367.865640353291,6373.041877085922,6361.737552838377,67.96289347282146
p1_full,6,b41d9ecc23b06567,7078,63.35923190364287,7132.404370823081,8,0.07012982104646909,0.07012982104646909,6681.894012566722,6692.245628648721,6509.907217986712,6511.980581343452,6503.066912651455,47.419640929424006
p1_full,6,63a7903e01438bd4,7144,55.39390753177302,7222.8606791487055,8,0.060319112610885794,0.060866419719291354,6644.3888538972715,6662.462280981281,6428.812678081049,6449.862932581527,6432.392158561566,48.40769237936565
p1_full,6,c7f40084e36ccac5,8931,49.53366228640336,9048.919604251954,8,0.04754404962300929,0.04754404962300929,8160.94162125681,8180.7675394952985,7839.752342397547,7864.640067983688,7844.998463755143,52.48325463573243
p1_full,6,afc05094a9fa5e74,7545,44.04901518033942,7682.210929563735,8,0.04779653992949315,0.04779653992949315,7073.371725324641,7080.813616773139,6863.914944868209,6865.456415605744,6856.479076149146,55.628056071838195
p1_full,6,a1e2ba45ee4af391,11429,75.94402354014443,11696.563531016636,8,0.05218017736691742,0.05218017736691742,10391.431319058825,10408.159162443866,9962.52067408501,9974.441811713868,9957.216559802338,85.03750559886097
p1_full,6,ae9e640323f85c82,9068,19.366355359798995,9196.745808951919,8,0.017774653980895505,0.024507242707683452,8521.934369620183,8525.224584961232,8279.112533049192,8278.853877656822,8274.356601881947,34.64029301251597
p1_full,6,655164ed2a0be926,8560,56.77046284306945,8654.876277167172,8,0.053090306660206615,0.053090306660206615,7793.073521549817,7800.195103204848,7468.046111224727,7467.338536548735,7460.944161608917,52.029918539011916
p1_full,6,9c35127883ca6d1a,10778,75.0303102463285,11025.909222768738,8,0.054761809393249664,0.054761809393249664,9800.821572904157,9807.649028067211,9394.422465417729,9389.810445934922,9380.074107335024,91.85229447362204
p1_full,6,9d5996986ea408db,6905,54.30191216824817,6995.612285765235,8,0.06690826516132845,0.06908472889153391,6573.505527596359,6580.525156885893,6434.792905487261,6435.411866442452,6428.182835073267,54.40471117880986
p1_full,6,50786ada31f3bf28,11506,67.63407775225315,12438.88650616256,8,0.047768454171969676,0.047768454171969676,10445.816098627138,10463.118394586283,10001.102098297659,10015.903797853405,10000.170926995408,93.05700498040835
p1_full,6,2b6d58051c97b9c9,5476,37.10789240183565,5557.223204857004,8,0.055153356800027184,0.055153356800027184,5216.455565497286,5224.124022455569,5103.489759564675,5108.237461829745,5100.47297703482,39.35561777232032
p1_full,6,122bf11f9097e5a2,11683,44.83136914873466,11796.482437056602,8,0.030003598571893886,0.030003598571893886,10791.764103325922,10806.499501697377,10410.860707305656,10426.70148922145,10411.889670332956,48.99370176173433
p1_full,6,50414e084a8fd51b,14644,83.80947307163686,14808.184892667185,8,0.0455249168593333,0.0455249168593333,12307.066161170736,12362.28152813415,11371.921555402329,11449.004544645957,11401.98017090734,75.46827856729212
p1_full,6,9c84d23f84c317c4,11749,90.07476436414458,11836.443038670142,8,0.06648028462180308,0.06648028462180308,10900.642387843352,10924.295507513312,10544.76631218659,10566.080773361015,10545.343538441984,69.44714845576372
p1_full,6,03553f8689027c26,4481,44.672103923599174,4623.043379736246,8,0.08452384789024238,0.08452384789024238,4168.597903484392,4186.321321817284,4028.4189042904964,4049.338708544496,4031.9948843624406,49.88704539364979
p1_full,6,b8b8f61c891cdaa7,8864,61.49441929860361,9048.54387809987,8,0.050259926870969696,0.05845703589753476,7919.0323104177005,7935.075941010128,7529.668477485642,7546.404110833326,7529.054974170611,68.20701486901092
p1_full,6,45fa2ba138f54df0,7212,76.29275532139667,7288.123290178309,8,0.08652180491521011,0.08652180491521011,6573.726819516854,6588.057625503376,6309.276210684303,6317.381717433561,6305.620874923153,61.61905719818418
p1_full,6,a6da6f6535bb3763,11997,63.99189660800113,12358.629632369184,8,0.043376440601936475,0.043376440601936475,10977.134313084756,11003.770404128594,10546.471359029889,10575.48124471391,10554.14164960926,59.99255723580836
p1_full,6,da457a6b3430c70f,15817,102.70497346802112,16124.178171636744,8,0.052067374987979476,0.052067374987979476,14050.084462558367,14088.834839340445,13317.356963732298,13362.442698359868,13323.396044385105,120.16895491083073
p1_full,6,63a5bd4478134106,10824,93.4491630366483,11782.515594378114,8,0.07386018385274654,0.07386018385274654,9858.22759622765,9891.299864197395,9450.366169651497,9487.706172979346,9455.346889529992,127.7983728943932
p1_full,6,12137e3bd7df159e,11056,88.92555149446048,11364.808138189259,8,0.06925324119035953,0.06925324119035953,9731.509894643685,9776.99353328192,9183.291990976515,9245.341651405271,9202.173481393082,101.67109839196029
p1_full,6,117ec3ed1ac7237d,8318,60.13539204589939,8436.662707489158,8,0.06526115433382625,0.06962698441550062,7715.138580370109,7715.723548682975,7464.968026766719,7451.362229502467,7450.632354775071,62.16516848544301
p1_full,6,909c41dd2e88e158,5387,42.11533976354574,5502.537169092652,8,0.056609104756182416,0.056609104756182416,5089.616598009785,5089.698200892897,4967.433526057284,4959.063993183689,4957.079128755619,49.794272690051
p1_full,6,d971d2301f98ce1a,2817,36.49610293323561,2885.7321934847128,8,0.10415312625802717,0.10415312625802717,2676.9180760547642,2686.114268826257,2615.6511569883396,2624.0199518507193,2616.0768971618145,32.91452564291014
p1_full,6,9052cbf85f81928c,7416,43.55327287483065,7518.804645340386,8,0.04753114917142466,0.055195377666983694,6934.529744937643,6944.460978839743,6732.1479135295285,6738.714432812467,6729.068456421748,46.01026974795315
p1_full,6,d877db90e1bf95d2,3409,30.445929371574252,3449.229180112408,8,0.06999659119805178,0.07380063469201371,3258.27407758992,3264.586704273776,3192.643059408936,3194.967023939034,3189.9126754756353,26.776838709062783
p1_full,6,a0c757cb5bd176ed,8362,67.9111424108593,8491.339955523812,8,0.06633086158691613,0.06633086158691613,7735.961302864953,7755.9697529026635,7469.409200608614,7484.96175154815,7467.925848472229,61.03695610413258
p1_full,6,85050c1f3db7f9ee,7709,36.0116477287299,7804.950116328,8,0.04119330014345553,0.0420778961379074,7081.393950034966,7098.227214679846,6806.815447132251,6827.394251285311,6811.350691835665,37.878680635512616
p1_full,6,f2fb7ce036e10220,3875,54.65208170891801,3931.3848194433285,8,0.11362306749428176,0.11362306749428176,3622.1570020745803,3640.9066421420284,3510.806827857081,3531.7549617881946,3515.396817548949,40.657633410815265
p1_full,6,1ccd6056af0c6a8d,7171,39.254071681247304,7308.484877890208,8,0.045217415677936884,0.045217415677936884,6724.905622198088,6746.698178810156,6536.186443672711,6566.216601021228,6545.325097297117,39.39564825459223
p1_full,6,38faec14d6d4702b,7432,50.5650596675477,7563.591785593294,8,0.05936919638245715,0.05936919638245715,6971.767126392758,7002.086309343209,6766.781040856313,6809.458411021236,6780.177311071222,48.802947561037314
p1_full,6,a3b38a8a4758e074,16260,56.66110018701035,16441.417864780185,8,0.027849471287934413,0.030729671801303038,13960.846725015499,13967.941163793555,13025.904366373432,13029.152191845906,13018.135362334544,73.69308246314934
p1_full,6,fe12e897909392fa,10609,65.81642004905974,10676.318648354165,8,0.046201227537046,0.046201227537046,9575.268177685624,9599.927396841897,9128.965843970376,9157.54207002269,9136.73586064437,49.443690160561374
p1_full,6,6b70f9c676db7c9e,12106,98.27119840310598,12521.32237132265,8,0.06488898463675447,0.06488898463675447,10491.521526035107,10520.865596145693,9831.775605780214,9857.187715450264,9832.904722780719,102.27751983359798
p1_full,6,dc3621cda897aa9c,13162,68.54684723487003,13413.727515681245,8,0.041496558082807,0.041496558082807,11981.032288076447,12021.922708146514,11475.154925683464,11530.39606737303,11491.695484129916,83.01588060905775
p1_full,6,6aa9f86e445bb95c,12305,70.68146155780894,12433.854996279866,8,0.04574479663497091,0.04574479663497091,11254.545622103167,11293.703708157409,10809.142460121708,10863.612679393349,10827.991814266428,63.49637068996283
p1_full,6,1faaba172ba3fc7c,16384,109.52417774632127,16629.529751536327,8,0.05347860241519592,0.05347860241519592,13531.342303186339,13596.315736891967,12422.872534826916,12509.34165907104,12453.45309386433,105.04181730057279
p1_full,6,8d9d5c67d1b84dc5,13959,100.2277484803835,14067.460725962454,8,0.05731085829771718,0.05731085829771718,12324.501176462782,12367.287384006679,11655.885787709825,11708.545718758443,11672.146078023388,75.85650705335162
p1_full,6,a631ef95fbb2e0ba,4910,55.85269297056656,4938.212387810522,8,0.09119915622813664,0.09119915622813664,4624.58882089402,4648.1632386405945,4497.590130580043,4526.372250027507,4505.991573500607,36.415941756057364
p1_full,6,94f14be4c3f44cf6,12706,85.74342020280797,12896.821058794027,8,0.05690640144111034,0.05690640144111034,11330.543983776324,11349.77394208433,10759.091877176148,10773.1508330111,10755.890415790527,83.97042867888743
p1_full,6,6cee3f23763f24ff,9759,59.04744397105251,10022.987111494716,8,0.0522176994448715,0.0522176994448715,8902.511383959767,8905.298929602486,8544.980558261937,8534.328785597876,8530.792323636451,75.4680730333137
p1_full,6,4ce21f8f4cf7d90d,16384,112.02011024047763,16791.008939387637,8,0.05469731945335832,0.05469731945335832,13902.012520298293,13946.767581954142,12892.31919879249,12944.635566786521,12901.522766145006,139.69884727304108
p1_full,6,c02bf7eaafe0a6d0,16020,129.24502084680472,16238.20918391024,8,0.06446678745949747,0.06446678745949747,13811.338346038787,13827.318039732536,12946.723027846941,12946.604687814634,12933.886305268432,118.07181295345039
p1_full,6,5b94dad4997f8c60,16384,96.76369648028962,16638.044390864987,8,0.04724789867201651,0.04724789867201651,13780.018825995476,13818.014862877608,12720.21112864718,12766.001250403593,12730.268790651395,106.3965738966946
p1_full,6,2b0ce3fafa53d0ee,16384,88.64946174170942,16644.889401910095,8,0.04328586999106901,0.04328586999106901,14241.21569479422,14253.260465795362,13364.765599000559,13366.71402963402,13352.11359986055,105.08326293890076
p1_full,6,c600d754ec285b46,14723,90.44270372718722,14876.916812241016,8,0.050409248881380736,0.050409248881380736,13403.211362889255,13433.534682460582,12843.590463313432,12878.828016018893,12850.012318143246,84.9539137554527
p1_full,6,3bd3a8f81849bc4b,16384,101.81651513044316,16622.79994506244,8,0.04971509527853665,0.04971509527853665,13963.190941323646,14015.147855769465,12995.59008687767,13064.1145687939,13017.326743318099,100.97368326702644
p1_full,6,e29a543dd8e4f531,11766,71.45388252903088,11920.616815749401,8,0.04807208806318608,0.04807208806318608,10444.988957751322,10475.703916511193,9884.962469802686,9925.517910351835,9896.241684575247,69.43776214751065
p1_full,6,e438432feac690b0,12240,34.263725626479115,12436.617438804016,8,0.023775609313248534,0.024642460625296146,11294.437544394697,11305.910377631983,10890.20406018998,10903.428916580699,10889.616176164707,60.67392590938367
p1_full,6,3245a0dc58185e7c,16384,135.88665263213318,16652.671853319276,8,0.06635090460553383,0.06635090460553383,14615.52581399658,14653.619227046547,13859.80446779145,13899.205001194787,13864.094321718012,130.91649203060408
p1_full,6,e26338e791669ccb,15379,111.32893513621462,15603.46274596552,8,0.058969703578647725,0.058969703578647725,12716.768901621112,12748.598879871806,11698.866113465638,11730.27048730915,11702.227773015335,110.11384077476153
p1_full,6,17e608ad2f48717f,16384,132.59644588992813,16644.61338012624,8,0.06474435834469142,0.06474435834469142,14215.264557931303,14267.808757875158,13320.680701330859,13385.434595633493,13336.213457944274,125.16128565017225
p1_full,6,0c610a38a0dd786b,16384,112.76814764676067,16542.83395129607,8,0.05506257209314472,0.05506257209314472,13965.66623342828,13954.716971768883,12992.711276862221,12945.832281017121,12957.87284858473,95.07102004475266
p1_full,7,7af4a7e430057637,4051,40.1516599398932,4189.918715923198,8,0.07805991513250488,0.07805991513250488,3856.0475429569383,3868.935782747121,3773.1099179092794,3786.937274001074,3775.003797444924,38.99654139171459
p1_full,7,5c0e637af150277e,5015,49.773951155739006,5063.049065179721,8,0.11074213213702724,0.1110718686027847,4808.85995856269,4829.360081906223,4717.226285924787,4742.728917388299,4724.348240601199,37.58868901228655
p1_full,7,e36eef68f13ddc82,3630,42.41082645722453,3765.596467094997,8,0.0926004754482086,0.0926004754482086,3449.468702168292,3467.338829228285,3369.833832755178,3392.3967601312997,3375.4691232333494,41.754925532534706
p1_full,7,e12060e3a3446ade,4058,27.567249826426732,4198.5343602061375,8,0.05589573000057434,0.05589573000057434,3793.273964548598,3801.114129001604,3676.4415809746415,3684.4926456078992,3676.6173461677135,39.61774754196774
p1_full,7,6fde11116a859b51,4421,35.93525737389743,4942.3887741513445,8,0.06811614450107159,0.07619098019778983,4164.585333257184,4173.026641450317,4054.216583356043,4060.459201857578,4051.9893425300775,53.422825071678574
p1_full,7,336f703cdde7ac50,6118,58.225949346547665,6225.569290773907,8,0.07544977859252691,0.07544977859252691,5545.7890050363,5553.31240719956,5308.44673718087,5309.920191451707,5303.022327084153,50.8722430643215
p1_full,7,4d022ada3c431a8e,4786,41.503116932327295,4839.065364928156,8,0.06917437528560874,0.06917437528560874,4499.797420438155,4507.816954009169,4371.559991632144,4375.735163970887,4366.769962148124,35.43601456986188
p1_full,7,5bc571d6d4359b34,4541,27.797826464207,4630.102406428263,8,0.046286566510732124,0.05156584658743851,4208.446167057387,4217.7610342538255,4060.7274729686114,4070.656350790818,4060.5477581991995,35.687823344341524
p1_full,7,4cfbcfe128c267cf,5586,41.47059011344038,5697.553482227496,8,0.06360968420904907,0.06360968420904907,5189.177428317956,5205.885198322101,5019.259393155624,5039.492799144699,5023.163088752353,42.9230986884265
p1_full,7,24ae39c7f056603c,5409,36.99201335909832,5480.185470379008,8,0.05896213490897928,0.05896213490897928,5061.630557028937,5066.420906263219,4911.997949257004,4913.393980378302,4907.825469119818,34.86412103432152
p1_full,7,337e9553df19d211,5897,43.53062513654491,5996.2671994415905,8,0.06588104944527885,0.07304013601430927,5512.9895250724485,5531.111792671011,5354.394558642912,5376.15724586241,5358.9625512548855,43.461048885823
p1_full,7,fbaf0b2092cca702,8124,45.14095045089595,8239.542328331998,8,0.044368958920160934,0.04864654541367597,7438.095076518142,7452.05762894643,7135.910054300908,7149.262041152102,7135.051532193036,49.11184876622013
p1_full,7,b6898379570c8474,5807,42.37072485984561,5853.226459750485,8,0.05976423729027899,0.05976423729027899,5360.452493356258,5359.9611474537705,5170.616256116366,5160.683659362013,5160.966329705405,37.426847166864896
p1_full,7,d2d486421f621abc,6788,23.420942894309228,6912.208464712538,8,0.02613629717854525,0.028752472577823027,6245.207467580079,6254.912961606616,6009.784781313661,6021.143177910779,6009.820568834602,38.89673210521967
p1_full,7,75dcc86aa2b97efd,7726,58.711085072385735,7872.275340379318,8,0.05834380637961052,0.05834380637961052,7112.430156217419,7123.708214999339,6852.918367510119,6858.921400627089,6848.117357986842,58.660553892081886
p1_full,7,db8bad5240f83056,7334,38.18150496887644,7515.478376991108,8,0.04334143375934267,0.04334143375934267,6721.061594897411,6735.7513978845,6469.308589619524,6485.376946559152,6468.714444659501,59.02608715854273
p1_full,7,88e73d19adc21b49,9410,72.43756923913517,9656.637614105966,8,0.07740291652865557,0.07740291652865557,8271.596126271204,8266.808656767102,7832.68739904771,7805.589889442359,7807.576858017428,89.57182668569556
p1_full,7,e629977fa5ec3207,6136,97.81021916927514,6265.178941664884,8,0.1301965389321135,0.1301965389321135,5590.196921186639,5628.104728067963,5356.11355150453,5402.055489911343,5368.059930869822,83.35011446950605
p1_full,7,e8727db903e32efd,8107,77.12752331857895,8232.826829913149,8,0.07446435204711344,0.07446435204711344,7507.069298300294,7547.356288252346,7245.098132020676,7298.540754305986,7261.431914815425,63.56877145112533
p1_full,7,53574b9d5acb14a6,7337,42.421426411205246,7432.313478709301,8,0.04586810854117246,0.04586810854117246,6900.744349643375,6914.422345915664,6711.443018612678,6724.0223471257505,6709.420536956133,44.62069073067616
p1_full,7,6c05775d5a85156b,3390,26.184806532897383,3422.7648970504315,8,0.06918283455968273,0.06918283455968273,3210.0294952429253,3225.195291025823,3122.6919960386085,3145.1701718947957,3130.0867855891543,20.620211608268
p1_full,7,3597f1682ddb6af2,8468,40.115346893821275,8653.768462256818,8,0.03593760936270743,0.03593760936270743,7975.774142274388,7975.463696312491,7762.589104527529,7752.098925008262,7749.314827552689,60.15596685375512
p1_full,7,3bd89f0eabb5ead6,3357,44.78429212729683,3450.3196089436633,8,0.10664585051140477,0.10875330765839103,3153.686668639354,3170.050796868373,3068.318057532774,3088.414105068709,3072.6793039431072,44.80747406240162
p1_full,7,1d8189bb17825211,11673,43.17004107612779,11847.14897840301,8,0.029498970483456927,0.029498970483456927,10833.916067034199,10843.589842659234,10472.495296234136,10481.030880784196,10468.662085316784,59.66547891420692
p1_full,7,ed8651c9e2f1bed8,12132,72.73902897661893,12267.21442288829,8,0.05182465469122803,0.05182465469122803,11136.89699432872,11160.590767156275,10712.096720726975,10736.955462476306,10714.67121171916,70.926994924453
p1_full,7,6d0a7c2185b1a933,11809,64.58843475139517,12311.34967450059,8,0.044056060642953254,0.04672763538429192,10772.868647035002,10804.959442942918,10330.330020336634,10371.692155806126,10342.44129453654,77.55611867060186
p1_full,7,df625cb55a0dfb1a,12870,85.36128368986138,13047.893490710425,8,0.0522450742631214,0.0522450742631214,11796.448141284476,11838.339146029368,11329.404596589255,11386.746763754269,11348.352219185172,71.414586652144
p1_full,7,96e978cf9072eb67,8540,23.016991906400605,8797.074143580352,8,0.02200767093864977,0.039278939751261586,8147.174069206777,8148.538995166447,7974.052618311358,7970.5023415017195,7966.555752084963,46.511901893520175
p1_full,7,aae311f38a1ae5e8,8629,45.17575999201902,8744.548074320574,8,0.03474678012192075,0.03761527087785876,7981.41193183561,8003.828416560718,7696.121599175867,7723.274288043733,7701.6106681389465,45.512142417197126
p1_full,7,59e005f09d1a1da5,9004,60.265410926244094,9151.886110722824,8,0.056123309462674756,0.056123309462674756,8275.584710978277,8290.830249112281,7961.92785143167,7980.13805370475,7964.734306423621,57.15597631294174
p1_full,7,be4d933dc7cd7d5d,5868,24.877776637556508,5931.25490038933,8,0.03417065655113512,0.040618291452890545,5573.324755169842,5580.843238711424,5442.534360360424,5448.821634617552,5441.6163320033975,27.080287563168913
p1_full,7,d9f81ddf2e44c329,6215,52.487233893427025,6313.20138582885,8,0.07436466781647184,0.07436466781647184,5841.563039904282,5859.388324763222,5680.644912946092,5700.513868455699,5683.900787814923,48.07400684643429
p1_full,7,3d2afbd55a36db97,12196,64.52448829429346,12642.375888766595,8,0.04187835774414651,0.04187835774414651,11261.4588411698,11290.18610031866,10859.99852786499,10896.048329594549,10869.74116735292,74.49511541557548
p1_full,7,60a22f5ee77ed933,11713,75.22562755892022,11877.318955904571,8,0.05003632790900689,0.05003632790900689,10716.043262213869,10749.739976496718,10294.046445930866,10336.822886619082,10304.72229269265,75.03665452901778
p1_full,7,8b9494896a11b795,14955,122.28925219374321,15158.392131374032,8,0.06659789903519214,0.06659789903519214,12348.063662472849,12399.987798703913,11317.851555188157,11383.68748772258,11335.940456857996,111.10512640867867
p1_full,7,39c3356be06d34cf,6336,49.60488115838213,6392.030971518701,8,0.07035473214130088,0.07035473214130088,5919.394830788052,5929.6806636285655,5735.045817657721,5740.881784782223,5731.198459224295,41.041482187411354
p1_full,7,747a7c49db967dba,6003,32.746145101895124,6165.973680084811,8,0.04776558523212944,0.04776558523212944,5651.856293822735,5664.2559159402,5500.9162239936,5514.502287571459,5502.560801861603,49.05361594700874
p1_full,7,2a2730918fe49338,14332,66.89543072307913,14555.220435375923,8,0.036887885420036945,0.036887885420036945,12922.14376335095,12921.981418212481,12354.575571849591,12337.859723665346,12335.14921654539,83.455507148916
p1_full,7,6a9f6ffd0d137630,10982,52.51326466548705,11817.655990552379,8,0.03848604669682805,0.03848604669682805,10050.69531807663,10065.38066149585,9656.722764141577,9670.085235701274,9655.239562362975,80.45413875322922
p1_full,7,dff94ef5356762d1,6482,62.94005422145537,6549.572542917736,8,0.09583489709154686,0.09583489709154686,6210.572038991523,6230.461708759863,6091.385133728874,6113.995842396653,6096.284651576074,51.45730668603393
p1_full,7,0148b3ecf1768970,15471,92.82744634040638,15674.56043973348,8,0.04823453612087486,0.04823453612087486,12936.221017780816,12942.962254618611,11941.525712033334,11930.732302464636,11925.113529926019,97.45681470422434
p1_full,7,4fe307f920f2e0a7,4644,57.216702343363885,4722.339530804615,8,0.10145591099014145,0.10145591099014145,4338.207440777939,4352.678992024215,4205.270265132022,4219.147502730745,4206.163178671103,46.67197130230281
p1_full,7,c5fe1385c99a4a42,16384,127.54672800407803,17332.196537202282,8,0.062278675783241255,0.062278675783241255,14557.317819235224,14632.219388978978,13783.983758963894,13886.901481520254,13820.071122275176,130.51657986011966
p1_full,7,307deca51b9ad3ea,9239,45.60547012742207,9352.012869766568,8,0.03862774523477293,0.03862774523477293,8596.217556810225,8598.823923084388,8313.979116425497,8305.250810237005,8301.79004797787,51.57439517549603
p1_full,7,9cccbb40df529d2a,15005,59.151885871914004,15178.733678958746,8,0.03027389145241763,0.03036806129307093,13636.431261130761,13646.269935177252,13079.002739700973,13082.487084307455,13071.87652463448,70.33436825747228
p1_full,7,0dcff3026c3d0bce,16384,129.5155193322345,16704.65927466825,8,0.06323999967394267,0.06323999967394267,13975.833850193518,14000.9539897475,13023.497181691244,13035.790735659135,13013.57231551529,135.65747941545334
p1_full,7,bba99f8a20041bf5,9827,43.36544800278639,9951.194241826206,8,0.03608449593333492,0.03608449593333492,9157.94123394409,9177.036271641915,8875.065351877127,8897.717425726441,8879.823231251765,48.16542217127509
p1_full,7,3916e38fdbfc4994,4867,39.28157372706557,4957.0220527335,8,0.0641749729733993,0.06482699281007948,4603.356208112069,4623.338903235324,4486.2410465609455,4513.287015937485,4494.503669747344,36.19966395218901
p1_full,7,80f83fee9aa4a33d,6785,60.817837363429454,6893.646637955244,8,0.07264832210126085,0.07541180090364749,6348.259318339787,6368.1718763517165,6162.921797646838,6185.077405999223,6166.138107703252,54.95869828709671
p1_full,7,b471d093e2b86530,10374,38.84511271371434,10620.24636050727,8,0.03256505186882913,0.03256505186882913,9631.833695039313,9653.036021185695,9306.180434278205,9334.729252280395,9312.467972995986,65.05185293627022
p1_full,7,411099f33efc906c,12780,94.23473434004893,12903.818025105233,8,0.05866563790959059,0.05866563790959059,11408.696704701562,11451.760325403604,10819.28509227234,10876.604348798599,10838.22375510067,71.12574653184755
p1_full,7,0b84bd873a0d7633,11116,65.97309772657493,11237.925187639335,8,0.04694617818693028,0.04694617818693028,10142.80287822105,10168.388957104175,9723.779145489381,9755.492902525471,9731.181651520084,63.102999122216055
p1_full,7,9eef905f2dd248bd,8730,46.65614192977079,8844.58444965695,8,0.06969676262544919,0.06969676262544919,8478.351393934434,8491.202220183168,8372.173108967156,8384.852624004701,8372.514454972743,51.913515160105604
p1_full,7,3ffb4fc64ec4d6af,16089,145.9301435071198,16442.958419565555,8,0.07244837503249493,0.07244837503249493,14095.09427454058,14162.622389977148,13266.776463592585,13356.671738052522,13292.507460483244,149.3453318978555
p1_full,7,d4224efeaf4a9e0b,12378,52.819243168919506,12471.5805991222,8,0.03438337089639118,0.03438337089639118,11145.469727910775,11151.635067585925,10630.828801093527,10628.111214013847,10622.836071521244,50.7688883764378
p1_full,7,629155f6050c9b82,16026,136.07628564043173,16240.04744505234,8,0.06742823597288189,0.06742823597288189,13450.360199328503,13467.083771258896,12460.538361662115,12462.265755303531,12448.388444710805,117.53472308786529
p1_full,7,fc0d6c33097cae24,15744,101.54754342164841,15979.103670523687,8,0.05138992469215625,0.05138992469215625,13646.282613243648,13682.679649232352,12777.028540706451,12816.839675564894,12782.465972916238,108.03549585626283
p1_full,7,2678babda70d167c,16384,84.90980889919875,16543.139920589085,8,0.04145986762656176,0.041884363813501774,14116.996050903233,14136.76149423696,13191.970632449864,13206.168892317499,13188.260141702634,81.7999174513089
p1_full,7,95f76f7bcdd071e9,11244,95.22088418078711,11415.116378404215,8,0.06744469250691627,0.06744469250691627,10381.662010316797,10390.154652630383,10018.167821776435,10012.870731860872,10006.266182543433,77.25211134509718
p1_full,7,a2d086f1d9242587,16384,131.0515509342146,16667.462875238438,8,0.06399001510459701,0.06399001510459701,14079.16633661984,14143.486776215394,13124.382228220475,13211.919322969974,13153.762981364254,120.25049171576853
p1_full,7,e21738784c34f2c6,16384,83.7041740143008,16552.03752205871,8,0.04087117871792029,0.04087117871792029,14517.950406491424,14537.542893778236,13756.588693897911,13769.721872639875,13752.467013105506,80.00670497358668
p1_full,7,3d64c9f0bcb1582e,12042,83.69559254675514,12155.650804490322,8,0.05814638363334748,0.05814638363334748,10898.967464622203,10931.166722073434,10411.02905353731,10448.97003642468,10420.10497322976,70.74942396562712
p1_full,7,a3b20c0ac2ae1909,16178,97.37623668860198,16579.130082449992,8,0.048235616819152366,0.048235616819152366,14373.579796890082,14403.939580017872,13638.742454731393,13669.029431451072,13642.802955509404,97.45290028554186
p1_full,7,be2a8b8c6bf58ce6,16038,89.99409206352735,16209.531323659712,8,0.04529343627336957,0.04529343627336957,14174.71429821493,14190.409682642063,13412.356057308678,13417.86128079007,13403.539880638586,85.95578021510283
p1_full,8,d5b5c2fc52e8888a,4273,27.419947339491365,4378.891650947877,8,0.05622685703488152,0.05909434014442243,4018.311955877057,4021.5002189555607,3906.3240409639375,3906.5349680223,3902.2134562742576,36.76763630240683
p1_full,8,a9e5c09a9f9303ec,5407,37.989654408225505,5524.614388782613,8,0.05046875261286182,0.052412312243575065,5051.08141378459,5057.469764962757,4901.668095694793,4903.710677629717,4897.1490097870865,44.83956658870868
p1_full,8,81b63234cc1f3c3d,4366,42.2247037834873,5016.158275740925,8,0.07943180966423563,0.07943180966423563,4075.6340537390815,4082.0601427736274,3950.8892108810255,3954.835914223573,3947.3297495461948,61.00234539185321
p1_full,8,af0b8100ad7a179d,6465,58.8657253205016,6556.376135273954,8,0.07149174639613555,0.07511598918322678,5991.329854693195,6012.55648556606,5787.3493121208085,5813.14465943008,5793.17984634431,51.762532270689086
p1_full,8,88d5a42a97f84a7d,5133,51.613807056957405,5197.518242377105,8,0.08187165503744806,0.08187165503744806,4847.91355268722,4859.347386541293,4724.525319308862,4731.690339883809,4722.357203447192,43.22543019781278
p1_full,8,e311de35f7e71ed7,5216,65.60558448660379,5336.848231463563,8,0.09745024662567528,0.09745024662567528,4870.288127275497,4888.381869562712,4722.182383736616,4737.597965201901,4722.319719860649,57.46852872846023
p1_full,8,838f6cb2fb69b502,6616,51.72565686733556,6769.455969291899,8,0.06807285154526022,0.06807285154526022,6085.677583182762,6106.465459629738,5860.798667264156,5885.837125163673,5866.346791515737,52.56040309411536
p1_full,8,4d5360012c8f30ee,7286,47.99201250732949,7355.155401344043,8,0.056224007039742785,0.056224007039742785,6730.95642618907,6744.051961647419,6494.855666295189,6507.207277465654,6495.683155403511,41.813281780806086
p1_full,8,c76e5dada67534c8,5566,37.24360973935081,5643.748338727096,8,0.05441659417042568,0.06392799759053572,5293.5515055894475,5308.016040188575,5170.543795376018,5186.989144054457,5173.667029723608,34.90643326995468
p1_full,8,322220a3950d2cd8,10225,97.31854982101301,10353.209037757182,8,0.08635496820035077,0.08635496820035077,9273.859888372213,9311.057890561808,8867.042290401612,8912.418939878939,8877.815316573493,80.12995047383575
p1_full,8,d07be9115c146d14,11342,79.18430531246327,11478.193580762552,8,0.05867520240301605,0.05867520240301605,10069.192882558222,10075.857915572102,9556.622081406997,9549.782890985094,9543.628747385868,73.43117555171409
p1_full,8,702f9f85436473df,8551,88.76737783488956,8805.781798662949,8,0.08446680183051274,0.08446680183051274,7800.492750352534,7824.592072185669,7480.936288833357,7505.927301799899,7481.009182152513,100.5414546325597
p1_full,8,e5541abd594e557f,7057,46.003435617483866,7133.0329792559405,8,0.05086691644757989,0.05086691644757989,6534.5580304557725,6548.032584841164,6307.2961650704065,6321.687190814444,6308.982524017595,41.82122936083267
p1_full,8,fa16de061f9c7a63,9064,55.40103040440819,9096.979884639568,8,0.05168753408115835,0.05173397160836345,8476.673940073128,8496.563869883135,8227.772960491997,8250.94010477902,8233.639753315963,37.91558837005807
p1_full,8,5c322f8183e07598,8629,39.535629173675545,8756.078587897426,8,0.03640589275601583,0.03640589275601583,7916.107115944878,7920.688775112585,7616.243927339519,7613.7917114422435,7608.552520091904,49.0265723188994
p1_full,8,bf2de24586cf4a40,7420,72.27988796813594,7541.109554728972,8,0.08041893462636955,0.08041893462636955,6816.420214439159,6843.850745778169,6557.846656818343,6588.739628683254,6565.3832862716845,56.11740509560072
p1_full,8,e72ee695b662c4da,9483,31.176490382352398,9683.105697263796,8,0.027587809262908547,0.028278374466482847,8753.082287830941,8767.0673387948,8451.347711082697,8469.531526972076,8455.49289109668,44.80812409506591
p1_full,8,5f6caee82d73eb56,13163,97.52238363501007,13315.214291019347,8,0.06096842047200031,0.06096842047200031,11977.141676467803,12005.595729723085,11496.500004653928,11526.21503064118,11499.641477919107,90.02048076664248
p1_full,8,5e3c30632126c24e,8991,49.91248471818176,9094.510818957311,8,0.04433515304874962,0.044841052112925064,8342.044479165546,8362.117755287332,8056.8425006796615,8079.5711518376775,8061.284269344707,47.6098762277345
p1_full,8,3cfc6352745b17e1,11833,81.93033519200776,11884.565500439938,8,0.05496623043182808,0.05496623043182808,11013.003852626196,11024.161719899399,10661.273442593194,10662.839840416345,10653.843490233941,57.81749790659326
p1_full,8,79682c36f83f6ff6,9338,61.69390433959827,9487.360882183959,8,0.054738295844270576,0.054738295844270576,8586.681021881783,8607.25007036628,8261.566032348826,8285.427333070671,8265.552219119018,56.698306975263264
p1_full,8,bc56200c5b66e547,8488,71.22929989877161,8762.073271645564,8,0.06725848790782739,0.06725848790782739,7726.52623539199,7742.827427374081,7404.087951859692,7416.546756046807,7401.536136835021,72.8124199544938
p1_full,8,a4fb5b962cda850e,8962,52.84644895123619,9016.978434457593,8,0.045827653572242694,0.045827653572242694,8338.38649689015,8350.031290695239,8064.78149632209,8073.977929968432,8063.485778515447,40.80654810960952
p1_full,8,362f5a6096258de9,3149,42.77072842911676,3203.8011661861538,8,0.11998479487908553,0.11998479487908553,2967.391125511029,2978.1408704453797,2886.354960401628,2895.7835279122855,2885.8730990429285,37.56173791531933
p1_full,8,33a5917eb92ceef6,10230,26.789166878116127,10451.43869132677,8,0.02081123017505368,0.02585544386436109,9284.331910696998,9298.38041635119,8877.257730590827,8895.585959788817,8879.221294758861,56.57779034995442
p1_full,8,1ae984d5aa9a817b,13049,136.3152877295087,13198.984027322906,8,0.08568499674870539,0.08568499674870539,11473.094505158717,11518.95647032676,10826.492607907147,10876.64472342975,10837.974380053489,105.13464527990638
p1_full,8,43412ed6fbbefd11,9954,83.49943463654644,10063.274479116066,8,0.06698979354510805,0.06698979354510805,9341.212055400569,9355.869468747735,9074.987209586958,9081.789728582131,9068.150196111048,73.96306445430272
p1_full,8,bf85c21bce120d61,8307,72.12652950745809,8541.49884399846,8,0.06853215323257669,0.06853215323257669,7430.23009431492,7448.542582770139,7062.872531343712,7076.575476475888,7060.540545790794,68.40164051975881
p1_full,8,1282663bfd2bac1a,10153,80.86704859728431,10214.33720581179,8,0.06417352401856402,0.06417352401856402,9458.045434003669,9487.189894512561,9154.2494981476,9187.019518221769,9162.038100772043,58.0928460674932
p1_full,8,28568f6291afc0a3,12692,120.5011848654143,12919.925538110185,8,0.07751623141204417,0.07751623141204417,11495.21539199915,11517.251161332839,10994.258592661032,11007.681051737727,10986.382416023438,114.86208839576223
p1_full,8,194b80a887d15a3e,6565,55.46434656281691,6808.650547563388,8,0.06924136880721125,0.06924136880721125,6100.112036591192,6101.2125666906095,5913.170144572704,5902.961904213085,5902.164485216389,58.03029785446874
p1_full,8,264fe30ca7a2d956,7713,61.05128897167969,7830.641436472883,8,0.06251801063041261,0.06251801063041261,7033.791261995306,7056.309014785759,6749.085346684927,6771.959666759515,6752.6539285768595,53.98989711732645
p1_full,8,8e9ac9d3323eb858,9236,41.37472617173454,9414.44494341994,8,0.037725259241371406,0.037725259241371406,8389.002435004431,8398.583869230264,8022.35521880554,8029.716774979732,8019.0661546524225,52.48412599628901
p1_full,8,de497d0687df3926,10461,64.81391855604974,10555.525773521733,8,0.050719495818657756,0.050719495818657756,9530.178509347963,9557.576921841746,9128.764378239635,9163.02629110227,9138.506592227379,55.08100598145989
p1_full,8,2809ed8b455e3373,10796,82.9305963306478,11234.594739981629,8,0.05980304642547546,0.06057001950114177,9778.574358228867,9789.390338619232,9356.528927899188,9357.663192760323,9344.906209073088,98.96276728694187
p1_full,8,8ed0a79422db6068,3707,17.475440226410065,3790.072122728476,8,0.04184175754991788,0.05206861225808916,3519.4451518268065,3523.2575972825375,3434.7696991099165,3438.4874752832875,3432.7435190600754,29.038031423212658
p1_full,8,48128b7762180647,8380,52.027888820985105,8506.436508091185,8,0.05106332065086233,0.05106332065086233,7734.123927968341,7771.041476504116,7441.774935688358,7497.178974617711,7462.350393621381,49.651151719647586
p1_full,8,cf6d1314f2f6aa03,11331,34.15843072216618,11468.987243685993,8,0.025524429117960074,0.025524429117960074,10631.455388177395,10640.991941407354,10340.00681545757,10349.646099906831,10339.910510532869,41.35460285761961
p1_full,8,f98d9de9466f8718,16116,99.30558794045476,16370.336486449807,8,0.049561725627401576,0.049561725627401576,14150.392530862688,14182.59072651424,13353.883168365452,13387.42629703543,13357.75163839783,107.09376575117587
p1_full,8,02168eb706aaa1f9,16384,89.92995322758186,16617.411265753777,8,0.04391110997440528,0.04391110997440528,14158.53166066209,14229.850143382093,13220.350688856877,13326.22839607778,13261.997992219589,89.4492089958
p1_full,8,f0eb3bb6c929686a,16384,166.4838583027904,16715.561842759333,8,0.08129094643690937,0.08129094643690937,13751.216020212447,13776.1708226136,12709.6347529711,12715.13095441917,12693.528128367534,153.46026030963114
p1_full,8,8fc768e9bdbf24c2,4991,38.32939042728075,5107.623696438893,8,0.06128038615141168,0.0697209213490716,4612.551788264534,4629.496523977565,4445.082507984239,4465.995371743525,4449.065003123424,42.06002646642379
p1_full,8,8ab4fbb79ea0b34a,8765,19.20768980145901,8963.07002546812,8,0.01746658725634906,0.019643950044846342,8152.504642199065,8155.795158594425,7893.585726398707,7893.436141756812,7888.458756079264,46.46967211602722
p1_full,8,2c01242e3c4ed3a2,16359,89.35902843061857,16587.006978487818,8,0.043702428903995144,0.043702428903995144,14624.280117626784,14660.458678657833,13893.257940730393,13937.0539468076,13903.096413575287,99.618230217451
p1_full,8,b1c0b8dab65dfa3b,16384,145.04617682613005,16697.074764693836,8,0.07082332852838394,0.07082332852838394,14021.729081940332,14098.698890945843,13039.02782761631,13146.075516727986,13074.909842566416,141.39944277491716
p1_full,8,18c3b8731fb481e7,8892,61.88240981967556,8993.421353477577,8,0.05666169529327761,0.05666169529327761,8325.522810147788,8339.391943432665,8083.289482040245,8091.761011604662,8078.792512904041,54.62188180231867
p1_full,8,cc47a8154647a1ca,7669,91.01417049318388,7972.8065024782945,8,0.10273972871964238,0.10273972871964238,6944.170708696526,6964.928057855418,6643.499536232527,6657.892122723932,6641.757576102929,84.96211523864284
p1_full,8,ec26ca149662b34e,6165,60.17287797450099,6428.768049659535,8,0.07972799608215644,0.07972799608215644,5756.472707401543,5775.532405088753,5583.232975516524,5600.582192588813,5583.174671471375,69.78895587259046
p1_full,8,f9a6c2dc8b9350b2,5936,65.90206694713261,5979.019968975903,8,0.09295274443882498,0.09295274443882498,5480.511129964741,5499.212735778351,5281.180236694166,5297.783601868211,5281.172745042417,46.79887600434683
p1_full,8,f58d6bc8569b0095,7284,40.75791509192981,7371.855030839948,8,0.048199417701237895,0.048199417701237895,6857.925767778224,6873.192621517556,6662.865052416282,6681.2769022946995,6666.099064267168,42.744006914443226
p1_full,8,b7ef8faca0114c87,12920,82.13236774085435,13079.247912801846,8,0.05092300452066273,0.05092300452066273,11576.703121473696,11598.315431952095,11008.256825802035,11029.47583544438,11008.400697169554,74.53194993087615
p1_full,8,3f477e2c13a7181a,14450,173.4857588980525,14701.947861791672,8,0.09590703522483507,0.09590703522483507,12477.71433669938,12486.27246732366,11673.036060625971,11646.935006087777,11640.249017024971,148.90393121949506
p1_full,8,fcd2026c3346a9fa,15699,133.16353030992917,15947.50123980156,8,0.0667194782798986,0.06939577023045201,13816.5137327378,13857.284918481566,13044.868948933277,13085.254252213856,13050.307621773132,119.5242966051344
p1_full,8,5965bcd9785e2bbb,10838,95.29971254093942,11071.72879978724,8,0.0688494768314379,0.07163825051817092,9578.499805867601,9598.53079117702,9057.099518019444,9068.932260298609,9049.396892787205,96.29821666484527
p1_full,8,9276498351900d92,12885,68.10320410794294,13116.935001678004,8,0.04288027433766012,0.04288027433766012,11503.471514002542,11532.774250793555,10915.78314665484,10953.191119953739,10921.913875008602,87.95553520974921
p1_full,8,9714355235fadf7e,8274,66.0779336076086,8412.833882687435,8,0.06790979157315834,0.06790979157315834,7559.6652578478115,7572.244794770306,7255.354761242845,7263.934911802324,7251.598827043898,63.369761918281476
p1_full,8,dd40409af9799e45,5904,36.15889388497695,5984.930705159215,8,0.05001363378873076,0.05225090682257007,5543.968312148961,5559.6535022163225,5380.041846706972,5401.397115512686,5384.994569744189,38.14407025126775
p1_full,8,e9813105b8ded7dc,15163,52.1990737602801,15290.097580203972,8,0.028592450480387943,0.028592450480387943,14155.42857683078,14157.9872454125,13730.366708359788,13723.819367396845,13720.16930511257,53.76223750735968
p1_full,8,2719a6913573917a,7104,52.69993050759443,7189.758221117782,8,0.06249627853776531,0.06249627853776531,6594.12729148463,6613.194820325981,6374.7528339167275,6399.068540400627,6380.091489770061,48.58791483085769
p1_full,8,821d3b9eaa075ba9,12845,95.43417234446403,13053.384557071597,8,0.05949308529001937,0.05949308529001937,10831.79280751319,10833.424191635771,10054.068771618135,10035.451369599938,10033.328068548137,93.44507975251274
p1_full,8,cab93dd5a98610be,14750,130.88026699293744,14944.475441079874,8,0.07272308742955896,0.07272308742955896,12763.486872917403,12834.911696016794,11960.273936031535,12054.204732799659,11993.65102278868,106.5515279775222
p1_full,8,4d6cad82c8ec7a87,15850,78.86460172315847,16000.3197216714,8,0.038721096406071576,0.03876428577448843,13882.613011256128,13912.013630551677,13070.690161727294,13103.575366288553,13078.307749561789,71.13637073821562
p1_full,8,0d46fd63ec94b301,16134,120.25479108018038,16270.583157893285,8,0.059405538397570706,0.059405538397570706,14665.687272161327,14678.956215583938,14072.21731223717,14067.99513291924,14058.358396120879,97.7350481633153
p1_full,8,b347d2ba4ae66c01,15632,176.90894084136949,15924.494073230064,8,0.09037661713767497,0.09037661713767497,13667.767985251437,13703.529984472987,12868.425105077687,12892.411309887402,12860.290206389902,159.12939075409832
p1_full,9,1d7d1dba5317a2de,3825,42.59012197914696,4072.1411577067415,8,0.08872894674457511,0.09863439784127316,3562.7805397471884,3573.038312023814,3455.6212845640357,3464.4167051548234,3454.104752458081,55.96044146846338
p1_full,9,ed7e7779b81aa84b,3761,15.202786447911365,4294.948622321309,8,0.034517515654005765,0.06545615515781383,3540.020503702235,3542.992240384231,3440.5347893023454,3440.6603111134546,3435.6483748562237,55.709585744438584
p1_full,9,30ca8a17a26e0610,3650,32.24708458397644,3805.0118711897644,8,0.06844429656078731,0.06844429656078731,3454.530096547919,3471.1820760177875,3367.6629267432418,3389.0497775386007,3374.1366136758907,30.136317224445357
p1_full,9,28a345929f4880a4,3852,50.8406548350851,3918.247002630941,8,0.1048031347735035,0.1048031347735035,3637.3871731252757,3653.4587070480798,3542.301046961218,3557.1851641091575,3543.754167246117,42.411362584371965
p1_full,9,5550447e4786ee43,6199,49.77619239106243,6271.132447278567,8,0.066305048244472,0.066305048244472,5826.289230281164,5849.5301825982815,5659.993998253302,5687.964697338949,5667.432305848523,41.72008176308797
p1_full,9,ac4683436cf36d09,6704,50.85194777622621,6970.929560330041,8,0.06686043146737851,0.06842617670147787,6105.502441904007,6119.996148787662,5848.341052476762,5863.234377143758,5848.173611781274,62.78155839490735
p1_full,9,57d651e34b384f74,6365,90.22771793048241,6414.255164355267,8,0.11771919968196354,0.11771919968196354,5800.752687590119,5835.977946780275,5562.800718454935,5602.847248629952,5573.097362348977,58.10332382871658
p1_full,9,6eb1d60e35234b9d,7271,58.419698803356766,7406.789636778656,8,0.07569729850861229,0.07569729850861229,6761.610255757363,6764.80363626496,6548.381954568741,6542.410801277998,6538.5125235140185,61.43636604166657
p1_full,9,3454d321213b7462,7718,66.45566043609259,7760.361086413517,8,0.0815343694851793,0.0815343694851793,7248.559827729854,7274.3073559146,7048.632407735043,7079.559915627965,7057.313053839586,45.597714471858424
p1_full,9,63a06169aad9e234,5234,40.96639311216544,5315.038685542085,8,0.061046428438698716,0.061046428438698716,4777.329493886397,4778.847791987157,4585.681921645601,4577.364510730437,4575.31103978426,40.12065951570091
p1_full,9,45eaf72e100e0859,6071,50.180895843065635,6161.281196700026,8,0.060545919438821975,0.06619827785023721,5697.6588966383715,5707.241427107632,5534.387547622042,5542.770718985311,5532.994379268725,51.27870584206181
p1_full,9,86c0375198627a4e,6550,30.961106344740607,6701.784775366979,8,0.04224803661582608,0.04224803661582608,6238.466097453504,6247.172387021712,6102.443575869456,6111.952747494895,6101.457617072074,42.30099110894522
p1_full,9,19a51614be319153,8904,76.43636668402915,9037.085983662795,8,0.07365410654969257,0.07588933430563277,8009.089263768108,8032.339548055655,7639.214478145832,7661.468599392281,7640.677227546745,69.50532643090779
p1_full,9,fdb41c1e225ce59b,8731,62.207020395829566,8864.320893024185,8,0.06010437694453459,0.06010437694453459,8041.3558649894285,8079.526442050983,7738.158281643886,7792.1903034719,7756.45104600924,59.83154822727947
p1_full,9,d290789ed1663fc2,6563,44.922434696202075,6649.091212456162,8,0.05669210609730879,0.05669210609730879,6143.794114261128,6164.257356990882,5961.9304957545755,5987.378649477608,5969.389112868376,42.35898005248357
p1_full,9,bdd1f7ef1a775206,6169,32.23143207620895,6230.145141133686,8,0.04001406922578768,0.04001406922578768,5774.475628731664,5788.227039607422,5602.220737415481,5619.881430044511,5606.9953769822205,28.413379740112987
p1_full,9,56d07e90c53b23c8,6993,41.107638413547754,7041.715303418163,8,0.04580786604730239,0.04580786604730239,6668.233304893776,6683.609488058668,6519.126155499856,6534.376215232656,6521.180800901721,33.50249069754505
p1_full,9,51d04d1440d962ea,6219,49.827921257490786,6366.569631841035,8,0.06310764387061228,0.06850470136307198,5894.987669853397,5912.281871259833,5757.537326947321,5775.118771453295,5759.741186107597,49.6990867305211
p1_full,9,36e4a282de335905,7251,40.20418582249307,7404.320570410678,8,0.04299356952415036,0.053679579189594526,6590.7819879451,6612.189887175218,6312.036218297122,6343.241741778005,6320.609235668579,53.92802431579169
p1_full,9,ba8bfee9e7aada8a,7044,57.39495925984184,7320.976415012965,8,0.0645964795813733,0.0645964795813733,6558.954545456464,6582.688383060746,6348.860386637001,6376.50807441438,6354.643086500787,64.80480948194608
p1_full,9,81da45ddbe10b4cf,7467,41.05673228076766,7551.985600990258,8,0.043103412156039675,0.043103412156039675,6855.124705546011,6866.921959855756,6593.539502945638,6604.63788474283,6593.825429687297,38.96105490097291
p1_full,9,08019feea75a7abc,9260,60.93904786526862,9505.506381325342,8,0.052035022273137194,0.052035022273137194,8412.689522504385,8440.246711735463,8049.2859188159055,8083.982429050306,8056.7286727778555,69.80312671865809
p1_full,9,93d3196e1556125c,10227,42.59588647072989,10339.121698591178,8,0.03542284941116822,0.03542284941116822,9525.478655510338,9543.962307522625,9213.593597783558,9237.147029224172,9216.709441845089,47.730033711171984
p1_full,9,6e6a8d3e472081d2,12134,100.89278443886198,12272.46542133659,8,0.06418223854821839,0.06418223854821839,10699.24714517345,10731.156515948029,10092.96386285697,10125.980575438769,10096.4885373114,85.24338443695883
p1_full,9,4949649fb7cfaf84,10813,62.80502134264944,10948.961878699189,8,0.04673397426813779,0.04673397426813779,9923.103580878687,9935.573158819217,9548.587543519978,9557.145290090397,9543.082223642596,64.49982150721233
p1_full,9,3515a7f7d2932c3c,9732,68.91719002205936,9849.70511897369,8,0.05413412028748857,0.05413412028748857,8871.56661118353,8891.8191520366,8511.509231849039,8530.878881845834,8512.749172759855,66.28435082132233
p1_full,9,f688669020d94fd9,13090,55.72359543556079,13232.088566549255,8,0.039846142394739124,0.039846142394739124,11746.830329914133,11742.897378503261,11211.325095051787,11191.927831358358,11194.084626480691,63.05111919066025
p1_full,9,e9fa4d4ba2acc6e8,6091,65.7049759652383,6142.865293893111,8,0.08735837050666147,0.08735837050666147,5556.0899162284495,5580.099138121034,5329.200528272594,5353.942940941788,5333.815793950149,47.002249952808995
p1_full,9,8d65713023b9db1f,4473,34.45904888095462,4519.413976575934,8,0.061983166321462016,0.061983166321462016,4227.788285012303,4227.837691295731,4120.258512715927,4109.617406946054,4109.981231986338,31.85126498282369
p1_full,9,80cb662e0a74149c,3587,37.57874986826143,3596.736476904597,8,0.0853260814044834,0.0853260814044834,3420.6141687729996,3431.1435015198413,3346.203554701842,3355.094661640115,3346.2631128789008,24.272760453500208
p1_full,9,f56c51ba1d8f1ed1,7309,58.49321462673528,7458.639073213622,8,0.06091012722350744,0.07096270133796145,6725.057206996534,6741.661185475055,6470.265216358721,6487.183569876407,6470.499155419085,58.03013469750843
p1_full,9,e4ef30dc61a86ec1,7845,57.21524583354955,7920.3614771502735,8,0.05978937813380843,0.05978937813380843,7346.573560779303,7371.22393009105,7135.981746990017,7166.1702420753945,7144.610487034603,44.95718849133987
p1_full,9,ef0ed624456701d8,4357,69.38085217053998,4565.079066036112,8,0.12635813556679526,0.12635813556679526,3993.7646127808,4009.912106239406,3849.008031613813,3862.623460991889,3846.5378535078976,75.16564066428964
p1_full,9,ccb22204cbe74cf8,12304,94.35194346836562,12491.136015504497,8,0.05622761833522115,0.05661658832951265,10728.45484498644,10752.751234580264,10095.966381856228,10116.221109561418,10092.931734929867,93.14569134718022
p1_full,9,40e927fb1a9a4824,11486,43.09575419088084,11668.893778114169,8,0.03082411549066459,0.034913821643492646,10492.971770730857,10507.69517982,10063.68105251586,10081.004755581718,10063.733874184854,61.49973651478355
p1_full,9,9a797fb730dcb49d,8856,80.38599432359794,9046.864568838504,8,0.06887239473884575,0.06887239473884575,8043.287102547968,8060.240720013711,7703.231311712351,7713.67013158085,7697.086998136477,79.6455392127585
p1_full,9,07e1cb4bd104c34a,5630,57.42509072289908,5721.130781420967,8,0.0863996997856569,0.0889365628477796,5284.622845792349,5303.756638007682,5136.126078313695,5157.054276168785,5139.393063048384,48.84022202423107
p1_full,9,e4728afc3a16cdcc,10462,78.01586097428535,11824.09569985461,8,0.06756540426688024,0.06937262029121699,9380.078889989709,9417.876110043684,8896.80871826561,8946.905580407842,8909.594581282896,113.74884394401226
p1_full,9,0700866900044012,4237,45.03685822797498,4284.129010851316,8,0.08288206443669867,0.08288206443669867,3962.3191075921395,3977.4150073563956,3839.968290173074,3857.3837211317696,3843.5991991135143,34.22954268783758
p1_full,9,330bfb69a24077d9,8099,44.58763671807668,8282.332726890027,8,0.042636705533685385,0.042636705533685385,7384.55207110213,7391.936602059233,7091.896254841882,7095.649896685631,7087.064444354322,56.578220747144115
p1_full,9,26f83e108cee3d0d,12643,79.42009972157331,12868.912881762399,8,0.050022069186584237,0.05074376254783357,11144.413703888345,11162.966512592175,10538.168964996334,10551.60925641336,10536.399046650975,76.07180495103557
p1_full,9,f15c073700381c11,9800,66.8507866341767,9985.070826180296,8,0.05560353127921719,0.058216586864156095,9043.454361822336,9060.361592246738,8718.422575306598,8734.705325976889,8718.23509263721,68.65052537858617
p1_full,9,eb1c458f77bb14ff,9487,76.29150130799262,9603.513448147669,8,0.06618363208563663,0.06618363208563663,8404.896826902179,8427.34555392414,7956.225076974988,7977.615797020003,7957.136195362569,67.63507499408392
p1_full,9,6e41019df755187e,5848,53.41611895116767,5907.025549950292,8,0.07133574231911745,0.07133574231911745,5498.41174735554,5515.796280923925,5348.48113255335,5367.9202761076895,5352.4630496999025,40.20138956968781
p1_full,9,8cfb82470b330952,15474,93.98029998191501,15633.210951730382,8,0.049442512240608666,0.04993516961512115,13691.897972296036,13703.799677315434,12979.671081794095,12975.360518622207,12966.846804335837,87.52800271132946
p1_full,9,71ebdf6795026570,6255,59.709099704422094,6407.414884429227,8,0.07947307930284356,0.07947307930284356,5810.25438355481,5823.898649319052,5616.216067345393,5626.409511606924,5614.191054077217,61.67165307878534
p1_full,9,4999d36315fadac5,8162,70.5232362194127,8457.115301067683,8,0.0704470032293217,0.0704470032293217,7447.83855152976,7460.840655383975,7153.065352624837,7159.9061118282525,7147.666141980147,77.95175785364248
p1_full,9,e647c61d73742525,16384,92.65377445147837,16571.234437924533,8,0.04524110080638591,0.04524110080638591,14321.053360534304,14342.568399091597,13488.39586624001,13506.238286164973,13485.47271066412,93.10953615901862
p1_full,9,8927c83abfb7c2ac,11117,75.60513839822073,11235.317124391857,8,0.052468624432568625,0.052468624432568625,10140.541865964527,10161.587633156494,9725.373237136628,9745.846182180376,9727.311233818304,66.68518160109669
p1_full,9,5b0f2f8be2891207,15974,158.31630254017875,16217.354122298402,8,0.07857355965382251,0.07857355965382251,13724.035679701261,13787.824863642722,12828.23003097153,12905.193129947944,12849.358628521437,133.27459185272497
p1_full,9,6b19ef0c0e4ccdd5,9889,48.302046883673015,10036.802931684411,8,0.0392358115567254,0.0392358115567254,9083.385685349738,9110.373054593361,8733.574531654172,8772.829181260986,8745.074688942446,58.8202240241
p1_full,9,dbccfb23d6910bf8,16384,142.8076317421161,16632.248448544535,8,0.06973028893658001,0.06973028893658001,14083.61785195869,14142.56331029996,13143.134123284504,13217.78908222216,13164.61764445474,126.95823820477602
p1_full,9,059b65d8a92f8eeb,10666,117.8691175289108,10829.926402611758,8,0.08782250258569124,0.08782250258569124,9370.584868818632,9357.3594950318,8849.977697930954,8804.07008833859,8815.750190469129,102.98713647380477
p1_full,9,66462b98d6887ade,16233,93.11567428255732,16454.461643316696,8,0.04609447766612504,0.04609447766612504,13898.836921506234,13896.779078896463,12983.572685339363,12956.17648351832,12958.03090249719,99.46179034354165
p1_full,9,49436b3a2b447ae8,16384,122.76630971329956,16665.782814001253,8,0.05994448716469697,0.05994448716469697,14106.823039295323,14123.729223113369,13201.188436000866,13202.193430687246,13186.5897808806,126.38384195547128
p1_full,9,ed40dce03fb23b07,16384,127.6498411460353,16551.635510148408,8,0.06232902399708751,0.06232902399708751,13912.171230305677,13932.433911569618,12950.027389007088,12955.528156266031,12940.196137392079,102.71339893716504
p1_full,9,c17c02b25c1dd77b,16384,140.26694223436434,16620.447825179825,8,0.06848971788787334,0.06848971788787334,13695.58931204578,13743.9171865079,12645.673540871529,12697.639086026831,12656.588582688422,125.25212095910972
p1_full,9,21fd84230b58f341,10899,56.14993139104879,10978.356422585373,8,0.037102710221615806,0.045989148568319274,10273.945547308735,10292.92431544259,10002.547671123604,10021.55074797281,10004.286818445058,50.12649667885627
p1_full,9,96ac41993dcb02e5,14804,81.02215239701718,14991.955760578956,8,0.04445351496957173,0.04445351496957173,13165.174455320566,13190.03415977737,12484.254510975363,12506.421781338968,12484.546398474533,80.0172648127353
p1_full,9,f498160fd52afb2f,15944,125.62987431544948,16122.389027782312,8,0.0630919680730534,0.0630919680730534,14173.919360871878,14218.634225975899,13426.155212664482,13476.178613736714,13437.186296670208,101.96818883825884
p1_full,9,71006d60fc1f8f4c,14793,57.32956052252212,14935.660879728213,8,0.029924439065796865,0.029924439065796865,13636.633391089268,13670.794139417501,13132.941964019225,13182.204419116888,13149.925796427862,57.760952761678766
p1_full,9,0f513c6aa9647647,16384,114.21402273853701,16493.870224406568,8,0.05576856579030143,0.05576856579030143,13339.578151759566,13358.671301403057,12135.669079457284,12144.625453953602,12128.340304521418,87.07652565435062
p1_full,9,c47a7e6ffc274ac2,16384,93.67770168300719,16762.79583902107,8,0.04574106527490593,0.04677963628242718,13872.056960082993,13916.526875825692,12857.000480799188,12912.85213046323,12869.78807810163,123.89955670741305
p1_full,9,44dfa8caa74b973c,13645,70.65483589323028,13843.977678163388,8,0.04813999010342612,0.04832676924039053,11875.287208325484,11892.860510736458,11172.644458040231,11188.097707855379,11170.283844772559,80.31000319023492
p1_full,10,34ff503c3493ac56,4548,28.472149512639653,4641.030711687282,8,0.05367076953474854,0.05367076953474854,4322.995735631097,4330.984551852676,4226.494325322854,4233.187487440449,4224.758777619364,36.59961798251274
p1_full,10,d1bb2e8854948cd0,4249,34.70316125016284,4408.571936541789,8,0.06110497885944719,0.06110497885944719,4023.429166711577,4034.5222461412486,3928.421025360335,3938.986339718015,3928.681915377615,37.363169101692776
p1_full,10,38d8c049c73ece17,5399,31.013843792682664,5476.998887865869,8,0.04443138913276304,0.04443138913276304,5015.708990795868,5018.767346078602,4851.652562075958,4849.149424640514,4845.276593505812,36.19267533562662
p1_full,10,1c5faa4a03582bfb,5009,59.46402316734748,5079.787640781966,8,0.10568886578118976,0.10568886578118976,4670.647649463911,4687.867393639653,4525.040852440891,4543.126848889135,4527.797605363858,49.214851501406926
p1_full,10,50f8a4bfb8f36d91,5312,18.623053448933753,5444.135446728518,8,0.02435299194423375,0.04393943815570357,4950.216544095619,4959.372870643612,4786.265282913832,4799.141265281034,4787.570357353539,35.533776928159384
p1_full,10,c3227844ed5bce36,6388,30.927597003030293,6443.5163797075575,8,0.04102628938759404,0.04102628938759404,6043.16768489543,6061.1898400382615,5888.1655359854485,5911.994037457518,5894.951285838817,27.38406687309269
p1_full,10,c401c69d7f8c68ef,8703,75.26630016923556,8798.436667991315,8,0.06761124488467808,0.06761124488467808,7840.601931522663,7865.592748444647,7475.2494624684905,7503.089275510571,7480.435932382781,63.12083420162878
p1_full,10,aba6c4b61206ed05,6592,50.813722360723034,6719.673326734835,8,0.059261408041711955,0.059261408041711955,6115.042227718961,6139.164451182137,5903.402264382425,5932.705782505626,5910.428831141211,50.68908257014694
p1_full,10,92367ddc9ef88c35,8914,90.25401551348182,9217.126615853715,8,0.08374221167998276,0.09871223246533818,7937.227567690259,7960.733844004425,7535.171695127116,7555.570749102169,7534.07826882974,100.24187913454219
p1_full,10,1ed38d931c788a79,12846,111.28384198750685,13055.065873312316,8,0.07501329676699114,0.07501329676699114,11237.602135173893,11277.444719221636,10608.442077892703,10652.910390872183,10618.239623761343,99.46354923278486
p1_full,10,f9d145063bd8dd7c,10089,59.01957955494803,10274.146805049992,8,0.044328229083091295,0.04798534492018293,9401.21472632947,9423.771961437847,9105.357388264518,9133.553749660023,9109.21859995887,72.04955868355063
p1_full,10,aa2fbd404e311974,7952,44.35195003504138,7994.683678562554,8,0.04700578986692802,0.04700578986692802,7492.5508956379945,7507.776627390196,7287.141794363841,7302.266399447946,7289.160970842508,34.63287474492024
p1_full,10,b310b2d2c02ee1f3,8677,89.12525380986409,8779.825414444138,8,0.08688291595721781,0.08688291595721781,8021.728684977396,8039.763278446161,7754.404847384614,7765.2211138463135,7750.469122310506,70.43002838093278
p1_full,10,453bd11c7e27b10e,7497,67.93085431096338,7560.45356582469,8,0.07204209985580769,0.07204209985580769,6991.887986230684,7024.054687803919,6764.772612763286,6805.0891243884835,6776.463069738139,47.8918389358051
p1_full,10,8c07a576d75883df,8594,58.05183924764665,8841.510649593616,8,0.055130389987059394,0.05525144109201509,7739.97400909618,7782.324854136561,7375.487702708494,7438.238386526822,7398.6199170192085,71.1120180212358
p1_full,10,6071844858d6d2cd,7172,38.01384880331666,7253.14302924125,8,0.04231389829465143,0.045459637894947724,6707.497259729172,6709.516424663205,6504.946703794614,6499.684290660269,6496.4203129802745,38.27119010250297
p1_full,10,408e64b57450eee2,9893,40.83041113366774,9992.67010750384,8,0.03525617604433473,0.03525617604433473,9102.579466279522,9116.699337244074,8765.656934610972,8781.944227261303,8767.876086244472,42.895659933653675
p1_full,10,0613349b4604db54,8672,65.67185846673577,8868.57236570159,8,0.05780179483657734,0.06490435571878557,7829.072930308099,7850.528672485727,7476.307920904064,7501.329115257874,7480.649228567745,67.0607947388018
p1_full,10,bea52d63ec18f9d7,8596,28.3943081990463,8672.71560027406,8,0.02692448086117545,0.02692448086117545,7952.385217081438,7963.723900977883,7670.693769879397,7683.342621585559,7672.256353414157,31.8543961849243
p1_full,10,2f7d3a6cb38d98a7,10578,62.820369509655414,10725.112200434023,8,0.05049360706729314,0.05049360706729314,9660.953838879446,9691.750015927173,9272.211188014955,9310.892791337776,9283.831986921341,59.15868589425387
p1_full,10,3afb8f5adfe5b557,9628,102.81141589442274,9769.071466326695,8,0.09038263372995836,0.09038263372995836,8592.493119155079,8632.0270623383,8152.195807452693,8196.87515979484,8163.574046678357,77.65832289137231
p1_full,10,3704692eb7c5bb7b,10358,72.64362092183589,10531.866683344735,8,0.05625369561974708,0.05625369561974708,9207.046084557085,9223.983726075281,8731.699871410125,8742.79239639713,8727.814014887732,74.36163513207282
p1_full,10,343d78a26afb7f0c,8830,93.53351241325637,8930.239137463837,8,0.08469544820651426,0.08469544820651426,8112.768789521311,8152.685117889008,7804.257714188601,7852.543122696451,7818.575444145624,68.18888133893014
p1_full,10,0415860453f09940,8634,33.29876182574842,8794.309841106982,8,0.031020716866924272,0.033592439851581626,7827.161862393237,7845.150471780164,7478.409895687516,7502.031537759505,7483.99980387552,48.4189309316418
p1_full,10,58253b75e26c49fd,14201,127.60811650530559,14459.692721749863,8,0.07646899545609437,0.07646899545609437,12613.697977873753,12649.73711934427,11975.712993722951,12010.521771445003,11976.05614668996,129.45696348206724
p1_full,10,9ea3949895f5f224,4276,66.97970747419478,4362.1795481163135,8,0.13070692672444656,0.13070692672444656,4053.1029250590263,4072.9154049627537,3953.473570425761,3973.5481558112697,3954.399571409615,59.54215559974441
p1_full,10,213bd4ababa804f7,9179,65.86802456320837,9243.738290786165,8,0.06045706327780573,0.06045706327780573,8672.122820307322,8693.43793897907,8460.00964078538,8480.778288957252,8463.327128960176,49.0245702828728
p1_full,10,455e887a3bb76004,7220,51.076425458874475,7260.362893775018,8,0.05809575993640549,0.060043737399260874,6875.719780742325,6893.619697979023,6724.96053998018,6745.2160101095515,6730.131407524961,33.74355021327809
p1_full,10,adcf1be0ef15a7fd,3322,34.77676113539321,3442.469486264808,8,0.08656327478124212,0.08656327478124212,3144.26827437094,3151.3118482330774,3065.491742930022,3070.375739721114,3061.841341936997,40.44721378618087
p1_full,10,6e2d0601c10d5d53,12553,107.88829873905274,12708.665697232915,8,0.0704950280786115,0.0704950280786115,10935.85506808571,10971.072637734758,10271.798315574446,10310.804644261958,10280.156048124512,87.49865855274292
p1_full,10,b9b1d6b2c50e179d,10979,58.77955602453532,11061.455348422089,8,0.042651174562035016,0.042651174562035016,10206.779874064727,10211.309935656007,9878.599616765105,9870.98873542646,9867.752116534839,53.87248503715748
p1_full,10,32c62747ef66c07d,14112,92.50022842646595,14322.127402083153,8,0.054127899522320166,0.054127899522320166,12435.254429210401,12457.808284829383,11774.163416115673,11792.072731527145,11772.279618853518,94.53004951919016
p1_full,10,d3c7f386f650b19f,10512,44.81836568659398,10676.050016109337,8,0.03347456183384226,0.03347456183384226,9754.620395934106,9768.539923041237,9430.874108661817,9443.95768495409,9429.628274382754,58.22935239489292
p1_full,10,8981676977b35de0,11235,31.7314020206202,11340.020849645836,8,0.0225545931026081,0.0225545931026081,10262.654357644242,10279.16021305101,9843.006866089892,9865.14462186912,9848.503491899026,39.492591907188796
p1_full,10,fb48fe4d0f5ca1bf,10974,39.1144236787583,11076.935429896228,8,0.028012647435895405,0.028012647435895405,10039.446314819279,10047.952035227941,9646.472070150176,9652.651532707627,9643.004653068827,44.53492699922856
p1_full,10,63b76e100478c5ab,12711,79.71442268362435,12762.443421279584,8,0.05007309392615571,0.05007309392615571,11954.747381740752,11975.440868356061,11626.82479502299,11643.927845744929,11627.604521492796,55.798455213341256
p1_full,10,95ed3ec674c5d663,15832,105.78055154228247,15980.973499369282,8,0.05240021870700046,0.05240021870700046,14244.24301588067,14285.918689711205,13592.191528740705,13643.64225088582,13607.359438514637,85.58463266977785
p1_full,10,ae59c3d16842d86a,5354,20.98062751600449,5641.697357565988,8,0.034395189862933113,0.045822180361080024,5094.777232371,5105.219749840145,4978.11360517555,4990.924745425624,4978.684190254137,43.84202302750694
p1_full,10,6d1e8e561f808247,7043,53.69172515520958,7083.559288173074,8,0.06088042294438689,0.06196722828688328,6545.833766819558,6560.595249394262,6335.188372988136,6348.314433734436,6335.341542553461,40.19885920816357
p1_full,10,eb9979f6ac4533ec,11587,70.86452589086241,11673.837048002397,8,0.0492357595992598,0.0492357595992598,10359.738800600611,10386.83035229395,9850.97063047444,9882.001017839602,9858.39695686124,57.25629513130406
p1_full,10,9c91be9f8470aef1,4285,22.64036446993032,4395.03294817975,8,0.04139029553728828,0.04139029553728828,4031.1734293902005,4036.594687888344,3912.8460089520067,3917.2684179933303,3910.054046422672,32.15330489657053
p1_full,10,4fe0cf27b7f6e0f2,7140,53.79637262510387,7189.43845010749,8,0.05905942846917929,0.05905942846917929,6744.45785290882,6761.607094864529,6569.238877095437,6587.1633846550185,6571.944613711297,41.740106732574475
p1_full,10,b24cebeebe9aad4d,5211,31.8297883271647,5233.937912136386,8,0.0511040155176942,0.0511040155176942,4963.47943085481,4978.127886670285,4849.0699302469975,4867.640166712182,4854.517575593764,21.051371058067325
p1_full,10,835b0ebc2fb7b1a4,13241,116.31286299517095,13535.066351291594,8,0.07389876099053316,0.07389876099053316,11078.510895942018,11128.915047499098,10196.598715527212,10261.769356660569,10214.683950469043,118.5058716875497
p1_full,10,195d7767451bc231,4093,29.472006840253727,4143.6357754461305,8,0.057625715285968576,0.057625715285968576,3892.3498986058366,3904.533043219613,3804.8091076658275,3819.974934470134,3808.2592856023907,26.618818685647852
p1_full,10,d05fea85cabf077f,11317,108.81735368931047,11449.389244910773,8,0.08356903952836656,0.08356903952836656,9609.060229441144,9641.536643730764,8903.679143572404,8934.127330363817,8907.120002851561,88.9482374900985
p1_full,10,82d1f15e0c3f73e6,10167,65.2954557220151,10288.6989788371,8,0.0480925626008982,0.0480925626008982,9137.890091870922,9159.29780068783,8703.036971513975,8728.234678961195,8707.3717991419,61.372128710698775
p1_full,10,726663b3ca269485,9729,55.43018708765092,9853.832008864238,8,0.04510953580602109,0.04957829637570041,8829.226666695964,8858.88558440295,8438.101685734267,8480.146790046918,8450.904886000384,54.42791246937119
p1_full,10,08438159ec6f8793,11503,91.55482687757862,11672.504813180025,8,0.061737432302274464,0.061737432302274464,10200.26959479901,10207.242988753309,9656.150282777568,9644.035296287031,9638.232801755981,82.80074610172463
p1_full,10,387ca8fa5850d53c,16384,120.8970932011286,16996.820896823254,8,0.059031783789613546,0.059031783789613546,14442.06343184748,14452.363651436499,13641.552368297265,13632.298637494168,13621.628081534129,141.1364449902461
p1_full,10,fb25b34c5a06366c,9715,60.751404303429744,9970.054549536138,8,0.05195014620089586,0.05195014620089586,8817.684566160104,8841.30498369124,8431.652379619767,8462.662044524535,8436.94487052039,82.41555173054245
p1_full,10,3db9b22cc333c67f,16384,98.7798935606888,16870.363055823138,8,0.04823236990268004,0.04823236990268004,13551.901661315414,13641.289918585877,12389.113617971489,12524.102988155539,12440.958063436468,133.94004847781252
p1_full,10,6dab3559704db47a,16384,119.22571080211242,16623.776558618858,8,0.05821567910259404,0.05821567910259404,13956.767138223062,14024.461170110531,12950.580597682176,13045.578332092304,12984.2205627843,110.95267244003333
p1_full,10,6e4685526ea415c6,9119,59.8884647738465,9154.581105049767,8,0.052522050474602316,0.052522050474602316,8400.864295346322,8411.766997551913,8102.22694523306,8105.7482486306435,8098.103610051525,41.62409451431546
p1_full,10,921eb8d366478a60,15102,70.81204979953976,15373.523968364425,8,0.03637986961648307,0.03637986961648307,13241.805566833584,13259.113236347654,12497.80135896652,12512.980361111284,12494.407694802743,93.66374943383823
p1_full,10,c41c44e7594c261d,9932,90.53554033224182,10011.389055839023,8,0.07362918436187052,0.07362918436187052,9065.357574816204,9101.223338612614,8693.33993740783,8735.934513744429,8705.117466902555,66.20063760180307
p1_full,10,50e27b7113e42808,15019,64.76007065869283,15253.994363157366,8,0.03512698752539212,0.03512698752539212,13346.447694264822,13355.611140616906,12646.549755237604,12646.142643247898,12635.213436566342,86.88997226859519
p1_full,10,8322e89fe7c3e375,16272,113.31921478068475,16620.88900876365,8,0.05546780490104419,0.05553290518860671,14192.703517311553,14276.495787438324,13307.016713493887,13433.67445496666,13356.484834267128,114.72118171802421
p1_full,10,6824b53bce1c139e,15534,104.19608724283914,15771.566712702632,8,0.053118150545812204,0.053118150545812204,13415.965360918344,13439.433788438388,12579.355369985475,12595.627748173483,12573.996108707768,107.0624869416933
p1_full,10,768e8c1dd207e741,6858,61.261344099100356,6923.855216490007,8,0.06615663362353484,0.07042437378195714,6316.216542508571,6334.615157275719,6086.460430450359,6106.4385889890855,6090.587546019201,47.32961922185399
p1_full,10,d9389dcff1e10ce2,8515,32.27872283510405,8608.172792883866,8,0.02945530102346769,0.031263601903642274,7935.747947318407,7947.818674347487,7685.8516248524,7700.110925523379,7687.7128032749715,36.36141731321865
p1_full,10,414fe4d836480f8d,9774,45.49262710088313,10050.768849795379,8,0.03917227674540866,0.048537309984433036,8954.782964666148,8967.352058814693,8605.354987790457,8619.167245225357,8604.558700797585,67.96641692340722
p1_full,10,a5701aada9b42791,2795,27.651340389346352,2821.9727063930513,8,0.07699677461043138,0.08033042596684725,2665.195599557605,2677.1827206437833,2602.264367459117,2617.251798714744,2606.462577119776,20.244275691753053
p1_full,10,d6f5404f826420ef,11850,37.59416439502367,12033.775916917333,8,0.02489089187503407,0.029189066665972763,10815.73218543029,10828.416298698512,10380.16552339752,10392.924353627926,10380.161531318385,53.1853583095955
p1_ref,1,056b4231dec5f956,8887,6.595962548173219,8897.17145186909,8,0.005961562266798608,0.009051968639708578,8163.950398725253,8164.668856085758,7846.874230044231,7847.272934431971,7846.27785083552,5.825658564212396
p1_ref,1,71eb756ab6818cd1,14066,15.846771420209599,14087.712136624315,8,0.009181673008233235,0.009213933174030173,12335.332667190265,12343.806791340823,11583.823239816575,11594.330410880677,11587.042288452849,13.31921716896774
p1_ref,1,87131da0cb3564a6,2339,1.6655383617565533,2342.9616019820983,8,0.0051047032318720514,0.012600650125737259,2183.757744613131,2183.1734423770786,2111.290681427689,2110.0411440061935,2110.337493151507,1.8294127127104052
p1_ref,1,1e327776d6f6a0a9,4800,5.456473285207828,4798.518996343543,8,0.008142180339616105,0.01234881943852844,4553.679301828073,4554.270248938292,4442.926868577398,4442.88523558787,4442.544321430822,2.389574798607315
p1_ref,1,119f23aef6eda690,9218,3.577220980975831,9226.248954998951,8,0.002482192272536002,0.007191780246711757,8653.630164159873,8655.248167046644,8400.360646683135,8402.103577219901,8400.628689200521,3.841815589715537
p1_ref,1,25ffad2c9b56d25a,7935,6.5188150286541315,7939.908435741874,8,0.006484237141441154,0.009526277077628334,7388.84516582331,7391.077854977824,7146.996930558151,7149.2697590548105,7147.52764871626,4.465715033788666
p1_ref,1,89389468b02b88a1,8920,3.266873365083633,8933.443158361864,8,0.0030806410457955846,0.0068066943166372185,8210.120870182389,8211.13195860577,7903.235478925305,7904.426603120183,7903.20905706393,4.849039388176348
p1_ref,1,08b3401eb66ef38f,9079,9.592374569144546,9085.488907798268,8,0.00856649470049832,0.008714289039829029,8347.631721105388,8351.183244112515,8028.288519959646,8032.063827552713,8029.268428888163,6.455022685907279
p1_ref,1,0cb7e2d2710668af,6824,-0.9416705944658332,6854.421681802709,8,-0.0025253114244407904,0.011137369890220461,6183.304420632711,6183.081374343579,5909.261721479731,5909.257428808256,5908.380976878763,7.127742204036004
p1_ref,1,f481eb9299cb8725,5960,4.622780832887763,5970.228134610112,8,0.007281594234674532,0.014146819166077879,5574.331075884838,5576.631314649869,5395.419120108476,5398.025482197187,5396.12111470722,4.581497654766061
p1_ref,1,c0b55173cb39fd7b,11443,10.69065412358507,11461.900745940591,8,0.009508305728378977,0.01168714834874636,9963.751462391807,9963.858732108945,9362.382839829128,9360.21393225645,9359.921738369036,10.114403250465774
p1_ref,1,8cc865ae2f571a28,7281,0.3531011275274807,7301.420726745646,8,0.0016885679582333973,0.01041162250539622,6638.612350352311,6640.577481410872,6360.498617608113,6364.078538959427,6361.556278167979,5.183309321744379
p1_ref,1,736ac49613ecfc6b,5211,-2.1825865135223737,5229.650824362442,8,-0.0031859262746349037,0.007344206127012337,4870.922732949892,4869.872322828571,4721.518337887055,4720.02001173931,4720.236506051392,3.47155833369162
p1_ref,1,cb683035aab86eeb,16384,26.37457298332781,16396.792498799685,8,0.012878209464515455,0.012878209464515455,13719.755463935984,13731.607995285603,12640.277628973441,12655.027610562616,12645.531648021826,16.39515534873856
p1_ref,1,da2eb616375be073,7300,6.525342286556196,7311.168268765749,8,0.007041081319465056,0.010983902135285259,6557.758506005674,6558.248404579734,6242.11663276633,6240.877735911515,6240.691370854814,6.081135178316213
p1_ref,1,455a43472b0a7965,5950,1.0761727589046046,5963.136636462457,8,0.001358394745171701,0.007375899915787867,5636.167904153044,5635.9374551347055,5492.936909348679,5491.784274810827,5491.9230820263565,3.7032164451670013
p1_ref,1,4841ad88733bc94f,7193,3.1573372712856624,7200.556448557221,8,0.003096639393324309,0.006504347858756053,6800.663174214344,6802.350464300726,6626.65985727999,6628.702085530058,6627.1429439031745,3.495907604888669
p1_ref,1,25028e641c99ee40,4148,3.398238808199281,4149.120270040946,8,0.007182902692119464,0.010321069749028133,3953.8054692056985,3954.027337371507,3863.0091645691473,3862.664327210354,3862.5200132889913,1.9915064577611148
p1_ref,1,af0a51b2896f7520,6821,6.829735632074147,6826.676726537271,8,0.008512130454641054,0.011255486556114525,6179.013976449661,6180.85495311114,5902.489105475105,5904.156539722795,5902.638080870301,4.830307974938112
p1_ref,1,67f66710aa123fe3,8425,8.423454805912769,8430.81474324256,8,0.009116444037203048,0.011427592137266823,7547.280235694518,7548.601272234162,7176.696473792565,7176.886501421355,7176.026204507878,5.681671496434447
p1_ref,1,dd05036ce6aa2b69,5029,1.3300201930196636,5040.736574480192,8,0.001894824185756372,0.014629454204489883,4748.292052444509,4747.990057475112,4616.796994921246,4616.039454710974,4615.91129709101,3.630949183900072
p1_ref,1,2b3d263a96dd7bd8,4662,4.6712559773173865,4666.600518670272,8,0.009018447198634372,0.011825493389959807,4399.189746848136,4400.418822582937,4280.531802226442,4281.606852231904,4280.611443701405,3.4522498398202277
p1_ref,1,d9a51ec12ff8ef43,5860,4.6854966300780845,5862.494549220579,8,0.006492691335125686,0.007539867304013528,5514.116867622166,5517.039267240338,5351.752058042782,5355.463893691887,5353.119150129221,2.9390317520230287
p1_ref,1,6656f70a428ff6cd,9074,2.699417293596923,9100.279798735177,8,0.0030654795098999654,0.007085554855697923,8558.226289689486,8559.876277940508,8327.332286706434,8329.121171495692,8327.567433517685,5.997089013807394
p1_ref,1,9158f90755c7f94c,10272,10.910307821517733,10283.661607539618,8,0.00898101387395539,0.010572198365222552,9024.873777112014,9027.819437726219,8520.336370577461,8522.988494935365,8520.566159868493,8.423356782289657
p1_ref,1,e1aa19f9dc00860f,3930,2.0461941274792466,3932.896353255889,8,0.0039793106644032405,0.00601687303970147,3751.2752667302275,3751.6237148604487,3671.753303869243,3671.6306842271156,3671.4236430070973,1.7339069800662132
p1_ref,1,fbe3916f7127c8e3,5759,7.607106989445988,5757.589030482353,8,0.010842431245136258,0.012070455620402404,5453.714273890684,5456.686553342106,5316.504561828972,5320.431702462053,5317.987714626139,3.4371939290021416
p1_ref,1,35f924c6cbdb214d,8806,4.447008515056503,8820.898838743391,8,0.0036565201094396343,0.00510724012636006,8056.374919912963,8058.770573383257,7741.044988980431,7744.883767005819,7742.179553295789,5.850179120536906
p1_ref,1,40a89af3c83e1c47,7218,4.974183617653438,7230.177000639409,8,0.006010277089550375,0.007718537206464426,6505.717739645362,6508.602746147067,6192.134886369411,6195.91828282157,6193.2140313659,5.518641067323536
p1_ref,1,d3e91dd05f3b32f5,7088,5.329003546400237,7095.971531543057,8,0.006137345833399546,0.009072929153082263,6708.384162771468,6709.516813568594,6540.695383428154,6541.6576519576465,6540.627113370488,4.725002851120083
p1_ref,1,2beceda22c5b3835,6014,3.6787746837270134,6022.862490189804,8,0.005010211315856966,0.010853285594374568,5622.42855035219,5623.938190310555,5445.0089474461,5447.566666055895,5445.724641168428,4.0443160291194395
p1_ref,1,74bafeba1aa548f5,11030,8.839626736112244,11038.457064806715,8,0.006466950168308783,0.006894896996627042,10035.98127782168,10037.94488237924,9610.431431864767,9611.399416038752,9610.080005243908,6.482371477541513
p1_ref,1,72547604f449acb9,8501,7.1307838454080255,8500.740802132552,8,0.007063400388038488,0.008246255534692687,8065.340165063553,8067.010865620078,7859.014444480566,7860.073196786618,7858.919796443899,3.538790602628434
p1_ref,1,bcaf43994d9dd885,10458,5.943900192775942,10468.924427426235,8,0.004679796886088161,0.007918417404903566,9731.222326478615,9731.43146048914,9409.304241787582,9408.344074419256,9408.062645022192,5.745994268423223
p1_ref,1,abd086af8e1a4896,9754,9.726963426087885,9757.941424936023,8,0.007730342288400194,0.010049660318165121,8897.968292486374,8900.216380686132,8535.68122185237,8536.926751268245,8535.514898107114,5.989206915567831
p1_ref,1,ff27c5006c70296c,8359,3.5974951711650434,8397.800941784939,8,0.0024275707723668827,0.010137322567375484,7501.979609076537,7501.305100539836,7131.272173811247,7129.742699907914,7129.2628125838655,10.513481874914618
p1_ref,1,2ce46c456303f2fc,8643,1.7371980530563462,8658.17500623136,8,0.001364028943544593,0.004082675711341854,8058.287652002882,8058.9961826167855,7797.1752035229,7798.157799762538,7797.001157167276,4.57100537481487
p1_ref,1,1939f70ade158390,7595,1.1133651648551677,7609.935908758009,8,0.0008274724202288475,0.007772119517931719,7096.354882246241,7097.779883740392,6875.472321254366,6878.120254410525,6876.2230873185545,4.248907767927317
p1_ref,1,bc11c3428dbfaae2,9901,5.041851431478975,9908.00747140791,8,0.005051614892301812,0.007930481469384867,9399.864676832132,9400.113321421455,9179.754035884416,9179.576260633445,9179.140391191326,4.244033694777748
p1_ref,1,af1d0c19beffb210,8879,-2.8039172259730734,8905.554984059685,8,-0.0017533581487605976,0.0069378736663362195,8172.786975552152,8169.694002773855,7859.449455465211,7854.317607312859,7856.123999804555,5.149404632693358
p1_ref,1,dc51ef68c894fb40,10790,-0.7881655077331899,10820.251119197335,8,-0.0010202042935395644,0.002683800989979959,9742.285503485913,9739.425168437614,9285.020572529258,9280.55229442852,9281.804859147367,6.908079405685299
p1_ref,1,fe7cc6879767d340,10675,-1.017536523824461,10698.693515788113,8,-0.0009489768669569132,0.0053851802015074945,9853.254849096787,9852.760306101429,9483.768238355038,9483.220210798803,9482.698737237659,5.339360889440303
p1_ref,1,86716412edfd533e,7909,6.97104791147909,7918.552909925327,8,0.00673015303328145,0.00719570336902714,7000.523459728412,7003.374612019923,6616.477607786583,6618.860874143959,6616.756167805899,5.891386002112808
p1_ref,1,6dd7bd1a1ed7f815,10875,8.974559731340186,10879.70462945555,8,0.006004760608508408,0.011799990629441148,9997.024045844486,9999.36794008368,9625.254802783113,9628.115005998006,9625.880382567075,5.713710994384699
p1_ref,1,b296a7e525a713c0,9307,13.461449145900644,9304.317958753054,8,0.011408082363372471,0.011408082363372471,8619.491780557657,8623.84979958998,8317.450692012852,8322.385371456267,8319.0499505411,6.0726931209871085
p1_ref,1,6b3071ede178e9eb,11816,6.197925198305519,11829.87363419653,8,0.0042485370911154036,0.0049384564191408825,10856.662842346857,10856.763708877865,10444.881746183293,10443.592027712673,10443.34206059696,6.6028769861207195
p1_ref,1,fe799d81fd085ad6,9271,7.026726526754551,9279.833535083852,8,0.006934028798641273,0.007587364126442259,8457.243166219125,8458.643068380257,8103.997717774579,8104.382665291027,8103.371034791648,5.8236042769552885
p1_ref,1,27b3e2994f758ce0,11341,12.679477799089874,11338.528547338301,8,0.009232064189278535,0.009469312709892,10701.092958043417,10705.866856691322,10421.239950119385,10426.90569285383,10423.284541380212,5.768290407825474
p1_ref,1,0a718ef519624dff,10485,2.5875675775346494,10509.043520881203,8,0.002057223402773964,0.004248685136882743,9581.425373348307,9583.70201393359,9195.839335446604,9198.669105070683,9196.309478105342,7.151092196875917
p1_ref,1,1f34f626d1904ece,12012,17.232361456563375,12018.410872297973,8,0.012658558964058736,0.01300944417488567,10545.401934579075,10551.322827093618,9926.686985618051,9932.676577406146,9928.279142690853,10.228134801300415
p1_ref,1,426e4fb51c6f582e,12412,7.482656060076131,12432.1316804058,8,0.005275003649834048,0.006888010448845211,11065.858256890493,11069.444485059243,10496.555703407914,10501.80693222132,10497.932397120558,8.735165357229302
p1_ref,1,a7fd4c917ebc2160,13263,13.629713278220208,13282.8688645488,8,0.007825623202984744,0.009114925472439028,11915.389274586187,11919.152830778934,11358.816653664951,11361.944104727172,11358.868191090278,11.720760208931939
p1_ref,1,fce558cd509903a5,15346,8.15547681043546,15373.556238203613,8,0.004507936453361033,0.006200347418072211,13439.006931023163,13443.129950009714,12672.19851785122,12677.53737851935,12673.347222142982,10.922442588724003
p1_ref,1,0f7647f084d34d5b,16384,9.77850744177519,16419.502654034713,8,0.00477466183680425,0.006220043877421533,13966.027770457227,13970.933574441387,12949.10072519106,12955.883392899425,12950.53817023474,13.658205502501211
p1_ref,1,48fb2090c6d2e4cf,15376,7.572522220258648,15391.407806254727,8,0.003972064726462651,0.004256886967768422,14196.421527906083,14198.22111614043,13702.667564564403,13703.822782810366,13702.234053098822,7.568041615504386
p1_ref,1,fc32920848ab659f,16384,10.453782656571349,16426.96589612369,8,0.0051043860627791315,0.008664742382229751,13113.475981405747,13120.917446992502,11851.536614231329,11861.4393212748,11854.480935018219,15.759210249369776
p1_ref,1,ba6979d3be222e06,15858,17.48787526773463,15879.27253012586,8,0.00908691084021751,0.009851397541595253,13671.607289730706,13675.876004757709,12767.547425893476,12770.697821654001,12767.316145232175,14.036698412776506
p1_ref,1,34c71e1727101cc8,16384,16.73711956871847,16418.581931714103,8,0.008172421664413232,0.009048880365357781,13553.676616638466,13553.732188561891,12428.897532580315,12423.919501822738,12424.217103609191,17.027589533441414
p1_ref,1,dcaf35f38ec644a4,15728,1.2179830711954551,15760.785781192952,8,0.00035381864361333504,0.005466343516376593,14614.224100348427,14614.199955319977,14129.114297822982,14129.090149535908,14127.966317356862,8.578440230257062
p1_ref,1,8f2eb188bde6bcf8,13647,12.413998740169674,13649.105824561084,8,0.0069554515136054235,0.008982784177715933,12754.094204862726,12760.527412827721,12364.603378024152,12372.405373746262,12367.527678512713,6.683404662224418
p1_ref,1,3321afe37c8559cc,15885,3.3445382825361705,15906.453961336701,8,0.0016648063179625777,0.0035466856941689523,14742.225268610207,14741.463792280574,14254.703895922803,14252.306019506603,14252.497007729038,7.0757821899645155
p1_ref,1,ca3e3bf7af7e7050,3058,0.2836066343356478,3065.8944758727775,8,0.0007131611881423527,0.00986396161348238,2906.3605906026296,2905.9290608849033,2837.5483985063606,2837.223178450176,2837.1500737659794,2.2099536279462164
p1_ref,1,a0473022020851e6,8835,7.258587581070998,8838.067536860663,8,0.006666883258486328,0.006666883258486328,8139.048181552371,8141.94871054099,7840.346759455195,7843.563662352287,7841.291886978209,4.3949383755280245
p1_ref,1,ca6d06614e79e452,11955,8.469404745078158,11969.45458967231,8,0.005794165420772934,0.0071294343383341285,10726.833901408721,10733.524789811545,10198.472915310367,10208.592759601372,10202.429000863354,7.713867940958979
p1_ref,2,f5f15642891ea362,4946,-0.832547622044757,4961.477074553714,8,-1.3974326099869261e-05,0.011997165696945061,4682.747113894002,4683.6610509413285,4560.040021727794,4562.054540194366,4560.6100647521625,3.188159734413164
p1_ref,2,5b7e180d8ad7d993,5723,3.1409054598107318,5733.545388021453,8,0.004638057964520131,0.007129824287799874,5256.9926162694,5260.400272044812,5051.9731833151145,5057.398039274494,5054.153262820163,4.00944812755419
p1_ref,2,2fae66b0ba2983f1,4723,3.0569048716201266,4727.2016867282355,8,0.006923610167554273,0.010173832367254831,4424.221272034329,4423.5131782989065,4289.573317422704,4287.866521139378,4288.30079734239,2.632672344312025
p1_ref,2,2a45b7bb30253b63,7207,7.092691846403696,7207.536931396236,8,0.007568643355908025,0.011708047751108355,6730.171884329924,6731.296315927342,6523.001597184302,6523.2891329870135,6522.642822771077,3.668422743808246
p1_ref,2,a870b1bcae7340fb,5539,3.0073081395308563,5546.601047702523,8,0.005119946167671821,0.00706755721819273,5210.527179030292,5212.54347414407,5063.202432482205,5065.546287256735,5063.92321039039,3.3634297045405717
p1_ref,2,434e04d54819e526,5844,1.1813455345241621,5856.4091645167955,8,0.0014131238614259328,0.010765405814655252,5567.9263316151955,5569.893690337743,5442.537964481977,5445.72683666643,5443.711157221309,3.3683687795960178
p1_ref,2,9eedc2225ee1490d,5122,4.505306441865315,5124.291399742856,8,0.007181822925976453,0.008601326643011761,4817.859102673306,4819.04702566212,4679.622900274195,4680.381265424179,4679.535806172485,2.8289097604801055
p1_ref,2,d90dd7eaaa6dd65b,5233,0.4611161333168212,5244.199142813959,8,0.0013880200502982623,0.00807830183503195,4993.786978344732,4993.956083309967,4883.873730715734,4884.18772550158,4883.664103620935,2.9318872304133086
p1_ref,2,e65744215827db26,4876,2.5082647133074047,4879.470280023256,8,0.003460380823294529,0.009284300165706388,4682.475967629996,4682.5163226152345,4592.404109849596,4592.332903520439,4591.987766736836,2.166394868282677
p1_ref,2,f601bd02c61484c3,6024,4.1366891488937085,6028.270286507155,8,0.00425727051942934,0.008781300190809221,5669.512789220351,5670.484091196815,5512.791778258717,5513.5138262215905,5512.7226196368065,3.147552016789686
p1_ref,2,4d8f6ca567a330dc,5958,7.600603794613058,5957.5260494589165,8,0.009528361737135616,0.01586488916465917,5584.203741841759,5586.3326298222855,5420.26779110688,5422.352007337434,5420.705203221828,3.72011647346039
p1_ref,2,362cdd3783618ea4,5722,7.943398258452319,5720.099250521361,8,0.010604153289619403,0.013074124094895986,5321.696358962105,5326.185990780682,5143.708501711571,5149.942282298498,5146.329379379611,3.4988626993792042
p1_ref,2,e79cf5bd0a3532af,9674,11.694804960936324,9680.017904820223,8,0.007073626176313796,0.008763339621089827,8608.65335802693,8610.162521876966,8159.924821742173,8160.136710336334,8158.951622291087,7.385184398880515
p1_ref,2,9ac34819f43b11c2,7271,3.1078411645142197,7282.882776786726,8,0.003667310248325492,0.005688790449422318,6731.874696687315,6732.505580891233,6490.059788236424,6490.4755301914975,6489.613318129164,4.491865059514673
p1_ref,2,990f341ae13546b7,7793,8.559605439546942,7791.32092760463,8,0.00901928872794093,0.00901928872794093,7321.051290910317,7322.972532973741,7104.495581894193,7105.562775167722,7104.400399941565,3.863968323506085
p1_ref,2,7b132ace4887a811,8630,6.454745941904427,8634.593645818197,8,0.006827466369061258,0.0075757751591799816,8067.312450079606,8069.214034130296,7809.815758741575,7810.786552694024,7809.5515793341565,4.383235989956075
p1_ref,2,8d7997709584376d,8501,-2.838252238441761,8525.911122125754,8,-0.002510824556900784,0.006097341528107633,7939.813024694131,7940.596858704033,7698.238767613064,7700.372972590247,7698.623135485288,4.67689463470315
p1_ref,2,4de8cb8bfb471f72,9937,6.651057957816995,9945.719964900609,8,0.005127665584978805,0.007619224068253425,9241.531980065613,9246.757810672574,8923.295684276309,8930.671466927659,8926.134192274018,5.4418802331893135
p1_ref,2,3ecdc9bea24ebd1b,10296,5.408573358778277,10313.359498541313,8,0.0049008170903331455,0.005305613554450486,9280.289883054862,9282.10235026672,8854.648174495964,8856.803682035681,8854.843208094757,6.994295475175803
p1_ref,2,eb258989a4dcdcd5,10415,10.72607810919709,10423.685372923163,8,0.009962266207811321,0.010358352587363062,9469.758902176232,9473.311939120715,9065.125502591307,9067.456900227513,9065.147792399126,7.621424806157757
p1_ref,2,42b63cf263a3a39b,8794,5.470303212524847,8801.987351467653,8,0.004761588569190067,0.006761629668002922,8160.743417918429,8162.266905240873,7886.048079959413,7887.549845948275,7886.132590240482,4.7305624153573635
p1_ref,2,bead642c3ee7004b,9788,11.820202805039493,9797.113472064748,8,0.010007764266479563,0.010007764266479563,8692.68431313947,8693.114138216937,8223.471654719753,8221.090259669163,8221.161245966156,8.272794944556733
p1_ref,2,00493f86c449568b,8039,3.087534041269741,8057.256863825798,8,0.003754031642267383,0.003754031642267383,7352.6396628372995,7350.419748869152,7048.463944905076,7043.587636462674,7045.16645127867,6.0949043369730695
p1_ref,2,27e33786379dc030,10352,4.123459532817407,10365.264173276875,8,0.004277872322584253,0.0074240776389132845,9627.891066567798,9627.495213979431,9307.668172375017,9306.256522969037,9306.195686171552,5.359625696541982
p1_ref,2,89d03f3df1da2832,6327,0.5632576188047338,6338.969722901112,8,0.0008035389589869518,0.0019472127746081175,5939.893605377781,5938.990158229502,5766.080743072584,5765.030017377476,5765.025499327819,3.2524938921496966
p1_ref,2,f4d699288a598010,8799,9.153497617227387,8801.015366068154,8,0.008636064822574507,0.01073787529945508,7957.89636687571,7960.917069906958,7599.764906698123,7603.173187643967,7600.744733563995,5.1349737021945385
p1_ref,2,c8b3c743dcfef202,10978,7.5521437971829215,10989.853611700082,8,0.006030647464381658,0.007252715159412129,10035.990077049093,10037.436491523153,9629.904423028089,9630.662317421342,9629.321613854925,6.753544635995915
p1_ref,2,c9fa10d583a35abd,7541,2.1436939570917772,7555.552487707945,8,0.0022810213281496405,0.005496340275982836,7059.614691525672,7062.507925516767,6847.558652139125,6852.176879399576,6849.221059574744,4.62578637033049
p1_ref,2,67630dd9cbb3d2ca,7237,11.17350703389399,7233.315410555399,8,0.012632475164986029,0.014867893798369974,6746.839110371221,6748.310424161039,6525.692800958856,6525.373651415057,6524.720512416178,4.77841682438809
p1_ref,2,50b9f38c20479c8e,8196,3.1760945561953733,8210.086428996783,8,0.0041421380086912735,0.009374925981259732,7613.505298882148,7615.69945380386,7359.372550035332,7362.118105016595,7359.994335066485,5.000741369438938
p1_ref,2,2659698a1f5a9cad,4314,-1.996666905016049,4327.126269699514,8,-0.003218240348220505,0.00828870737638078,4064.571106811544,4064.7286835317564,3951.0756305404852,3951.7179851089095,3951.0377204022407,2.239809421321624
p1_ref,2,f9716e6a947d7245,9466,7.377197808298355,9468.292239662624,8,0.0065669018486972375,0.0065669018486972375,8826.476698086277,8825.946901624618,8554.857825606741,8552.305457632774,8553.002265664303,4.293939485930073
p1_ref,2,77a21c1e151d9700,13538,14.035363718592443,13547.779206148185,8,0.008604697368085307,0.00999826512571031,12177.66328811951,12178.428351725213,11581.115109501112,11578.936620646118,11578.669147543838,9.66579929503307
p1_ref,2,ec0b2fb81fcd3a18,11437,4.336487025600171,11456.244342106953,8,0.004323089489747509,0.005864451498989995,10600.990296342072,10602.184455502247,10247.507828611997,10248.30081497801,10246.917611976707,6.902489453978379
p1_ref,2,688ad46be6c59352,7487,9.2615546748995,7490.085009267272,8,0.010343395105232148,0.010343395105232148,6889.330733332908,6891.7688743115195,6626.641187090043,6628.362364958037,6626.76271353588,5.4609333461687575
p1_ref,2,581b849027c098d7,15195,7.9160148829801145,15239.229452012485,8,0.004175381478376511,0.00870690744943256,13112.032543493882,13115.500683067656,12230.707798633784,12235.70857694,12231.195854680363,14.841528253250846
p1_ref,2,3f5e3f21e9562467,14867,13.982975891060939,14890.64111589143,8,0.007210834046410958,0.008710047354438727,13222.30792713975,13221.46810295382,12536.79354354086,12531.474328953795,12532.437937831208,12.961486757679463
p1_ref,2,4b6a45e9c26d50f9,6667,1.0786084756462841,6681.25065849249,8,0.0017743309501482701,0.013886560147869195,6179.4083991584575,6179.686972872584,5960.36393511732,5961.20652650844,5960.221904984124,4.09058994871341
p1_ref,2,1cc5adb5831a4913,5776,-1.9112124424722694,5790.598256826131,8,-0.005394206727137675,0.010352901127238155,5492.001816095117,5491.591190918316,5360.1104160843415,5359.703188690577,5359.475815228891,2.6144804932194585
p1_ref,2,f2bba7d90b6152fb,5813,5.7134087681187395,5814.024910173574,8,0.0074095886734326655,0.01003697127854794,5539.040756165047,5540.481325589096,5412.249774966051,5413.723432441242,5412.501897134838,3.1379848710560245
p1_ref,2,b6989830e1b196af,7501,3.5616752982405444,7511.195300550114,8,0.0037778035161667167,0.007488755043311368,6966.433527342926,6967.746099623842,6732.966593105318,6733.9852227651245,6732.879878476564,4.330966367925728
p1_ref,2,ff525c33749eef47,12253,10.126396928197813,12261.543192868645,8,0.006724983493219858,0.006724983493219858,11360.795129590118,11370.401099965042,10962.307656642344,10977.280819419366,10968.702121239712,7.1125611754846805
p1_ref,2,35b5fa3bcdd7d5e3,7903,0.14075950591630715,7919.920842309724,8,0.0007857054839488786,0.009581828295284756,7391.413278215962,7391.786856998281,7167.858885044241,7168.02688398061,7167.372155787902,4.208865146714383
p1_ref,2,4228f4aac82fa7a5,15302,12.819610798807481,15325.150695280403,8,0.007154462935642925,0.00819447453415556,13348.090193409333,13348.083549747871,12543.94243425835,12540.576866361596,12540.629787669408,12.138594700970053
p1_ref,2,e3bb9be6d5b6982d,10891,13.806786411101271,10886.076568109154,8,0.009620202584165863,0.009620202584165863,10064.776356524304,10069.466389740248,9715.414841721129,9721.039661875997,9717.427043329368,5.723854452299245
p1_ref,2,970bb403a7fd3a77,5757,1.4135072515726321,5762.9735317785435,8,0.0010501994109569784,0.010289703745249276,5518.195509457701,5518.932806147595,5405.584175117788,5406.242721335646,5405.5835901527025,2.197622098741641
p1_ref,2,84e19d010948b14a,13757,17.87983602069142,13765.201636392183,8,0.008654833348334862,0.01054619654145747,12067.112399776519,12075.620588652273,11359.359551458929,11369.593995330288,11362.936635905457,10.929275169995167
p1_ref,2,ec80a868c9f9a20a,14999,1.9518437152172083,15031.622469694808,8,0.0011347348708054955,0.004434429128825343,13805.19133785811,13806.366105190822,13277.067261260412,13278.555258241598,13276.628513289825,8.843734111093491
p1_ref,2,6e1ee6b1f6a53152,16129,4.863667474137138,16153.991250277144,8,0.0024671489333065177,0.004267933764414089,14941.968158712138,14940.010861861898,14432.149612690657,14427.309582377045,14428.544989910377,8.635859655897752
p1_ref,2,7f21e785a7d71f10,4836,0.8166505054740227,4847.963343379513,8,0.0017737090543811576,0.008207345160053815,4599.437557471126,4599.206170033934,4490.232136239218,4489.55496109256,4489.3984906636715,3.154118159636335
p1_ref,2,32e4e0b4ffd0d9b8,16384,20.132673499063323,16399.331404751465,8,0.009830406981964523,0.009830406981964523,14463.467827633765,14476.454478484447,13655.092885087295,13673.555081622773,13662.460462002604,13.778123984346042
p1_ref,2,662baf451a954b0a,12553,8.975274925676985,12572.729866474898,8,0.0053059779607320945,0.006091311578886732,11253.022593402515,11255.030753742109,10704.150242420048,10704.790723355569,10703.23230085452,9.480524134861831
p1_ref,2,9cf17731014d90f6,12068,6.91699125054749,12083.952274458483,8,0.004492747800857788,0.008187327332818739,10964.555463422901,10967.58887667979,10490.210937781572,10494.099720754155,10491.107974508237,7.387977881206357
p1_ref,2,0cd8035770aff9fe,14835,10.031648155605062,14873.626356900393,8,0.004723359580725367,0.006392904438560193,12241.385376431082,12245.873560606553,11250.066301825289,11255.105554378997,11250.800258873678,14.55056531223818
p1_ref,2,0d2ed1715767cbcb,11749,9.000781578324691,11766.15254663584,8,0.0061494856171174506,0.006808614422525144,10586.07831466444,10591.956551706859,10107.986454411468,10115.588779845342,10110.686717469427,8.657962613295826
p1_ref,2,45d63d2ef4ba9cdd,16258,15.790857147318917,16279.498172816162,8,0.0077649558395256335,0.0077649558395256335,13946.759971983418,13953.6026908602,13027.016143034596,13035.14143635349,13029.323883152725,13.208342165818213
p1_ref,2,cf232aeba58282c4,13492,5.8941965626190935,13516.716058079903,8,0.003867765869182374,0.005378450201163024,12309.249525619703,12311.626268113478,11798.481108791295,11800.770053703403,11798.378877005425,9.06977080253074
p1_ref,2,2ed8eedd8ebf1be0,15944,7.638860221681959,15962.238003232276,8,0.0038935563245389992,0.004453878863575816,14789.773283131673,14793.494503951519,14299.619976530243,14303.90429382071,14300.675632068727,8.362916655610851
p1_ref,2,0412abc1b7be50d3,12693,15.709401588793575,12701.130955238305,8,0.0077861016079583956,0.011160524825065798,11307.943513870734,11312.151710151811,10718.878493583545,10722.982910821798,10719.576463124702,9.874755950907796
p1_ref,2,e8ee1a08f35fb51c,9147,0.16658460039161582,9165.809418760176,8,4.6287113390053314e-05,0.007756581074843172,8411.816890245298,8414.359690697625,8093.65925391302,8098.131146296724,8095.230762526479,4.703092685977236
p1_ref,2,30b912b14cb0eb3d,12880,4.9583761986730295,12902.605417867715,8,0.003188477176059107,0.003780231233252246,11745.289612374645,11746.947321643507,11260.807813140094,11262.0740408302,11260.440289267859,8.008187150191784
p1_ref,2,9fcc1df976e51933,12181,6.111412593785914,12197.327783728833,8,0.003732147148819004,0.008069234921432328,11075.188601562522,11076.762244152866,10596.541931933607,10597.669986346351,10596.06917522894,7.022384893837761
p1_ref,2,5c391670a5dd639d,13798,9.562052322309903,13808.18343951907,8,0.005671538637406451,0.00693499499172269,12702.061143319179,12704.934413225159,12227.577794578821,12230.50246265189,12228.026231084143,7.297272150008883
p1_ref,2,ff0b5ebd967bad5a,16384,13.62413262335999,16410.58155547484,8,0.0066524085075000405,0.008073333575533415,14039.188995109302,14042.015077150574,13083.20719339549,13085.190055159308,13082.388300164303,13.414040831097795
p1_ref,3,ad7c774feb334d82,2745,-0.5959521682446862,2751.1968660627253,8,-0.002140140021809213,0.009148507567847304,2610.0285837638826,2609.7334564706644,2544.3242016215563,2544.1304657325973,2544.0071906327603,1.2290866888316883
p1_ref,3,c7d1e0d2586726e7,3465,2.559384760820919,3469.5982632071887,8,0.005927536542343764,0.012284586482211979,3256.0901940857025,3255.1699390372683,3156.480590325068,3154.0609356003924,3154.913934223541,2.438780936742579
p1_ref,3,4909c72f38b43192,2874,1.3050147587011836,2876.63335508231,8,0.003765558995983756,0.012302418837966997,2743.90193630908,2743.3078474488534,2683.8289461822687,2682.394137390753,2682.8822624446207,1.3326896405140582
p1_ref,3,e27c2a5d5a12577e,4117,1.5407997786292214,4125.818999512389,8,0.002779415470853655,0.008146343052635674,3929.6592449973177,3930.5950581552765,3842.286458468291,3843.8188125689576,3842.667635724131,2.897257467248348
p1_ref,3,aa1abfec04ea3af5,4325,3.628859770995305,4327.419141920899,8,0.006460959363061791,0.010273056292692623,4076.192237599408,4077.857736134183,3964.511459005789,3966.7946449316014,3965.2908720264995,2.389031872378805
p1_ref,3,acd11eeb93abc946,5188,2.853450835380116,5195.882859725886,8,0.0036900223027533513,0.011881081924439249,4931.318393882089,4931.908350889873,4817.459891876224,4818.097208806685,4817.299307124091,3.2977042880677025
p1_ref,3,27d22580b576a090,6956,4.67819123684702,6969.019782373465,8,0.00807088871167179,0.010050853270047386,6309.959823945732,6310.388781683924,6036.852230158921,6036.902749275715,6036.100078003161,5.571938557546683
p1_ref,3,b8c31a3d6730016c,6008,8.501036161606677,6003.91208427241,8,0.010012700569850277,0.010827805892383843,5640.950291440362,5642.910592039086,5471.591644941325,5473.419946982929,5471.956276021658,3.3299271906548507
p1_ref,3,de80b74e6580f0c4,5130,6.350203025680393,5128.102321730043,8,0.010173637200989037,0.012214805512732706,4856.357719024992,4857.326347409715,4727.096310051751,4726.769186812688,4726.448775355665,2.748799335064151
p1_ref,3,c617fe1398e107a2,5492,8.41278669084955,5488.648478738281,8,0.012244790284465526,0.01605596619716411,5204.591348059991,5204.488140712422,5076.045231236453,5073.680542603523,5074.361230008184,3.438189012140528
p1_ref,3,d460f03e9cb4948b,6429,6.349941973640583,6431.759352633387,8,0.008183105656509898,0.010642752183525117,6066.372192768947,6068.035395150583,5901.437456538468,5902.690499092449,5901.464639939963,3.8753367415636566
p1_ref,3,00429d8e0ac5b8ed,8386,4.634443909081419,8387.419238721333,8,0.004794802912957939,0.0058732457893928905,8054.082051595033,8055.452636429072,7903.728988843823,7904.510874656067,7903.613181832153,2.7625595946613153
p1_ref,3,037a989210893980,8443,4.076623314184161,8452.606534302828,8,0.0031109205312558064,0.008497687673376081,7887.136607661922,7889.824340437185,7644.21329233461,7647.6679982596825,7645.339195780109,4.4143466180086595
p1_ref,3,446c4c0ea5b34787,7668,0.21674481110966326,7686.830470822708,8,0.0009255306590042756,0.005764397130610555,7101.856570211008,7104.026451991209,6848.212530368686,6851.842983530065,6849.333272954511,4.660812077194903
p1_ref,3,fac24c009a21f1cc,9957,7.604480064797016,9962.925974751955,8,0.005175777845825007,0.005785600831835068,9218.280023666479,9217.618210251023,8887.327074965873,8883.688805315258,8884.75584654853,5.288500487273391
p1_ref,3,263f52ed8e993a1f,8300,2.7505623706040225,8313.863384504166,8,0.0019870239429421177,0.007309834446803082,7689.384045700636,7689.819916060091,7412.545310476164,7412.566283053341,7411.786323726138,4.802684504875293
p1_ref,3,d4609de7dc695034,7856,5.388049148778904,7861.647390960126,8,0.005527188028539021,0.00879473027042077,7364.928842364972,7367.140132551229,7148.194306350606,7150.598266769001,7148.767887315556,4.094798695236562
p1_ref,3,313fe0060260cc45,10072,5.543591099925322,10083.611565695457,8,0.004424818420423443,0.00765964882667311,9195.38275970039,9199.30813949177,8814.02226703665,8819.984426767556,8816.17669779914,5.719323994737608
p1_ref,3,1245be069c5c81a8,8772,1.1428953502943884,8788.70931554151,8,0.0009411503710719388,0.005956289945020551,8231.139148088481,8228.655746670209,7986.50646969877,7981.530373243537,7983.278110983042,4.7406158570114965
p1_ref,3,4adba9789a2ce8e7,10407,10.33865958118976,10407.55194903492,8,0.007971682157482674,0.008746761373119749,9651.6562753303,9656.584547180939,9321.76410940693,9328.09645798683,9324.1788410397,5.32716423066823
p1_ref,3,9930dc9ba94d539f,8186,5.313937536352995,8191.532697392959,8,0.005641792343495419,0.007645905311976939,7542.942691677377,7544.33366509463,7264.408232500548,7265.780635600222,7264.481657631069,4.016770998771607
p1_ref,3,34d5cbe0380dc953,7312,10.165290061726239,7304.529653636835,8,0.011266974346691327,0.01212308135386636,6937.042519450411,6939.592087548106,6768.704567190291,6770.364371358629,6769.067767126804,3.3043599056992363
p1_ref,3,45a6b9f45df60ea2,6986,4.152203560676433,6995.633958152831,8,0.004557612519378237,0.006158399975110543,6501.427953053255,6501.701608394095,6276.076947384416,6275.793763961457,6275.236943390887,4.5061061927759125
p1_ref,3,c49d5aec471d1e1f,13294,9.979182621107242,13299.998945584179,8,0.006014668377650717,0.006014668377650717,12279.694133959945,12282.21518453531,11843.05837580089,11845.433771737331,11843.353033163175,6.510106241892176
p1_ref,3,9451cb6ee7954a74,11372,4.556270265568486,11401.699021123119,8,0.003251656959098792,0.005710830056661509,10156.104892503097,10159.773939477485,9648.08134983054,9652.894313703699,9649.287928365995,9.604979651557665
p1_ref,3,af3b635fd6c3714e,11000,15.021346569914073,10998.175167994716,8,0.011295437709475109,0.011295437709475109,9869.256538913489,9872.830357705621,9388.817127105447,9391.536479741037,9389.098252709762,7.114050102412861
p1_ref,3,7d9e35515417b9df,4573,2.327853749591533,4579.935617866489,8,0.0038228942897032547,0.007372527242106269,4311.075088823051,4312.935714173173,4185.434920466529,4188.173622211932,4186.315403438302,2.945081980151934
p1_ref,3,3e887ed65b8468d1,11299,3.6502350423718823,11310.373339420072,8,0.0021398610513307936,0.005673595423222516,10561.979664193594,10562.090140841137,10245.620029559377,10244.762240832988,10244.531795834273,4.594134960936417
p1_ref,3,dcbc30ae596dceeb,8689,3.1142741698823144,8704.479618974086,8,0.0023972412957629224,0.005423850658349674,8089.533270836739,8089.074808198138,7820.16018684051,7819.598156441189,7819.18350746812,5.480224402556988
p1_ref,3,9d80cfdfb6dba47c,3091,2.9314303062198093,3090.32122056303,8,0.0072727102773710375,0.007550000089768701,2971.86214126918,2972.643403163508,2915.6538751219923,2916.157763376653,2915.684547724592,1.3260205124128837
p1_ref,3,aab335b0140b8af2,14681,9.120896771929978,14695.557576419453,8,0.00490448818922451,0.006285163192051801,13351.650797616425,13353.464974598095,12788.405059326244,12788.938693207016,12787.60994272891,8.142400764370333
p1_ref,3,1bb32316c10505de,16033,15.484503239721846,16056.988221977852,8,0.007723867593719902,0.008261417588936892,14083.365475096583,14086.084875905082,13276.739827450216,13277.113237156325,13275.138096797831,13.724184267641188
p1_ref,3,c1e20c5adb39e610,13452,8.656297053943248,13471.5099666691,8,0.005166670336552326,0.006327259973931854,12227.20351066797,12225.59963985202,11723.965662464092,11718.683863965549,11720.185850543046,9.23115700481634
p1_ref,3,6568a5b5b7e215ca,11961,9.567458618659728,11964.099731561113,8,0.005815305534033768,0.007598889486626584,11115.823599495572,11121.96900685991,10733.461017190242,10741.439934130392,10736.647069873015,5.540327952183595
p1_ref,3,db82ba2847e728cd,10288,6.6833339225300605,10295.392613627935,8,0.005326629499542948,0.008854180859150254,9476.678360906724,9477.901767020596,9118.825416396492,9119.490231579934,9118.36479486593,5.235454906822261
p1_ref,3,02d5926b3363d15b,4005,6.397318064100141,3999.03135017688,8,0.010727720783083476,0.014282298205081694,3801.2890068002357,3803.6127910316736,3702.79881127266,3705.3653925031967,3703.8102421111935,1.735881662726878
p1_ref,3,86cc3a91107e1981,10117,-2.8791261256482983,10148.801331967392,8,-0.0026034395662773713,0.006082585046086247,9309.580611986068,9311.162779609522,8952.730424426547,8956.576592951194,8953.68319983203,6.4861992978705185
p1_ref,3,814a533dda530be8,8832,2.9356998600255437,8844.641562257813,8,0.003260197026393283,0.008811102973813448,8289.091489238233,8291.588000520329,8047.664494876864,8051.645882182165,8048.97304469106,4.589951583342668
p1_ref,3,077ee65c40e11b58,8903,5.694941039468709,8909.89015228503,8,0.005472577151816593,0.006457894046239976,8223.626095294505,8223.003354948412,7924.991339908277,7922.631379715279,7923.075327192377,4.619298012970566
p1_ref,3,10ba73108f39ddb6,3748,4.214989820722607,3744.9672294829647,8,0.00962175128232337,0.010298868951590434,3636.100382716272,3636.0104876182177,3581.9643146403982,3580.51949071806,3581.054299682096,1.4386345572700625
p1_ref,3,51ff47b5f4263dce,12224,13.74417776561345,12226.587284563568,8,0.00863260323335742,0.008835905607976743,11272.64857257454,11278.117062231111,10844.522877418898,10850.722806281192,10846.421808937404,7.503742610987919
p1_ref,3,9b06ced1a276b9e2,8488,3.4250672523362766,8501.410906916108,8,0.003047652278973703,0.0038068769689243026,7837.78680194719,7836.3676965143395,7548.803760465009,7544.881691603625,7546.070110934832,5.1022534452723685
p1_ref,3,5fc86a80e7dafcb1,16384,22.968353932273075,16404.061213535206,8,0.011215016568492553,0.011405505722714926,13585.746582243855,13595.893999458136,12454.699163541613,12466.730927880824,12458.632133979418,16.36624008551899
p1_ref,3,4c460ba9c5172103,7952,5.408173312041548,7954.9891911203695,8,0.008144187968846306,0.009001177335336452,7496.270840523877,7498.713205232503,7290.8552881156265,7293.7657185136195,7291.751196930644,3.486524801852763
p1_ref,3,2aa3502d2be2cd75,8451,2.1076004040603635,8464.608054856648,8,0.001621495700639311,0.006234712143383045,7778.731345324364,7778.439395427136,7487.198769979765,7485.975554242155,7485.908261074688,4.401587418170081
p1_ref,3,9ab7ab4c554f6e46,8215,1.5441267925484468,8233.090873748692,8,0.0009481162855437125,0.004169110813500951,7543.563546135238,7544.672151687735,7249.847516692265,7250.82976624037,7249.611175742546,5.168308020250386
p1_ref,3,34187546e12c97ea,6043,2.3443459932073907,6051.12402231896,8,0.0030304409838933094,0.0051177728636466885,5626.3242718566435,5627.221330041884,5444.470269918369,5445.362189287284,5444.48483860654,3.1559703360188376
p1_ref,3,972060c5e910357b,9147,4.272227580533368,9157.051544680919,8,0.0034510882338092963,0.00442279124647571,8586.489174246291,8589.889334262438,8332.285688480395,8336.670936782097,8333.7753146538,4.594747232979733
p1_ref,3,df5e9596c6b1a55e,7687,3.436653021400346,7693.212260050114,8,0.003995635068348144,0.006126927219333569,7161.636449778475,7162.174157343073,6923.029186365884,6923.227018790139,6922.564841412044,3.2675552155078362
p1_ref,3,77946df4085a642b,12994,15.89477939378537,12991.090262959297,8,0.009976848392473078,0.009976848392473078,12033.578398533751,12038.582006145758,11616.070366095275,11621.329190766872,11617.746365859995,7.238283999821
p1_ref,3,d72cb46fd08c4d94,14497,12.741525244298856,14506.297679298772,8,0.0070102414167573235,0.008548894633219395,13527.08541538402,13529.942162793823,13102.592306286027,13104.134874170102,13102.3543030017,8.045883304756487
p1_ref,3,b330a2535c1e154b,4888,4.913526775108949,4891.4975572639905,8,0.00801299190417773,0.012526788217272516,4620.175162848544,4622.500358045924,4501.777267878874,4504.637191237663,4502.80503331503,3.2123068695421306
p1_ref,3,3444026cf9c35c8f,7020,12.725636621032201,7011.44939074822,8,0.01596721124995605,0.018073203732148005,6414.234285859343,6418.930552532988,6149.707670892383,6155.523266018912,6151.95784990744,4.279407310839253
p1_ref,3,9d200114e0b76664,16384,20.056991008628714,16393.063955528454,8,0.00979345264093201,0.00979345264093201,14126.19648894711,14137.648007912054,13202.444659344446,13217.447235258596,13208.23300019503,12.25601908466221
p1_ref,3,bb9337010ca2ae21,13669,5.5198063406576665,13702.538032803423,8,0.003365841592288199,0.006956380273883289,12297.227950115526,12299.345807873517,11709.164110069463,11711.325217716709,11708.852154114724,10.968110442174522
p1_ref,3,4da5e68305efaedc,11794,2.9267883814279827,11820.216479343062,8,0.002677370065356774,0.006106458613868868,10655.12854155737,10657.49996931421,10165.009579384245,10168.927044805745,10165.865660248488,7.908123519153925
p1_ref,3,03f9a6bfe3ecc206,11350,7.3864433883843645,11362.312397094993,8,0.0048182747360213385,0.005941453690321424,10380.033710149655,10383.132081133048,9961.247581132639,9964.117502197436,9961.763574807372,6.676369915103561
p1_ref,3,cb802232b16e5998,7561,4.868592783566768,7565.688628488487,8,0.005032289107885765,0.008527234742742626,7045.721183655903,7047.376144910792,6810.553948088291,6812.292958169109,6810.804461416016,3.6102564033470754
p1_ref,3,05348464681da4f4,16149,11.052751663800905,16180.248357887345,8,0.00541501808390929,0.0065636371530404525,14211.346776993989,14215.878299051668,13385.859557339054,13391.012496202922,13386.502568669173,13.244668153537752
p1_ref,3,a763c21f506969d1,11915,10.308036136883075,11925.940374372054,8,0.006932023311441743,0.008137911011319526,10755.785311185402,10758.493235861095,10250.840436640816,10252.933448987595,10250.682500416324,7.956196200385282
p1_ref,3,cf788b21471562d8,8478,5.130096474386569,8494.596051429256,8,0.004345343093288462,0.006636743231988845,7552.93845770933,7555.146160786175,7157.744192706307,7160.870615902544,7158.399503805445,6.694783353282141
p1_ref,3,f83d5a05a25e5f7e,15971,14.964120166464262,15996.04067654129,8,0.007650977527432518,0.00819037244544965,13665.861030360182,13662.487484296078,12758.627523092595,12749.12222585233,12752.141503226358,13.756068415367405
p1_ref,3,0430314372ebf657,16156,22.91580280547342,16170.883515155458,8,0.011299046599856477,0.011299046599856477,13349.76233888997,13347.376650774182,12249.02237764623,12240.00593041191,12242.604520282594,15.358480886500045
p1_ref,3,9aa258a0ae868588,13823,14.32937095941395,13839.139398191928,8,0.008163491350693608,0.010235110282085902,12149.034649034387,12156.872701763103,11465.34020456451,11475.38351739648,11468.841505996337,11.117348151527937
p1_ref,4,28aeaa91ee90419c,13733,10.593023447471538,13763.739863117487,8,0.005824148407467741,0.006282396664153242,11479.212694297592,11485.474454641082,10592.446395356721,10601.104173205109,10595.092571650603,12.818577437437503
p1_ref,4,3e58cb266627fc00,4263,5.177031639851684,4262.843699677117,8,0.00993748211852924,0.01652302353810145,4023.5154508180453,4027.030471749743,3914.49068574149,3919.041229202607,3916.3613141629044,2.513029263495767
p1_ref,4,4019b4e7c9d755ed,4120,2.760874543604558,4121.89504230787,8,0.004650121547832384,0.008467778194812939,3868.6329214614807,3868.4965907196565,3754.2650472020277,3753.083907215332,3753.3245847552744,1.8482788001611912
p1_ref,4,f501ce283e820ee8,5265,3.19092156593738,5269.793126917647,8,0.005901474454200389,0.007865787700489624,4958.65682403311,4959.819325119294,4813.650142522954,4815.023558811448,4813.866786316318,2.803998657066144
p1_ref,4,5246176158051cef,9526,8.107709361364748,9537.750125708573,8,0.00764311371290452,0.008726744834601868,8602.973144391348,8605.561091835036,8203.09542910284,8205.984782010577,8203.551863228317,6.9588777102781965
p1_ref,4,e4a293bcd827e21b,6713,5.097990493904106,6717.929917038158,8,0.007283243341870901,0.008967120681848392,6182.076153714293,6184.902951141681,5946.626834614098,5949.8922163879415,5947.666846016275,3.7692183193251916
p1_ref,4,ae1bd5c0a0fbf37f,6034,4.315616725274239,6039.608647543526,8,0.004898987696831877,0.008443127495784505,5649.792670343499,5652.421425042084,5474.217391891118,5477.698565534062,5475.441549305152,3.553463937647228
p1_ref,4,e54af7a484d5856a,5512,0.329576147651629,5525.361139986384,8,0.00041604987976580354,0.0072524752162176215,5209.399302304803,5209.351443930684,5070.491574674879,5070.504856573466,5069.988284834124,3.3919917803893957
p1_ref,4,6d422356ce950eed,6556,6.767529118004013,6559.426946641734,8,0.009135242605763691,0.010921529213218817,6165.211785581735,6168.389774866409,5983.676353252551,5988.319019093926,5985.366674069482,4.209560760481573
p1_ref,4,5ffb9cdf360064dd,7848,5.736695100749074,7859.444583698631,8,0.00665664966842687,0.007937680225943447,7148.165566371121,7149.965165671296,6829.232460953619,6830.9073323068815,6829.193716788698,5.724531667842949
p1_ref,4,b23edee74ed9bdd7,6413,5.638147051029797,6415.308278757667,8,0.007407692594848164,0.0078027111582270325,5992.035175296306,5994.740040119267,5800.481297003826,5804.1764268397765,5801.749257387227,3.391534375673246
p1_ref,4,c84be27c31e69fbe,6657,8.347461134069036,6652.8480900277955,8,0.009934884516779145,0.010488622139174807,6363.070645818953,6366.185386605838,6224.627881934814,6227.826867350529,6225.703843564649,3.055814321480808
p1_ref,4,e8bce099d31a4c47,9827,8.521033158958552,9837.781211151361,8,0.008291566867488082,0.009311144326736243,9135.57002801424,9138.456316044912,8832.560387899044,8836.390536430577,8833.532766448801,6.907693946065261
p1_ref,4,143dd8da3c7ff54a,9216,9.651494322019076,9226.867886619777,8,0.0093189650236713,0.009625354176364509,8438.583716698242,8442.91939250175,8100.579464620846,8107.059288541703,8102.774089046732,7.561205010088388
p1_ref,4,ea4063cbadcd4df3,8114,1.6209458914266577,8129.021140113822,8,0.0015810179140713712,0.005385906909230624,7758.424607823644,7756.508082974453,7593.903726433485,7589.795570114941,7591.272536479259,4.621316872652591
p1_ref,4,6481566e7f273709,7736,6.84231875898319,7740.320720441072,8,0.007378308311926818,0.0097981002636299,7283.996390257619,7284.04384482792,7080.684783484918,7078.937604594058,7079.098399974917,4.608970512330341
p1_ref,4,7304e006f5a97857,10807,8.784608399131734,10815.488342580096,8,0.007782162008898003,0.00921092124788997,9994.15838501979,10000.326141222093,9638.05731298953,9646.05507956913,9641.076177153487,6.405404203454398
p1_ref,4,7f6d6e6681e1b777,11736,13.525886255599517,11746.521439868273,8,0.007797965948111024,0.009039232055726293,10265.629021849942,10267.20251582511,9661.14581300559,9660.405822308592,9659.59128730698,9.400805081940762
p1_ref,4,40decb9f3a4226c5,11821,7.086444044357307,11838.310832718753,8,0.004016183351060326,0.005495886790302468,10680.767418444379,10679.32995783353,10192.47995731487,10188.668392234662,10189.42687705563,7.875802071768557
p1_ref,4,e82fceeee94520a4,15362,21.216114917363605,15375.165246354578,8,0.010058681433250366,0.011264034353146962,12881.762275953562,12884.422739875612,11875.597231492076,11873.560215615325,11872.64963324445,13.908313205519637
p1_ref,4,f9e5b11d79f0a9c4,9559,6.578912588824451,9572.798572285192,8,0.005662932865258707,0.00660966813925018,8679.402907750007,8679.584081866664,8303.702402723968,8303.288545453821,8302.456350640163,6.766417856048351
p1_ref,4,2ea0dee5ae78080f,10967,7.898708597224349,10983.794099604222,8,0.006839449137911152,0.007205164168007178,9897.771430079903,9905.189269612612,9455.267100692065,9465.660498146171,9459.434753746677,7.9601814928276315
p1_ref,4,31f74060c354c333,9779,4.811501052284974,9789.520749618738,8,0.003770302058843475,0.005128435734653394,9201.137669162275,9202.926732120563,8947.23310354746,8949.221837626776,8947.560159648086,4.991807264167548
p1_ref,4,6b9723a0efc41413,11102,2.9314403732199352,11121.85378700445,8,0.0022523467290300747,0.004652742474904603,10413.047758859857,10414.01255869482,10102.704083175864,10104.448836363817,10102.647439124357,6.378202318252109
p1_ref,4,32b7c898a191e14a,11891,-1.1316094194928539,11923.236315868016,8,-0.0012774532382079165,0.0056317793658198015,11056.81520585852,11054.249824859875,10700.727567144057,10697.136041977152,10697.885746466614,7.504199516842333
p1_ref,4,7dcdb90455d5497b,8823,4.750296511298842,8830.431081844632,8,0.004150019328391583,0.0042113309197429755,8260.416470656428,8260.587502435079,8015.06860978393,8014.000438622975,8013.915703639148,4.248698995107879
p1_ref,4,7738e58c1232b1de,10055,8.100430253767883,10058.624785983786,8,0.007528338940839929,0.008189178772798955,9302.97752772386,9304.854135513964,8971.833468380339,8973.254321512453,8971.803114781595,4.961388200830622
p1_ref,4,e4420bdafa4b64cf,8063,-0.5086874950089282,8080.050985035154,8,-0.00037626146355765333,0.008277016792402836,7557.250763114223,7557.467927155272,7342.4507173812635,7341.878236730288,7341.610614443562,3.924970568100587
p1_ref,4,7a31b9c7d6081d06,3318,0.34042256551389016,3326.2855955170385,8,-0.000387487987183778,0.010315663583642033,3127.4340017498284,3127.655856255308,3042.482545572395,3043.010399270326,3042.414602930971,2.1907815525319325
p1_ref,4,7a141082e0dc0350,14881,12.43245249492039,14904.496669348435,8,0.0063826431571095965,0.00803749264614953,13065.566065701332,13073.603850935087,12306.08052192823,12317.755871263145,12310.346889685754,11.938724332743037
p1_ref,4,b6a23ded8f594acc,5737,11.766938839540423,5735.171500179417,8,0.0167054780702066,0.0167054780702066,5174.9318496040005,5178.904625312571,4928.382702361681,4933.008348087306,4929.923753130636,5.482282589640233
p1_ref,4,bab3a2bb1727a9a3,6745,5.112537302432287,6753.017244878601,8,0.00704791300412308,0.008757317872728182,6315.305280621622,6316.49440447225,6126.517841823305,6127.51700166522,6126.496539562177,4.471378221253801
p1_ref,4,e00b7fcc8763bcc8,8980,4.739254387830208,8993.261159906331,8,0.003409978265931049,0.007175152103162399,8179.351403514967,8177.617698437263,7836.630675161801,7832.846397623995,7833.974598257815,5.684446731538667
p1_ref,4,dcffc41133a8b8c8,11952,7.273185912055261,11964.639119228745,8,0.004429968037467799,0.007478978910126846,11027.791728936512,11032.332348747415,10633.749977093401,10639.167032467669,10635.609424621902,6.643165507140191
p1_ref,4,4910ba6181871c2d,9064,2.8121374809244983,9074.425047190165,8,0.002940429683975898,0.006797731732490736,8485.718130082038,8486.737084443108,8231.613830015158,8232.363901610357,8231.400863769135,3.977065272491556
p1_ref,4,f9fb0325896dfe3c,6627,4.877319766476475,6633.852289134521,8,0.005159396576180808,0.009445968615185624,6185.785356114713,6186.933961349573,5993.432166206196,5994.580660927998,5993.390200792783,4.212892641919355
p1_ref,4,71e6436e9a6a602c,12384,9.834132629793793,12401.877032320082,8,0.006758879906256815,0.008185816043330546,11278.009885715715,11279.88895659912,10800.958401444535,10800.885533211735,10799.619477109767,9.2594334410754
p1_ref,4,aa79b89c717bc701,7736,8.403113278259845,7739.898458614622,8,0.00858847997634861,0.011613100120846612,7088.019869851194,7091.69815146917,6803.613253527249,6807.715929252005,6804.918133260463,5.189471903537155
p1_ref,4,f403bca943b1df83,15504,17.156079569279584,15535.691266053924,8,0.008710989157994342,0.009084364414576551,12869.609810865713,12870.873209977955,11850.912300835414,11847.8384323645,11847.29952618961,16.434218940464515
p1_ref,4,f219990c8af65eea,11144,6.984288088892868,11163.288047349295,8,0.004738704214144712,0.00848555445794183,10096.163208687156,10099.697725451608,9639.703962964266,9644.42306678778,9640.931926209592,8.259134403691046
p1_ref,4,e75e4855d2c88cbe,5294,7.257654719799383,5296.595561245246,8,0.009566194921792143,0.013760429674273489,4917.133685885108,4919.061918904424,4748.526238560286,4749.056373127393,4748.190638076174,4.266114480434053
p1_ref,4,ebb69336cc39bc1c,7272,2.4574493020858625,7280.124444247072,8,0.00329229714630401,0.004534431096678837,6909.700263910664,6909.475543223316,6747.7830822688875,6746.219288629415,6746.498416499147,3.207971460660751
p1_ref,4,026587a5c66db6d5,6465,6.543898259915252,6467.925370642775,8,0.008082653403102977,0.008353279396076232,5950.969463231206,5952.071510279215,5725.5095533277845,5725.754042775798,5725.014953029898,4.0585623929254275
p1_ref,4,1a78882d9f5742eb,5021,4.205021598829909,5024.1401613580865,8,0.006591887151412651,0.007309295156801177,4668.144661527033,4670.36774270412,4503.861945324939,4507.044186220587,4505.01487304363,2.8812789868811377
p1_ref,4,b8001377348e8f55,3745,2.7626770529426636,3749.3139447061512,8,0.00422445253017615,0.012111371927402297,3552.7431081845984,3552.6722050461694,3465.4329687823547,3464.910395367203,3464.8030540317013,2.7104218269744234
p1_ref,4,478c3fa5c6b7c9e3,9318,5.960854312433483,9330.608117731857,8,0.0046786377307512506,0.009588853352644894,8705.072288046886,8705.306059509228,8426.634466220637,8424.464300326767,8424.689754370896,6.053298863266072
p1_ref,4,798a751aa11e4521,15052,20.993601459148465,15061.22774584798,8,0.011263306096527648,0.01134342710086711,13291.02645218022,13291.459801300383,12557.596395438062,12553.018794591653,12553.495385966056,12.951312268749625
p1_ref,4,2e8050ae9d2eedbf,7308,3.145587642180594,7319.211974823071,8,0.003907081576490792,0.006602156244627802,6832.478449313621,6835.444890902672,6622.131002738474,6626.768931544667,6623.869534022275,4.304351298973827
p1_ref,4,79cbdd805cf0dc70,8167,6.037785840540984,8175.530762764167,8,0.005904427603977039,0.006245944586460897,7543.981636071212,7547.36651960669,7267.942242357116,7271.72908655623,7269.152086934122,5.105093377056768
p1_ref,4,76ea4df933ac09b5,8721,-3.9512256250041986,8746.502347667174,8,-0.0038427799433157356,0.004412794775864051,8211.976713385775,8210.872676302737,7986.402696403689,7984.896750017282,7985.057279385357,4.253017826667568
p1_ref,4,7c5c907ca1ccc060,9086,3.835723204220727,9092.400140461667,8,0.004445303431950185,0.006908617379947083,8678.91365744489,8680.503970732434,8497.702514850595,8499.695473609328,8498.165645371679,3.5201544582133772
p1_ref,4,f4a571c91c24e306,16354,17.47373674503966,16375.604916882337,8,0.008582218573113948,0.008582218573113948,14118.733936816501,14129.078449441,13203.796224462389,13217.217851154655,13208.705428292664,14.017167019179185
p1_ref,4,295e27d92b2a8bed,5343,1.4258632758064138,5352.598601213085,8,0.001998953218340746,0.009781773477685204,5078.496014306948,5078.297876967349,4961.010558072755,4959.991649398527,4960.027824690231,3.1482017490026935
p1_ref,4,2591fe3c0f332164,6894,5.328140106825458,6897.322378435872,8,0.00557065161871835,0.009249458829876864,6508.396042568729,6509.423630523812,6336.614323314547,6337.447839442906,6336.511117406808,3.497366470431016
p1_ref,4,0b22400762b81c98,8699,9.505538161552934,8705.621039602622,8,0.008641153264237561,0.009388654013641667,7962.204119345802,7961.263367715608,7645.541652300818,7642.103897622941,7642.98942079063,6.498425469104797
p1_ref,4,b57ec5e0680b4d59,16251,14.219139621995538,16261.993680472027,8,0.006989455772003578,0.006989455772003578,14750.561561125873,14758.374888173254,14116.118380653661,14126.442115817621,14119.943924226038,9.826574383489344
p1_ref,4,775dfa2d4c9de117,14407,10.63017561762711,14414.030940822557,8,0.0058262558229650735,0.0058262558229650735,13484.076726296089,13488.264327672703,13081.480771906996,13086.266331538063,13082.921759858877,6.953432267531715
p1_ref,4,cb2d03a9a84cda3f,15617,16.357057731323984,15637.9916550158,8,0.008421823092930936,0.009092771119039722,12866.554506927056,12867.937792478771,11771.908675369556,11769.807235188942,11769.072950859234,13.390922459428785
p1_ref,4,2e8b64220e427df0,11513,4.76146766397369,11529.046959028215,8,0.003753817954346081,0.007776872270818677,10598.061432631323,10599.894747304163,10209.86501952941,10212.264178483012,10210.152083893616,6.356140682533245
p1_ref,4,a986f5fab8aafa52,14881,13.871983834293488,14902.499940849226,8,0.007363848296186831,0.007745911457117977,12942.777797985687,12945.384729586223,12171.493641399427,12172.361851412381,12170.290381847684,12.281906908321927
p1_ref,4,42e4b3e9f7abd3c9,14031,10.219344021169668,14038.908848940551,8,0.0066392106666995215,0.008016470829504616,13033.09950346911,13036.988081901247,12606.707696500293,12610.690059766108,12607.713048502852,7.118869901476577
p1_ref,4,3137a3597894c277,15780,18.39102278706367,15793.402088605479,8,0.009069128791159176,0.009069128791159176,13733.713808041466,13747.856918486106,12894.445722068556,12914.33487048473,12902.659954844445,12.404546126021902
p1_ref,4,bbc82c4b70651365,16384,18.198456446564116,16400.532131893287,8,0.008885965061798978,0.008885965061798978,14594.933559193267,14604.243927491972,13838.564118474096,13848.827668914953,13841.869228959102,13.147744289621478
p1_ref,4,2b9bee95d887469a,16384,15.91459006458733,16405.91568319523,8,0.007770795929974261,0.008575851969872261,13781.761678114142,13787.18869783583,12761.50252981261,12766.484356702733,12762.348352373552,13.380521367945379
p1_ref,5,d7944a5d9eeebbb0,3055,1.5248002696911698,3060.9416630731785,8,0.002630051407447556,0.014062692218566139,2907.0633835308254,2906.601031811409,2839.535606492799,2838.80391949887,2838.878365477016,2.3346868445716447
p1_ref,5,b7ad68f75ce696ea,8064,0.01785443749443516,8092.666839310879,8,0.0016849306452921958,0.008779886266496742,7015.453740738618,7016.403903025921,6593.5384633119675,6595.06502663532,6593.3753326137285,7.0305182493577725
p1_ref,5,3886ae01d264c7d5,5713,3.8712836597745834,5721.399003365062,8,0.006090908758426092,0.008409299259508216,5328.244774979214,5328.176270262174,5161.987516246022,5160.699992816235,5160.884274920935,4.107900060802903
p1_ref,5,e595c0955af3c965,5086,4.965011213259579,5098.184000934905,8,0.008022079194325335,0.010885177134577748,4796.665415866371,4796.528904059893,4662.229770555598,4660.58530595999,4660.859141986552,4.830645903857382
p1_ref,5,89f04dddfd7bfd47,5375,3.4356459145955895,5383.799558272132,8,0.008263544059128741,0.011157192587398002,4958.995008996507,4959.408305199604,4774.111372932082,4773.75620942588,4773.397626931441,3.841330597751972
p1_ref,5,ebe9651fa6b3c163,5024,6.424046728298919,5020.868921168338,8,0.009767471094068073,0.011487227959920313,4782.154131866174,4784.45985534534,4672.588324381731,4675.055923984421,4673.40411315229,2.4449926434242646
p1_ref,5,50904ef7926696f2,7367,4.995413915454321,7377.6106284543275,8,0.004361757868945729,0.006699100650170778,6634.817408682744,6634.662785517876,6314.252568316942,6312.711360427176,6312.728980492213,5.1646356858740505
p1_ref,5,bb9eb555e964335d,7668,4.107399846223892,7675.669485307371,8,0.0038884342251909176,0.00768426330652297,7047.78296147434,7049.750748829007,6776.434208233868,6779.079572128376,6777.183023325126,3.965930788495619
p1_ref,5,aed1c9562effab81,5390,4.187717011417611,5392.7366568939,8,0.006652237024834168,0.009630891186096474,5071.717517255987,5072.174378707366,4923.54639935175,4923.976071246814,4923.298105120744,2.806762016228336
p1_ref,5,784895ff218ea6de,8906,7.956402560325017,8912.262649195818,8,0.006466504640680715,0.006567953255924491,8153.234085261758,8155.904531910809,7831.341171877507,7833.848474080789,7831.840353262516,5.603094747721894
p1_ref,5,2305d4642d364dbf,8799,11.669207140006058,8804.232076900342,8,0.011025150416463902,0.011031102970905704,7906.19429175525,7907.305521734745,7525.867989031283,7525.1832018273435,7524.558963292069,7.241564027237074
p1_ref,5,d05ebe3e10999553,7394,6.463832458991256,7398.39301144583,8,0.007294582007058181,0.010637490159370766,6866.046141873814,6868.278022587002,6634.848751792869,6637.108013114034,6635.38451864608,4.367134255266106
p1_ref,5,0f6aaf195ea4908d,6511,4.111059088711855,6521.58434406524,8,0.0045813975367246795,0.012108220239218093,6008.1673131611215,6007.344606337164,5788.027648004847,5785.922629991899,5786.3269700203355,4.715811894740803
p1_ref,5,75f1d41858810811,7732,6.887766817447904,7733.694323806706,8,0.007170459528634876,0.008927661080730315,7176.282816673698,7179.599058928424,6931.1113895752615,6935.639894485481,6932.7489348781455,3.8701386751282594
p1_ref,5,39a21c90e13b1f17,7020,8.825089776226584,7026.315541602557,8,0.010005351059089423,0.0102322116848442,6459.974203228795,6466.2715699256905,6208.389422884353,6216.9537151898085,6211.821085968905,5.86713352864164
p1_ref,5,c9fbab122fb2536c,8335,3.0455309840237916,8344.878348898385,8,0.0034108765339185554,0.00771520255654623,7771.00247530733,7772.001408111259,7528.388201313297,7529.658006099903,7528.4709176999795,4.011273215068177
p1_ref,5,b3f9e1952810530c,6646,5.5174461563418475,6654.379710151312,8,0.006366837080903631,0.008895066483344788,6187.881863210782,6189.9863188293075,5987.319572164725,5989.38408383043,5987.759886660746,4.839312963326362
p1_ref,5,cc94be23999c90cc,8038,5.618669031241389,8048.922083583595,8,0.005424922279695946,0.010811254005011636,7563.944724617713,7564.876211897772,7349.218236957986,7350.087837216536,7348.86012961055,5.584836248889207
p1_ref,5,d9e2c804a022c62c,9257,5.046778910741004,9267.849022637884,8,0.004467142797089249,0.005946575598628337,8601.730712880428,8604.593535711996,8318.907678980428,8323.202405723465,8320.407890799857,5.206886765446182
p1_ref,5,27ea67bf7ad07265,10183,8.171676622788482,10190.346867935614,8,0.004983043204280224,0.01014021463642395,9239.27495197324,9238.651271705741,8827.433385941838,8824.317510464442,8825.043490405169,5.9675766252938125
p1_ref,5,231ca4451191f73f,11568,13.77417895209011,11584.03613006115,8,0.009297329900059437,0.009297329900059437,10125.052586896933,10128.781535959828,9527.438314966183,9530.742633096517,9527.83749465257,10.762046184883241
p1_ref,5,1709d4d894f9a22c,14104,12.872949356850896,14118.906791494697,8,0.006939573250960396,0.006939573250960396,12618.806150897184,12618.789417049218,11992.818274707583,11990.2614779823,11990.2098179694,10.247737246794347
p1_ref,5,6e3edee9d8591474,14142,11.059704607020265,14150.862559735391,8,0.005692262023020964,0.007952268936443893,13014.904872860328,13017.503316504308,12525.53275603952,12527.388857681655,12525.40224936539,7.790267668389422
p1_ref,5,7c8928afbdbaa454,10347,5.489582625981569,10355.80073116141,8,0.004343098613851237,0.006018233897836567,9599.054071117684,9598.275163363925,9270.140351856393,9267.576164189783,9268.13033052234,4.9908348952376755
p1_ref,5,51fa30c5ae24eb7b,11769,16.008459415998125,11784.883155593794,8,0.011856395404717085,0.011856395404717085,10130.119625511512,10128.025502915903,9448.59225175252,9440.630558174575,9443.102426949938,12.08834135930171
p1_ref,5,4723cb5cca04ebf2,10146,9.497966925617632,10149.272184623744,8,0.008142149068798621,0.011220575640323305,9321.156615305465,9324.872887067406,8961.535865714768,8965.344789572813,8962.625062353005,5.601488653728707
p1_ref,5,84c0726099855fe6,9607,8.466462892349597,9609.194642392265,8,0.007036462426424792,0.00763631091925869,8932.08562265846,8936.179290241525,8635.097363040562,8640.363338348054,8637.015543602618,4.715482008137252
p1_ref,5,e967d3f596378e84,10594,5.385283059195679,10602.456733671605,8,0.004132723432797511,0.004453959434446028,9895.713779424997,9896.938065153841,9593.299623873616,9593.565577077328,9592.648060316445,4.804254456143363
p1_ref,5,89e0ce8c3d061081,15390,16.925525094068185,15390.73697963529,8,0.008591116885798,0.010501907521183407,14056.769715544091,14063.456999614658,13490.698631487245,13498.017927971614,13493.187907590405,8.634849904930277
p1_ref,5,bf6ebf2062aa7b96,9902,10.618426277257512,9901.36825357678,8,0.00856442753462637,0.009026029416947676,9135.059485648651,9140.117355767206,8789.506825730748,8795.981139915828,8791.92905139716,5.148333211184715
p1_ref,5,3ed70988f00d4eec,8302,2.9529791734463515,8318.319638952766,8,0.002587136829980255,0.005475508571153573,7548.633040993544,7551.511063829268,7228.527228802744,7232.135994181125,7229.578292950632,5.406196285160626
p1_ref,5,3bc4421beb1a9cf7,3188,5.417463509981964,3184.657800114942,8,0.013158399547134589,0.013158399547134589,3046.191877857176,3048.178242919369,2981.190425544023,2983.1625343884266,2981.889368296132,1.9686933571539655
p1_ref,5,cf0823eeef3eb1d2,6981,1.3687526743454157,6992.621155378951,8,0.0016297724446838052,0.004598008559118363,6624.791779399995,6625.274379900096,6461.742731562765,6462.1728982273335,6461.415227181938,3.550125254537738
p1_ref,5,0eb00b6aa6f8562a,11192,2.9126549537902378,11214.690726860132,8,0.0020524261560680435,0.0057876619292902,10162.533470678682,10162.449397291071,9719.60453819418,9718.601217460555,9718.05779123947,7.079194172909784
p1_ref,5,50582b3973d03d17,11829,3.3069018092916664,11850.53318329794,8,0.0015908026323268598,0.008664704190660066,10704.193272723323,10705.742497823327,10248.717735818247,10250.883561651932,10248.934389064585,6.9689940263237276
p1_ref,5,ad2b833a9d64fe6f,6993,0.9739017755067323,7005.597733714795,8,4.4833074709343945e-05,0.008802130026631744,6628.5720937370115,6626.943631297704,6461.156963333601,6457.910056416188,6459.026113401404,3.627216134577344
p1_ref,5,2ed96e5254d65be0,6122,0.5684513998528189,6136.015278464268,8,0.00010741543447286006,0.006376434882185186,5718.35010334154,5718.54094561364,5533.013381439575,5533.029271583935,5532.454199325049,3.6181057756039277
p1_ref,5,a408d55ce078eb28,9202,10.098266629914797,9221.659906780747,8,0.008669147549864253,0.010379013518545976,7844.5649907827155,7846.505525505798,7305.941540171193,7306.5024539058495,7305.132468140382,9.642723805325913
p1_ref,5,31175706a54692fa,15051,13.020960783044806,15053.808135614425,8,0.006928364564642797,0.006928364564642797,14027.933319128053,14029.646654688233,13587.047524878284,13587.712211708658,13586.346800208603,7.263132642254238
p1_ref,5,877ff37ad75b5258,3752,4.067384916356126,3755.3511151004805,8,0.008735872805360714,0.01174942062440941,3562.6315120917748,3562.5456951668,3473.449874940733,3472.513524182894,3472.5238831434726,2.9869263937057076
p1_ref,5,a833775ae58ca959,6651,5.226905582001969,6657.832303140582,8,0.006908879885963559,0.011124572841997415,6119.5464087993305,6118.086734605193,5891.82450948694,5887.82807635716,5889.2012662171865,4.357317749312804
p1_ref,5,5db999c5e3d3a5e3,4421,1.5836706975724866,4423.944393285075,8,0.0032243747196201433,0.010642623835285109,4250.345092312512,4250.877670739028,4165.442431925255,4165.7102891879185,4165.320207997801,1.5218166686156325
p1_ref,5,530df6acafa7e28f,5663,4.883153298489049,5667.205879083706,8,0.00702131790049243,0.00702131790049243,5315.384224417,5316.275828593854,5160.50420870943,5160.447463304184,5159.959374497372,3.4807391238327563
p1_ref,5,9d6e921d0d92462e,8850,1.16188809135204,8867.702872246491,8,0.00109411242299004,0.005774756401296072,8091.092409876799,8092.774807163083,7761.21675247703,7763.005565536419,7761.448459819953,4.906397282868563
p1_ref,5,42a4354dbd5c3372,15407,18.967764021766257,15418.115941813807,8,0.009366827286552803,0.010252330886910854,13328.720649490057,13332.858556373061,12493.843831010332,12496.863716346914,12493.689602552771,12.321615542597524
p1_ref,5,065bbd753261967f,16384,11.10621270814493,16426.524900342694,8,0.005422955423898895,0.006583199267147205,13967.690657891784,13975.006700072216,12971.734191649903,12982.500171899414,12974.93081098951,16.016287528597612
p1_ref,5,00371503d34f09ad,6090,1.2706484861108436,6103.608180864114,8,0.000427029227571242,0.00553525621020453,5659.062674561652,5659.322571793617,5465.601884176835,5465.739847889651,5465.077674265105,3.982763465945979
p1_ref,5,de87ca7a97de5c36,6790,9.600318387663407,6786.318622357621,8,0.011277594691993895,0.011277594691993895,6272.958059750613,6276.022655877143,6039.162539094692,6041.636727996282,6039.788006026291,3.9390131652934786
p1_ref,5,e9bff088e6569cf5,16384,24.050735752641735,16408.150839488917,8,0.011743523316719684,0.01243005193428015,13278.07300343244,13283.073549617304,12064.904195188768,12067.455337362217,12063.935510344916,18.054929591361244
p1_ref,5,d8ed2dcb3586404d,16384,12.254025553404617,16421.883470114357,8,0.005983410914748244,0.0072355064161899185,13705.603958422897,13707.085443214088,12623.365682815605,12622.387378929443,12620.82561849635,15.53130066331785
p1_ref,5,4adb2b344ec69199,7673,5.888817861534449,7679.188451608241,8,0.005584578458513373,0.009795633881174853,7140.091039733176,7141.701120732335,6904.345063520769,6905.695092030452,6904.374442084139,4.46145983375216
p1_ref,5,7300de30c658f227,8097,7.102624793141686,8098.444645278441,8,0.007671277360749754,0.009272156376082544,7518.798095345046,7520.512582837222,7262.083789193141,7263.4275865592845,7262.146026016761,3.951298856904864
p1_ref,5,fde947746712fe17,13670,18.125022247070483,13675.946717726365,8,0.010384423731800263,0.012379788711407602,11996.408087167154,12002.869161598526,11332.734228674344,11339.10212237698,11334.662693302715,10.489833342958441
p1_ref,5,14256dc5e0d7986b,6032,1.8705318450269104,6043.918454728082,8,0.002202840045563481,0.006331253084513322,5697.190226141226,5697.993710019459,5541.388658068885,5542.685045337759,5541.53440438769,3.7072441010438038
p1_ref,5,d6340a3087d082c2,14524,8.151495999207086,14543.867732607552,8,0.0040526158287129965,0.004505738364780104,13296.781939346563,13301.502066802404,12777.153467554253,12784.027406701423,12779.324722804387,8.869381666152345
p1_ref,5,49f9d8ad8add45e0,14759,12.86549925380568,14792.747282858216,8,0.006962617250019093,0.0077604205955993655,12719.473556214592,12721.570462422045,11901.814295699196,11902.52840834423,11900.36890956234,14.927683669255723
p1_ref,5,b6e8d28a5ff57dd0,16384,5.864614920927643,16433.78901831976,8,0.0028635815043592527,0.011533943319216505,14032.348181606623,14033.849788339729,13068.609177885146,13070.68714145382,13067.655041864778,15.229637111528678
p1_ref,5,5897ab0c60b3c66c,11056,16.019797597821146,11051.790819615195,8,0.011309478230291353,0.01266720834816673,10091.514106751683,10094.197643554086,9677.752495975794,9678.583486157324,9677.204828567596,7.053264071803333
p1_ref,5,5ab600f2723d8877,8376,3.059323342817649,8388.57887397064,8,0.0033973428071801537,0.008837234277401601,7568.254369085462,7569.7846559617365,7218.344626403574,7220.015250428553,7218.505750194266,4.675049146927397
p1_ref,5,a61aaa1c7cf87fc3,7059,3.159813773399364,7074.870579188028,8,0.0036315820684048594,0.011467315317745697,6441.4938429705035,6441.267976152381,6178.2483868309455,6177.05630849631,6176.918113863092,5.5013040769632635
p1_ref,5,d4c7af731536f4d0,13439,5.85855452231457,13460.2930206723,8,0.0038145024024174856,0.004993600776372731,12298.13827502904,12303.42421037442,11807.357214340143,11816.000932720417,11810.634761419196,8.035967260891152
p1_ref,5,dd56e0e164cebc57,15890,9.849219259003078,15911.225972431967,8,0.004654955273676029,0.0062534387398909125,14284.837685410697,14289.910425243252,13603.84795546511,13610.387745460994,13605.596172000605,10.204570439128327
p1_ref,5,dfc681de66048b41,13440,10.928725638812288,13446.776583257712,8,0.006910127744809105,0.006921041599123726,12405.698614410157,12406.20715778277,11949.547551419573,11947.71125292244,11947.658937473027,7.205165675392959
p1_ref,5,6fbe917593a2f99f,10625,6.326280423503512,10632.885882710234,8,0.0047965400796211866,0.006735700593046373,9862.800138134005,9866.683795028443,9530.411009918354,9535.439751202117,9532.182513413012,5.123411724930785
p1_ref,6,38faec14d6d4702b,7608,-0.5018160761524655,7631.921863571862,8,-0.0039034419113261193,0.009445931424747242,6954.220655182857,6952.053722491174,6669.753439360478,6666.137570153749,6667.110709018918,5.69214930474401
p1_ref,6,359ae1b8b4b730d8,4496,-3.0619774780332136,4512.681379024738,8,-0.005299061504440386,0.007882040390262371,4248.80432745611,4247.241474216877,4130.466033393092,4128.247625080614,4128.954325083265,2.580442151841802
p1_ref,6,9d5996986ea408db,4707,6.814792631531169,4704.792361202392,8,0.01172232773568177,0.013336088330201723,4421.788556453815,4423.276770784507,4288.545935388019,4289.252038832169,4288.423121077581,2.9010341758340346
p1_ref,6,6b70f9c676db7c9e,11552,9.60482889878989,11573.087117193101,8,0.00552182114425849,0.008892879592530364,10090.910428105712,10093.197644007292,9482.313967305463,9483.842539446052,9481.73286578818,10.052412226119682
p1_ref,6,be8b0ac15fd1f8b7,5751,8.901712815000344,5748.076842759975,8,0.012161099549817922,0.015535957394570421,5410.311234716479,5415.351138514812,5252.699136242814,5259.3625158439045,5255.491387155549,3.7376504506968975
p1_ref,6,e589a5c3397feb3b,6348,3.9444553472389856,6354.555672013226,8,0.004976534023839976,0.008120640503376422,5971.252115058111,5972.464499568995,5799.037648025143,5800.343318068031,5799.156696951647,3.6231424221953814
p1_ref,6,9052cbf85f81928c,9220,1.472593481431268,9237.573334770397,8,0.0030321691497477293,0.006304218682452775,8552.820010735735,8552.609179266867,8264.357023343622,8264.470033583362,8263.720094137794,5.068719137516316
p1_ref,6,e262a8b059a8e5bb,6089,1.8453541386101548,6096.560747168617,8,0.0028037049157516314,0.007348968789441218,5755.183999272128,5754.229784433171,5601.321666364596,5599.202165343975,5599.803791426066,2.8530926546135555
p1_ref,6,afc05094a9fa5e74,7499,5.606632203378524,7506.034599336139,8,0.006230339134614252,0.006724488424736039,7034.451732516989,7037.546110725465,6825.843900372347,6830.147149907017,6827.32406120986,4.512622564423004
p1_ref,6,1ccd6056af0c6a8d,6746,1.1357439241543048,6755.482743211584,8,0.0015176886028761272,0.004987860203973904,6377.174020430961,6377.986496401167,6212.683521917286,6213.90901233279,6212.853035922693,2.965321510171167
p1_ref,6,2b6d58051c97b9c9,5931,1.543718931929547,5937.717038001423,8,0.0012316180731112153,0.00610833313768451,5645.996867394937,5647.147410535152,5516.026276972866,5517.823227997864,5516.566355467811,2.4140755291240774
p1_ref,6,3835f1789a3fa130,6679,-0.9064599880738058,6696.380309273202,8,-0.0005407939339707873,0.0033037997317402062,6324.251790816737,6322.963689938004,6160.557932876725,6158.4766639501895,6159.027664933906,3.808696301742593
p1_ref,6,44544eb8ec2ee47c,7599,8.20738276494766,7606.005905262188,8,0.008543469170762027,0.009508418347263,6947.926201296117,6950.798490194469,6671.997688198124,6675.30592899637,6672.853205854872,5.9066519057835745
p1_ref,6,63a7903e01438bd4,7273,8.509459517628528,7271.64277816951,8,0.00926496544411845,0.009480788448376937,6807.84551997597,6809.275888469587,6600.308077907595,6600.957791146934,6600.067993748755,3.9634562534993316
p1_ref,6,655164ed2a0be926,8539,8.412979702045867,8541.351868535887,8,0.007813130730767656,0.010374783650024047,7808.944300517827,7810.688793327276,7494.6932782145195,7495.293146685663,7494.293510126683,4.836986937512962
p1_ref,6,6cee3f23763f24ff,10182,5.32750656103434,10198.060838872116,8,0.004002586893587762,0.005893514732071808,9217.156775354008,9218.220514140537,8802.829396048848,8803.089386223433,8802.032284160774,6.626401558487378
p1_ref,6,a0c757cb5bd176ed,9336,4.1817214150048585,9352.891932040011,8,0.002086515354371432,0.008658302731729905,8583.951771505494,8581.631847363187,8255.967212815973,8251.996256141536,8253.049113839226,6.269151243560396
p1_ref,6,a0f53aa1f2c0e393,7756,6.779375874835651,7759.155833130066,8,0.007520536899912125,0.00901444367335065,7103.598625025479,7104.7933887368035,6820.771278062281,6821.62475727269,6820.664783948989,4.209797130336803
p1_ref,6,e438432feac690b0,11440,-2.7348890790993323,11468.303263882242,8,-0.002084501672720021,0.005286669021384485,10519.105694399474,10519.005193178447,10120.969772434135,10122.166532465537,10120.766271336532,5.559198869965511
p1_ref,6,a1e2ba45ee4af391,10986,3.598912180101017,11005.00849636813,8,0.002625752714211227,0.003844294727018638,10090.733038527362,10093.373062711149,9703.472294936757,9707.512768326606,9704.623103463107,6.455176470942127
p1_ref,6,fe12e897909392fa,10417,7.108678464991527,10428.777121750129,8,0.0059536740621286555,0.009274822053519316,9442.497888354126,9445.213024282895,9030.358406455884,9033.513473267994,9031.078324173903,6.469785779261994
p1_ref,6,9c84d23f84c317c4,10692,3.954918902070979,10710.528785563632,8,0.0028366644436213923,0.007590118594344233,9947.36423902046,9951.155992488406,9610.057567745775,9616.106350989472,9612.116688192686,6.463644687385077
p1_ref,6,63a5bd4478134106,9328,5.275939270168422,9342.760581641905,8,0.005222876296330406,0.009724977020982142,8475.902248330052,8477.340944748488,8107.793835457633,8109.105758780228,8107.572633766258,6.260321011432542
p1_ref,6,0c610a38a0dd786b,15401,14.890469869094922,15426.770817532471,8,0.007727706789749794,0.0077438347597256485,13219.31816324514,13225.566385848115,12298.618600616648,12305.911706708584,12300.390167883075,13.771756207197235
p1_ref,6,6aa9f86e445bb95c,11201,1.1423551752605121,11225.569917530102,8,0.0006125846402847274,0.00990203560139337,10283.10948224321,10283.651564876554,9889.225232838355,9888.505648958278,9887.978309237405,6.5828552870511325
p1_ref,6,63785f41dde27783,8138,5.165671798908306,8149.048224302376,8,0.006615456658918384,0.008545538038308487,7471.03871353338,7472.269623933095,7182.887691078323,7183.662708230006,7182.582293649701,5.285902617485048
p1_ref,6,a6da6f6535bb3763,11780,6.828474614641479,11790.984946444518,8,0.004921863697930753,0.006532313404025977,10876.718661314142,10882.934136247915,10486.383713804906,10496.20706542712,10490.45432959233,6.06478086832661
p1_ref,6,5b94dad4997f8c60,16384,14.893544096472787,16418.443382174108,8,0.0072722383283558845,0.0072722383283558845,13842.67701685001,13850.097227241045,12773.85262894386,12782.716927818983,12776.050227725063,15.966248719861579
p1_ref,6,f2fb7ce036e10220,3833,4.866325390064432,3834.987770301469,8,0.009172892104850436,0.01300210885241708,3613.891274224714,3615.1068088342954,3515.1880945748285,3515.9471885696557,3515.192813190002,2.905799356434245
p1_ref,6,e29a543dd8e4f531,12648,3.026336660454213,12683.287636437002,8,0.002417828979083686,0.009260850044886665,10992.443584176553,10995.40501372522,10295.169254112601,10299.360948122807,10295.827454116286,10.23391543796828
p1_ref,6,c02bf7eaafe0a6d0,13687,19.125352093490854,13688.53721552021,8,0.010736377023085608,0.010736377023085608,12136.864312164336,12139.376052240888,11507.422168733383,11506.21878568982,11505.47651815147,10.017803609055019
p1_ref,6,c600d754ec285b46,13467,4.4320595497888675,13485.917540680133,8,0.0030646901583180064,0.004939936663063749,12528.95196934718,12530.0269500941,12129.77626020586,12128.821633237189,12128.328104597076,6.880526555137552
p1_ref,6,d971d2301f98ce1a,3121,3.302831780477277,3122.7294474707132,8,0.008155535025522145,0.013018290746919,2956.197213212922,2957.7343776708076,2881.637371822618,2883.695048264332,2882.360428863917,2.0613288651060295
p1_ref,6,a631ef95fbb2e0ba,6870,7.005424773790125,6868.345675195411,8,0.00792891582420939,0.008200603168146706,6558.93135071414,6560.181513772417,6414.475234505631,6415.276498067062,6414.434758005497,3.125361482581064
p1_ref,6,ae9e640323f85c82,9174,4.1581004334289915,9181.560989726406,8,0.004257091773214983,0.006752793951645408,8577.804091926602,8579.523716062176,8314.373890952778,8316.31538063938,8314.761423233127,3.9425529536891704
p1_ref,6,117ec3ed1ac7237d,6553,4.4198412914611325,6560.832905146742,8,0.005319243521888867,0.007524598556428341,6052.261214339559,6053.472241794645,5832.926365532011,5834.354299046292,5833.055340748901,4.16355545699701
p1_ref,6,b8b8f61c891cdaa7,10944,9.762209996170753,10949.969542513965,8,0.008083894022966526,0.008214215036149802,10126.402501846036,10131.125974416604,9771.938118837897,9777.571357710493,9773.862690302454,6.383567452667667
p1_ref,6,45fa2ba138f54df0,5862,0.6417564312356774,5874.737561607408,8,0.00012500147426095648,0.009644442844403252,5463.7838799903275,5462.319064662301,5288.147099915438,5285.013265007674,5286.012896426407,3.5121870545140776
p1_ref,6,5e409550af1f18e6,2655,2.8455065621007876,2654.8332742412704,8,0.008490725120893224,0.013552141512199932,2563.5128655377785,2564.0300054146137,2520.470103670668,2520.8664322667223,2520.4594977084284,1.382926808049603
p1_ref,6,d877db90e1bf95d2,3403,0.8925086747702835,3407.2633049713727,8,0.0020760518942577813,0.00739043125138595,3266.5648856222256,3267.2668134515616,3200.0410428787613,3200.764026148644,3200.1674800875708,1.503083704200965
p1_ref,6,03553f8689027c26,4406,0.3010100788425163,4414.752455452529,8,0.000398548377359198,0.008136456632873296,4125.860548762601,4125.582601245291,3995.55302620208,3994.6717442679865,3994.7125961313304,2.3197842536261515
p1_ref,6,85050c1f3db7f9ee,7703,5.404334263691283,7708.800166676163,8,0.0062276091373438675,0.0062662081276047416,6999.361881239221,7003.682766288402,6689.977462581061,6697.01525114435,6692.894445114982,4.108096172450111
p1_ref,6,2b0ce3fafa53d0ee,16384,11.296464823669545,16421.469878639757,8,0.005515851964682267,0.006976435326214975,14177.033642487326,14173.778464093966,13278.27162012325,13268.907973609083,13271.642703378917,14.96658279013423
p1_ref,6,909c41dd2e88e158,4967,2.654363731874284,4970.597317273374,8,0.00414222467363156,0.012828348590108722,4725.896243368374,4726.131138206074,4612.74464361372,4612.616432467161,4612.325812488448,2.2627764218194892
p1_ref,6,a3b38a8a4758e074,15972,22.57350734828806,15989.869780584864,8,0.011222451244146836,0.011222451244146836,13663.107474627686,13673.124273499812,12733.869158883508,12745.402070647437,12737.394014290468,16.27598193749535
p1_ref,6,9c35127883ca6d1a,11573,3.8828325251109135,11599.722200405391,8,0.002476465173860992,0.006393238374844706,10457.69412216458,10461.021317262785,9985.104366039292,9989.681594871807,9986.275223978959,8.465204172030077
p1_ref,6,122bf11f9097e5a2,12981,10.596838020613212,12983.335627696353,8,0.006471862448183971,0.006471862448183971,11958.962966486823,11959.603910367716,11513.510176169922,11512.26882775372,11512.021673958365,5.902714183896179
p1_ref,6,50786ada31f3bf28,11353,6.968869478287083,11369.170351843914,8,0.005148859527270996,0.00636934397487833,10391.750282461844,10395.760842336571,9974.009421238274,9978.663715147246,9975.388752627267,7.27181393421901
p1_ref,6,da457a6b3430c70f,15906,13.29374552672882,15931.372659847315,8,0.006695217685641325,0.00684203958780541,13932.584429328648,13935.087918889178,13118.24082658359,13119.833538778486,13117.234407960657,12.961333324364702
p1_ref,6,12137e3bd7df159e,8752,5.92456859305139,8769.33631481056,8,0.005737686115197482,0.007369765688078955,7730.152390289234,7734.01519928468,7301.8276166998285,7306.995637414033,7303.477402013176,7.173016483775263
p1_ref,6,b41d9ecc23b06567,7471,3.68297951136973,7480.592561058791,8,0.004253544290470937,0.005617473623622263,7003.805249638096,7005.058954913929,6794.237068687003,6795.063637630179,6794.001409538236,4.238464238925304
p1_ref,6,e26338e791669ccb,14882,13.655086139516342,14916.747084572591,8,0.008307367041584635,0.009487379811646823,12508.641784894262,12517.314698568829,11573.27160766328,11585.216846113812,11577.38941953069,15.49779164524898
p1_ref,6,c7f40084e36ccac5,10433,7.664593314834249,10445.635859464443,8,0.005264374063068039,0.005927543298453158,9396.135056769966,9395.780082880718,8945.495502132007,8943.539741395682,8943.502810068465,7.096998309280437
p1_ref,6,8d9d5c67d1b84dc5,14735,12.552029926616903,14753.397980092897,8,0.006660915561910674,0.006660915561910674,12965.730061223861,12967.784418182313,12247.422983138265,12248.48679147123,12246.583568477214,10.904899973674572
p1_ref,6,94f14be4c3f44cf6,11356,12.162451820989823,11360.876850097977,8,0.008140558594312036,0.008140558594312036,10357.151143225678,10359.61419698027,9936.571171990438,9938.096372530055,9936.430328021708,7.251924840290328
p1_ref,6,a8f050cb47503660,3990,0.9416550402340036,3997.633113907421,8,0.001063275001011027,0.013238063945836098,3761.1526357431967,3761.126999562657,3659.3705515620686,3659.123856260856,3658.8799913758508,2.394960597842262
p1_ref,6,f83fefb2615fb2a6,7806,4.882638551762071,7819.199629213438,8,0.007654749833257257,0.013676313221028247,7257.697324828423,7258.371910862326,7014.239726523956,7014.602111405366,7013.6917307188905,5.858122669836039
p1_ref,6,dc3621cda897aa9c,14098,14.965749661234916,14111.565592461498,8,0.008265666249802184,0.00944705137640206,12492.954154761246,12490.426625067565,11818.620565173776,11810.573400226458,11813.118214135153,10.989288860642331
p1_ref,6,3245a0dc58185e7c,16384,10.950927883483082,16423.73451028862,8,0.0053471327556068315,0.00910534694838161,14521.178019474353,14528.04659321667,13739.339687262796,13747.863237366877,13741.556735877519,15.272086432125917
p1_ref,6,1faaba172ba3fc7c,16384,21.178448250379347,16399.213903573946,8,0.010341039184755596,0.010341039184755596,13867.09945482129,13871.918496200879,12883.377231846749,12886.073375861513,12882.908069259545,14.45076574858701
p1_ref,6,3bd3a8f81849bc4b,16384,17.224285990361004,16404.58998148068,8,0.008410295893731046,0.008967650032333518,13973.627583181462,13978.786759595107,13002.36395298773,13008.027457543129,13003.397559348628,13.797388027052225
p1_ref,6,17e608ad2f48717f,16384,8.800917234889091,16425.772131323945,8,0.004297322868598186,0.007754542430113309,14066.809292911073,14070.253441793224,13112.592643056463,13116.366421482595,13112.478066194846,14.776228845967069
p1_ref,6,50414e084a8fd51b,16070,5.503267634201109,16110.179523006787,8,0.002559725198088003,0.005234887520647602,13559.528367727178,13560.564042486021,12559.46948371263,12559.561179815548,12557.856951494812,12.529322384631957
p1_ref,6,4ce21f8f4cf7d90d,16384,6.903880082396498,16437.513579866558,8,0.003371035196482519,0.004916187846080611,13944.662161973733,13944.318580600142,12959.397676158325,12957.120447210136,12956.286437196803,16.607789146182917
p1_ref,7,6c05775d5a85156b,3824,1.6621648975221675,3830.885399838228,8,0.0016364584964418463,0.011075869110055696,3587.5355739324077,3588.8803911817095,3481.3413382575673,3482.920889449485,3481.783221701603,2.5351500417458643
p1_ref,7,7af4a7e430057637,3930,0.3844432443732231,3940.7427466419326,8,0.0013180534693567267,0.007543509774242112,3738.540784592307,3738.04481947179,3651.4349204720565,3650.3298906470136,3650.4379613770348,2.9560363832877448
p1_ref,7,6fde11116a859b51,3908,1.9103421554661324,3911.5456490358697,8,0.0035095348844123714,0.006142524253584761,3733.8398716262654,3733.7390049069163,3649.3272625880472,3648.858865620134,3648.7940321503515,1.8147021365773885
p1_ref,7,5c0e637af150277e,5040,1.478983293364827,5046.751021734681,8,0.004221468319346736,0.008948858990514827,4741.07475237772,4741.504447950052,4603.588264662572,4603.864465180537,4603.34102738263,2.401739869316418
p1_ref,7,e12060e3a3446ade,4403,1.2915798987754954,4413.374286265719,8,0.003606940782036272,0.009590764460255252,4049.7711437718203,4052.7166307892194,3901.0412835667703,3905.373274598867,3902.8119719092997,3.182075320178456
p1_ref,7,e629977fa5ec3207,5548,10.469855004731798,5545.980510616613,8,0.017728723324226855,0.017728723324226855,5090.394540059531,5093.660605617508,4889.483711612385,4892.820801364752,4890.524426273244,4.956761163116235
p1_ref,7,336f703cdde7ac50,6539,3.7410412036472778,6550.382632919798,8,0.00432776697402576,0.011059334773955432,5940.893879924047,5944.537330249035,5683.188945551203,5688.629186889555,5685.277026265448,4.647240218120233
p1_ref,7,dff94ef5356762d1,4900,4.071652244743795,4902.70638020862,8,0.006426528690771899,0.011274639744064674,4667.651924943025,4669.026829604292,4560.471356756368,4561.228572482969,4560.371674104103,2.7489737233091023
p1_ref,7,4cfbcfe128c267cf,5291,2.0708675212726178,5301.377028410531,8,0.0041768567805965245,0.011276776776737316,4952.866406910911,4954.306146697023,4803.52503443329,4805.64853101074,4804.088340565769,3.623541103641104
p1_ref,7,5bc571d6d4359b34,7093,2.108631982193039,7110.955511526645,8,0.0013081830214437817,0.009129216955709313,6346.816666529396,6343.835467069943,6027.842385578092,6022.445258989139,6024.372277988101,5.64484278910764
p1_ref,7,aae311f38a1ae5e8,9358,5.183792923721185,9370.734962123399,8,0.0031522372922955927,0.007511511477165986,8576.971503923096,8574.058883931604,8237.351468594059,8230.736705306046,8233.120405942034,5.8179445917560475
p1_ref,7,fbaf0b2092cca702,7204,7.180693188983064,7208.051862318245,8,0.008722380566021884,0.009978609083043002,6675.989087984946,6681.4320862297845,6442.3065773495455,6449.718537385581,6445.381253627673,4.411823487671886
p1_ref,7,be4d933dc7cd7d5d,6192,-0.20499614259155408,6203.536459001677,8,-0.0002951414699268115,0.009341258769429768,5885.714560452814,5886.052338702722,5746.491426882762,5747.016815395762,5746.298141478186,2.735731259749043
p1_ref,7,e8727db903e32efd,8340,5.4667827594623475,8349.060377135691,8,0.005598067580117411,0.007673502103004298,7693.531229961582,7698.563902697909,7406.915214125129,7414.449705601542,7409.929635737102,4.907420632466829
p1_ref,7,59e005f09d1a1da5,8238,3.0833210500711274,8259.448853957183,8,0.0018133866088625855,0.009130675001589025,7593.5508671047755,7596.615073835346,7309.905584301785,7314.351759052954,7311.365455003155,6.194303530166636
p1_ref,7,db8bad5240f83056,7234,8.803241607173021,7230.431344260533,8,0.009282489975082658,0.009823345213459761,6712.823626420292,6714.229586461859,6479.335757497958,6479.375687919749,6478.747893566386,3.671457428262145
p1_ref,7,88e73d19adc21b49,11498,7.220716236394786,11528.432966908742,8,0.00416586231168814,0.010342098122364585,10101.93579399924,10104.61177298263,9525.95196319576,9529.035445097805,9525.960955392002,11.067010705214416
p1_ref,7,3bd89f0eabb5ead6,4130,4.068058098002496,4134.075082025719,8,0.006809386223233883,0.020549609340178264,3859.9775537584856,3862.383273069146,3735.730091516774,3738.7648828764136,3736.764178412512,3.0377833684659055
p1_ref,7,96e978cf9072eb67,5350,1.3215583646569513,5358.620900163991,8,0.0019117354988080482,0.009751791087701578,5012.489856878739,5013.175443642247,4868.488772626828,4869.045113464093,4868.391378862589,2.787294200643082
p1_ref,7,3597f1682ddb6af2,9632,7.4855488361626925,9637.579724374236,8,0.006323584279869773,0.006886767970408644,9076.53861904534,9077.675673750276,8820.836224780702,8821.197939535596,8820.248375643907,5.185169868549938
p1_ref,7,d2d486421f621abc,7739,10.25281618630357,7735.971453255102,8,0.01128428952378377,0.01128428952378377,7100.353206680951,7104.613305323491,6811.435977018213,6817.221468504585,6813.643524273334,4.437974590569679
p1_ref,7,24ae39c7f056603c,5276,4.000176646312504,5281.170886244569,8,0.007881839353876527,0.01046229645823081,4943.838502977167,4944.783249882234,4799.1989408709105,4800.350102180453,4799.359329729801,3.421489765465247
p1_ref,7,53574b9d5acb14a6,7524,2.5423731149216167,7537.923552563899,8,0.0020556588190635203,0.006055499970466165,7076.784597253761,7077.216408500294,6871.952886843044,6872.1968000257275,6871.4162878189045,4.528500287606151
p1_ref,7,0b84bd873a0d7633,13072,4.536989865959633,13097.608453617075,8,0.0031655978298557735,0.006125231872275663,11786.697046224202,11788.843805634528,11235.711494220237,11238.140257011884,11235.725018975416,8.586974787576182
p1_ref,7,307deca51b9ad3ea,9431,9.220589104961228,9430.27986038441,8,0.00788959029294077,0.009209268543453178,8706.815041451502,8709.187173500677,8389.892260172554,8391.575520264156,8389.992608013728,4.506287594578257
p1_ref,7,1d8189bb17825211,11530,10.704936178242917,11529.664605143875,8,0.007701673173924908,0.007780848311922037,10843.219319798325,10846.711587890624,10536.576228493797,10540.269562571533,10537.598317258813,5.325377502521507
p1_ref,7,be2a8b8c6bf58ce6,15694,2.0228345266880154,15731.293399982895,8,0.0008158768984689868,0.004118876181028325,13923.019228900403,13922.987578856499,13193.95383989971,13193.120518740756,13192.15823876879,10.272975937021231
p1_ref,7,95f76f7bcdd071e9,10446,10.357053697429336,10450.935187178971,8,0.008040100839897674,0.00932881074054151,9555.885355311162,9560.193563550583,9163.081450938422,9168.290503778291,9164.784944166835,6.441534328426767
p1_ref,7,0148b3ecf1768970,16292,21.625105535313132,16313.438946470193,8,0.010590038173518501,0.010590038173518501,13634.26581311082,13636.910530586221,12558.875633150225,12558.475666696639,12556.57325105363,16.19433430923917
p1_ref,7,9cccbb40df529d2a,15156,10.228385651607802,15168.882059495449,8,0.005361957209173596,0.006243259623375741,13909.24162373819,13915.083546506787,13378.76558308383,13386.625679836947,13381.594525606168,8.233655772630822
p1_ref,7,80f83fee9aa4a33d,7884,3.688600788105205,7893.756819179302,8,0.002872433104730926,0.00698108010855103,7407.141633184164,7408.455229517303,7193.028040454654,7194.553264095355,7193.1483121204965,4.161052488033089
p1_ref,7,df625cb55a0dfb1a,11948,7.117688532559818,11957.562623174608,8,0.0043414805820656405,0.005970359546509443,10979.694375047457,10982.224196244932,10556.575759958176,10559.057155173643,10556.949185327252,5.931825926174599
p1_ref,7,e36eef68f13ddc82,4614,1.4878766168167061,4621.321512895009,8,0.0033194826947342618,0.00823894026484357,4376.915053273595,4377.351306034705,4267.99579876642,4268.414160830114,4267.759004947289,2.5691891986548887
p1_ref,7,c5fe1385c99a4a42,16384,4.499837841670882,16424.750675521776,8,0.002197186446128402,0.007027011336988381,14705.519789502005,14702.804286302391,13999.3521841369,13992.891455072846,13994.49585530164,12.379295350791146
p1_ref,7,75dcc86aa2b97efd,5513,1.566609163294686,5526.540837201844,8,0.0035390443614600475,0.014030569168983792,5063.25155830163,5065.471610074035,4864.355420276476,4867.870389877182,4865.502088349336,4.110391924902582
p1_ref,7,6a9f6ffd0d137630,12891,12.555343570468906,12892.5986071551,8,0.008325246366059427,0.008325246366059427,11792.752867652995,11795.143890379537,11317.019906721693,11318.518732629796,11316.752269024953,6.736046707297532
p1_ref,7,0dcff3026c3d0bce,16384,8.73214284574155,16433.15808370739,8,0.004263741623897255,0.0058954152436049845,13972.25022157201,13973.56211378061,12996.07631736462,12996.654760454632,12994.271389846384,16.42619958131405
p1_ref,7,9eef905f2dd248bd,6994,5.067007087605724,6995.36952373992,8,0.005863830596698587,0.010369718567420812,6691.695533719262,6692.5876389864225,6558.160507822642,6558.581202666217,6558.040876166955,2.8708862072709778
p1_ref,7,d9f81ddf2e44c329,4906,3.160503993878521,4912.9027055451825,8,0.004807409810836175,0.0068848837835558535,4647.135621301177,4648.13202470901,4529.148999696274,4529.702092952473,4528.952137451074,3.2674619892964682
p1_ref,7,a2d086f1d9242587,16200,21.043409525589148,16219.127339338978,8,0.010282182979237248,0.010282182979237248,14079.705212635885,14086.491452508408,13193.514317364125,13200.323032977476,13194.909384699713,15.289844632859712
p1_ref,7,ed8651c9e2f1bed8,11946,9.779008717999318,11952.62244064971,8,0.006261589883111596,0.007720925685669122,10959.392335898889,10960.865316126354,10526.289285501833,10526.546866901082,10525.400186735847,6.599522975448691
p1_ref,7,2a2730918fe49338,12620,8.558416973523386,12629.665452320603,8,0.0054602194757086275,0.005782005272604529,11471.327483274183,11475.31684440487,10973.903205361337,10978.493585993647,10975.23241410995,6.747460720521913
p1_ref,7,39c3356be06d34cf,6175,2.0956313342002346,6184.165484348188,8,0.001524083779702201,0.006884036501105806,5795.891693135604,5795.7067254163885,5621.6026047685045,5620.981692765641,5620.735439556321,3.3064600293657938
p1_ref,7,4d022ada3c431a8e,5967,1.5239067935932766,5978.330959362509,8,0.0006843277246614682,0.007122157823423639,5557.237730272334,5558.5421074522765,5374.528233317253,5377.158480734427,5375.330536235759,3.532284973608193
p1_ref,7,3ffb4fc64ec4d6af,16371,10.92584137882649,16408.889759561258,8,0.005329394536034399,0.007422398845446793,14425.161864129157,14431.808166871546,13582.366635159255,13592.108275056955,13585.163099447374,14.83499539579374
p1_ref,7,3916e38fdbfc4994,4982,8.935946758172285,4975.607347199647,8,0.01404000972567148,0.01404000972567148,4730.280449190841,4732.650196087872,4618.239564015692,4620.340527497071,4618.883736725036,2.946189214892961
p1_ref,7,b6898379570c8474,6181,1.483275961346287,6189.674214888423,8,0.0018404274581432095,0.008451932024708134,5839.561939209105,5840.233884860603,5687.383923035104,5687.996461396697,5687.273736068029,2.917129934975905
p1_ref,7,a3b20c0ac2ae1909,16078,8.380027155511549,16105.931333719314,8,0.004174981682392498,0.0049325649025731555,14473.306426149578,14474.372981593955,13788.3308688976,13788.09456134379,13786.686484143022,11.220837585305754
p1_ref,7,8b9494896a11b795,16384,17.085098878914913,16419.116164202365,8,0.008342333436970328,0.008342333436970328,13386.612683146119,13397.908290557063,12203.873515770689,12219.564105898839,12209.525917372126,17.188855929498448
p1_ref,7,4fe307f920f2e0a7,5105,4.684907072873536,5109.914160895061,8,0.008305414446518528,0.009402612468246002,4767.42642213735,4770.007763252197,4612.43668218393,4616.721117107613,4614.02852277511,3.5473530441668593
p1_ref,7,747a7c49db967dba,6811,8.54195227395303,6809.080461939762,8,0.008948266790380022,0.00937333179564323,6399.882037542204,6402.734537267341,6218.223890181933,6221.16624335964,6219.190799406084,3.867042602919398
p1_ref,7,337e9553df19d211,9087,8.54464159830318,9090.103542734721,8,0.008329846952349604,0.008329846952349604,8548.801344911164,8552.074368870732,8319.219090229273,8322.412635956824,8320.07731309092,4.990399219062581
p1_ref,7,629155f6050c9b82,15500,16.368575418347277,15525.272152217525,8,0.00848895388799123,0.009258603496597267,13154.638541848224,13149.412013938496,12241.58484696218,12228.337119297821,12233.242540026295,14.571351865578563
p1_ref,7,bba99f8a20041bf5,9258,5.006168247128727,9271.170555512843,8,0.004528398964749089,0.008737069002583267,8609.09161704838,8610.081623074448,8315.99213008314,8316.929212041656,8315.697427660787,5.7547974255935435
p1_ref,7,6d0a7c2185b1a933,11856,7.61793787212649,11865.933085628152,8,0.004789441989293319,0.004789441989293319,10775.29908502083,10778.697140094151,10309.831397149681,10314.150585330706,10311.045413239273,6.27350591817727
p1_ref,7,2678babda70d167c,16384,11.400015510880344,16413.61899481407,8,0.005566413823672067,0.008350914262034825,14106.977909450288,14110.122346580163,13169.156414065226,13171.687133473484,13168.554563082973,13.078999173595177
p1_ref,7,60a22f5ee77ed933,13910,13.341184840972062,13921.118450290274,8,0.008409713067304009,0.008432819857956436,12625.733365532717,12628.630355934825,12068.842601476828,12069.746295822415,12067.914840056894,9.433804558475567
p1_ref,7,fc0d6c33097cae24,16047,3.9623795983136105,16098.327975872353,8,0.002044729362191716,0.004353379724991696,13951.918000852032,13955.621581429485,13068.78262264996,13075.07288911337,13069.908272492037,14.705389935492379
p1_ref,7,411099f33efc906c,11493,4.8566844263405,11514.886067159145,8,0.003387526075024405,0.004188995682979035,10266.265879631192,10265.091294352786,9741.214785912236,9738.265260038808,9738.674765924708,7.866952008527082
p1_ref,7,d4224efeaf4a9e0b,11772,4.651286713809192,11795.129281143105,8,0.004059959292649157,0.007236193936776131,10649.537279901913,10657.307313008176,10180.40568022559,10193.323113145405,10185.945488735793,7.773575990340139
p1_ref,7,b471d093e2b86530,12428,14.1808254984807,12426.74931030775,8,0.008661792852997993,0.008847728432307564,11481.138015819824,11482.615864206993,11073.209617230797,11072.815496640616,11072.118113028366,6.863482973888194
p1_ref,7,3d2afbd55a36db97,12348,2.9061012671554067,12365.325824982317,8,0.0018177706439677088,0.006474039749800653,11514.133445668005,11516.36701388198,11145.380139780686,11147.903174177249,11145.834431509857,5.688861840390278
p1_ref,7,3d64c9f0bcb1582e,13330,16.250268258516286,13333.663951188835,8,0.009912371601486447,0.009912371601486447,12011.787384545154,12018.144464237412,11461.366663907826,11468.850761186686,11463.926611892373,9.050643162735902
p1_ref,7,e21738784c34f2c6,16384,8.38104419746567,16414.82672693204,8,0.004092306737043777,0.004092306737043777,14564.947509030233,14568.979999054707,13807.07679538778,13811.283885379331,13807.589852403251,11.813912381652699
p1_ref,8,362f5a6096258de9,3130,0.8482020839295501,3136.0826876735346,8,0.0007236982869514852,0.011517869827512767,2949.7636338383672,2947.8074195818035,2866.265705714796,2862.444310264752,2864.0165699371328,1.9794115505706733
p1_ref,8,8ed0a79422db6068,4556,2.6918267723473406,4562.837221109297,8,0.004022232324792541,0.010109694665143887,4275.101361843024,4276.548446664339,4152.780983230263,4154.356123983524,4153.156992319849,2.9920098596476588
p1_ref,8,d5b5c2fc52e8888a,3770,2.7550720050767907,3774.806860745827,8,0.0059805266051546485,0.010383021024940722,3578.4340828020836,3580.01801937669,3494.7053122709126,3496.541741243162,3495.302398900385,2.4896036401196033
p1_ref,8,81b63234cc1f3c3d,4111,5.867807474629231,4109.885974862303,8,0.012148046592720119,0.015511959338128628,3870.183788320519,3872.464131846262,3759.159003471841,3761.438324158629,3759.9190524575024,2.647170347497781
p1_ref,8,c76e5dada67534c8,5734,2.309880236690333,5745.415031132443,8,0.0031271225815346776,0.006313703511933902,5452.084107073212,5453.217891430641,5326.306274774553,5327.28092034354,5326.342012112316,3.851729793530789
p1_ref,8,3f477e2c13a7181a,10852,8.412759157547299,10881.282834189913,8,0.006239474618586788,0.010433792405119519,9473.86251243587,9478.828703311585,8884.095673453352,8891.57110453439,8886.248527330672,11.387935637440517
p1_ref,8,a9e5c09a9f9303ec,4829,3.5957382217834493,4833.10142528273,8,0.007098083780730444,0.012555499465005046,4567.012346086345,4568.966387040449,4444.921493948672,4447.2036422086885,4445.655848400356,2.864674504558858
p1_ref,8,88d5a42a97f84a7d,5872,5.4405032229483155,5876.770263613494,8,0.006987650198812104,0.012449698950324148,5491.3639309280425,5494.300656150081,5319.070187636316,5323.126187674353,5320.4873589036815,3.8705462042787637
p1_ref,8,5e3c30632126c24e,7701,2.7629189673930483,7716.323182148226,8,0.0020598011199053773,0.01053278153919808,7201.14152041976,7202.8608531556165,6972.768917559202,6974.64683655404,6973.053804745092,5.111365932356762
p1_ref,8,bf85c21bce120d61,7952,6.994156346082413,7963.291613255071,8,0.007870898015783376,0.007987748349058785,7166.33838580046,7167.877690217678,6826.673008248095,6827.56848199788,6826.304603064942,6.375521420200497
p1_ref,8,838f6cb2fb69b502,7823,3.497294615229187,7833.92450786045,8,0.00419626087284769,0.010196821646172083,7295.684065560115,7296.648795916542,7067.528271356463,7068.12669606498,7067.212304468865,4.436997541714435
p1_ref,8,322220a3950d2cd8,8787,7.500593896915561,8797.232329812305,8,0.007382703853644271,0.009040198768130878,8085.772305311115,8088.692497015985,7791.162017636798,7794.48847748982,7791.953622869688,6.123974872720677
p1_ref,8,79682c36f83f6ff6,7014,7.0701569429438464,7016.2218412164775,8,0.007782706358646765,0.008363678719358988,6528.882053680378,6530.604677232299,6309.130774028123,6310.408929143847,6309.146564162995,4.037375357134858
p1_ref,8,af0b8100ad7a179d,7138,13.496882907206157,7130.8852076568255,8,0.014188670236673903,0.01454148946635779,6580.226805853669,6584.9542303400485,6330.729399774767,6335.52312167034,6332.414518231384,5.015792345409899
p1_ref,8,e5541abd594e557f,6916,3.463531659952743,6924.821284716857,8,0.004268074352546475,0.00908946339909017,6431.212473667567,6431.386147945341,6217.247351209799,6216.706322531843,6216.445179222679,3.903653699444078
p1_ref,8,bf2de24586cf4a40,9335,6.442627854479078,9343.715918249605,8,0.004957515040381721,0.008326363257593672,8489.370289700284,8489.836813697399,8122.416266553608,8121.162259005352,8120.937293697827,5.456310904107369
p1_ref,8,bc56200c5b66e547,9167,9.480942284442584,9173.495699017187,8,0.007113152150981378,0.007903098072749498,8324.899934803225,8328.54820071303,7965.716552751826,7969.60649876476,7966.869055405921,6.367827549105194
p1_ref,8,e72ee695b662c4da,8911,3.903916591043213,8922.227770665195,8,0.0034618499129947383,0.006350393531990059,8261.253027046001,8261.230368866776,7983.5604601114865,7982.429294022006,7982.287892335778,4.780035639745991
p1_ref,8,8fc768e9bdbf24c2,4721,0.8938230782372756,4733.900890794785,8,0.002748510298394846,0.01038868163515369,4409.531918770264,4407.750321420317,4263.237144708406,4260.310812215083,4261.198133395892,3.6054878185467105
p1_ref,8,4d5360012c8f30ee,8804,0.20228572646335863,8822.121340823753,8,0.0004983885154773576,0.007424205178453033,8200.384337688962,8198.505927480146,7943.50358249786,7939.960493373356,7941.145910341135,4.58046204054436
p1_ref,8,cab93dd5a98610be,12835,12.462820861318086,12853.76783326277,8,0.007948074818605877,0.0082489379228749,11281.025960663104,11290.12979626085,10628.783336975586,10641.973282570723,10633.899198137462,10.798769767015783
p1_ref,8,d07be9115c146d14,8308,2.014665837962994,8334.834897750734,8,0.000784429884611415,0.006141033637206195,7387.281309739755,7385.335294479131,6989.731230036724,6986.500541501722,6987.113641358699,7.724239737526585
p1_ref,8,28568f6291afc0a3,11423,3.63326365892641,11445.980245866976,8,0.002312495314403279,0.005377270241872095,10550.82851964938,10551.054330998199,10174.158290430794,10173.44685018331,10172.729160865505,7.555148887139005
p1_ref,8,fa16de061f9c7a63,11346,8.415578498274897,11353.695476316212,8,0.006231029055844994,0.006231029055844994,10566.572307075669,10571.057130494262,10226.571974938328,10231.409369230994,10228.171349558248,6.048760664980671
p1_ref,8,de497d0687df3926,10708,7.95881592383585,10716.456155386904,8,0.005968293624710297,0.0070445311625561,9735.526229779598,9741.471067736678,9313.64350488807,9322.292118546913,9317.09779589449,6.082199498523338
p1_ref,8,5f6caee82d73eb56,13878,9.18981174048485,13899.884156449807,8,0.005228093349353133,0.0107641415352812,12458.510589947135,12460.613918644302,11859.648572538195,11860.203174972545,11858.597977237026,9.996468313090297
p1_ref,8,cf6d1314f2f6aa03,11798,1.2362191603123662,11816.51704978672,8,0.0006725495887841548,0.004586422969801579,10981.336362006426,10981.259877427898,10632.897848240282,10632.671656729837,10632.026686651589,5.16838310919195
p1_ref,8,3cfc6352745b17e1,11036,12.11294716785281,11031.626731882148,8,0.008359393304096685,0.011063828533180914,10309.555954435391,10312.024120802776,9991.723517129625,9993.39199827162,9991.79309699326,5.049722146686369
p1_ref,8,cc47a8154647a1ca,5457,4.875316772098294,5462.434295840087,8,0.0062806736279008984,0.009202457787289328,5051.629115132304,5051.2787499212745,4872.136041713415,4870.190896766855,4870.561695839164,3.8184881787421245
p1_ref,8,e311de35f7e71ed7,5222,-0.059533322569272684,5235.913463736666,8,-0.001585202822291694,0.015110125181187144,4890.285574139841,4889.430859613214,4740.620773521974,4739.284642355639,4739.394962169234,3.4228111808553763
p1_ref,8,a4fb5b962cda850e,8701,2.827399670377474,8711.484198970622,8,0.000905778104278665,0.007270934146219238,8218.32067528126,8220.693372244521,8002.10877670198,8005.325657455085,8003.103412164848,3.9853399398879352
p1_ref,8,1282663bfd2bac1a,10791,3.720556295984892,10805.856127369301,8,0.0028812352276046255,0.00569691264240145,10032.019646198341,10033.102442387792,9699.88840418079,9700.929202241667,9699.565174247458,5.540415270757591
p1_ref,8,702f9f85436473df,9392,1.3506248647935664,9416.850833855195,8,0.0017901193568792967,0.005702198248091997,8549.966111676777,8548.942419803461,8195.488801576126,8193.112949354478,8193.352017752788,6.884631895401178
p1_ref,8,2809ed8b455e3373,12883,3.6622550106486216,12914.432976725426,8,0.00249906302688592,0.004690405020739877,11708.143867009832,11705.820388987784,11189.981927512055,11185.538393811472,11186.479326660196,9.538062222975139
p1_ref,8,264fe30ca7a2d956,8596,5.81351958493029,8602.15476626085,8,0.006230897437056709,0.011058622690744563,7891.645055610574,7892.723185104407,7592.033937825625,7592.869323058925,7591.81173894732,4.515845468569134
p1_ref,8,f9a6c2dc8b9350b2,6324,7.061553006338251,6326.872123850115,8,0.011877727793742715,0.014769851195360034,5834.017986100249,5835.614903928637,5618.51116728612,5619.511394275186,5618.378832983295,4.26500984004612
p1_ref,8,18c3b8731fb481e7,9657,5.011307331416816,9667.26313568533,8,0.004336978187889445,0.008660555915953577,9057.107759816581,9057.651809492083,8790.55559885146,8790.06659478196,8789.528053177859,4.930078420493535
p1_ref,8,48128b7762180647,8004,1.401668709801477,8019.6639626311835,8,0.002023579297175032,0.006516682619085973,7392.152459439957,7391.592642822143,7120.579173695074,7119.435204773904,7119.366347233298,4.583691733326092
p1_ref,8,b7ef8faca0114c87,12020,7.518238954800353,12034.588121046705,8,0.005367533595754766,0.009752583668910124,10916.813056911977,10919.240709689617,10453.996076915337,10456.587913734398,10454.372772109822,7.499009161165658
p1_ref,8,821d3b9eaa075ba9,9388,5.837310881875027,9405.228054649811,8,0.004121195206331432,0.00811160397099471,8210.752561657047,8211.747800075396,7729.432605398624,7729.253475671354,7728.37985161679,7.161901397643608
p1_ref,8,2719a6913573917a,9635,4.776179396772861,9655.479462289915,8,0.0027898042111450805,0.007041319734802792,8514.547553243767,8514.813275679779,8047.948977742334,8047.2936468009675,8046.562104517994,7.4908715830300565
p1_ref,8,43412ed6fbbefd11,9788,2.8113727393903716,9804.671226342594,8,0.0019847779897192303,0.00451253228664171,9153.628483182676,9154.361025602808,8864.220383229003,8865.065508733302,8863.841036456215,5.442861207714399
p1_ref,8,194b80a887d15a3e,6513,7.51692492630707,6511.609291521874,8,0.008536197032019632,0.009118711721210176,6052.502706278585,6054.00242781809,5841.029701692122,5842.138783686542,5841.030448414084,3.420147383592764
p1_ref,8,fcd2026c3346a9fa,14693,14.982482097842478,14710.31404129312,8,0.009202913750960912,0.010219714120111328,12991.52015476671,12999.486860080067,12266.666561789192,12278.00134625589,12270.554705641043,11.782684292072453
p1_ref,8,8e9ac9d3323eb858,10590,6.401542963815089,10605.254765689118,8,0.0021389144768903107,0.010033886065473355,9544.272843402041,9543.85689277641,9097.715256032825,9094.89390050531,9095.332900882157,6.998504049380216
p1_ref,8,5965bcd9785e2bbb,11076,10.791890667811408,11096.334303712438,8,0.005793516414026534,0.012168088995993809,9658.880742620375,9662.107115253897,9066.289638576996,9069.805238824403,9066.712775270003,10.284255671546575
p1_ref,8,dd40409af9799e45,5067,-2.101440354617509,5100.816015246958,8,-0.0019742061327376603,0.013016723088038307,4769.4674074862905,4771.225675511533,4644.712964248736,4647.981117437052,4645.940583465001,5.223790468338116
p1_ref,8,ec26ca149662b34e,5658,7.317237978843565,5656.309765527892,8,0.01048782138573845,0.012833711375516366,5356.731249631177,5358.3414642455955,5221.065682165514,5221.675337170548,5220.86226524604,3.266424555929852
p1_ref,8,4d6cad82c8ec7a87,15981,16.059231303600882,15997.678862813464,8,0.008006422995607554,0.008006422995607554,14001.40533628178,14010.999376522803,13173.937297678587,13186.898524272146,13178.691485158419,12.132826185093489
p1_ref,8,0d46fd63ec94b301,16331,3.048288433014548,16360.902824807865,8,0.0015191080379561989,0.007127883050538533,15021.292802329564,15022.597121088185,14449.248502130524,14449.83256526641,14448.180632933758,8.908617972496476
p1_ref,8,1ae984d5aa9a817b,14781,8.991019924791708,14815.358258453221,8,0.004712605660262215,0.0061781934216642576,13070.007052843162,13068.354788886641,12366.206868597992,12361.732049337783,12362.337392019495,12.976958982504852
p1_ref,8,02168eb706aaa1f9,16384,13.944240374334854,16409.8500706628,8,0.006808711120280697,0.006973177750875914,14127.360967508972,14131.372100553075,13188.532721041069,13192.20128166334,13188.51667425969,13.439395945680502
p1_ref,8,33a5917eb92ceef6,10910,10.189869365893593,10912.844633365934,8,0.006873769236076216,0.008740223947907216,9870.558014965023,9872.487774522655,9424.858717977806,9426.359736450117,9424.757918657117,5.862574189182618
p1_ref,8,8ab4fbb79ea0b34a,9735,5.490081761729002,9742.877886444514,8,0.004397034900363889,0.0057354569610579,9064.890288256849,9067.388684881704,8767.803109892362,8771.221502460763,8768.824567153319,4.688972540525268
p1_ref,8,9276498351900d92,12816,9.625607533043137,12837.606177909342,8,0.007097486807627368,0.007947052436920649,11573.015756358813,11578.298531547654,11043.065616480015,11050.45884483052,11045.420395455998,10.163167576361118
p1_ref,8,2c01242e3c4ed3a2,16384,17.11480490342067,16403.005799738443,8,0.008356838331748412,0.008458488496616484,14639.62820922339,14639.85173391838,13891.441625506024,13887.250902415015,13887.512196329819,13.277402697769862
p1_ref,8,9714355235fadf7e,9380,3.351782798969211,9397.195796224665,8,0.0027651446257262596,0.008418923486312499,8613.584707486518,8614.783462056595,8277.543371622627,8278.93658504509,8277.434418260991,5.873277687217201
p1_ref,8,f0eb3bb6c929686a,16384,19.249214653124042,16412.6706790082,8,0.009399030592345703,0.010733793358872035,13711.233693745342,13721.210038043531,12614.706551687308,12628.658747694937,12619.351076535631,16.69972256777151
p1_ref,8,e9813105b8ded7dc,15168,3.930640393663637,15184.085969793574,8,0.0021579737208317767,0.0030295970356626484,14212.54972460377,14212.15130407567,13786.790407461865,13785.486466693921,13785.249258074575,6.041120482706727
p1_ref,8,f98d9de9466f8718,16145,7.73905118543631,16181.736948162046,8,0.003880585968954492,0.004737641657918151,14256.198006374001,14265.460199966425,13482.122245954324,13496.10752574668,13487.44452175101,12.952108752150188
p1_ref,8,b1c0b8dab65dfa3b,16384,17.844417366357852,16413.951703038743,8,0.008713094417166944,0.01046702269763744,14127.063176638556,14142.095895964228,13165.937687661237,13189.848408382255,13175.685310175922,16.098715299118034
p1_ref,8,f58d6bc8569b0095,6542,4.173115353662148,6548.441983468641,8,0.0047015700813846095,0.00724268819245838,6192.434333289988,6193.370448038617,6029.162391355459,6029.441775193119,6028.707735646986,3.7260699692681305
p1_ref,8,5c322f8183e07598,10616,13.034794868322841,10616.232426251698,8,0.009516874702066608,0.009817204570494925,9631.960356013362,9635.892267944544,9218.816125759968,9222.690525796312,9219.846904736529,6.577909946395259
p1_ref,8,b347d2ba4ae66c01,14824,14.530220288642063,14843.937398398442,8,0.007833079791814301,0.007880436525633305,12948.804819632074,12957.797443743346,12158.730841507226,12171.138465359465,12163.206070692166,12.2483052550898
p1_ref,9,1d7d1dba5317a2de,3477,4.084079177944588,3480.9014174893364,8,0.009102505204713451,0.010012945627735165,3278.046879419112,3279.972690446806,3186.4804692156463,3189.237681438231,3187.4397271743937,3.007620819467098
p1_ref,9,30ca8a17a26e0610,3662,0.016700429682806828,3669.4793914544825,8,-0.0011159050327178496,0.009998912220884983,3491.4243034510655,3491.586862191612,3407.9291187624076,3408.338230011694,3407.8297518513773,1.9044075405426528
p1_ref,9,80cb662e0a74149c,3746,1.8948836025274005,3749.778351267115,8,0.00395825251961178,0.009512366235429823,3576.9261069681156,3577.6956155926446,3495.846665991632,3496.8482286598323,3496.0844619060035,1.9188444058534193
p1_ref,9,ef0ed624456701d8,4185,-0.6693748546870779,4198.530087764174,8,-0.0018090095523470573,0.011033017566070502,3872.9024314088865,3872.951688696441,3734.220990276187,3734.7508399216686,3734.032402119998,2.997163454784033
p1_ref,9,57d651e34b384f74,4382,2.340664026334366,4389.211407058043,8,0.003641646868416608,0.008460240004285143,4135.181304624517,4134.622315469466,4023.980460528201,4022.5845227658965,4022.7460321502854,2.967148432944156
p1_ref,9,6eb1d60e35234b9d,7941,1.7979101622220526,7956.961393025609,8,0.001654054067112637,0.005554865728065933,7481.988092350255,7484.33980461058,7272.91201954998,7277.152107867556,7274.340543196099,4.786060329997336
p1_ref,9,9a797fb730dcb49d,6376,9.13213319977087,6376.367755274117,8,0.011831703180124331,0.013126359475098076,5887.573486533303,5889.853691398825,5670.199715776604,5671.806774607284,5670.360964908905,4.711313371861849
p1_ref,9,63a06169aad9e234,4468,7.118204078528336,4469.851989174208,8,0.013069387757286402,0.013069387757286402,4121.696106362707,4123.76036407088,3971.135019018153,3972.5909475065478,3971.2983568760264,4.051104354357756
p1_ref,9,e4728afc3a16cdcc,8754,2.6211399465491283,8774.934168691108,8,0.0016844588894706358,0.009991861614200986,7938.284675797071,7937.762907746327,7581.1887230188895,7580.297647754863,7579.720285483621,6.546026762189237
p1_ref,9,51d04d1440d962ea,7112,4.759253095784892,7116.794436308683,8,0.004181135448422184,0.005615603202385112,6745.269078946965,6744.1270880138645,6580.601302080744,6577.466372524985,6578.487224877738,3.663741784914584
p1_ref,9,45eaf72e100e0859,6123,2.9456764315121617,6130.79458431765,8,0.0031970888640786913,0.005450423801485839,5767.926388064661,5769.349949914347,5609.545947642127,5610.733624125495,5609.634815198024,3.4053410446024066
p1_ref,9,86c0375198627a4e,5626,3.879967518254361,5629.839545249988,8,0.0052830394515745414,0.0052830394515745414,5373.188729559806,5374.59532247832,5257.569442915867,5258.9350609193025,5257.827358452816,2.8156086756824217
p1_ref,9,19a51614be319153,7021,6.600675311659458,7028.390426808854,8,0.008306294726077149,0.00899802309932747,6430.203479064339,6429.871421443728,6179.3360256451615,6177.478833664552,6177.722601957445,5.248131052830157
p1_ref,9,36e4a282de335905,8994,3.946880505724188,9007.367605027046,8,0.002935791323975555,0.008556885802706603,8423.825159630036,8421.470284746416,8179.522902116574,8174.561394728751,8176.309529883565,5.371848969671478
p1_ref,9,bdd1f7ef1a775206,6189,-0.05860362862622992,6201.453230220275,8,0.00010137129713447268,0.004424530545603073,5808.346908542952,5808.284407185649,5638.346317881921,5638.145244128213,5637.812260842809,3.01634942299734
p1_ref,9,ba8bfee9e7aada8a,7448,-2.91071007702498,7473.956239549091,8,-0.0023746991281465707,0.006902513931242402,6940.695095682179,6938.647841542539,6714.3693293514825,6711.768422715062,6712.359531720666,4.969581967185972
p1_ref,9,ac4683436cf36d09,6414,7.175724438164714,6418.763432748241,8,0.009398026036359336,0.012193235796499474,5905.4824958151785,5910.266877895968,5684.328887479742,5690.934868310273,5686.918617285806,4.746179484627749
p1_ref,9,330bfb69a24077d9,7412,3.5391503759625635,7425.14857559721,8,0.004205948393553219,0.008781151025982745,6870.397617462941,6872.592677394436,6635.301888398,6637.617863259602,6635.756609228168,4.9598097816361655
p1_ref,9,5550447e4786ee43,6781,3.6735916307912717,6785.161764923606,8,0.004151327543453612,0.007053607679470039,6424.487772427404,6423.884680396259,6264.603248783133,6262.094325154291,6262.9290271873615,2.9178641464990958
p1_ref,9,d290789ed1663fc2,7082,4.8533741018875105,7087.670780589209,8,0.005833781642488045,0.006948375068576762,6604.8252193534845,6605.615526784226,6385.88442152605,6385.738242683639,6385.228420826621,3.882154832344751
p1_ref,9,f56c51ba1d8f1ed1,6960,2.4806631522731095,6980.813292921145,8,0.002725592110126976,0.013012003930533547,6419.422643585279,6421.818633074942,6177.4465235819325,6181.049876963645,6178.366333493865,6.313878058201508
p1_ref,9,f688669020d94fd9,9257,5.694905143979227,9269.995398065483,8,0.004385408558443146,0.00725643198667926,8474.570644393674,8474.246015298728,8143.666950080407,8142.494422113863,8142.391653059061,6.178334262225027
p1_ref,9,81da45ddbe10b4cf,6894,0.7660904782430009,6907.203383416799,8,0.0013862579987217877,0.008024079528571884,6389.5212999432315,6390.523033518522,6173.2399128895195,6175.273309014082,6173.814580919201,3.5613075099078353
p1_ref,9,3454d321213b7462,9632,5.826406379227578,9641.287479934203,8,0.006302303864462587,0.006831229843154811,9128.346886311401,9129.148990206517,8907.358566739118,8907.320688050919,8906.682823921376,5.242550435916367
p1_ref,9,e9fa4d4ba2acc6e8,5060,0.40322561165385906,5074.365763996423,8,-0.0016312178026442609,0.013219075155955426,4640.9872942935845,4638.106619364399,4464.698089340771,4459.256892000558,4461.470337579791,3.8134864537859627
p1_ref,9,93d3196e1556125c,9209,0.07222912467242537,9231.90643697287,8,0.0001726797815794212,0.004471099470550466,8472.189593210715,8472.085907001978,8148.444531320421,8148.566820060825,8147.690419466639,5.712626444339121
p1_ref,9,6e6a8d3e472081d2,10969,15.26770399044102,10970.36009859056,8,0.011987585720808325,0.011987585720808325,9818.590056052364,9820.951010061852,9324.099748309192,9325.288157679375,9323.506276043145,8.107753434250375
p1_ref,9,ccb22204cbe74cf8,9990,4.372618432076969,10015.569874850771,8,0.0019574632551844218,0.007283315297978488,8917.582205146588,8919.817963647216,8465.493623473134,8468.947164706833,8466.1488508411,8.035910959067326
p1_ref,9,8d65713023b9db1f,4799,3.0260698928031857,4804.221053006348,8,0.005054878145344763,0.008055948173904412,4521.402768591889,4522.069183430861,4392.184366058288,4392.750054800844,4392.064353557649,2.8502682335887606
p1_ref,9,3515a7f7d2932c3c,10098,11.858441237659292,10101.548087784598,8,0.009032590751062552,0.011329672835546423,9161.441807411738,9162.748697226029,8762.928360565213,8762.909965417502,8762.00136577229,6.9835079723432045
p1_ref,9,71006d60fc1f8f4c,12772,12.316708413819768,12769.748480734726,8,0.007252157570548756,0.008109390381089376,11924.92516985092,11931.907327108147,11537.744843476576,11547.460206465934,11541.64918433512,5.555561751917746
p1_ref,9,40e927fb1a9a4824,12055,10.437489267803478,12065.210874062434,8,0.006839835474756639,0.008355531106416125,10938.736309822958,10938.154859486442,10465.244486206384,10462.089912294883,10462.638897661544,7.832470380823278
p1_ref,9,ed7e7779b81aa84b,4070,-1.4959925198433481,4082.677240363748,8,-0.003301476619657198,0.005993682655105262,3815.3692366070213,3815.781327466785,3700.223239069234,3701.0385779904473,3700.257408691337,2.3368411994300073
p1_ref,9,059b65d8a92f8eeb,10342,9.58546178630506,10355.385229275951,8,0.007329388252177493,0.007794298899102936,9114.978351907448,9117.865374770146,8597.821198885125,8601.605744419508,8598.624138686278,8.182704834576622
p1_ref,9,8cfb82470b330952,14717,9.78053984545641,14738.008323824677,8,0.004979241209925184,0.0074467871228934,13087.90176918095,13088.089838743144,12409.760147315443,12407.176050995313,12407.141314911829,10.16740030718703
p1_ref,9,08019feea75a7abc,9601,8.408320732710791,9608.449067106956,8,0.007037591150044278,0.00825164963015608,8852.529656589864,8855.12940702663,8527.770487533153,8530.64636407576,8528.35347426762,6.08745769549996
p1_ref,9,4949649fb7cfaf84,10300,10.0902177376568,10311.669147769362,8,0.009116121017769735,0.01174076918066655,9350.867918794098,9353.9656287795,8937.907215879532,8941.588092792248,8938.667085975447,7.987463270565203
p1_ref,9,56d07e90c53b23c8,7107,4.717301848481377,7109.6322745082725,8,0.00589687615949662,0.00648913351543022,6784.640113821192,6787.0143084017145,6633.885714248437,6637.044545693863,6634.960535768414,3.010803840609058
p1_ref,9,f15c073700381c11,11605,2.1816593900189076,11623.357800594209,8,0.0020533873897859434,0.006653442491262707,10682.629664238431,10682.126319890169,10286.248330248649,10284.79698867814,10284.658738308715,5.668169711815592
p1_ref,9,e4ef30dc61a86ec1,8121,7.726492629109657,8122.2873955079785,8,0.007453980002153429,0.009597208168327279,7607.067358105583,7609.967631185096,7381.702377779419,7384.845728604791,7382.62083854534,4.238913339548217
p1_ref,9,07e1cb4bd104c34a,5860,3.9681116457570482,5866.377968518754,8,0.00568610908505135,0.008625148233226188,5450.677402400357,5450.693132412552,5275.567844175716,5274.996196434902,5274.767625230382,3.5977268945883214
p1_ref,9,28a345929f4880a4,3565,0.7667018139407773,3572.485346766982,8,0.001551901477626981,0.011146628216159589,3397.040643161673,3396.402920446335,3317.1853182523932,3315.9392281191613,3316.2193547243255,2.2516514226016495
p1_ref,9,0700866900044012,4537,5.921080572704675,4534.249852361983,8,0.009886833097095149,0.013320224948579207,4255.800514248385,4258.518422065014,4125.07302102873,4128.618383764748,4126.478712524598,2.301246508743987
p1_ref,9,fdb41c1e225ce59b,7464,4.917854362950742,7474.8870576261725,8,0.007347070912600437,0.010884307902707543,7016.483579675858,7017.314410945348,6814.386857332574,6813.971454963408,6813.486353930068,4.815104243919638
p1_ref,9,4999d36315fadac5,8888,0.9566049706505382,8911.401792165449,8,0.0009607306188165465,0.006778613282834273,8077.699018995414,8079.64964636006,7725.402136081303,7728.837266282538,7726.336920097952,6.223883760180096
p1_ref,9,71ebdf6795026570,4882,6.909039489614777,4882.240588501793,8,0.011805741526745947,0.012129150467163383,4564.081085474434,4567.319364904664,4417.375903010168,4421.41868369269,4418.92816095468,3.4294584294570685
p1_ref,9,44dfa8caa74b973c,13675,11.92917590175876,13698.561922671302,8,0.007755376571684458,0.008982785973675467,11827.234801889586,11827.907500055613,11107.736644515959,11106.788186707287,11105.858056637977,11.845217946812475
p1_ref,9,e647c61d73742525,16384,16.45756650925081,16405.404114271652,8,0.008035921147095226,0.008035921147095226,14310.635575272332,14313.500525912936,13474.54861342216,13476.05507753909,13473.600771377185,13.529585175051139
p1_ref,9,6e41019df755187e,6171,1.3620116216689198,6183.371580455569,8,0.0011277650023643615,0.004198235937541039,5807.309315140012,5808.624529681183,5648.240648448537,5649.827144736817,5648.551977895856,3.6455612630493217
p1_ref,9,49436b3a2b447ae8,16384,13.356704976583899,16418.283349183188,8,0.0065218286018474125,0.006660808674071983,14077.8778824122,14082.8146248625,13136.133774455746,13140.703412647728,13136.39151428132,15.245224031727105
p1_ref,9,96ac41993dcb02e5,15581,3.2701326053125896,15622.975148150108,8,0.0016142211482363944,0.004364362981454151,13760.045089270325,13763.71351798284,13014.92960556499,13020.29444462564,13016.084309584754,12.056126414718978
p1_ref,9,c47a7e6ffc274ac2,16384,15.46102637614252,16420.19455472861,8,0.007549329285225753,0.009639250527886917,13957.38849305172,13969.36832040493,12941.7305162068,12958.406120369937,12947.816105707467,16.670472275176436
p1_ref,9,f498160fd52afb2f,15802,25.37931885748251,15806.59374582634,8,0.012815794201038316,0.012815794201038316,13755.121155935634,13764.27655842012,12909.188790901098,12919.499182762014,12912.512135118988,13.857330033571044
p1_ref,9,8927c83abfb7c2ac,13352,7.169065428841904,13370.02593776788,8,0.00454773452294438,0.004656340303837825,12129.53275877802,12133.49202381977,11610.490361174134,11615.037521739128,11611.67672067027,7.997032966454905
p1_ref,9,26f83e108cee3d0d,13462,11.77263022879744,13483.428356138971,8,0.005905936095688902,0.008007683122430775,11745.142239734865,11752.162804518946,11053.411100789974,11063.222220566928,11056.876870661441,11.091975015207936
p1_ref,9,6b19ef0c0e4ccdd5,10761,-1.6439683356169112,10785.923354338325,8,-0.0010251527926577325,0.0043939561854950265,9996.44668250098,9994.383367344373,9670.457067216863,9667.064374882953,9667.995852614238,5.400765496387413
p1_ref,9,5b0f2f8be2891207,16384,20.04331978521825,16411.34816622165,8,0.009786777238876054,0.010695161730145453,13878.876367675004,13882.075305863611,12857.081645915925,12858.690977196524,12855.60123393954,16.91397016415271
p1_ref,9,21fd84230b58f341,12056,8.504123510200017,12062.830768676786,8,0.005760171829996802,0.006643892002889423,11291.528067808853,11293.633425816597,10964.976405536123,10966.180769531951,10964.741907884103,5.862176623348938
p1_ref,9,dbccfb23d6910bf8,15180,18.53089001338914,15193.174093130772,8,0.009509347676582403,0.009509347676582403,13079.324086959514,13089.130867009202,12216.717355790566,12229.368953237215,12221.325655508164,12.488957541933985
p1_ref,9,66462b98d6887ade,16384,4.377002864668455,16432.329835812598,8,0.0021372084300139704,0.00579849177502223,14058.1127483801,14069.173961840526,13126.068168386726,13143.686970835966,13133.036713231617,14.04262169920329
p1_ref,9,ed40dce03fb23b07,16384,23.413053734183748,16393.10797752468,8,0.011432155143644485,0.011432155143644485,13941.259434985757,13946.655859073844,12957.097151635542,12959.982157499224,12956.607714326443,13.986034321115548
p1_ref,9,eb1c458f77bb14ff,8476,10.524734005704474,8482.813784385517,8,0.010303209374241784,0.012472655670614119,7550.196851059933,7552.621796565862,7162.27255037146,7163.593083110611,7161.930845544715,6.997562881678284
p1_ref,9,c17c02b25c1dd77b,16384,25.109348489550555,16399.440491162513,8,0.012260424067163433,0.012260424067163433,13816.33047017366,13825.156566681622,12789.885567997542,12800.212812948952,12792.925267628856,16.43229710269626
p1_ref,9,0f513c6aa9647647,16384,17.94946694627918,16413.77047495536,8,0.008764388157362857,0.00926906308252834,13287.690613953111,13286.010013341243,12088.09155566052,12081.182094083215,12082.60358780129,16.48862823615171
p1_ref,10,a5701aada9b42791,2599,2.761935378073069,2600.73889930409,8,0.007965351550785628,0.01160480877530911,2480.031539215686,2480.8681371534763,2423.3564639854008,2424.27557445712,2423.533841149938,1.8113684416991784
p1_ref,10,adcf1be0ef15a7fd,3120,4.696472695281805,3118.3983073026584,8,0.011611338104732354,0.011611338104732354,2980.6246503621974,2982.1151783872824,2914.4500571254566,2915.8131967212985,2914.8092538151423,1.983451934213037
p1_ref,10,50f8a4bfb8f36d91,6552,4.5696233012096386,6557.619943534528,8,0.004823125385554156,0.007670945744880836,6033.23757201055,6033.678048519657,5806.734655022182,5806.610493316557,5806.18841788425,3.7040435110287357
p1_ref,10,c3227844ed5bce36,5814,2.6688518381206805,5822.87381380933,8,0.004049220919368338,0.009098772085379361,5407.521631473385,5409.013197743311,5220.506269152324,5222.671042204537,5221.078479349792,3.4862952008824557
p1_ref,10,195d7767451bc231,4028,0.8941972125731112,4034.8515264051202,8,0.0012297695678308712,0.00859384581587709,3823.6085201570904,3822.1797175618162,3729.586176698251,3726.6094420229006,3727.7605604267496,2.166046336963465
p1_ref,10,1c5faa4a03582bfb,4816,7.423197415165639,4811.447088760971,8,0.013091946040568687,0.01538812957246035,4550.063868095124,4553.93345238042,4425.175289463326,4430.167947636716,4427.17554777704,2.5829880284903117
p1_ref,10,34ff503c3493ac56,4188,5.62963604187896,4186.024497843519,8,0.01204380541637342,0.014811468400536924,4006.307267888057,4008.8215278860916,3921.956390591749,3924.885534261014,3923.004294532069,2.360179363752705
p1_ref,10,9c91be9f8470aef1,6092,9.326825496969064,6085.655916490152,8,0.011251094337137522,0.014348990840147284,5801.013405089006,5804.061539081836,5670.579207673569,5673.728881616053,5671.759734002748,3.0916656055380267
p1_ref,10,38d8c049c73ece17,4628,-0.48483218296730257,4639.674484594429,8,-0.001042484757567172,0.009592578776109903,4364.634871710645,4364.673129382761,4243.964387722446,4244.2659461566245,4243.756772531054,2.597619340439726
p1_ref,10,b24cebeebe9aad4d,5459,0.44080792337033614,5469.064918098848,8,0.00031122568088425007,0.005360787435764527,5195.3593377532725,5195.82659655622,5067.359199008939,5068.285632721127,5067.420441645369,2.556136346735503
p1_ref,10,3afb8f5adfe5b557,8379,12.139350431661356,8374.8244561687,8,0.012588320577793376,0.012669040387902973,7782.532145851523,7788.891326278084,7514.503038745122,7523.150078216391,7518.09343640292,5.06762888918424
p1_ref,10,f9d145063bd8dd7c,6643,-4.150650300940605,6668.648705335037,8,-0.004956509108391155,0.01163463938328485,6213.297927792413,6211.882936108077,6018.7277444556585,6017.361673977851,6017.397971414943,4.2136392605534505
p1_ref,10,6d1e8e561f808247,7097,3.9629515629489305,7103.622688669475,8,0.0035114222467066414,0.00897843553417213,6642.495710665139,6643.742314681179,6439.117632379975,6440.5181304367525,6439.260588448392,3.619273507884338
p1_ref,10,92367ddc9ef88c35,7128,12.586872646909718,7127.856887259408,8,0.013604811518023174,0.013604811518023174,6462.20329810943,6467.649071856537,6177.502387389392,6184.041141378346,6179.938549723318,6.207695856820563
p1_ref,10,453bd11c7e27b10e,7735,0.6538680878578731,7755.755822868738,8,0.0005202440365017214,0.0036065303583364405,7158.433451672127,7161.969197938306,6907.882442549257,6913.626509695261,6909.944853991296,5.293590554516522
p1_ref,10,58253b75e26c49fd,11330,5.595142257937141,11348.194272932513,8,0.002263541572444419,0.00606267795027636,10300.11640287186,10300.95178243676,9868.939131693567,9869.84373570577,9868.292260018081,7.320391210155213
p1_ref,10,343d78a26afb7f0c,10711,0.06158843658172941,10734.216379224034,8,-0.0009044454610325214,0.005571642186400355,9936.976849293102,9936.645529711155,9607.607888037604,9606.589422255645,9606.29098183172,5.710360251705554
p1_ref,10,213bd4ababa804f7,8426,6.603602659113172,8433.703432562848,8,0.007265012482931071,0.008336132493617449,7863.664617023391,7868.870096950453,7613.871408532494,7621.371179147981,7616.945377352135,5.113835807892117
p1_ref,10,6071844858d6d2cd,7860,1.115114690913643,7876.159872133798,8,0.0007339630585430634,0.006559087928845242,7335.062153676194,7335.673613324021,7096.697669810568,7097.635257108734,7096.5426088274535,4.493755980969547
p1_ref,10,b310b2d2c02ee1f3,9742,4.424091154516162,9756.848808621031,8,0.0034442786088571403,0.004959756921470146,9029.724669685342,9029.929675827205,8718.972945513902,8718.437762062198,8717.899041947632,5.8759082387518635
p1_ref,10,2f7d3a6cb38d98a7,9690,8.450926205327875,9698.488744737057,8,0.007110024006619253,0.008230416262415885,8787.890797831318,8790.458012113657,8397.865391098452,8399.851542849017,8397.993996315454,6.3214901397672145
p1_ref,10,c401c69d7f8c68ef,9486,7.836077838168521,9496.602301270841,8,0.0045396382405508,0.008417029366134879,8601.206883310508,8602.019409418119,8220.759124753942,8220.63332907011,8219.832272711566,6.538950933669688
p1_ref,10,bea52d63ec18f9d7,10162,6.679398280233208,10171.594740123202,8,0.004146453295099925,0.007088837804644768,9259.724515594886,9261.115294253275,8877.260525751706,8877.826313132924,8876.777307117185,5.760679060414609
p1_ref,10,408e64b57450eee2,10036,4.649357583952522,10047.104250915874,8,0.0036588675555513372,0.0054460869648671195,9263.391448178061,9263.973578244892,8935.193621128587,8935.145213829903,8934.474536459958,5.097018316947965
p1_ref,10,835b0ebc2fb7b1a4,15303,8.421958087566587,15352.291526312403,8,0.004073720428182409,0.006740973047848181,12509.226147642614,12508.465364666892,11385.052126230787,11381.838167582373,11381.221154424838,16.401604584431524
p1_ref,10,0415860453f09940,9536,4.193490662408038,9550.517559939528,8,0.003107515496507396,0.008665324920715922,8601.66697064476,8603.214747060529,8205.52407406774,8206.448952242816,8205.205420915088,5.718488914914834
p1_ref,10,82d1f15e0c3f73e6,9324,7.4438876873314115,9333.894871953979,8,0.006521291257421624,0.006853437314960298,8432.379724398283,8436.09057833015,8049.337448959509,8053.848316955713,8050.732877279739,6.143496776722014
p1_ref,10,6e4685526ea415c6,11285,8.019044886519751,11289.457017299017,8,0.005841709094730946,0.008433869917257725,10409.702833823836,10412.007524725963,10036.312592924593,10038.430123556274,10036.687449938978,5.092007344365242
p1_ref,10,1ed38d931c788a79,8799,9.557684326125631,8803.568816055411,8,0.007777268132196195,0.010103005342991654,7985.740852824236,7989.258477858917,7644.572827897353,7647.98942184639,7645.444258607664,5.928663652873302
p1_ref,10,eb9979f6ac4533ec,12165,9.963545384300112,12176.951081211757,8,0.0067927233631897566,0.0067927233631897566,10955.71972952632,10961.485626203004,10438.73311177405,10447.148690458864,10441.846586409354,7.892646878163013
p1_ref,10,455e887a3bb76004,7920,2.7624006589007024,7928.291579170262,8,0.002624586637799367,0.0052378005235265285,7547.673230981806,7548.7692743528005,7378.678605839403,7379.608471382311,7378.594965772252,3.417316029682567
p1_ref,10,63b76e100478c5ab,14036,5.351814326973859,14050.994126657726,8,0.0029350877835573885,0.003774648153506588,13170.855210052332,13173.871681935601,12792.191970908585,12796.923375459184,12793.654582357367,6.463044742784115
p1_ref,10,c41c44e7594c261d,11269,3.435276933614631,11289.050661456578,8,0.001604422110253842,0.0066459798996860026,10247.648975137234,10248.997395965975,9801.079486064653,9803.260628928858,9801.190670570304,6.694326921318304
p1_ref,10,ae59c3d16842d86a,5543,2.0137979008611424,5551.470454615727,8,0.0030594506226475013,0.004338145597890038,5297.340674117752,5297.498565479722,5180.925790520533,5180.510991700543,5180.338143743605,2.9762690475824414
p1_ref,10,9ea3949895f5f224,4024,5.299586164315102,4025.8343613662464,8,0.012398875125422981,0.01464454121337988,3809.2767550075014,3810.8385884423615,3709.5293588231634,3711.576300431395,3710.167207847374,3.182832384354186
p1_ref,10,8981676977b35de0,10718,8.066746361677176,10723.091689999106,8,0.0058975952658670006,0.007799277256603759,9861.765594679036,9865.896840154881,9485.134823062237,9490.091714903314,9486.85070331042,5.293978371621349
p1_ref,10,aa2fbd404e311974,9562,0.9508181110729623,9576.12184150878,8,0.0010784627643330713,0.0068871507098828555,9060.649841726867,9060.877195051975,8838.656747943136,8838.281128594346,8837.865512739816,3.95798997509867
p1_ref,10,d1bb2e8854948cd0,3588,0.49373393691644196,3595.7778593899593,8,0.0016471412813496428,0.013961512808009696,3412.954420292453,3413.548863415917,3333.3874230348306,3334.4352612775397,3333.586059882723,2.129982115881644
p1_ref,10,8c07a576d75883df,12052,9.068023950029207,12061.928202345036,8,0.006262942176204808,0.009631607451321342,11229.880765452397,11233.843514150207,10881.4070290995,10886.08097587686,10882.917072334549,6.859813356812157
p1_ref,10,fb25b34c5a06366c,11241,5.337928161167909,11266.916232850679,8,0.00473330927546925,0.0060436606036508855,10110.364911904557,10108.895822082795,9625.617598028337,9622.687222024368,9622.995489646106,9.276187778865753
p1_ref,10,3db9b22cc333c67f,16384,15.992990250921572,16418.724158918412,8,0.007809077270957865,0.009860926758971378,13536.911059777103,13530.120641616513,12376.491565418633,12361.342141436307,12366.72314818414,16.69788079925477
p1_ref,10,aba6c4b61206ed05,7460,7.7893399613271725,7466.6194905809925,8,0.006994541645761063,0.01272253545947681,6839.65072047952,6843.511667179637,6568.923397793457,6573.925803150682,6570.538348802642,5.632565880177656
p1_ref,10,3704692eb7c5bb7b,11816,6.427630185364627,11831.34430803702,8,0.0036331325042995716,0.006490845621189276,10862.394597530885,10866.185965873898,10451.333311438597,10457.285796033453,10453.356457641896,6.941279299617681
p1_ref,10,6dab3559704db47a,16384,2.404584025774895,16442.747355915362,8,0.0011741132938353216,0.006297870607265277,13986.604980253855,13982.431667632965,13001.613757451378,12993.667005123056,12995.687309508965,15.764420257399884
p1_ref,10,414fe4d836480f8d,8862,12.71696433103429,8858.056357787496,8,0.008975250165876678,0.013017300601062778,8153.018614294435,8155.392975179429,7851.816025225558,7853.19369536412,7851.750063707534,5.369591290054255
p1_ref,10,4fe0cf27b7f6e0f2,6460,6.2306807033278275,6461.228702682414,8,0.007633549286749322,0.008390337905717679,6076.5535862904,6079.354212843627,5901.240567772555,5904.773125757182,5902.462714990389,3.482609212351365
p1_ref,10,0613349b4604db54,9681,9.681162956328933,9687.601029575611,8,0.008342551469223927,0.008342551469223927,8840.012034011086,8845.393305204649,8487.389110212249,8493.110434398659,8489.320048413058,6.472892051085637
p1_ref,10,726663b3ca269485,10791,2.876880071836048,10806.042744805922,8,0.002373123567091115,0.006031663432264675,9914.735765247102,9916.020920701256,9531.824337663938,9533.358761734175,9531.802033327398,5.199164608627791
p1_ref,10,d05fea85cabf077f,10772,23.0047832621076,10764.507206812956,8,0.01614424878859655,0.01614424878859655,9266.368320658166,9270.6500707565,8637.142453104805,8638.888568872231,8636.659113653415,9.720896813525188
p1_ref,10,95ed3ec674c5d663,16383,12.730463844101493,16402.188959470608,8,0.0062164454876035835,0.007777258350955718,14756.640568218056,14759.228684333235,14083.544925782802,14086.296233122337,14083.518935865945,11.09682036959071
p1_ref,10,d9389dcff1e10ce2,8079,4.08519044532693,8085.157828923922,8,0.0058808123244041,0.006961778331533219,7576.7139776508275,7578.619742172944,7359.4037550059065,7361.805911656972,7360.113013264861,3.5441737707588836
p1_ref,10,b9b1d6b2c50e179d,10650,5.9732031488050765,10659.94226447187,8,0.004817174023118695,0.0075345686421117025,9971.17353367173,9972.593767733853,9668.536169493635,9669.788049707551,9668.430004293325,5.431379318993323
p1_ref,10,08438159ec6f8793,13046,17.951028327070702,13045.902954951685,8,0.010893761932449342,0.010893761932449342,11818.810300873001,11818.327784931129,11297.791496381979,11292.115264520346,11293.715563282713,9.132676855662895
p1_ref,10,6824b53bce1c139e,14587,19.450425682986044,14599.72787675418,8,0.010884838746199554,0.010884838746199554,12571.328284221745,12577.40581482521,11756.442189242889,11762.091952142064,11757.553304769182,12.840454996537705
p1_ref,10,d6f5404f826420ef,11413,4.657995847971286,11433.091741446835,8,0.0033375358383211373,0.005974106781387933,10429.957216037672,10434.341411750087,10019.731568345493,10025.892572985342,10021.864373967368,7.241877934656868
p1_ref,10,768e8c1dd207e741,6233,9.170805439062043,6230.179061451112,8,0.011723199355068659,0.012959838196875906,5751.195494863233,5752.508204593981,5540.145156096394,5540.213163818984,5539.589880790538,4.008269190009541
p1_ref,10,387ca8fa5850d53c,16384,18.72518719164232,16398.141096704057,8,0.009143157808419122,0.009143157808419122,14524.950470261869,14533.024660042469,13740.121039901227,13749.245359993276,13742.884726849945,12.902386723897923
p1_ref,10,fb48fe4d0f5ca1bf,11434,8.694360985605407,11439.89509725245,8,0.006216675267481445,0.007557906301932885,10494.50075257451,10497.739303637381,10082.116110850662,10086.45838165858,10083.439898867417,5.7499652450173455
p1_ref,10,921eb8d366478a60,15915,16.392386490277318,15933.167534199989,8,0.007812598171935775,0.009485030726958915,13917.444014986888,13918.549091629966,13109.994947087538,13108.23008744725,13107.530212675083,12.711572496883738
p1_ref,10,d3c7f386f650b19f,14082,11.000873789752646,14094.577218810593,8,0.006431314501054233,0.008471617890736263,12789.47381559587,12799.081231243576,12230.320944253051,12244.886687391345,12236.41631671194,8.542108149274362
p1_ref,10,50e27b7113e42808,12943,13.611500877160033,12950.964443833367,8,0.00887816508124456,0.00887816508124456,11560.653211617586,11563.16598473688,10984.60690774028,10985.465108655035,10983.74119160849,8.834880514420782
p1_ref,10,32c62747ef66c07d,15938,14.388826411082071,15959.821346350958,8,0.0071788869854089166,0.0071788869854089166,14085.838759226846,14090.393895065466,13315.940423734946,13318.54567256722,13315.526294635058,12.720974312026556
p1_ref,10,6e2d0601c10d5d53,12717,5.5206109215207775,12744.83550532365,8,0.0035316868808820956,0.005970144383603299,11135.840352485968,11136.536941596507,10476.324718580545,10477.170725062331,10475.405115459489,9.734142674515937
p1_ref,10,8322e89fe7c3e375,16384,21.73728776249861,16398.08275818398,8,0.010613910040282504,0.010931584432569419,14302.606653824034,14307.373247123487,13426.2835306239,13428.33513235252,13425.38737218845,14.421267889024948


==> anc/data/controlled/matching_sync_timers.csv <==
run,sync,rank,prepare_s,receive_s,post_s,quant_gpu_s,quant_calls
p1_bf16roll,0,1,0.018,0.478,0.006,0.000,0
p1_bf16roll,0,0,0.017,0.480,0.005,0.000,0
p1_bf16roll,1,1,0.008,0.074,0.003,0.000,0
p1_bf16roll,1,0,0.008,0.075,0.004,0.000,0
p1_bf16roll,2,1,0.003,0.074,0.003,0.000,0
p1_bf16roll,2,0,0.003,0.076,0.004,0.000,0
p1_bf16roll,3,1,0.003,0.084,0.003,0.000,0
p1_bf16roll,3,0,0.003,0.086,0.004,0.000,0
p1_bf16roll,4,1,0.003,0.070,0.003,0.000,0
p1_bf16roll,4,0,0.003,0.071,0.003,0.000,0
p1_bf16roll,5,1,0.003,0.080,0.005,0.000,0
p1_bf16roll,5,0,0.003,0.080,0.004,0.000,0
p1_bf16roll,6,1,0.004,0.070,0.004,0.000,0
p1_bf16roll,6,0,0.004,0.071,0.004,0.000,0
p1_bf16roll,7,1,0.005,0.093,0.003,0.000,0
p1_bf16roll,7,0,0.020,0.080,0.004,0.000,0
p1_bf16roll,8,1,0.003,0.069,0.003,0.000,0
p1_bf16roll,8,0,0.003,0.070,0.003,0.000,0
p1_bf16roll,9,1,0.019,0.072,0.003,0.000,0
p1_bf16roll,9,0,0.020,0.072,0.003,0.000,0
p1_bf16roll,10,0,0.003,0.086,0.003,0.000,0
p1_bf16roll,10,1,0.004,0.085,0.004,0.000,0
p1_half,0,1,0.340,0.829,0.448,0.364,180
p1_half,0,0,0.335,0.839,0.448,0.365,180
p1_half,1,0,0.365,0.111,0.336,0.008,180
p1_half,1,1,0.336,0.140,0.339,0.008,180
p1_half,2,0,0.335,0.100,0.338,0.008,180
p1_half,2,1,0.335,0.099,0.354,0.008,180
p1_half,3,1,0.334,0.102,0.331,0.008,180
p1_half,3,0,0.337,0.100,0.334,0.008,180
p1_half,4,1,0.334,0.096,0.335,0.008,180
p1_half,4,0,0.333,0.099,0.354,0.008,180
p1_half,5,1,1.075,0.490,0.335,0.007,180
p1_half,5,0,1.091,0.475,0.341,0.008,180
p1_half,6,0,3.024,0.168,0.333,0.009,180
p1_half,6,1,2.995,0.196,0.335,0.009,180
p1_half,7,1,0.336,0.101,0.339,0.008,180
p1_half,7,0,0.335,0.104,0.354,0.009,180
p1_half,8,1,0.334,0.113,0.334,0.008,180
p1_half,8,0,0.335,0.113,0.333,0.008,180
p1_half,9,1,0.343,0.100,0.332,0.008,180
p1_half,9,0,0.345,0.100,0.336,0.008,180
p1_half,10,1,0.334,0.099,0.331,0.008,180
p1_half,10,0,0.335,0.100,0.333,0.008,180
p1_full,0,1,0.452,0.858,0.627,0.325,252
p1_full,0,0,0.455,0.854,0.644,0.331,252
p1_full,1,1,0.457,0.135,0.455,0.011,252
p1_full,1,0,0.463,0.130,0.460,0.011,252
p1_full,2,1,0.459,0.108,0.441,0.011,252
p1_full,2,0,0.463,0.106,0.446,0.011,252
p1_full,3,1,1.512,0.137,0.464,0.012,252
p1_full,3,0,1.515,0.134,0.465,0.011,252
p1_full,4,0,0.454,0.106,0.448,0.011,252
p1_full,5,1,0.461,0.113,0.443,0.011,252
p1_full,5,0,0.463,0.112,0.445,0.012,252
p1_full,6,1,0.460,0.141,0.442,0.011,252
p1_full,6,0,0.467,0.135,0.452,0.011,252
p1_full,7,0,0.453,0.515,0.782,0.012,252
p1_full,7,1,0.450,0.518,1.107,0.011,252
p1_full,8,0,0.448,0.151,0.441,0.011,252
p1_full,8,1,0.449,0.151,0.449,0.011,252
p1_full,9,1,0.448,0.107,0.440,0.011,252
p1_full,9,0,0.449,0.109,0.446,0.011,252
p1_full,10,1,0.444,0.112,0.438,0.011,252
p1_full,10,0,0.455,0.103,0.442,0.011,252
p1_full,11,1,0.443,0.109,0.518,0.012,252
p1_full,11,0,0.451,0.103,0.522,0.011,252
p1_full,12,1,0.537,0.111,0.438,0.012,252
p1_full,12,0,0.541,0.109,0.438,0.012,252
p1_ref,0,1,0.017,0.547,0.007,0.000,0
p1_ref,0,0,0.017,0.547,0.007,0.000,0
p1_ref,1,1,0.003,0.072,0.004,0.000,0
p1_ref,1,0,0.003,0.072,0.003,0.000,0
p1_ref,2,0,0.004,0.084,0.003,0.000,0
p1_ref,2,1,0.004,0.096,0.005,0.000,0
p1_ref,3,1,0.004,0.071,0.003,0.000,0
p1_ref,3,0,0.004,0.099,0.005,0.000,0
p1_ref,4,1,0.004,0.069,0.003,0.000,0
p1_ref,4,0,0.003,0.070,0.003,0.000,0
p1_ref,5,1,0.004,0.069,0.003,0.000,0
p1_ref,5,0,0.004,0.070,0.003,0.000,0
p1_ref,6,1,0.003,0.130,0.003,0.000,0
p1_ref,6,0,0.003,0.133,0.004,0.000,0
p1_ref,7,1,0.006,0.069,0.003,0.000,0
p1_ref,7,0,0.006,0.071,0.003,0.000,0
p1_ref,8,1,0.003,0.070,0.003,0.000,0
p1_ref,8,0,0.004,0.071,0.003,0.000,0
p1_ref,9,1,0.003,0.069,0.003,0.000,0
p1_ref,9,0,0.002,0.070,0.003,0.000,0
p1_ref,10,1,0.003,0.070,0.003,0.000,0
p1_ref,10,0,0.003,0.083,0.003,0.000,0


==> anc/data/controlled/metrics/p0_record.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.17160962522029877,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4080449640750885,"training/rollout_probs_diff_mean":0.00427831057459116,"training/rollout_probs_diff_std":0.013070876710116863,"training/rollout_actor_probs_pearson_corr":0.9980748891830444,"rollout_corr/training_ppl":1.1687774658203125,"rollout_corr/training_log_ppl":0.15356922149658203,"rollout_corr/kl":0.000668683962430805,"rollout_corr/k3_kl":0.0006863543530926108,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006250250153243542,"rollout_corr/log_ppl_abs_diff":0.001037200796417892,"rollout_corr/log_ppl_diff_max":0.004364371299743652,"rollout_corr/log_ppl_diff_min":-0.0030710026621818542,"rollout_corr/ppl_ratio":1.0006258487701416,"rollout_corr/chi2_token":0.001419663429260254,"rollout_corr/chi2_seq":2.0469603538513184,"actor/pg_clipfrac":0.0007711138113108973,"actor/ppo_kl":0.00004656008508874265,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.021127240080801357,"actor/kl_loss":0.00029514843845390715,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.021127529442310333,"actor/grad_norm":0.2704766094684601,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":699.5738792419434,"actor/lr":0.0,"perf/mfu/actor":0.22570573203387168,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":38.78192761307582,"timing_s/gen":27.04775027697906,"timing_s/old_log_prob":16.027276361361146,"timing_s/ref":10.230874904897064,"timing_s/adv":0.16811533086001873,"timing_s/update_actor":33.03164811199531,"timing_s/update_weights":2.791224624030292,"timing_s/step":128.16289828997105,"timing_per_token_ms/update_actor":0.04940804267157378,"timing_per_token_ms/ref":0.015303126933140274,"timing_per_token_ms/adv":0.0002514633666692874,"timing_per_token_ms/gen":0.043333809073426974,"perf/total_num_tokens":668548,"perf/time_per_step":128.16289828997105,"perf/throughput":2608.1963224934143,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.157796710729599,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.3784472942352295,"training/rollout_probs_diff_mean":0.0040403311140835285,"training/rollout_probs_diff_std":0.01275368221104145,"training/rollout_actor_probs_pearson_corr":0.9978769421577454,"rollout_corr/training_ppl":1.1540755033493042,"rollout_corr/training_log_ppl":0.1413758248090744,"rollout_corr/kl":0.0006355360383167863,"rollout_corr/k3_kl":0.000644727551843971,"rollout_corr/rollout_ppl":1.1533619165420532,"rollout_corr/rollout_log_ppl":0.14076665043830872,"rollout_corr/log_ppl_diff":0.0006091721588745713,"rollout_corr/log_ppl_abs_diff":0.0009840509155765176,"rollout_corr/log_ppl_diff_max":0.004625886678695679,"rollout_corr/log_ppl_diff_min":-0.0022809356451034546,"rollout_corr/ppl_ratio":1.0006098747253418,"rollout_corr/chi2_token":0.0013210773468017578,"rollout_corr/chi2_seq":1.6920835971832275,"actor/pg_clipfrac":0.0007505033063353039,"actor/ppo_kl":0.00003491809134459345,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03567722190882705,"actor/kl_loss":0.00019450811942078872,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03567741438746452,"actor/grad_norm":0.2669017165899277,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":699.371057510376,"actor/lr":0.0,"perf/mfu/actor":0.22949570002162906,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02916191890835762,"timing_s/gen":23.04385313624516,"timing_s/old_log_prob":10.904429132118821,"timing_s/ref":9.637385014910251,"timing_s/adv":0.16467186901718378,"timing_s/update_actor":32.7454503220506,"timing_s/update_weights":0.7936464278027415,"timing_s/step":77.392857006751,"timing_per_token_ms/update_actor":0.04955500283304923,"timing_per_token_ms/ref":0.014584641133961245,"timing_per_token_ms/adv":0.00024920454155962375,"timing_per_token_ms/gen":0.03726089769558726,"perf/total_num_tokens":660790,"perf/time_per_step":77.392857006751,"perf/throughput":4269.06322855066,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15830309689044952,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820129871368408,"training/rollout_probs_diff_mean":0.004065942484885454,"training/rollout_probs_diff_std":0.01285590510815382,"training/rollout_actor_probs_pearson_corr":0.9977959990501404,"rollout_corr/training_ppl":1.150376796722412,"rollout_corr/training_log_ppl":0.138210728764534,"rollout_corr/kl":0.0006758328527212143,"rollout_corr/k3_kl":0.0006638539489358664,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0006282454705797136,"rollout_corr/log_ppl_abs_diff":0.001105115283280611,"rollout_corr/log_ppl_diff_max":0.023080401122570038,"rollout_corr/log_ppl_diff_min":-0.0045033469796180725,"rollout_corr/ppl_ratio":1.0006297826766968,"rollout_corr/chi2_token":0.001276254653930664,"rollout_corr/chi2_seq":3.067640781402588,"actor/pg_clipfrac":0.0004924339943954692,"actor/ppo_kl":0.00005660751477964965,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03324936767512554,"actor/kl_loss":0.0002058239639382009,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.033249570056796074,"actor/grad_norm":0.28905969113111496,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":670.8661479949951,"actor/lr":0.0,"perf/mfu/actor":0.21979936199899008,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.049400560557842255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.049400560557842255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.03099598502740264,"timing_s/gen":23.039379441644996,"timing_s/old_log_prob":14.72387515194714,"timing_s/ref":9.191681757103652,"timing_s/adv":0.1697018090635538,"timing_s/update_actor":32.46356405178085,"timing_s/update_weights":0.5682933791540563,"timing_s/step":80.27094013616443,"timing_per_token_ms/update_actor":0.051655571938766146,"timing_per_token_ms/ref":0.014625676265396558,"timing_per_token_ms/adv":0.00027002716005670004,"timing_per_token_ms/gen":0.03926502122080181,"perf/total_num_tokens":628462,"perf/time_per_step":80.27094013616443,"perf/throughput":3914.6296214665817,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.17085187137126923,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9040977358818054,"training/rollout_probs_diff_mean":0.004308486357331276,"training/rollout_probs_diff_std":0.013195633888244629,"training/rollout_actor_probs_pearson_corr":0.9979076981544495,"rollout_corr/training_ppl":1.1642649173736572,"rollout_corr/training_log_ppl":0.14984507858753204,"rollout_corr/kl":0.0006328985327854753,"rollout_corr/k3_kl":0.0007014400325715542,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.0005827848217450082,"rollout_corr/log_ppl_abs_diff":0.0010802943725138903,"rollout_corr/log_ppl_diff_max":0.004246048629283905,"rollout_corr/log_ppl_diff_min":-0.005871303379535675,"rollout_corr/ppl_ratio":1.0005837678909302,"rollout_corr/chi2_token":0.001676321029663086,"rollout_corr/chi2_seq":4.4206223487854,"actor/pg_clipfrac":0.0009677857738097373,"actor/ppo_kl":0.000021841401860456244,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.022696596842479266,"actor/kl_loss":0.0002630411432846813,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.022696860134601593,"actor/grad_norm":0.30089088529348373,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":675.4563331604004,"actor/lr":0.0,"perf/mfu/actor":0.20491132572275214,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.03723046602681279,"timing_s/gen":22.62734567793086,"timing_s/old_log_prob":16.655987952835858,"timing_s/ref":10.601723664905876,"timing_s/adv":0.18496465776115656,"timing_s/update_actor":35.70645821560174,"timing_s/update_weights":0.5668849097564816,"timing_s/step":86.46727775130421,"timing_per_token_ms/update_actor":0.05410872859243,"timing_per_token_ms/ref":0.016065603172752737,"timing_per_token_ms/adv":0.00028029110043787796,"timing_per_token_ms/gen":0.03691307472867561,"perf/total_num_tokens":659902,"perf/time_per_step":86.46727775130421,"perf/throughput":3815.905954030376,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.1685282588005066,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.31355345249176025,"training/rollout_probs_diff_mean":0.004242387134581804,"training/rollout_probs_diff_std":0.012944777496159077,"training/rollout_actor_probs_pearson_corr":0.9979907870292664,"rollout_corr/training_ppl":1.1648945808410645,"rollout_corr/training_log_ppl":0.15044265985488892,"rollout_corr/kl":0.00070826435694471,"rollout_corr/k3_kl":0.0006713737966492772,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.0006803534342907369,"rollout_corr/log_ppl_abs_diff":0.0010786858620122075,"rollout_corr/log_ppl_diff_max":0.004716537892818451,"rollout_corr/log_ppl_diff_min":-0.0036296918988227844,"rollout_corr/ppl_ratio":1.0006812810897827,"rollout_corr/chi2_token":0.001278519630432129,"rollout_corr/chi2_seq":3.321475028991699,"actor/pg_clipfrac":0.0008658464184918557,"actor/ppo_kl":-0.0000359846278712439,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.020494833362135978,"actor/kl_loss":0.0002676934128658104,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.020495101809501648,"actor/grad_norm":0.2618528977036476,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":676.3307628631592,"actor/lr":0.0,"perf/mfu/actor":0.20605585299094736,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.043459716718643904,"timing_s/gen":21.069331480190158,"timing_s/old_log_prob":12.663500051945448,"timing_s/ref":10.040668597910553,"timing_s/adv":0.177148109767586,"timing_s/update_actor":34.93391274102032,"timing_s/update_weights":0.6044653132557869,"timing_s/step":79.61309823440388,"timing_per_token_ms/update_actor":0.054283136882946656,"timing_per_token_ms/ref":0.015602002327574475,"timing_per_token_ms/adv":0.0002752670495961246,"timing_per_token_ms/gen":0.035064708639456384,"perf/total_num_tokens":643550,"perf/time_per_step":79.61309823440388,"perf/throughput":4041.7344273250337,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.18377643823623657,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.3997592329978943,"training/rollout_probs_diff_mean":0.004439856857061386,"training/rollout_probs_diff_std":0.013124924153089523,"training/rollout_actor_probs_pearson_corr":0.9979578852653503,"rollout_corr/training_ppl":1.1759657859802246,"rollout_corr/training_log_ppl":0.15947620570659637,"rollout_corr/kl":0.0007779081934131682,"rollout_corr/k3_kl":0.0007085128454491496,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.0007105937693268061,"rollout_corr/log_ppl_abs_diff":0.0010857527377083898,"rollout_corr/log_ppl_diff_max":0.004108160734176636,"rollout_corr/log_ppl_diff_min":-0.0028772875666618347,"rollout_corr/ppl_ratio":1.0007115602493286,"rollout_corr/chi2_token":0.001292109489440918,"rollout_corr/chi2_seq":2.705091714859009,"actor/pg_clipfrac":0.0006229890218492073,"actor/ppo_kl":1.9584463757382764e-6,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02982156995733476,"actor/kl_loss":0.0002351246000671381,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02982180379331112,"actor/grad_norm":0.24716588109731674,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":681.0658988952637,"actor/lr":0.0,"perf/mfu/actor":0.24437384298278508,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.04491454502567649,"timing_s/gen":23.48008818924427,"timing_s/old_log_prob":19.714099028147757,"timing_s/ref":10.995169254951179,"timing_s/adv":0.18729877984151244,"timing_s/update_actor":31.69146539270878,"timing_s/update_weights":0.582856445107609,"timing_s/step":86.77130788005888,"timing_per_token_ms/update_actor":0.04632991012604366,"timing_per_token_ms/ref":0.016073892358405267,"timing_per_token_ms/adv":0.00027381301335378897,"timing_per_token_ms/gen":0.036667527948335006,"perf/total_num_tokens":684039,"perf/time_per_step":86.77130788005888,"perf/throughput":3941.619739934798,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":7,"data":{"global_seqlen/min":651770.0,"global_seqlen/max":651770.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":651770.0,"global_seqlen/balanced_max":651770.0,"global_seqlen/mean":651770.0,"actor/entropy":0.17112033069133759,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.585132360458374,"training/rollout_probs_diff_mean":0.0042602489702403545,"training/rollout_probs_diff_std":0.01299330685287714,"training/rollout_actor_probs_pearson_corr":0.9978638887405396,"rollout_corr/training_ppl":1.1608458757400513,"rollout_corr/training_log_ppl":0.14680875837802887,"rollout_corr/kl":0.0006192928412929177,"rollout_corr/k3_kl":0.0006755603244528174,"rollout_corr/rollout_ppl":1.1601372957229614,"rollout_corr/rollout_log_ppl":0.14620278775691986,"rollout_corr/log_ppl_diff":0.0006059596780687571,"rollout_corr/log_ppl_abs_diff":0.0009795068763196468,"rollout_corr/log_ppl_diff_max":0.00683043897151947,"rollout_corr/log_ppl_diff_min":-0.002729959785938263,"rollout_corr/ppl_ratio":1.0006067752838135,"rollout_corr/chi2_token":0.0014791488647460938,"rollout_corr/chi2_seq":1.3192567825317383,"actor/pg_clipfrac":0.0009288923113217606,"actor/ppo_kl":-0.00003465514036804507,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.027093300435808487,"actor/kl_loss":0.00025620369865464454,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.027093555778265,"actor/grad_norm":0.3097061663866043,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":680.4959411621094,"actor/lr":0.0,"perf/mfu/actor":0.2232897639281261,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.3359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05013766884803772,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05013766884803772,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1192.11328125,"response_length/max":2048.0,"response_length/min":316.0,"response_length/clip_ratio":0.205078125,"response_length_non_aborted/mean":1192.11328125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":316.0,"response_length_non_aborted/clip_ratio":0.205078125,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.038034859113395214,"timing_s/gen":22.600971893873066,"timing_s/old_log_prob":12.756078951060772,"timing_s/ref":10.242930340114981,"timing_s/adv":0.1842852639965713,"timing_s/update_actor":32.77936726575717,"timing_s/update_weights":0.5670268987305462,"timing_s/step":79.243277894333,"timing_per_token_ms/update_actor":0.05029284450919369,"timing_per_token_ms/ref":0.01571555969147856,"timing_per_token_ms/adv":0.00028274585205911797,"timing_per_token_ms/gen":0.03702879912883349,"perf/total_num_tokens":651770,"perf/time_per_step":79.243277894333,"perf/throughput":4112.462389990373,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":8,"data":{"global_seqlen/min":667296.0,"global_seqlen/max":667296.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":667296.0,"global_seqlen/balanced_max":667296.0,"global_seqlen/mean":667296.0,"actor/entropy":0.16636623442173004,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.37773680686950684,"training/rollout_probs_diff_mean":0.0042612506076693535,"training/rollout_probs_diff_std":0.013056444935500622,"training/rollout_actor_probs_pearson_corr":0.9979071617126465,"rollout_corr/training_ppl":1.1622672080993652,"rollout_corr/training_log_ppl":0.14864282310009003,"rollout_corr/kl":0.0005649400409311056,"rollout_corr/k3_kl":0.0006694823387078941,"rollout_corr/rollout_ppl":1.1615746021270752,"rollout_corr/rollout_log_ppl":0.14804987609386444,"rollout_corr/log_ppl_diff":0.0005929514300078154,"rollout_corr/log_ppl_abs_diff":0.0009823087602853775,"rollout_corr/log_ppl_diff_max":0.005141749978065491,"rollout_corr/log_ppl_diff_min":-0.0030161291360855103,"rollout_corr/ppl_ratio":1.0005937814712524,"rollout_corr/chi2_token":0.001565098762512207,"rollout_corr/chi2_seq":4.085826396942139,"actor/pg_clipfrac":0.0007463374525968902,"actor/ppo_kl":0.000018778480921355367,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.017979276011828915,"actor/kl_loss":0.00021913447142196674,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.017979495227336884,"actor/grad_norm":0.2579230070114136,"actor/perf/max_memory_allocated_gb":109.34853601455688,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":679.2922973632812,"actor/lr":0.0,"perf/mfu/actor":0.20496420785622477,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.28515625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.28515625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.028945142403244972,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.028945142403244972,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1218.875,"response_length/max":2048.0,"response_length/min":279.0,"response_length/clip_ratio":0.1796875,"response_length_non_aborted/mean":1218.875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":279.0,"response_length_non_aborted/clip_ratio":0.1796875,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02808081777766347,"timing_s/gen":22.559255415108055,"timing_s/old_log_prob":14.583930641878396,"timing_s/ref":10.299155425745994,"timing_s/adv":0.17690335493534803,"timing_s/update_actor":36.530203538015485,"timing_s/update_weights":1.0215584486722946,"timing_s/step":85.27959302300587,"timing_per_token_ms/update_actor":0.054743627322830474,"timing_per_token_ms/ref":0.01543416328847467,"timing_per_token_ms/adv":0.000265104773496841,"timing_per_token_ms/gen":0.036148945324691144,"perf/total_num_tokens":667296,"perf/time_per_step":85.27959302300587,"perf/throughput":3912.4014101473467,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}


==> anc/data/controlled/metrics/p1_bf16roll.jsonl <==
{"step":1,"data":{"global_seqlen/min":669305.0,"global_seqlen/max":669305.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":669305.0,"global_seqlen/balanced_max":669305.0,"global_seqlen/mean":669305.0,"actor/entropy":0.16805069148540497,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.988985538482666,"training/rollout_probs_diff_mean":0.014739301055669785,"training/rollout_probs_diff_std":0.04325491935014725,"training/rollout_actor_probs_pearson_corr":0.977505624294281,"rollout_corr/training_ppl":1.1768889427185059,"rollout_corr/training_log_ppl":0.1604694128036499,"rollout_corr/kl":0.00853639468550682,"rollout_corr/k3_kl":0.007987629622220993,"rollout_corr/rollout_ppl":1.16611909866333,"rollout_corr/rollout_log_ppl":0.15129734575748444,"rollout_corr/log_ppl_diff":0.00917205959558487,"rollout_corr/log_ppl_abs_diff":0.009208944626152515,"rollout_corr/log_ppl_diff_max":0.03175598382949829,"rollout_corr/log_ppl_diff_min":-0.003768816590309143,"rollout_corr/ppl_ratio":1.0092291831970215,"rollout_corr/chi2_token":0.020059585571289062,"rollout_corr/chi2_seq":-0.6741104125976562,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.012955685844644904,"actor/kl_loss":0.012767445598001359,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.012968450784683228,"actor/grad_norm":0.3218522071838379,"actor/perf/max_memory_allocated_gb":114.01085233688354,"actor/perf/max_memory_reserved_gb":116.07421875,"actor/perf/cpu_memory_used_gb":841.10182762146,"actor/lr":0.0,"perf/mfu/actor":0.2018074543198454,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.263671875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.263671875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04658499360084534,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04658499360084534,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1220.564453125,"response_length/max":2048.0,"response_length/min":266.0,"response_length/clip_ratio":0.189453125,"response_length_non_aborted/mean":1220.564453125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":266.0,"response_length_non_aborted/clip_ratio":0.189453125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":34.79018547385931,"timing_s/gen":27.903253161348403,"timing_s/old_log_prob":14.650209600105882,"timing_s/ref":10.309445509221405,"timing_s/adv":0.17711478006094694,"timing_s/update_actor":38.47339498717338,"timing_s/update_weights":0.5615008599124849,"timing_s/step":127.5499629159458,"timing_per_token_ms/gen":0.04465027732966209,"timing_per_token_ms/adv":0.0002646249169824623,"timing_per_token_ms/update_actor":0.05748260507119083,"timing_per_token_ms/ref":0.01540321006001958,"perf/total_num_tokens":669305,"perf/time_per_step":127.5499629159458,"perf/throughput":2623.697352389924,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":2,"data":{"global_seqlen/min":668958.0,"global_seqlen/max":668958.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668958.0,"global_seqlen/balanced_max":668958.0,"global_seqlen/mean":668958.0,"actor/entropy":0.15938760340213776,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9559803009033203,"training/rollout_probs_diff_mean":0.014294350519776344,"training/rollout_probs_diff_std":0.04248720407485962,"training/rollout_actor_probs_pearson_corr":0.9768862128257751,"rollout_corr/training_ppl":1.1637330055236816,"rollout_corr/training_log_ppl":0.14987730979919434,"rollout_corr/kl":0.007893198169767857,"rollout_corr/k3_kl":0.00800219178199768,"rollout_corr/rollout_ppl":1.1540734767913818,"rollout_corr/rollout_log_ppl":0.14155058562755585,"rollout_corr/log_ppl_diff":0.008326718583703041,"rollout_corr/log_ppl_abs_diff":0.008455043658614159,"rollout_corr/log_ppl_diff_max":0.033966436982154846,"rollout_corr/log_ppl_diff_min":-0.013217248022556305,"rollout_corr/ppl_ratio":1.0083749294281006,"rollout_corr/chi2_token":0.032918691635131836,"rollout_corr/chi2_seq":131.79464721679688,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.028944632750153687,"actor/kl_loss":0.012058966016411432,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.028956690803170204,"actor/grad_norm":0.2732996419072151,"actor/perf/max_memory_allocated_gb":114.01085233688354,"actor/perf/max_memory_reserved_gb":116.07421875,"actor/perf/cpu_memory_used_gb":841.1603488922119,"actor/lr":0.0,"perf/mfu/actor":0.2484754606711468,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.038696251809597015,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.038696251809597015,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1223.85546875,"response_length/max":2048.0,"response_length/min":382.0,"response_length/clip_ratio":0.19921875,"response_length_non_aborted/mean":1223.85546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":382.0,"response_length_non_aborted/clip_ratio":0.19921875,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022876953240484,"timing_s/gen":27.973216156940907,"timing_s/old_log_prob":11.328073529992253,"timing_s/ref":9.752738669048995,"timing_s/adv":0.1757663618773222,"timing_s/update_actor":30.814453541766852,"timing_s/update_weights":3.324993326328695,"timing_s/step":83.57345895888284,"timing_per_token_ms/gen":0.04464186270485643,"timing_per_token_ms/adv":0.0002627464831533851,"timing_per_token_ms/update_actor":0.04606336054246582,"timing_per_token_ms/ref":0.014578999980640033,"perf/total_num_tokens":668958,"perf/time_per_step":83.57345895888284,"perf/throughput":4002.2155857466632,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":3,"data":{"global_seqlen/min":630877.0,"global_seqlen/max":630877.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":630877.0,"global_seqlen/balanced_max":630877.0,"global_seqlen/mean":630877.0,"actor/entropy":0.15948142111301422,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9968047142028809,"training/rollout_probs_diff_mean":0.014303167350590229,"training/rollout_probs_diff_std":0.04275617003440857,"training/rollout_actor_probs_pearson_corr":0.9772979617118835,"rollout_corr/training_ppl":1.162384271621704,"rollout_corr/training_log_ppl":0.14853668212890625,"rollout_corr/kl":0.008004345931112766,"rollout_corr/k3_kl":0.00778789771720767,"rollout_corr/rollout_ppl":1.1524585485458374,"rollout_corr/rollout_log_ppl":0.13995103538036346,"rollout_corr/log_ppl_diff":0.008585633710026741,"rollout_corr/log_ppl_abs_diff":0.008658131584525108,"rollout_corr/log_ppl_diff_max":0.03197753429412842,"rollout_corr/log_ppl_diff_min":-0.0031086578965187073,"rollout_corr/ppl_ratio":1.0086373090744019,"rollout_corr/chi2_token":0.020368099212646484,"rollout_corr/chi2_seq":-0.6469560265541077,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.023928294722281862,"actor/kl_loss":0.011909926064618048,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.023940201848745346,"actor/grad_norm":0.3049573749303818,"actor/perf/max_memory_allocated_gb":114.01085233688354,"actor/perf/max_memory_reserved_gb":116.07421875,"actor/perf/cpu_memory_used_gb":842.0952949523926,"actor/lr":0.0,"perf/mfu/actor":0.22445858531796326,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04111034795641899,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04111034795641899,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1150.744140625,"response_length/max":2048.0,"response_length/min":267.0,"response_length/clip_ratio":0.13671875,"response_length_non_aborted/mean":1150.744140625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":267.0,"response_length_non_aborted/clip_ratio":0.13671875,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.020712170749902725,"timing_s/gen":24.150151422712952,"timing_s/old_log_prob":14.321909926831722,"timing_s/ref":9.257265278603882,"timing_s/adv":0.6599530591629446,"timing_s/update_actor":32.760878515895456,"timing_s/update_weights":0.5580594688653946,"timing_s/step":81.93569290777668,"timing_per_token_ms/gen":0.04098935882642677,"timing_per_token_ms/adv":0.0010460883169983127,"timing_per_token_ms/update_actor":0.051929105857235966,"timing_per_token_ms/ref":0.014673645224986617,"perf/total_num_tokens":630877,"perf/time_per_step":81.93569290777668,"perf/throughput":3849.830138802196,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":4,"data":{"global_seqlen/min":667606.0,"global_seqlen/max":667606.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":667606.0,"global_seqlen/balanced_max":667606.0,"global_seqlen/mean":667606.0,"actor/entropy":0.1733105331659317,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9182705879211426,"training/rollout_probs_diff_mean":0.015112631022930145,"training/rollout_probs_diff_std":0.04394257813692093,"training/rollout_actor_probs_pearson_corr":0.9770944714546204,"rollout_corr/training_ppl":1.175493836402893,"rollout_corr/training_log_ppl":0.1590665727853775,"rollout_corr/kl":0.008459184318780899,"rollout_corr/k3_kl":0.008289474993944168,"rollout_corr/rollout_ppl":1.165006160736084,"rollout_corr/rollout_log_ppl":0.15010961890220642,"rollout_corr/log_ppl_diff":0.00895694550126791,"rollout_corr/log_ppl_abs_diff":0.008989324793219566,"rollout_corr/log_ppl_diff_max":0.03335399925708771,"rollout_corr/log_ppl_diff_min":-0.003692593425512314,"rollout_corr/ppl_ratio":1.0090105533599854,"rollout_corr/chi2_token":0.022317171096801758,"rollout_corr/chi2_seq":-0.898193895816803,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.020615476576494984,"actor/kl_loss":0.0131089507121942,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.020628584548830986,"actor/grad_norm":0.30585119873285294,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":844.028980255127,"actor/lr":0.0,"perf/mfu/actor":0.2324572570209748,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.341796875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.341796875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.029191413894295692,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.029191413894295692,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1212.29296875,"response_length/max":2048.0,"response_length/min":310.0,"response_length/clip_ratio":0.2109375,"response_length_non_aborted/mean":1212.29296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":310.0,"response_length_non_aborted/clip_ratio":0.2109375,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.027824050281196833,"timing_s/gen":24.146004798822105,"timing_s/old_log_prob":15.015374346170574,"timing_s/ref":9.657317951787263,"timing_s/adv":0.1812079749070108,"timing_s/update_actor":33.22216940112412,"timing_s/update_weights":0.6905854139477015,"timing_s/step":83.13358217896894,"timing_per_token_ms/gen":0.03890162430895434,"timing_per_token_ms/adv":0.0002714295181694155,"timing_per_token_ms/update_actor":0.04976313784046896,"timing_per_token_ms/ref":0.01446559490446051,"perf/total_num_tokens":667606,"perf/time_per_step":83.13358217896894,"perf/throughput":4015.2606353638544,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":5,"data":{"global_seqlen/min":654795.0,"global_seqlen/max":654795.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":654795.0,"global_seqlen/balanced_max":654795.0,"global_seqlen/mean":654795.0,"actor/entropy":0.1711331605911255,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9675132036209106,"training/rollout_probs_diff_mean":0.014452408999204636,"training/rollout_probs_diff_std":0.04172315075993538,"training/rollout_actor_probs_pearson_corr":0.9793307185173035,"rollout_corr/training_ppl":1.1759628057479858,"rollout_corr/training_log_ppl":0.15989843010902405,"rollout_corr/kl":0.0075799222104251385,"rollout_corr/k3_kl":0.007503831759095192,"rollout_corr/rollout_ppl":1.166421890258789,"rollout_corr/rollout_log_ppl":0.15175344049930573,"rollout_corr/log_ppl_diff":0.008144981227815151,"rollout_corr/log_ppl_abs_diff":0.008258168585598469,"rollout_corr/log_ppl_diff_max":0.03762837126851082,"rollout_corr/log_ppl_diff_min":-0.007316209375858307,"rollout_corr/ppl_ratio":1.008193016052246,"rollout_corr/chi2_token":0.017164945602416992,"rollout_corr/chi2_seq":3.4701337814331055,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02066023543193296,"actor/kl_loss":0.011476414510980248,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02067171223461628,"actor/grad_norm":0.2654890865087509,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":734.0071640014648,"actor/lr":0.0,"perf/mfu/actor":0.21115820254550444,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.031031182035803795,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.031031182035803795,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1195.537109375,"response_length/max":2048.0,"response_length/min":293.0,"response_length/clip_ratio":0.158203125,"response_length_non_aborted/mean":1195.537109375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":293.0,"response_length_non_aborted/clip_ratio":0.158203125,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02195167960599065,"timing_s/gen":24.144386051688343,"timing_s/old_log_prob":16.62534696701914,"timing_s/ref":10.13795280084014,"timing_s/adv":0.17444840306416154,"timing_s/update_actor":34.59225247707218,"timing_s/update_weights":0.5582023276947439,"timing_s/step":86.47180068213493,"timing_per_token_ms/gen":0.03944419929537479,"timing_per_token_ms/adv":0.0002664168221567995,"timing_per_token_ms/update_actor":0.052829133510598245,"timing_per_token_ms/ref":0.015482636246214676,"perf/total_num_tokens":654795,"perf/time_per_step":86.47180068213493,"perf/throughput":3786.176503985308,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":6,"data":{"global_seqlen/min":682233.0,"global_seqlen/max":682233.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":682233.0,"global_seqlen/balanced_max":682233.0,"global_seqlen/mean":682233.0,"actor/entropy":0.18244589865207672,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9880870580673218,"training/rollout_probs_diff_mean":0.015137520618736744,"training/rollout_probs_diff_std":0.04282885044813156,"training/rollout_actor_probs_pearson_corr":0.9788615107536316,"rollout_corr/training_ppl":1.1836209297180176,"rollout_corr/training_log_ppl":0.16612036526203156,"rollout_corr/kl":0.008016081526875496,"rollout_corr/k3_kl":0.008206000551581383,"rollout_corr/rollout_ppl":1.173639178276062,"rollout_corr/rollout_log_ppl":0.1576521396636963,"rollout_corr/log_ppl_diff":0.008468224667012691,"rollout_corr/log_ppl_abs_diff":0.008536399342119694,"rollout_corr/log_ppl_diff_max":0.039910778403282166,"rollout_corr/log_ppl_diff_min":-0.003049880266189575,"rollout_corr/ppl_ratio":1.0085173845291138,"rollout_corr/chi2_token":0.025060057640075684,"rollout_corr/chi2_seq":98.29290771484375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.024878455775251496,"actor/kl_loss":0.012652078357859864,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.024891103617846966,"actor/grad_norm":0.2600996866822243,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":754.7017459869385,"actor/lr":0.0,"perf/mfu/actor":0.2620716966526447,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.275390625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.275390625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03597972169518471,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03597972169518471,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1247.158203125,"response_length/max":2048.0,"response_length/min":266.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1247.158203125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":266.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022824192885309458,"timing_s/gen":22.145049134269357,"timing_s/old_log_prob":12.244973578955978,"timing_s/ref":10.563087868038565,"timing_s/adv":0.17035545781254768,"timing_s/update_actor":29.112709662877023,"timing_s/update_weights":2.9350194460712373,"timing_s/step":77.38087243493646,"timing_per_token_ms/gen":0.034680483183282866,"timing_per_token_ms/adv":0.00024970275230390155,"timing_per_token_ms/update_actor":0.04267267878111587,"timing_per_token_ms/ref":0.015483108949638268,"perf/total_num_tokens":682233,"perf/time_per_step":77.38087243493646,"perf/throughput":4408.279323637999,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":7,"data":{"global_seqlen/min":646503.0,"global_seqlen/max":646503.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":646503.0,"global_seqlen/balanced_max":646503.0,"global_seqlen/mean":646503.0,"actor/entropy":0.17204709351062775,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9643043279647827,"training/rollout_probs_diff_mean":0.015045608393847942,"training/rollout_probs_diff_std":0.04348975419998169,"training/rollout_actor_probs_pearson_corr":0.9772189855575562,"rollout_corr/training_ppl":1.1705422401428223,"rollout_corr/training_log_ppl":0.15531781315803528,"rollout_corr/kl":0.008139656856656075,"rollout_corr/k3_kl":0.008170878514647484,"rollout_corr/rollout_ppl":1.1605223417282104,"rollout_corr/rollout_log_ppl":0.14674042165279388,"rollout_corr/log_ppl_diff":0.008577389642596245,"rollout_corr/log_ppl_abs_diff":0.008707456290721893,"rollout_corr/log_ppl_diff_max":0.0332946851849556,"rollout_corr/log_ppl_diff_min":-0.004338517785072327,"rollout_corr/ppl_ratio":1.0086290836334229,"rollout_corr/chi2_token":0.024943232536315918,"rollout_corr/chi2_seq":0.03807187080383301,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.01900450908738094,"actor/kl_loss":0.013022474573517684,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.019017530605196953,"actor/grad_norm":0.30391284823417664,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":776.0167274475098,"actor/lr":0.0,"perf/mfu/actor":0.23036217247927487,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.318359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.318359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04090123996138573,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04090123996138573,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1181.826171875,"response_length/max":2048.0,"response_length/min":315.0,"response_length/clip_ratio":0.19921875,"response_length_non_aborted/mean":1181.826171875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":315.0,"response_length_non_aborted/clip_ratio":0.19921875,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.019400212913751602,"timing_s/gen":21.939772977959365,"timing_s/old_log_prob":12.722082876134664,"timing_s/ref":9.565537035930902,"timing_s/adv":0.1740634269081056,"timing_s/update_actor":31.452329840976745,"timing_s/update_weights":1.5444396678358316,"timing_s/step":77.59303120337427,"timing_per_token_ms/gen":0.03625839410003283,"timing_per_token_ms/adv":0.0002692383900896138,"timing_per_token_ms/update_actor":0.04864993641325213,"timing_per_token_ms/ref":0.01479581229465432,"perf/total_num_tokens":646503,"perf/time_per_step":77.59303120337427,"perf/throughput":4165.9862359642275,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":8,"data":{"global_seqlen/min":673481.0,"global_seqlen/max":673481.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":673481.0,"global_seqlen/balanced_max":673481.0,"global_seqlen/mean":673481.0,"actor/entropy":0.16645808517932892,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.997812032699585,"training/rollout_probs_diff_mean":0.014918601140379906,"training/rollout_probs_diff_std":0.043549444526433945,"training/rollout_actor_probs_pearson_corr":0.9765303134918213,"rollout_corr/training_ppl":1.1723730564117432,"rollout_corr/training_log_ppl":0.15728981792926788,"rollout_corr/kl":0.00831669382750988,"rollout_corr/k3_kl":0.008111895993351936,"rollout_corr/rollout_ppl":1.162227749824524,"rollout_corr/rollout_log_ppl":0.14862751960754395,"rollout_corr/log_ppl_diff":0.008662305772304535,"rollout_corr/log_ppl_abs_diff":0.008781303651630878,"rollout_corr/log_ppl_diff_max":0.03605690598487854,"rollout_corr/log_ppl_diff_min":-0.007842808961868286,"rollout_corr/ppl_ratio":1.0087151527404785,"rollout_corr/chi2_token":0.019925236701965332,"rollout_corr/chi2_seq":7.192266464233398,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02381750862696208,"actor/kl_loss":0.01296165616804501,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02383047342300415,"actor/grad_norm":0.34476330876350403,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":801.5129928588867,"actor/lr":0.0,"perf/mfu/actor":0.22684561079009993,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.29296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.29296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03799205645918846,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03799205645918846,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1230.955078125,"response_length/max":2048.0,"response_length/min":297.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1230.955078125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":297.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022331607062369585,"timing_s/gen":22.139425673056394,"timing_s/old_log_prob":10.95888040913269,"timing_s/ref":10.297526712995023,"timing_s/adv":0.16964529501274228,"timing_s/update_actor":33.300242748111486,"timing_s/update_weights":0.545718306209892,"timing_s/step":77.61666019866243,"timing_per_token_ms/gen":0.03512806156464571,"timing_per_token_ms/adv":0.00025189321601165035,"timing_per_token_ms/update_actor":0.04944496243860107,"timing_per_token_ms/ref":0.015290003300753878,"perf/total_num_tokens":673481,"perf/time_per_step":77.61666019866243,"perf/throughput":4338.507984472682,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":9,"data":{"global_seqlen/min":656486.0,"global_seqlen/max":656486.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":656486.0,"global_seqlen/balanced_max":656486.0,"global_seqlen/mean":656486.0,"actor/entropy":0.18425273895263672,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9767352342605591,"training/rollout_probs_diff_mean":0.015449423342943192,"training/rollout_probs_diff_std":0.0436757355928421,"training/rollout_actor_probs_pearson_corr":0.9781345129013062,"rollout_corr/training_ppl":1.1849082708358765,"rollout_corr/training_log_ppl":0.16686291992664337,"rollout_corr/kl":0.008536411449313164,"rollout_corr/k3_kl":0.008336449973285198,"rollout_corr/rollout_ppl":1.174229383468628,"rollout_corr/rollout_log_ppl":0.1578378975391388,"rollout_corr/log_ppl_diff":0.009025033563375473,"rollout_corr/log_ppl_abs_diff":0.009152892976999283,"rollout_corr/log_ppl_diff_max":0.04787164926528931,"rollout_corr/log_ppl_diff_min":-0.007845014333724976,"rollout_corr/ppl_ratio":1.0090835094451904,"rollout_corr/chi2_token":0.0209120512008667,"rollout_corr/chi2_seq":1026.093505859375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02756036879770818,"actor/kl_loss":0.013297567431436619,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.027573663741350174,"actor/grad_norm":0.3318681865930557,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":801.9497966766357,"actor/lr":0.0,"perf/mfu/actor":0.23467126036804783,"training/global_step":9,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.06790036708116531,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.06790036708116531,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1199.24609375,"response_length/max":2048.0,"response_length/min":363.0,"response_length/clip_ratio":0.228515625,"response_length_non_aborted/mean":1199.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":363.0,"response_length_non_aborted/clip_ratio":0.228515625,"response/aborted_ratio":0.0,"prompt_length/mean":82.953125,"prompt_length/max":156.0,"prompt_length/min":54.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02084165019914508,"timing_s/gen":22.15521427663043,"timing_s/old_log_prob":12.25314632896334,"timing_s/ref":9.648720358032733,"timing_s/adv":0.18987090978771448,"timing_s/update_actor":31.000134378205985,"timing_s/update_weights":1.6824996550567448,"timing_s/step":77.34326375136152,"timing_per_token_ms/gen":0.03608258814396811,"timing_per_token_ms/adv":0.00028922309049654447,"timing_per_token_ms/update_actor":0.047221318319363985,"timing_per_token_ms/ref":0.014697526463675895,"perf/total_num_tokens":656486,"perf/time_per_step":77.34326375136152,"perf/throughput":4243.97658023866,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":10,"data":{"global_seqlen/min":652772.0,"global_seqlen/max":652772.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":652772.0,"global_seqlen/balanced_max":652772.0,"global_seqlen/mean":652772.0,"actor/entropy":0.17207194864749908,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.988094687461853,"training/rollout_probs_diff_mean":0.01489479374140501,"training/rollout_probs_diff_std":0.04324806109070778,"training/rollout_actor_probs_pearson_corr":0.9780389070510864,"rollout_corr/training_ppl":1.1744482517242432,"rollout_corr/training_log_ppl":0.1587168574333191,"rollout_corr/kl":0.008144069463014603,"rollout_corr/k3_kl":0.0081009017303586,"rollout_corr/rollout_ppl":1.1644562482833862,"rollout_corr/rollout_log_ppl":0.15017448365688324,"rollout_corr/log_ppl_diff":0.008542358875274658,"rollout_corr/log_ppl_abs_diff":0.008605741895735264,"rollout_corr/log_ppl_diff_max":0.033242881298065186,"rollout_corr/log_ppl_diff_min":-0.0038390830159187317,"rollout_corr/ppl_ratio":1.008592128753662,"rollout_corr/chi2_token":0.021199464797973633,"rollout_corr/chi2_seq":-0.4724997878074646,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.028445788610156342,"actor/kl_loss":0.01286586368951248,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02845865860581398,"actor/grad_norm":0.3328399360179901,"actor/perf/max_memory_allocated_gb":114.86828947067261,"actor/perf/max_memory_reserved_gb":116.859375,"actor/perf/cpu_memory_used_gb":801.9099788665771,"actor/lr":0.0,"perf/mfu/actor":0.22549528314741235,"training/global_step":10,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04277122765779495,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04277122765779495,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1193.1015625,"response_length/max":2048.0,"response_length/min":304.0,"response_length/clip_ratio":0.162109375,"response_length_non_aborted/mean":1193.1015625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":304.0,"response_length_non_aborted/clip_ratio":0.162109375,"response/aborted_ratio":0.0,"prompt_length/mean":81.84375,"prompt_length/max":147.0,"prompt_length/min":48.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02234297664836049,"timing_s/gen":22.146469790954143,"timing_s/old_log_prob":11.229317202232778,"timing_s/ref":10.08179377624765,"timing_s/adv":0.8961582877673209,"timing_s/update_actor":32.48640620196238,"timing_s/update_weights":0.5615067039616406,"timing_s/step":77.60580253088847,"timing_per_token_ms/gen":0.03625410038003978,"timing_per_token_ms/adv":0.0013728503792554228,"timing_per_token_ms/update_actor":0.049766849990444416,"timing_per_token_ms/ref":0.015444586741232239,"perf/total_num_tokens":652772,"perf/time_per_step":77.60580253088847,"perf/throughput":4205.690674612799,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}


==> anc/data/controlled/metrics/p1_full.jsonl <==
{"step":1,"data":{"global_seqlen/min":672036.0,"global_seqlen/max":672036.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":672036.0,"global_seqlen/balanced_max":672036.0,"global_seqlen/mean":672036.0,"actor/entropy":0.1746513694524765,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":1.0,"training/rollout_probs_diff_mean":0.013844148255884647,"training/rollout_probs_diff_std":0.03998088836669922,"training/rollout_actor_probs_pearson_corr":0.9810099005699158,"rollout_corr/training_ppl":1.1795299053192139,"rollout_corr/training_log_ppl":0.162815660238266,"rollout_corr/kl":0.006967378314584494,"rollout_corr/k3_kl":0.006976584438234568,"rollout_corr/rollout_ppl":1.170910120010376,"rollout_corr/rollout_log_ppl":0.15548890829086304,"rollout_corr/log_ppl_diff":0.007326748687773943,"rollout_corr/log_ppl_abs_diff":0.007397585082799196,"rollout_corr/log_ppl_diff_max":0.04631000757217407,"rollout_corr/log_ppl_diff_min":-0.004152700304985046,"rollout_corr/ppl_ratio":1.0073676109313965,"rollout_corr/chi2_token":0.017782926559448242,"rollout_corr/chi2_seq":0.21250534057617188,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.01785970063701825,"actor/kl_loss":0.010074116125906585,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.017869772389531136,"actor/grad_norm":0.32854118943214417,"actor/perf/max_memory_allocated_gb":113.82205009460449,"actor/perf/max_memory_reserved_gb":116.5078125,"actor/perf/cpu_memory_used_gb":747.7639598846436,"actor/lr":0.0,"perf/mfu/actor":0.20803509475826132,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.294921875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.294921875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.030817508697509766,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.030817508697509766,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1225.8984375,"response_length/max":2048.0,"response_length/min":225.0,"response_length/clip_ratio":0.16015625,"response_length_non_aborted/mean":1225.8984375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":225.0,"response_length_non_aborted/clip_ratio":0.16015625,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":58.38527821423486,"timing_s/gen":32.540744562167674,"timing_s/old_log_prob":16.68832260603085,"timing_s/ref":10.379367069341242,"timing_s/adv":0.16773812286555767,"timing_s/update_actor":37.8801642539911,"timing_s/update_weights":1.5243246429599822,"timing_s/step":157.7646385882981,"timing_per_token_ms/gen":0.05184454093325634,"timing_per_token_ms/update_actor":0.05636627242289267,"timing_per_token_ms/ref":0.015444659317865773,"timing_per_token_ms/adv":0.00024959693061913003,"perf/total_num_tokens":672036,"perf/time_per_step":157.7646385882981,"perf/throughput":2129.8689174376464,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":2,"data":{"global_seqlen/min":659239.0,"global_seqlen/max":659239.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659239.0,"global_seqlen/balanced_max":659239.0,"global_seqlen/mean":659239.0,"actor/entropy":0.1620635688304901,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.8866425156593323,"training/rollout_probs_diff_mean":0.013278472237288952,"training/rollout_probs_diff_std":0.03920504078269005,"training/rollout_actor_probs_pearson_corr":0.980415403842926,"rollout_corr/training_ppl":1.1641336679458618,"rollout_corr/training_log_ppl":0.15027166903018951,"rollout_corr/kl":0.00647821044549346,"rollout_corr/k3_kl":0.006664627697318792,"rollout_corr/rollout_ppl":1.1560821533203125,"rollout_corr/rollout_log_ppl":0.14333386719226837,"rollout_corr/log_ppl_diff":0.006937808822840452,"rollout_corr/log_ppl_abs_diff":0.00706819910556078,"rollout_corr/log_ppl_diff_max":0.02571023255586624,"rollout_corr/log_ppl_diff_min":-0.00898018479347229,"rollout_corr/ppl_ratio":1.006972312927246,"rollout_corr/chi2_token":0.02366626262664795,"rollout_corr/chi2_seq":96.72919464111328,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02954176539060427,"actor/kl_loss":0.009278791952965548,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02955104410648346,"actor/grad_norm":0.3013460487127304,"actor/perf/max_memory_allocated_gb":113.82205009460449,"actor/perf/max_memory_reserved_gb":116.5078125,"actor/perf/cpu_memory_used_gb":752.8117733001709,"actor/lr":0.0,"perf/mfu/actor":0.23522641062008684,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.33203125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.33203125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04632916301488876,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04632916301488876,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1204.873046875,"response_length/max":2048.0,"response_length/min":378.0,"response_length/clip_ratio":0.193359375,"response_length_non_aborted/mean":1204.873046875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":378.0,"response_length_non_aborted/clip_ratio":0.193359375,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02168029500171542,"timing_s/gen":20.553806678857654,"timing_s/old_log_prob":9.88998824218288,"timing_s/ref":9.599033177830279,"timing_s/adv":0.1857727337628603,"timing_s/update_actor":32.233625183813274,"timing_s/update_weights":4.12618422973901,"timing_s/step":76.77725729485974,"timing_per_token_ms/gen":0.033318160592738885,"timing_per_token_ms/update_actor":0.04889520368760537,"timing_per_token_ms/ref":0.014560778682435776,"timing_per_token_ms/adv":0.0002817987615460558,"perf/total_num_tokens":659239,"perf/time_per_step":76.77725729485974,"perf/throughput":4293.191911429065,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":3,"data":{"global_seqlen/min":628059.0,"global_seqlen/max":628059.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628059.0,"global_seqlen/balanced_max":628059.0,"global_seqlen/mean":628059.0,"actor/entropy":0.15954844653606415,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9782668352127075,"training/rollout_probs_diff_mean":0.01332478690892458,"training/rollout_probs_diff_std":0.04004805535078049,"training/rollout_actor_probs_pearson_corr":0.9796533584594727,"rollout_corr/training_ppl":1.1584562063217163,"rollout_corr/training_log_ppl":0.1452600359916687,"rollout_corr/kl":0.0068445573560893536,"rollout_corr/k3_kl":0.0066541205160319805,"rollout_corr/rollout_ppl":1.1499390602111816,"rollout_corr/rollout_log_ppl":0.13787247240543365,"rollout_corr/log_ppl_diff":0.007387575693428516,"rollout_corr/log_ppl_abs_diff":0.007513670716434717,"rollout_corr/log_ppl_diff_max":0.029202371835708618,"rollout_corr/log_ppl_diff_min":-0.010116010904312134,"rollout_corr/ppl_ratio":1.0074275732040405,"rollout_corr/chi2_token":0.017044782638549805,"rollout_corr/chi2_seq":37.517913818359375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.017739708469889592,"actor/kl_loss":0.009779158630408347,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.017749488353729248,"actor/grad_norm":0.30903420597314835,"actor/perf/max_memory_allocated_gb":114.01394605636597,"actor/perf/max_memory_reserved_gb":116.5078125,"actor/perf/cpu_memory_used_gb":749.878381729126,"actor/lr":0.0,"perf/mfu/actor":0.21861043046981793,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.357421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.357421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04282858222723007,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04282858222723007,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1145.240234375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.126953125,"response_length_non_aborted/mean":1145.240234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.126953125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02158956415951252,"timing_s/gen":20.95576412929222,"timing_s/old_log_prob":12.789886353071779,"timing_s/ref":9.673945169895887,"timing_s/adv":0.16676363814622164,"timing_s/update_actor":31.808791066985577,"timing_s/update_weights":2.8743784613907337,"timing_s/step":78.47966800210997,"timing_per_token_ms/gen":0.03573855125458499,"timing_per_token_ms/update_actor":0.050646183028959985,"timing_per_token_ms/ref":0.015402924199630748,"timing_per_token_ms/adv":0.0002655222489387488,"perf/total_num_tokens":628059,"perf/time_per_step":78.47966800210997,"perf/throughput":4001.4121873140075,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":4,"data":{"global_seqlen/min":667977.0,"global_seqlen/max":667977.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":667977.0,"global_seqlen/balanced_max":667977.0,"global_seqlen/mean":667977.0,"actor/entropy":0.17729678750038147,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9621102809906006,"training/rollout_probs_diff_mean":0.014119028113782406,"training/rollout_probs_diff_std":0.04077508673071861,"training/rollout_actor_probs_pearson_corr":0.9804359078407288,"rollout_corr/training_ppl":1.1753666400909424,"rollout_corr/training_log_ppl":0.1592383235692978,"rollout_corr/kl":0.006951118353754282,"rollout_corr/k3_kl":0.007078017108142376,"rollout_corr/rollout_ppl":1.1668072938919067,"rollout_corr/rollout_log_ppl":0.15190351009368896,"rollout_corr/log_ppl_diff":0.0073348116129636765,"rollout_corr/log_ppl_abs_diff":0.007486662827432156,"rollout_corr/log_ppl_diff_max":0.0298246368765831,"rollout_corr/log_ppl_diff_min":-0.007818102836608887,"rollout_corr/ppl_ratio":1.0073726177215576,"rollout_corr/chi2_token":0.018935561180114746,"rollout_corr/chi2_seq":26.463146209716797,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.010055214406747837,"actor/kl_loss":0.010380123312643263,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.01006559282541275,"actor/grad_norm":0.3387516662478447,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":744.8568592071533,"actor/lr":0.0,"perf/mfu/actor":0.25239212520902155,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.404296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.404296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.048171982169151306,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.048171982169151306,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1213.017578125,"response_length/max":2048.0,"response_length/min":321.0,"response_length/clip_ratio":0.1796875,"response_length_non_aborted/mean":1213.017578125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":321.0,"response_length_non_aborted/clip_ratio":0.1796875,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02357529615983367,"timing_s/gen":27.7643996598199,"timing_s/old_log_prob":12.775241918861866,"timing_s/ref":10.148549256846309,"timing_s/adv":0.18218454625457525,"timing_s/update_actor":29.401341708842665,"timing_s/update_weights":3.587575395591557,"timing_s/step":84.10290642082691,"timing_per_token_ms/gen":0.044704498981298094,"timing_per_token_ms/update_actor":0.04401550009782173,"timing_per_token_ms/ref":0.01519296211822609,"timing_per_token_ms/adv":0.00027274074744276414,"perf/total_num_tokens":667977,"perf/time_per_step":84.10290642082691,"perf/throughput":3971.188561888896,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":5,"data":{"global_seqlen/min":655527.0,"global_seqlen/max":655527.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":655527.0,"global_seqlen/balanced_max":655527.0,"global_seqlen/mean":655527.0,"actor/entropy":0.17223142087459564,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9932941794395447,"training/rollout_probs_diff_mean":0.013516305945813656,"training/rollout_probs_diff_std":0.038962170481681824,"training/rollout_actor_probs_pearson_corr":0.981723964214325,"rollout_corr/training_ppl":1.1727350950241089,"rollout_corr/training_log_ppl":0.1571822613477707,"rollout_corr/kl":0.006313809659332037,"rollout_corr/k3_kl":0.006482754833996296,"rollout_corr/rollout_ppl":1.1648648977279663,"rollout_corr/rollout_log_ppl":0.15044933557510376,"rollout_corr/log_ppl_diff":0.006732913199812174,"rollout_corr/log_ppl_abs_diff":0.006894666701555252,"rollout_corr/log_ppl_diff_max":0.03190174698829651,"rollout_corr/log_ppl_diff_min":-0.005481809377670288,"rollout_corr/ppl_ratio":1.006767749786377,"rollout_corr/chi2_token":0.016338229179382324,"rollout_corr/chi2_seq":13.421782493591309,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.027329594005095714,"actor/kl_loss":0.008961849867773708,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02733855601400137,"actor/grad_norm":0.2601420432329178,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":745.4555473327637,"actor/lr":0.0,"perf/mfu/actor":0.24851311147680305,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.328125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.328125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03820588067173958,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03820588067173958,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1196.966796875,"response_length/max":2048.0,"response_length/min":335.0,"response_length/clip_ratio":0.154296875,"response_length_non_aborted/mean":1196.966796875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":335.0,"response_length_non_aborted/clip_ratio":0.154296875,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022260847967118025,"timing_s/gen":21.220778869930655,"timing_s/old_log_prob":11.695818630978465,"timing_s/ref":10.511378359980881,"timing_s/adv":0.17087810300290585,"timing_s/update_actor":29.81405834108591,"timing_s/update_weights":4.099774698261172,"timing_s/step":77.70550757599995,"timing_per_token_ms/gen":0.03462655258152631,"timing_per_token_ms/update_actor":0.04548105316956572,"timing_per_token_ms/ref":0.016035004446774703,"timing_per_token_ms/adv":0.0002606728677886736,"perf/total_num_tokens":655527,"perf/time_per_step":77.70550757599995,"perf/throughput":4218.021479100829,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":6,"data":{"global_seqlen/min":680564.0,"global_seqlen/max":680564.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":680564.0,"global_seqlen/balanced_max":680564.0,"global_seqlen/mean":680564.0,"actor/entropy":0.1841631382703781,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.948307991027832,"training/rollout_probs_diff_mean":0.014017813839018345,"training/rollout_probs_diff_std":0.03944979980587959,"training/rollout_actor_probs_pearson_corr":0.9821761846542358,"rollout_corr/training_ppl":1.1826446056365967,"rollout_corr/training_log_ppl":0.16498412191867828,"rollout_corr/kl":0.006755574140697718,"rollout_corr/k3_kl":0.006863973569124937,"rollout_corr/rollout_ppl":1.1741297245025635,"rollout_corr/rollout_log_ppl":0.15774492919445038,"rollout_corr/log_ppl_diff":0.007239192258566618,"rollout_corr/log_ppl_abs_diff":0.007336788810789585,"rollout_corr/log_ppl_diff_max":0.0316486731171608,"rollout_corr/log_ppl_diff_min":-0.0038958117365837097,"rollout_corr/ppl_ratio":1.0072762966156006,"rollout_corr/chi2_token":0.018594861030578613,"rollout_corr/chi2_seq":1.0259730815887451,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.015474445418021787,"actor/kl_loss":0.009975908342312323,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.01548442617058754,"actor/grad_norm":0.320825420320034,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":749.6339206695557,"actor/lr":0.0,"perf/mfu/actor":0.23723578296241393,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.3125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03154844418168068,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03154844418168068,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1243.8984375,"response_length/max":2048.0,"response_length/min":275.0,"response_length/clip_ratio":0.23828125,"response_length_non_aborted/mean":1243.8984375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":275.0,"response_length_non_aborted/clip_ratio":0.23828125,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.020271284971386194,"timing_s/gen":22.178068882785738,"timing_s/old_log_prob":12.09616573015228,"timing_s/ref":10.475850148126483,"timing_s/adv":0.18724943092092872,"timing_s/update_actor":32.20629240106791,"timing_s/update_weights":1.9474799949675798,"timing_s/step":79.29797510011122,"timing_per_token_ms/gen":0.0348232134399565,"timing_per_token_ms/update_actor":0.047322944500543536,"timing_per_token_ms/ref":0.015392894934387483,"timing_per_token_ms/adv":0.00027513860698028214,"perf/total_num_tokens":680564,"perf/time_per_step":79.29797510011122,"perf/throughput":4291.181452873224,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":7,"data":{"global_seqlen/min":653140.0,"global_seqlen/max":653140.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":653140.0,"global_seqlen/balanced_max":653140.0,"global_seqlen/mean":653140.0,"actor/entropy":0.16991306841373444,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9992437362670898,"training/rollout_probs_diff_mean":0.013584520667791367,"training/rollout_probs_diff_std":0.039791934192180634,"training/rollout_actor_probs_pearson_corr":0.9806281924247742,"rollout_corr/training_ppl":1.1674320697784424,"rollout_corr/training_log_ppl":0.15253683924674988,"rollout_corr/kl":0.006630109157413244,"rollout_corr/k3_kl":0.006761652883142233,"rollout_corr/rollout_ppl":1.1589962244033813,"rollout_corr/rollout_log_ppl":0.14527256786823273,"rollout_corr/log_ppl_diff":0.007264246232807636,"rollout_corr/log_ppl_abs_diff":0.007387365680187941,"rollout_corr/log_ppl_diff_max":0.03428502380847931,"rollout_corr/log_ppl_diff_min":-0.008635640144348145,"rollout_corr/ppl_ratio":1.0073033571243286,"rollout_corr/chi2_token":0.019619107246398926,"rollout_corr/chi2_seq":43.45229721069336,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03191775290633814,"actor/kl_loss":0.010191392117121723,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.031927937641739845,"actor/grad_norm":0.29410503059625626,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":772.4754409790039,"actor/lr":0.0,"perf/mfu/actor":0.24772624995609627,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.3515625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3515625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05153084546327591,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05153084546327591,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1194.7890625,"response_length/max":2048.0,"response_length/min":307.0,"response_length/clip_ratio":0.208984375,"response_length_non_aborted/mean":1194.7890625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":307.0,"response_length_non_aborted/clip_ratio":0.208984375,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.020516993012279272,"timing_s/gen":20.177533195819706,"timing_s/old_log_prob":10.78967454470694,"timing_s/ref":9.618996084667742,"timing_s/adv":0.6107479599304497,"timing_s/update_actor":29.767889140639454,"timing_s/update_weights":3.9617847707122564,"timing_s/step":75.26529570994899,"timing_per_token_ms/gen":0.03298426957527104,"timing_per_token_ms/update_actor":0.0455765825713315,"timing_per_token_ms/ref":0.014727311272725209,"timing_per_token_ms/adv":0.0009350950178069782,"perf/total_num_tokens":653140,"perf/time_per_step":75.26529570994899,"perf/throughput":4338.918713061433,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":8,"data":{"global_seqlen/min":671606.0,"global_seqlen/max":671606.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":671606.0,"global_seqlen/balanced_max":671606.0,"global_seqlen/mean":671606.0,"actor/entropy":0.17005102336406708,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9501014947891235,"training/rollout_probs_diff_mean":0.014006547629833221,"training/rollout_probs_diff_std":0.040665965527296066,"training/rollout_actor_probs_pearson_corr":0.9798619151115417,"rollout_corr/training_ppl":1.1752370595932007,"rollout_corr/training_log_ppl":0.15978595614433289,"rollout_corr/kl":0.007394804153591394,"rollout_corr/k3_kl":0.007105052005499601,"rollout_corr/rollout_ppl":1.1662390232086182,"rollout_corr/rollout_log_ppl":0.15211863815784454,"rollout_corr/log_ppl_diff":0.0076673259027302265,"rollout_corr/log_ppl_abs_diff":0.0077719963155686855,"rollout_corr/log_ppl_diff_max":0.03596098721027374,"rollout_corr/log_ppl_diff_min":-0.004755713045597076,"rollout_corr/ppl_ratio":1.0077091455459595,"rollout_corr/chi2_token":0.017199397087097168,"rollout_corr/chi2_seq":1.0266473293304443,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.027785739024693612,"actor/kl_loss":0.010393655758889508,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.027796130627393723,"actor/grad_norm":0.2986905798316002,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":799.6681938171387,"actor/lr":0.0,"perf/mfu/actor":0.21457896020889497,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.318359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.318359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03322799876332283,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03322799876332283,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1227.29296875,"response_length/max":2048.0,"response_length/min":327.0,"response_length/clip_ratio":0.171875,"response_length_non_aborted/mean":1227.29296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":327.0,"response_length_non_aborted/clip_ratio":0.171875,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022262356709688902,"timing_s/gen":22.178902816027403,"timing_s/old_log_prob":15.079242972191423,"timing_s/ref":9.715093913022429,"timing_s/adv":0.1730700540356338,"timing_s/update_actor":35.37879079487175,"timing_s/update_weights":3.262931292876601,"timing_s/step":86.04336010618135,"timing_per_token_ms/gen":0.035295704176218946,"timing_per_token_ms/update_actor":0.05267789566333795,"timing_per_token_ms/ref":0.01446546623023384,"timing_per_token_ms/adv":0.00025769581277658893,"perf/total_num_tokens":671606,"perf/time_per_step":86.04336010618135,"perf/throughput":3902.7183455597747,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":9,"data":{"global_seqlen/min":651326.0,"global_seqlen/max":651326.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":651326.0,"global_seqlen/balanced_max":651326.0,"global_seqlen/mean":651326.0,"actor/entropy":0.18403829634189606,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9152002334594727,"training/rollout_probs_diff_mean":0.014401033520698547,"training/rollout_probs_diff_std":0.04050659015774727,"training/rollout_actor_probs_pearson_corr":0.9813267588615417,"rollout_corr/training_ppl":1.1819963455200195,"rollout_corr/training_log_ppl":0.1646900624036789,"rollout_corr/kl":0.0072265854105353355,"rollout_corr/k3_kl":0.007047100458294153,"rollout_corr/rollout_ppl":1.1729391813278198,"rollout_corr/rollout_log_ppl":0.15698564052581787,"rollout_corr/log_ppl_diff":0.007704435847699642,"rollout_corr/log_ppl_abs_diff":0.007898176088929176,"rollout_corr/log_ppl_diff_max":0.030186869204044342,"rollout_corr/log_ppl_diff_min":-0.010083779692649841,"rollout_corr/ppl_ratio":1.0077458620071411,"rollout_corr/chi2_token":0.01836252212524414,"rollout_corr/chi2_seq":108.19705963134766,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02958868087034716,"actor/kl_loss":0.010442126484122127,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02959912084043026,"actor/grad_norm":0.3428209200501442,"actor/perf/max_memory_allocated_gb":114.62338399887085,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":815.6838665008545,"actor/lr":0.0,"perf/mfu/actor":0.22756122680364735,"training/global_step":9,"training/epoch":0,"critic/score/mean":0.3671875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3671875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05193372815847397,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05193372815847397,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1189.16796875,"response_length/max":2048.0,"response_length/min":344.0,"response_length/clip_ratio":0.208984375,"response_length_non_aborted/mean":1189.16796875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":344.0,"response_length_non_aborted/clip_ratio":0.208984375,"response/aborted_ratio":0.0,"prompt_length/mean":82.953125,"prompt_length/max":156.0,"prompt_length/min":54.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.024269080255180597,"timing_s/gen":20.65070971706882,"timing_s/old_log_prob":12.108626571949571,"timing_s/ref":9.623077279888093,"timing_s/adv":0.17747109523043036,"timing_s/update_actor":32.14538245694712,"timing_s/update_weights":2.1876623881980777,"timing_s/step":77.35893974080682,"timing_per_token_ms/gen":0.033917342609342836,"timing_per_token_ms/update_actor":0.049353752893247185,"timing_per_token_ms/ref":0.014774594104777168,"timing_per_token_ms/adv":0.00027247660193271934,"perf/total_num_tokens":651326,"perf/time_per_step":77.35893974080682,"perf/throughput":4209.765556393902,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":10,"data":{"global_seqlen/min":652447.0,"global_seqlen/max":652447.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":652447.0,"global_seqlen/balanced_max":652447.0,"global_seqlen/mean":652447.0,"actor/entropy":0.1729227900505066,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9858130216598511,"training/rollout_probs_diff_mean":0.013753614388406277,"training/rollout_probs_diff_std":0.03961271420121193,"training/rollout_actor_probs_pearson_corr":0.9809461236000061,"rollout_corr/training_ppl":1.1728366613388062,"rollout_corr/training_log_ppl":0.1573956310749054,"rollout_corr/kl":0.006751507055014372,"rollout_corr/k3_kl":0.006623862776905298,"rollout_corr/rollout_ppl":1.164636254310608,"rollout_corr/rollout_log_ppl":0.15038594603538513,"rollout_corr/log_ppl_diff":0.0070096878334879875,"rollout_corr/log_ppl_abs_diff":0.007191764190793037,"rollout_corr/log_ppl_diff_max":0.04460855573415756,"rollout_corr/log_ppl_diff_min":-0.009793221950531006,"rollout_corr/ppl_ratio":1.0070459842681885,"rollout_corr/chi2_token":0.01584315299987793,"rollout_corr/chi2_seq":1077.19677734375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.02948501267565007,"actor/kl_loss":0.009589752036845312,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.029494604095816612,"actor/grad_norm":0.28117112815380096,"actor/perf/max_memory_allocated_gb":114.7998480796814,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":829.6195278167725,"actor/lr":0.0,"perf/mfu/actor":0.21447773948058552,"training/global_step":10,"training/epoch":0,"critic/score/mean":0.404296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.404296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.044374074786901474,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.044374074786901474,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1192.466796875,"response_length/max":2048.0,"response_length/min":282.0,"response_length/clip_ratio":0.150390625,"response_length_non_aborted/mean":1192.466796875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":282.0,"response_length_non_aborted/clip_ratio":0.150390625,"response/aborted_ratio":0.0,"prompt_length/mean":81.84375,"prompt_length/max":147.0,"prompt_length/min":48.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.01950001111254096,"timing_s/gen":24.18286647228524,"timing_s/old_log_prob":14.440854830201715,"timing_s/ref":10.018290353007615,"timing_s/adv":0.17579015996307135,"timing_s/update_actor":34.0134183880873,"timing_s/update_weights":2.0080970702692866,"timing_s/step":85.03981468174607,"timing_per_token_ms/gen":0.03960878508521962,"timing_per_token_ms/update_actor":0.05213207875595612,"timing_per_token_ms/ref":0.015354948912337116,"timing_per_token_ms/adv":0.0002694320917454925,"perf/total_num_tokens":652447,"perf/time_per_step":85.03981468174607,"perf/throughput":3836.1266569178497,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":11,"data":{"global_seqlen/min":662247.0,"global_seqlen/max":662247.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":662247.0,"global_seqlen/balanced_max":662247.0,"global_seqlen/mean":662247.0,"actor/entropy":0.18539638817310333,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9994471669197083,"training/rollout_probs_diff_mean":0.014294087886810303,"training/rollout_probs_diff_std":0.040133848786354065,"training/rollout_actor_probs_pearson_corr":0.981796145439148,"rollout_corr/training_ppl":1.1848118305206299,"rollout_corr/training_log_ppl":0.16661246120929718,"rollout_corr/kl":0.007056595757603645,"rollout_corr/k3_kl":0.006936151068657637,"rollout_corr/rollout_ppl":1.1762316226959229,"rollout_corr/rollout_log_ppl":0.15935154259204865,"rollout_corr/log_ppl_diff":0.007260926067829132,"rollout_corr/log_ppl_abs_diff":0.007337258197367191,"rollout_corr/log_ppl_diff_max":0.02706671506166458,"rollout_corr/log_ppl_diff_min":-0.0031055286526679993,"rollout_corr/ppl_ratio":1.0072965621948242,"rollout_corr/chi2_token":0.017191171646118164,"rollout_corr/chi2_seq":1.4838435649871826,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.023563360994558025,"actor/kl_loss":0.010163966695472482,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02357352524995804,"actor/grad_norm":0.31204649060964584,"actor/perf/max_memory_allocated_gb":114.7998480796814,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":829.7690467834473,"actor/lr":0.0,"perf/mfu/actor":0.23638509554325665,"training/global_step":11,"training/epoch":0,"critic/score/mean":0.341796875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.341796875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04032580554485321,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04032580554485321,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1212.373046875,"response_length/max":2048.0,"response_length/min":345.0,"response_length/clip_ratio":0.205078125,"response_length_non_aborted/mean":1212.373046875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":345.0,"response_length_non_aborted/clip_ratio":0.205078125,"response/aborted_ratio":0.0,"prompt_length/mean":81.078125,"prompt_length/max":137.0,"prompt_length/min":48.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.018945426680147648,"timing_s/gen":22.168415476102382,"timing_s/old_log_prob":12.005516993813217,"timing_s/ref":10.116326375864446,"timing_s/adv":0.1664897003211081,"timing_s/update_actor":32.6519700079225,"timing_s/update_weights":2.2989032361656427,"timing_s/step":79.594063738361,"timing_per_token_ms/gen":0.03571317144369559,"timing_per_token_ms/update_actor":0.04930482132485689,"timing_per_token_ms/ref":0.015275760216149634,"timing_per_token_ms/adv":0.0002514012148354135,"perf/total_num_tokens":662247,"perf/time_per_step":79.594063738361,"perf/throughput":4160.153213039333,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":12,"data":{"global_seqlen/min":669639.0,"global_seqlen/max":669639.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":669639.0,"global_seqlen/balanced_max":669639.0,"global_seqlen/mean":669639.0,"actor/entropy":0.17597191035747528,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9626148343086243,"training/rollout_probs_diff_mean":0.014021998271346092,"training/rollout_probs_diff_std":0.040456999093294144,"training/rollout_actor_probs_pearson_corr":0.9812118411064148,"rollout_corr/training_ppl":1.1768372058868408,"rollout_corr/training_log_ppl":0.1601295918226242,"rollout_corr/kl":0.0071710203774273396,"rollout_corr/k3_kl":0.007086548022925854,"rollout_corr/rollout_ppl":1.167946696281433,"rollout_corr/rollout_log_ppl":0.15255950391292572,"rollout_corr/log_ppl_diff":0.00757007859647274,"rollout_corr/log_ppl_abs_diff":0.007679237052798271,"rollout_corr/log_ppl_diff_max":0.030381053686141968,"rollout_corr/log_ppl_diff_min":-0.005401477217674255,"rollout_corr/ppl_ratio":1.0076103210449219,"rollout_corr/chi2_token":0.020674705505371094,"rollout_corr/chi2_seq":0.6174499988555908,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.020042627404109226,"actor/kl_loss":0.010167114705836866,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.020052796229720116,"actor/grad_norm":0.2698262631893158,"actor/perf/max_memory_allocated_gb":114.7998480796814,"actor/perf/max_memory_reserved_gb":116.861328125,"actor/perf/cpu_memory_used_gb":829.8721466064453,"actor/lr":0.0,"perf/mfu/actor":0.224202375839724,"training/global_step":12,"training/epoch":0,"critic/score/mean":0.37109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.37109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.034753914922475815,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.034753914922475815,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1222.919921875,"response_length/max":2048.0,"response_length/min":332.0,"response_length/clip_ratio":0.216796875,"response_length_non_aborted/mean":1222.919921875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":332.0,"response_length_non_aborted/clip_ratio":0.216796875,"response/aborted_ratio":0.0,"prompt_length/mean":84.96875,"prompt_length/max":157.0,"prompt_length/min":49.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02118202717974782,"timing_s/gen":20.17477086186409,"timing_s/old_log_prob":11.723793409299105,"timing_s/ref":10.712108465842903,"timing_s/adv":0.1723299198783934,"timing_s/update_actor":35.26644205581397,"timing_s/update_weights":1.541300015989691,"timing_s/step":79.79436177806929,"timing_per_token_ms/gen":0.03222111982537965,"timing_per_token_ms/update_actor":0.05266485681959081,"timing_per_token_ms/ref":0.01599684078412832,"timing_per_token_ms/adv":0.0002573474960066445,"perf/total_num_tokens":669639,"perf/time_per_step":79.79436177806929,"perf/throughput":4196.029550699683,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}


==> anc/data/controlled/metrics/p1_half.jsonl <==
{"step":1,"data":{"global_seqlen/min":673127.0,"global_seqlen/max":673127.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":673127.0,"global_seqlen/balanced_max":673127.0,"global_seqlen/mean":673127.0,"actor/entropy":0.1698673516511917,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9436856508255005,"training/rollout_probs_diff_mean":0.014269080013036728,"training/rollout_probs_diff_std":0.041659165173769,"training/rollout_actor_probs_pearson_corr":0.9788947105407715,"rollout_corr/training_ppl":1.1768944263458252,"rollout_corr/training_log_ppl":0.16040915250778198,"rollout_corr/kl":0.0071899727918207645,"rollout_corr/k3_kl":0.007466386537998915,"rollout_corr/rollout_ppl":1.1678632497787476,"rollout_corr/rollout_log_ppl":0.15272526443004608,"rollout_corr/log_ppl_diff":0.007683880627155304,"rollout_corr/log_ppl_abs_diff":0.007830549962818623,"rollout_corr/log_ppl_diff_max":0.03034079819917679,"rollout_corr/log_ppl_diff_min":-0.01079539954662323,"rollout_corr/ppl_ratio":1.0077264308929443,"rollout_corr/chi2_token":0.021689414978027344,"rollout_corr/chi2_seq":24494.130859375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.031351379428087967,"actor/kl_loss":0.010380907746366574,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03136175870895386,"actor/grad_norm":0.3175085335969925,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":732.1676902770996,"actor/lr":0.0,"perf/mfu/actor":0.1969439693142105,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.29296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.29296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04849795997142792,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04849795997142792,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1228.029296875,"response_length/max":2048.0,"response_length/min":270.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1228.029296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":270.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":42.45457364898175,"timing_s/gen":28.168240966275334,"timing_s/old_log_prob":14.681245259940624,"timing_s/ref":10.347273088991642,"timing_s/adv":0.16434007929638028,"timing_s/update_actor":38.961355292703956,"timing_s/update_weights":1.2950434000231326,"timing_s/step":136.25223052501678,"timing_per_token_ms/update_actor":0.05788113579265719,"timing_per_token_ms/gen":0.04480031199357987,"timing_per_token_ms/adv":0.0002441442391946546,"timing_per_token_ms/ref":0.015371947773587514,"perf/total_num_tokens":673127,"perf/time_per_step":136.25223052501678,"perf/throughput":2470.1503872863555,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":2,"data":{"global_seqlen/min":666798.0,"global_seqlen/max":666798.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":666798.0,"global_seqlen/balanced_max":666798.0,"global_seqlen/mean":666798.0,"actor/entropy":0.16028758883476257,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.8905853033065796,"training/rollout_probs_diff_mean":0.013781708665192127,"training/rollout_probs_diff_std":0.04086291790008545,"training/rollout_actor_probs_pearson_corr":0.9790484309196472,"rollout_corr/training_ppl":1.1643668413162231,"rollout_corr/training_log_ppl":0.1503717601299286,"rollout_corr/kl":0.006923115812242031,"rollout_corr/k3_kl":0.007083761040121317,"rollout_corr/rollout_ppl":1.1557106971740723,"rollout_corr/rollout_log_ppl":0.14289861917495728,"rollout_corr/log_ppl_diff":0.00747313629835844,"rollout_corr/log_ppl_abs_diff":0.007575681433081627,"rollout_corr/log_ppl_diff_max":0.022320635616779327,"rollout_corr/log_ppl_diff_min":-0.003713279962539673,"rollout_corr/ppl_ratio":1.0075113773345947,"rollout_corr/chi2_token":0.018434882164001465,"rollout_corr/chi2_seq":1.4396400451660156,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.022312584253086243,"actor/kl_loss":0.010179102691836306,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02232276275753975,"actor/grad_norm":0.294100321829319,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.3719158172607,"actor/lr":0.0,"perf/mfu/actor":0.2447312985918143,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.30078125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30078125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03638089448213577,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03638089448213577,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.63671875,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.1796875,"response_length_non_aborted/mean":1219.63671875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.1796875,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.03967313189059496,"timing_s/gen":26.786923374049366,"timing_s/old_log_prob":12.923658268060535,"timing_s/ref":9.828637789003551,"timing_s/adv":0.17974921269342303,"timing_s/update_actor":31.180202024057508,"timing_s/update_weights":2.8025962044484913,"timing_s/step":83.90910621266812,"timing_per_token_ms/update_actor":0.04676109110113934,"timing_per_token_ms/gen":0.04289655182615432,"timing_per_token_ms/adv":0.00026957071360955346,"timing_per_token_ms/ref":0.014740052893085389,"perf/total_num_tokens":666798,"perf/time_per_step":83.90910621266812,"perf/throughput":3973.3351366536817,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":3,"data":{"global_seqlen/min":639462.0,"global_seqlen/max":639462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":639462.0,"global_seqlen/balanced_max":639462.0,"global_seqlen/mean":639462.0,"actor/entropy":0.1578170508146286,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9976333379745483,"training/rollout_probs_diff_mean":0.013615366071462631,"training/rollout_probs_diff_std":0.04087342321872711,"training/rollout_actor_probs_pearson_corr":0.9787124991416931,"rollout_corr/training_ppl":1.1593042612075806,"rollout_corr/training_log_ppl":0.14590556919574738,"rollout_corr/kl":0.007127148564904928,"rollout_corr/k3_kl":0.0069116391241550446,"rollout_corr/rollout_ppl":1.1504201889038086,"rollout_corr/rollout_log_ppl":0.13820216059684753,"rollout_corr/log_ppl_diff":0.007703415583819151,"rollout_corr/log_ppl_abs_diff":0.007797409780323505,"rollout_corr/log_ppl_diff_max":0.03089490532875061,"rollout_corr/log_ppl_diff_min":-0.006203316152095795,"rollout_corr/ppl_ratio":1.0077450275421143,"rollout_corr/chi2_token":0.016782045364379883,"rollout_corr/chi2_seq":1.6425623893737793,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.005882650875719264,"actor/kl_loss":0.010112251671671402,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.005892764776945114,"actor/grad_norm":0.2994224652647972,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":732.2029228210449,"actor/lr":0.0,"perf/mfu/actor":0.23568756480699354,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.298828125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.298828125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.032708510756492615,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.032708510756492615,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1167.51171875,"response_length/max":2048.0,"response_length/min":266.0,"response_length/clip_ratio":0.1484375,"response_length_non_aborted/mean":1167.51171875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":266.0,"response_length_non_aborted/clip_ratio":0.1484375,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.02287578023970127,"timing_s/gen":22.165148817934096,"timing_s/old_log_prob":12.028721228707582,"timing_s/ref":9.851976136211306,"timing_s/adv":0.1753574050962925,"timing_s/update_actor":31.434181069023907,"timing_s/update_weights":3.0379661107435822,"timing_s/step":78.92082903115079,"timing_per_token_ms/update_actor":0.04915723071742169,"timing_per_token_ms/gen":0.037079975806476276,"timing_per_token_ms/adv":0.0002742264670868519,"timing_per_token_ms/ref":0.01540666393970448,"perf/total_num_tokens":639462,"perf/time_per_step":78.92082903115079,"perf/throughput":4051.2879036508753,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":4,"data":{"global_seqlen/min":660252.0,"global_seqlen/max":660252.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660252.0,"global_seqlen/balanced_max":660252.0,"global_seqlen/mean":660252.0,"actor/entropy":0.17401792109012604,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9926324486732483,"training/rollout_probs_diff_mean":0.014570904895663261,"training/rollout_probs_diff_std":0.041997168213129044,"training/rollout_actor_probs_pearson_corr":0.9789113402366638,"rollout_corr/training_ppl":1.1755294799804688,"rollout_corr/training_log_ppl":0.15930913388729095,"rollout_corr/kl":0.0076325698755681515,"rollout_corr/k3_kl":0.007608603220432997,"rollout_corr/rollout_ppl":1.1661854982376099,"rollout_corr/rollout_log_ppl":0.15134775638580322,"rollout_corr/log_ppl_diff":0.00796136911958456,"rollout_corr/log_ppl_abs_diff":0.008140726946294308,"rollout_corr/log_ppl_diff_max":0.025638528168201447,"rollout_corr/log_ppl_diff_min":-0.010763071477413177,"rollout_corr/ppl_ratio":1.0080056190490723,"rollout_corr/chi2_token":0.01967298984527588,"rollout_corr/chi2_seq":8.30453872680664,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.023577438692882424,"actor/kl_loss":0.011030524281522958,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02358846366405487,"actor/grad_norm":0.3184331804513931,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.2660026550293,"actor/lr":0.0,"perf/mfu/actor":0.22822422840300005,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.3671875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3671875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.0475773811340332,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.0475773811340332,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.9296875,"response_length/max":2048.0,"response_length/min":315.0,"response_length/clip_ratio":0.185546875,"response_length_non_aborted/mean":1197.9296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":315.0,"response_length_non_aborted/clip_ratio":0.185546875,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.021133666392415762,"timing_s/gen":22.159705691039562,"timing_s/old_log_prob":12.567278010770679,"timing_s/ref":10.327399247325957,"timing_s/adv":0.20262341713532805,"timing_s/update_actor":32.81122850906104,"timing_s/update_weights":1.2273505828343332,"timing_s/step":79.4847951028496,"timing_per_token_ms/update_actor":0.04969500813183608,"timing_per_token_ms/gen":0.036129562218409954,"timing_per_token_ms/adv":0.00030688800205880187,"timing_per_token_ms/ref":0.015641602368983293,"perf/total_num_tokens":660252,"perf/time_per_step":79.4847951028496,"perf/throughput":4153.322652122742,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":5,"data":{"global_seqlen/min":659616.0,"global_seqlen/max":659616.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659616.0,"global_seqlen/balanced_max":659616.0,"global_seqlen/mean":659616.0,"actor/entropy":0.17171713709831238,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9998139142990112,"training/rollout_probs_diff_mean":0.014147358015179634,"training/rollout_probs_diff_std":0.040789734572172165,"training/rollout_actor_probs_pearson_corr":0.9796680808067322,"rollout_corr/training_ppl":1.1736555099487305,"rollout_corr/training_log_ppl":0.15785744786262512,"rollout_corr/kl":0.006630944088101387,"rollout_corr/k3_kl":0.0070350500755012035,"rollout_corr/rollout_ppl":1.165405035018921,"rollout_corr/rollout_log_ppl":0.1508098542690277,"rollout_corr/log_ppl_diff":0.007047603838145733,"rollout_corr/log_ppl_abs_diff":0.007137114182114601,"rollout_corr/log_ppl_diff_max":0.024762868881225586,"rollout_corr/log_ppl_diff_min":-0.006078630685806274,"rollout_corr/ppl_ratio":1.0070827007293701,"rollout_corr/chi2_token":0.023577094078063965,"rollout_corr/chi2_seq":-0.5617932081222534,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.022358031550538726,"actor/kl_loss":0.009341568847958115,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.022367365658283234,"actor/grad_norm":0.3204600512981415,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.1586894989014,"actor/lr":0.0,"perf/mfu/actor":0.2191828075785986,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.3046875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3046875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03396505117416382,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03396505117416382,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1204.953125,"response_length/max":2048.0,"response_length/min":302.0,"response_length/clip_ratio":0.1640625,"response_length_non_aborted/mean":1204.953125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":302.0,"response_length_non_aborted/clip_ratio":0.1640625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.020869577769190073,"timing_s/gen":22.161908842157573,"timing_s/old_log_prob":11.807828938122839,"timing_s/ref":10.21950254496187,"timing_s/adv":0.6179861039854586,"timing_s/update_actor":33.84492082800716,"timing_s/update_weights":4.301373759750277,"timing_s/step":83.18358936626464,"timing_per_token_ms/update_actor":0.051310036184700133,"timing_per_token_ms/gen":0.03592254114228635,"timing_per_token_ms/adv":0.000936887680082743,"timing_per_token_ms/ref":0.015493108937566507,"perf/total_num_tokens":659616,"perf/time_per_step":83.18358936626464,"perf/throughput":3964.820495396351,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":6,"data":{"global_seqlen/min":679799.0,"global_seqlen/max":679799.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":679799.0,"global_seqlen/balanced_max":679799.0,"global_seqlen/mean":679799.0,"actor/entropy":0.18061579763889313,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9959130883216858,"training/rollout_probs_diff_mean":0.014557278715074062,"training/rollout_probs_diff_std":0.04111728072166443,"training/rollout_actor_probs_pearson_corr":0.9803518056869507,"rollout_corr/training_ppl":1.1800223588943481,"rollout_corr/training_log_ppl":0.16294854879379272,"rollout_corr/kl":0.0074124508537352085,"rollout_corr/k3_kl":0.007410949561744928,"rollout_corr/rollout_ppl":1.1707758903503418,"rollout_corr/rollout_log_ppl":0.1550753116607666,"rollout_corr/log_ppl_diff":0.007873235270380974,"rollout_corr/log_ppl_abs_diff":0.007997635751962662,"rollout_corr/log_ppl_diff_max":0.028245314955711365,"rollout_corr/log_ppl_diff_min":-0.005647026002407074,"rollout_corr/ppl_ratio":1.0079172849655151,"rollout_corr/chi2_token":0.028823494911193848,"rollout_corr/chi2_seq":1504.159912109375,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03052382498572115,"actor/kl_loss":0.010328049711461063,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.030534157529473305,"actor/grad_norm":0.2589060142636299,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":726.284122467041,"actor/lr":0.0,"perf/mfu/actor":0.22026829050726232,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.0435226634144783,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.0435226634144783,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1242.404296875,"response_length/max":2048.0,"response_length/min":333.0,"response_length/clip_ratio":0.220703125,"response_length_non_aborted/mean":1242.404296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":333.0,"response_length_non_aborted/clip_ratio":0.220703125,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.025212681386619806,"timing_s/gen":22.161555076017976,"timing_s/old_log_prob":11.893041186966002,"timing_s/ref":10.421324879862368,"timing_s/adv":0.18074811808764935,"timing_s/update_actor":34.90320482989773,"timing_s/update_weights":3.988037535920739,"timing_s/step":83.77737671881914,"timing_per_token_ms/update_actor":0.05134341890749726,"timing_per_token_ms/gen":0.03483913196913428,"timing_per_token_ms/adv":0.00026588464838525703,"timing_per_token_ms/ref":0.015330009134850695,"perf/total_num_tokens":679799,"perf/time_per_step":83.77737671881914,"perf/throughput":4057.175257955379,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":7,"data":{"global_seqlen/min":657226.0,"global_seqlen/max":657226.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":657226.0,"global_seqlen/balanced_max":657226.0,"global_seqlen/mean":657226.0,"actor/entropy":0.17174512147903442,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9908345341682434,"training/rollout_probs_diff_mean":0.014142214320600033,"training/rollout_probs_diff_std":0.04084768146276474,"training/rollout_actor_probs_pearson_corr":0.9800324440002441,"rollout_corr/training_ppl":1.170312523841858,"rollout_corr/training_log_ppl":0.15498913824558258,"rollout_corr/kl":0.0072972713969647884,"rollout_corr/k3_kl":0.007002072874456644,"rollout_corr/rollout_ppl":1.1610217094421387,"rollout_corr/rollout_log_ppl":0.1469985544681549,"rollout_corr/log_ppl_diff":0.00799058098345995,"rollout_corr/log_ppl_abs_diff":0.008147045038640499,"rollout_corr/log_ppl_diff_max":0.03153614699840546,"rollout_corr/log_ppl_diff_min":-0.007397033274173737,"rollout_corr/ppl_ratio":1.0080381631851196,"rollout_corr/chi2_token":0.015823841094970703,"rollout_corr/chi2_seq":40.0268669128418,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.01993683308137406,"actor/kl_loss":0.010410742841486353,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.019947241991758347,"actor/grad_norm":0.30756354331970215,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":730.2265472412109,"actor/lr":0.0,"perf/mfu/actor":0.2520096990777364,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.333984375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.333984375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.031825024634599686,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.031825024634599686,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1202.76953125,"response_length/max":2048.0,"response_length/min":307.0,"response_length/clip_ratio":0.201171875,"response_length_non_aborted/mean":1202.76953125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":307.0,"response_length_non_aborted/clip_ratio":0.201171875,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.021114146802574396,"timing_s/gen":22.702265572734177,"timing_s/old_log_prob":11.262312442995608,"timing_s/ref":9.575777885969728,"timing_s/adv":0.637941240798682,"timing_s/update_actor":29.91636866191402,"timing_s/update_weights":1.2396829747594893,"timing_s/step":75.57310108281672,"timing_per_token_ms/update_actor":0.04551914967136726,"timing_per_token_ms/gen":0.03686521922505379,"timing_per_token_ms/adv":0.000970657339786743,"timing_per_token_ms/ref":0.014569992492642908,"perf/total_num_tokens":657226,"perf/time_per_step":75.57310108281672,"perf/throughput":4348.279947383524,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":8,"data":{"global_seqlen/min":674157.0,"global_seqlen/max":674157.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":674157.0,"global_seqlen/balanced_max":674157.0,"global_seqlen/mean":674157.0,"actor/entropy":0.1645784080028534,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9837956428527832,"training/rollout_probs_diff_mean":0.01429714448750019,"training/rollout_probs_diff_std":0.041643232107162476,"training/rollout_actor_probs_pearson_corr":0.9781326651573181,"rollout_corr/training_ppl":1.1697241067886353,"rollout_corr/training_log_ppl":0.15506117045879364,"rollout_corr/kl":0.007323722820729017,"rollout_corr/k3_kl":0.007453603204339743,"rollout_corr/rollout_ppl":1.1606714725494385,"rollout_corr/rollout_log_ppl":0.14731986820697784,"rollout_corr/log_ppl_diff":0.007741290610283613,"rollout_corr/log_ppl_abs_diff":0.007862026803195477,"rollout_corr/log_ppl_diff_max":0.03025718778371811,"rollout_corr/log_ppl_diff_min":-0.009289845824241638,"rollout_corr/ppl_ratio":1.0077831745147705,"rollout_corr/chi2_token":0.01877772808074951,"rollout_corr/chi2_seq":133.37460327148438,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.017260266647099343,"actor/kl_loss":0.010700275153794792,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.017270971089601517,"actor/grad_norm":0.2896815612912178,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.5868225097656,"actor/lr":0.0,"perf/mfu/actor":0.22471620633079786,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.29296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.29296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.031875863671302795,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.031875863671302795,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1232.275390625,"response_length/max":2048.0,"response_length/min":310.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1232.275390625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":310.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.023106878623366356,"timing_s/gen":23.082630943041295,"timing_s/old_log_prob":12.368775768205523,"timing_s/ref":9.724897938780487,"timing_s/adv":0.1975188311189413,"timing_s/update_actor":34.26475263386965,"timing_s/update_weights":4.027107926085591,"timing_s/step":83.89422235265374,"timing_per_token_ms/update_actor":0.05082607261197265,"timing_per_token_ms/gen":0.036585380105466254,"timing_per_token_ms/adv":0.00029298639800364205,"timing_per_token_ms/ref":0.014425271767230017,"perf/total_num_tokens":674157,"perf/time_per_step":83.89422235265374,"perf/throughput":4017.8988558124174,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":9,"data":{"global_seqlen/min":650510.0,"global_seqlen/max":650510.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":650510.0,"global_seqlen/balanced_max":650510.0,"global_seqlen/mean":650510.0,"actor/entropy":0.17959032952785492,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.976256251335144,"training/rollout_probs_diff_mean":0.014748590067029,"training/rollout_probs_diff_std":0.041843898594379425,"training/rollout_actor_probs_pearson_corr":0.9796261191368103,"rollout_corr/training_ppl":1.178879737854004,"rollout_corr/training_log_ppl":0.16210739314556122,"rollout_corr/kl":0.0077188280411064625,"rollout_corr/k3_kl":0.007572993636131287,"rollout_corr/rollout_ppl":1.169296383857727,"rollout_corr/rollout_log_ppl":0.1539558470249176,"rollout_corr/log_ppl_diff":0.008151530288159847,"rollout_corr/log_ppl_abs_diff":0.008291752077639103,"rollout_corr/log_ppl_diff_max":0.02926650643348694,"rollout_corr/log_ppl_diff_min":-0.005020573735237122,"rollout_corr/ppl_ratio":1.0081976652145386,"rollout_corr/chi2_token":0.022338390350341797,"rollout_corr/chi2_seq":-0.003927946090698242,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.028720603724650573,"actor/kl_loss":0.010821625728567597,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.028731421567499638,"actor/grad_norm":0.35708143562078476,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.5597515106201,"actor/lr":0.0,"perf/mfu/actor":0.2354888036152893,"training/global_step":9,"training/epoch":0,"critic/score/mean":0.314453125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.314453125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03953786939382553,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03953786939382553,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1187.57421875,"response_length/max":2048.0,"response_length/min":365.0,"response_length/clip_ratio":0.201171875,"response_length_non_aborted/mean":1187.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":365.0,"response_length_non_aborted/clip_ratio":0.201171875,"response/aborted_ratio":0.0,"prompt_length/mean":82.953125,"prompt_length/max":156.0,"prompt_length/min":54.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.026274592150002718,"timing_s/gen":21.4949239641428,"timing_s/old_log_prob":11.857223018072546,"timing_s/ref":10.018388704862446,"timing_s/adv":0.18094172608107328,"timing_s/update_actor":31.114115602802485,"timing_s/update_weights":3.871727058198303,"timing_s/step":78.96473375614733,"timing_per_token_ms/update_actor":0.04783034173618005,"timing_per_token_ms/gen":0.035351283906832794,"timing_per_token_ms/adv":0.0002781536426512633,"timing_per_token_ms/ref":0.015400821977928773,"perf/total_num_tokens":650510,"perf/time_per_step":78.96473375614733,"perf/throughput":4118.99064973013,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":10,"data":{"global_seqlen/min":663072.0,"global_seqlen/max":663072.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":663072.0,"global_seqlen/balanced_max":663072.0,"global_seqlen/mean":663072.0,"actor/entropy":0.1708970069885254,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9524507522583008,"training/rollout_probs_diff_mean":0.01429738663136959,"training/rollout_probs_diff_std":0.04110940545797348,"training/rollout_actor_probs_pearson_corr":0.9798880219459534,"rollout_corr/training_ppl":1.174775242805481,"rollout_corr/training_log_ppl":0.1591639667749405,"rollout_corr/kl":0.007283917162567377,"rollout_corr/k3_kl":0.007047620601952076,"rollout_corr/rollout_ppl":1.1655762195587158,"rollout_corr/rollout_log_ppl":0.15129166841506958,"rollout_corr/log_ppl_diff":0.007872316054999828,"rollout_corr/log_ppl_abs_diff":0.007914707995951176,"rollout_corr/log_ppl_diff_max":0.033803462982177734,"rollout_corr/log_ppl_diff_min":-0.00550398975610733,"rollout_corr/ppl_ratio":1.0079153776168823,"rollout_corr/chi2_token":0.016644597053527832,"rollout_corr/chi2_seq":2276.4794921875,"actor/pg_clipfrac":0.0,"actor/ppo_kl":0.0,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.025120622115878177,"actor/kl_loss":0.010126156448677648,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.025130750611424446,"actor/grad_norm":0.2966960147023201,"actor/perf/max_memory_allocated_gb":114.70979070663452,"actor/perf/max_memory_reserved_gb":116.73828125,"actor/perf/cpu_memory_used_gb":731.6384010314941,"actor/lr":0.0,"perf/mfu/actor":0.24431149488587012,"training/global_step":10,"training/epoch":0,"critic/score/mean":0.3359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03956284001469612,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03956284001469612,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1213.21875,"response_length/max":2048.0,"response_length/min":311.0,"response_length/clip_ratio":0.171875,"response_length_non_aborted/mean":1213.21875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":311.0,"response_length_non_aborted/clip_ratio":0.171875,"response/aborted_ratio":0.0,"prompt_length/mean":81.84375,"prompt_length/max":147.0,"prompt_length/min":48.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.020995228085666895,"timing_s/gen":22.16251029772684,"timing_s/old_log_prob":12.59503846988082,"timing_s/ref":10.172280605882406,"timing_s/adv":0.17540421383455396,"timing_s/update_actor":30.493619251064956,"timing_s/update_weights":3.7490553953684866,"timing_s/step":79.56512332288548,"timing_per_token_ms/update_actor":0.04598839832034071,"timing_per_token_ms/gen":0.035678770151918386,"timing_per_token_ms/adv":0.0002645326809676083,"timing_per_token_ms/ref":0.015341140337523537,"perf/total_num_tokens":663072,"perf/time_per_step":79.56512332288548,"perf/throughput":4166.8508280265505,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}


==> anc/data/controlled/metrics/p1_ref.jsonl <==
{"step":1,"data":{"global_seqlen/min":654388.0,"global_seqlen/max":654388.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":654388.0,"global_seqlen/balanced_max":654388.0,"global_seqlen/mean":654388.0,"actor/entropy":0.17035065591335297,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4141293466091156,"training/rollout_probs_diff_mean":0.004242676310241222,"training/rollout_probs_diff_std":0.0130058778449893,"training/rollout_actor_probs_pearson_corr":0.9980710744857788,"rollout_corr/training_ppl":1.1676230430603027,"rollout_corr/training_log_ppl":0.15260551869869232,"rollout_corr/kl":0.0006740267272107303,"rollout_corr/k3_kl":0.0006843329756520689,"rollout_corr/rollout_ppl":1.1668448448181152,"rollout_corr/rollout_log_ppl":0.15194520354270935,"rollout_corr/log_ppl_diff":0.0006603024667128921,"rollout_corr/log_ppl_abs_diff":0.0010801124153658748,"rollout_corr/log_ppl_diff_max":0.005041159689426422,"rollout_corr/log_ppl_diff_min":-0.0028133243322372437,"rollout_corr/ppl_ratio":1.0006611347198486,"rollout_corr/chi2_token":0.001420140266418457,"rollout_corr/chi2_seq":5.542856216430664,"actor/pg_clipfrac":0.001028839539458204,"actor/ppo_kl":0.000019931406873396895,"actor/pg_clipfrac_lower":1.828340714382648e-6,"actor/pg_loss":0.025924898120138096,"actor/kl_loss":0.0003352734313466499,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.025925233960151672,"actor/grad_norm":0.3068011924624443,"actor/perf/max_memory_allocated_gb":109.02006721496582,"actor/perf/max_memory_reserved_gb":110.466796875,"actor/perf/cpu_memory_used_gb":733.958158493042,"actor/lr":0.0,"perf/mfu/actor":0.1804778144675801,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.2578125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.2578125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04122396185994148,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04122396185994148,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1191.4296875,"response_length/max":2048.0,"response_length/min":254.0,"response_length/clip_ratio":0.158203125,"response_length_non_aborted/mean":1191.4296875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":254.0,"response_length_non_aborted/clip_ratio":0.158203125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":46.0773679013364,"timing_s/gen":35.1672533066012,"timing_s/old_log_prob":14.354335016570985,"timing_s/ref":10.131642615888268,"timing_s/adv":0.18236951669678092,"timing_s/update_actor":40.46324372012168,"timing_s/update_weights":0.5827457327395678,"timing_s/step":147.66885847598314,"timing_per_token_ms/gen":0.057650100828510256,"timing_per_token_ms/ref":0.015482622871886812,"timing_per_token_ms/update_actor":0.06183371901703833,"timing_per_token_ms/adv":0.00027868713469192727,"perf/total_num_tokens":654388,"perf/time_per_step":147.66885847598314,"perf/throughput":2215.7278344046713,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":2,"data":{"global_seqlen/min":662083.0,"global_seqlen/max":662083.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":662083.0,"global_seqlen/balanced_max":662083.0,"global_seqlen/mean":662083.0,"actor/entropy":0.16089101135730743,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.46774566173553467,"training/rollout_probs_diff_mean":0.004105426371097565,"training/rollout_probs_diff_std":0.012882777489721775,"training/rollout_actor_probs_pearson_corr":0.9977986216545105,"rollout_corr/training_ppl":1.1566505432128906,"rollout_corr/training_log_ppl":0.14375057816505432,"rollout_corr/kl":0.000667245127260685,"rollout_corr/k3_kl":0.0006546092336066067,"rollout_corr/rollout_ppl":1.1559147834777832,"rollout_corr/rollout_log_ppl":0.1431226283311844,"rollout_corr/log_ppl_diff":0.0006279462832026184,"rollout_corr/log_ppl_abs_diff":0.0010417408775538206,"rollout_corr/log_ppl_diff_max":0.004419215023517609,"rollout_corr/log_ppl_diff_min":-0.004482276737689972,"rollout_corr/ppl_ratio":1.0006288290023804,"rollout_corr/chi2_token":0.0013011693954467773,"rollout_corr/chi2_seq":3.759061813354492,"actor/pg_clipfrac":0.0008820045329684945,"actor/ppo_kl":-0.000010916874231270413,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.025848215762380278,"actor/kl_loss":0.0002127377597389568,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.025848427787423134,"actor/grad_norm":0.27092883735895157,"actor/perf/max_memory_allocated_gb":109.34795761108398,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":733.3708076477051,"actor/lr":0.0,"perf/mfu/actor":0.2318103245180118,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.29296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.29296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039365656673908234,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039365656673908234,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1210.427734375,"response_length/max":2048.0,"response_length/min":366.0,"response_length/clip_ratio":0.171875,"response_length_non_aborted/mean":1210.427734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":366.0,"response_length_non_aborted/clip_ratio":0.171875,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022668194957077503,"timing_s/gen":22.405941037926823,"timing_s/old_log_prob":13.150161296129227,"timing_s/ref":9.66853502066806,"timing_s/adv":0.19038514699786901,"timing_s/update_actor":31.761439259164035,"timing_s/update_weights":1.6896623731590807,"timing_s/step":79.06628774804994,"timing_per_token_ms/gen":0.036153834175236384,"timing_per_token_ms/ref":0.014603206879904875,"timing_per_token_ms/update_actor":0.04797199030810946,"timing_per_token_ms/adv":0.00028755480354860193,"perf/total_num_tokens":662083,"perf/time_per_step":79.06628774804994,"perf/throughput":4186.885579539108,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":3,"data":{"global_seqlen/min":629348.0,"global_seqlen/max":629348.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":629348.0,"global_seqlen/balanced_max":629348.0,"global_seqlen/mean":629348.0,"actor/entropy":0.15836547315120697,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.41023731231689453,"training/rollout_probs_diff_mean":0.004028713796287775,"training/rollout_probs_diff_std":0.012726954184472561,"training/rollout_actor_probs_pearson_corr":0.9978653192520142,"rollout_corr/training_ppl":1.1501712799072266,"rollout_corr/training_log_ppl":0.13798737525939941,"rollout_corr/kl":0.000747641664929688,"rollout_corr/k3_kl":0.0006294094491750002,"rollout_corr/rollout_ppl":1.149326205253601,"rollout_corr/rollout_log_ppl":0.1372615098953247,"rollout_corr/log_ppl_diff":0.00072588084731251,"rollout_corr/log_ppl_abs_diff":0.001060701091773808,"rollout_corr/log_ppl_diff_max":0.004954122006893158,"rollout_corr/log_ppl_diff_min":-0.0027390122413635254,"rollout_corr/ppl_ratio":1.0007268190383911,"rollout_corr/chi2_token":0.0010309219360351562,"rollout_corr/chi2_seq":0.5802093744277954,"actor/pg_clipfrac":0.0006800176031447336,"actor/ppo_kl":-0.000013664833275583987,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.027633514431272488,"actor/kl_loss":0.00017408332678314764,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02763368748128414,"actor/grad_norm":0.24798350781202316,"actor/perf/max_memory_allocated_gb":109.34795761108398,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":712.7024173736572,"actor/lr":0.0,"perf/mfu/actor":0.2118759331765256,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.318359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.318359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03772938996553421,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03772938996553421,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1147.7578125,"response_length/max":2048.0,"response_length/min":272.0,"response_length/clip_ratio":0.1328125,"response_length_non_aborted/mean":1147.7578125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":272.0,"response_length_non_aborted/clip_ratio":0.1328125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.025601158849895,"timing_s/gen":22.30811840109527,"timing_s/old_log_prob":15.72748194122687,"timing_s/ref":10.713437845930457,"timing_s/adv":0.19952325895428658,"timing_s/update_actor":33.529355006758124,"timing_s/update_weights":4.124285029713064,"timing_s/step":86.8597944243811,"timing_per_token_ms/gen":0.03796144384958321,"timing_per_token_ms/ref":0.017023074429298984,"timing_per_token_ms/update_actor":0.053276335202079174,"timing_per_token_ms/adv":0.0003170316882778472,"perf/total_num_tokens":629348,"perf/time_per_step":86.8597944243811,"perf/throughput":3622.7808514323697,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":4,"data":{"global_seqlen/min":666469.0,"global_seqlen/max":666469.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":666469.0,"global_seqlen/balanced_max":666469.0,"global_seqlen/mean":666469.0,"actor/entropy":0.16901905834674835,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.35351791977882385,"training/rollout_probs_diff_mean":0.004256387706845999,"training/rollout_probs_diff_std":0.013074331916868687,"training/rollout_actor_probs_pearson_corr":0.997754693031311,"rollout_corr/training_ppl":1.1640968322753906,"rollout_corr/training_log_ppl":0.14945116639137268,"rollout_corr/kl":0.000781235343310982,"rollout_corr/k3_kl":0.0006797441164962947,"rollout_corr/rollout_ppl":1.163201093673706,"rollout_corr/rollout_log_ppl":0.14869612455368042,"rollout_corr/log_ppl_diff":0.0007550303707830608,"rollout_corr/log_ppl_abs_diff":0.0010565401753410697,"rollout_corr/log_ppl_diff_max":0.005650386214256287,"rollout_corr/log_ppl_diff_min":-0.003107495605945587,"rollout_corr/ppl_ratio":1.000756025314331,"rollout_corr/chi2_token":0.0011681318283081055,"rollout_corr/chi2_seq":1.53273344039917,"actor/pg_clipfrac":0.000988048735734992,"actor/ppo_kl":0.000023346621890851793,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.019562935254725744,"actor/kl_loss":0.0002997208596298151,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.019563237205147743,"actor/grad_norm":0.28140031546354294,"actor/perf/max_memory_allocated_gb":109.34795761108398,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":685.8022975921631,"actor/lr":0.0,"perf/mfu/actor":0.21004213347752407,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03910469636321068,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03910469636321068,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1210.072265625,"response_length/max":2048.0,"response_length/min":311.0,"response_length/clip_ratio":0.1875,"response_length_non_aborted/mean":1210.072265625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":311.0,"response_length_non_aborted/clip_ratio":0.1875,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.7384653389453888,"timing_s/gen":22.14351227134466,"timing_s/old_log_prob":13.008084160741419,"timing_s/ref":9.81258400902152,"timing_s/adv":0.19770211493596435,"timing_s/update_actor":35.44296552892774,"timing_s/update_weights":0.6199737307615578,"timing_s/step":82.15592074301094,"timing_per_token_ms/gen":0.03574087980822533,"timing_per_token_ms/ref":0.014723241454623576,"timing_per_token_ms/update_actor":0.05318021622750307,"timing_per_token_ms/adv":0.00029664112649795317,"perf/total_num_tokens":666469,"perf/time_per_step":82.15592074301094,"perf/throughput":4056.1227600671555,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":5,"data":{"global_seqlen/min":648472.0,"global_seqlen/max":648472.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":648472.0,"global_seqlen/balanced_max":648472.0,"global_seqlen/mean":648472.0,"actor/entropy":0.17152145504951477,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.30163803696632385,"training/rollout_probs_diff_mean":0.004250231198966503,"training/rollout_probs_diff_std":0.012952844612300396,"training/rollout_actor_probs_pearson_corr":0.998443603515625,"rollout_corr/training_ppl":1.1671812534332275,"rollout_corr/training_log_ppl":0.1522887945175171,"rollout_corr/kl":0.0007705689640715718,"rollout_corr/k3_kl":0.0006838059052824974,"rollout_corr/rollout_ppl":1.1662993431091309,"rollout_corr/rollout_log_ppl":0.15154001116752625,"rollout_corr/log_ppl_diff":0.0007487559923902154,"rollout_corr/log_ppl_abs_diff":0.0011053947964683175,"rollout_corr/log_ppl_diff_max":0.0038632452487945557,"rollout_corr/log_ppl_diff_min":-0.0030631721019744873,"rollout_corr/ppl_ratio":1.0007495880126953,"rollout_corr/chi2_token":0.0012068748474121094,"rollout_corr/chi2_seq":2.862462043762207,"actor/pg_clipfrac":0.0008524912609573221,"actor/ppo_kl":-0.00004323207753031966,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.028864948809314228,"actor/kl_loss":0.0002967840897554197,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.02886524796485901,"actor/grad_norm":0.25779322534799576,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":686.3242321014404,"actor/lr":0.0,"perf/mfu/actor":0.2072724004747727,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.28515625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.28515625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.041590381413698196,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.041590381413698196,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1183.1875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.150390625,"response_length_non_aborted/mean":1183.1875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.150390625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.024654428008943796,"timing_s/gen":22.145663953386247,"timing_s/old_log_prob":11.22507660323754,"timing_s/ref":10.137586373835802,"timing_s/adv":0.1951943258754909,"timing_s/update_actor":35.66849888302386,"timing_s/update_weights":0.5542998481541872,"timing_s/step":80.12912334827706,"timing_per_token_ms/gen":0.03655654738488829,"timing_per_token_ms/ref":0.015633036389907047,"timing_per_token_ms/update_actor":0.055003915177561806,"timing_per_token_ms/adv":0.0003010065598445128,"perf/total_num_tokens":648472,"perf/time_per_step":80.12912334827706,"perf/throughput":4046.4189105217724,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":6,"data":{"global_seqlen/min":677741.0,"global_seqlen/max":677741.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":677741.0,"global_seqlen/balanced_max":677741.0,"global_seqlen/mean":677741.0,"actor/entropy":0.18395546078681946,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9516631364822388,"training/rollout_probs_diff_mean":0.004446254577487707,"training/rollout_probs_diff_std":0.013190488331019878,"training/rollout_actor_probs_pearson_corr":0.9979949593544006,"rollout_corr/training_ppl":1.1752017736434937,"rollout_corr/training_log_ppl":0.15887819230556488,"rollout_corr/kl":0.0006724765989929438,"rollout_corr/k3_kl":0.0007103300886228681,"rollout_corr/rollout_ppl":1.1744358539581299,"rollout_corr/rollout_log_ppl":0.15823720395565033,"rollout_corr/log_ppl_diff":0.0006409993511624634,"rollout_corr/log_ppl_abs_diff":0.0010473942384123802,"rollout_corr/log_ppl_diff_max":0.006180085241794586,"rollout_corr/log_ppl_diff_min":-0.0045582205057144165,"rollout_corr/ppl_ratio":1.000641942024231,"rollout_corr/chi2_token":0.0015065670013427734,"rollout_corr/chi2_seq":11.979969024658203,"actor/pg_clipfrac":0.0006051599712009192,"actor/ppo_kl":-0.0000190483922821727,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03188049195932763,"actor/kl_loss":0.0002851598987945181,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.031880779191851616,"actor/grad_norm":0.20486001670360565,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":687.3747653961182,"actor/lr":0.0,"perf/mfu/actor":0.23508310316880787,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.28515625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.28515625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.03890874609351158,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.03890874609351158,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1238.384765625,"response_length/max":2048.0,"response_length/min":288.0,"response_length/clip_ratio":0.212890625,"response_length_non_aborted/mean":1238.384765625,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":288.0,"response_length_non_aborted/clip_ratio":0.212890625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.021856031846255064,"timing_s/gen":26.63242123601958,"timing_s/old_log_prob":13.045680096838623,"timing_s/ref":9.816505603957921,"timing_s/adv":0.1864623911678791,"timing_s/update_actor":33.63467362895608,"timing_s/update_weights":0.6147821974009275,"timing_s/step":84.14062033081427,"timing_per_token_ms/gen":0.04200346222795189,"timing_per_token_ms/ref":0.014484154867357768,"timing_per_token_ms/update_actor":0.049627621213643676,"timing_per_token_ms/adv":0.00027512337481114333,"perf/total_num_tokens":677741,"perf/time_per_step":84.14062033081427,"perf/throughput":4027.4304927592466,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":7,"data":{"global_seqlen/min":663355.0,"global_seqlen/max":663355.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":663355.0,"global_seqlen/balanced_max":663355.0,"global_seqlen/mean":663355.0,"actor/entropy":0.1717020571231842,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.3619652986526489,"training/rollout_probs_diff_mean":0.004314465913921595,"training/rollout_probs_diff_std":0.013070609420537949,"training/rollout_actor_probs_pearson_corr":0.9980437755584717,"rollout_corr/training_ppl":1.1631989479064941,"rollout_corr/training_log_ppl":0.14903296530246735,"rollout_corr/kl":0.0006956697325222194,"rollout_corr/k3_kl":0.000682681449688971,"rollout_corr/rollout_ppl":1.1623988151550293,"rollout_corr/rollout_log_ppl":0.14835064113140106,"rollout_corr/log_ppl_diff":0.0006823118310421705,"rollout_corr/log_ppl_abs_diff":0.0010789870284497738,"rollout_corr/log_ppl_diff_max":0.004510924220085144,"rollout_corr/log_ppl_diff_min":-0.00491420179605484,"rollout_corr/ppl_ratio":1.000683307647705,"rollout_corr/chi2_token":0.0013524293899536133,"rollout_corr/chi2_seq":4.06041145324707,"actor/pg_clipfrac":0.0005835451909206313,"actor/ppo_kl":-0.000037621406107746225,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.030720596048922744,"actor/kl_loss":0.00021418022402031056,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.030720815062522888,"actor/grad_norm":0.2745705097913742,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":687.5454235076904,"actor/lr":0.0,"perf/mfu/actor":0.1989423322326238,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.33203125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.33203125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04958004876971245,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04958004876971245,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1214.740234375,"response_length/max":2048.0,"response_length/min":316.0,"response_length/clip_ratio":0.212890625,"response_length_non_aborted/mean":1214.740234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":316.0,"response_length_non_aborted/clip_ratio":0.212890625,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.021456575021147728,"timing_s/gen":22.92569077387452,"timing_s/old_log_prob":15.250979853328317,"timing_s/ref":10.291618424933404,"timing_s/adv":0.1915660579688847,"timing_s/update_actor":37.403981591109186,"timing_s/update_weights":0.5561123020015657,"timing_s/step":86.8423045151867,"timing_per_token_ms/gen":0.03686116465530748,"timing_per_token_ms/ref":0.015514495895762304,"timing_per_token_ms/update_actor":0.056386070190334266,"timing_per_token_ms/adv":0.0002887836195836086,"perf/total_num_tokens":663355,"perf/time_per_step":86.8423045151867,"perf/throughput":3819.3079035805335,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":8,"data":{"global_seqlen/min":669907.0,"global_seqlen/max":669907.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":669907.0,"global_seqlen/balanced_max":669907.0,"global_seqlen/mean":669907.0,"actor/entropy":0.16747179627418518,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.34739968180656433,"training/rollout_probs_diff_mean":0.004319498781114817,"training/rollout_probs_diff_std":0.013170030899345875,"training/rollout_actor_probs_pearson_corr":0.9978876113891602,"rollout_corr/training_ppl":1.1646215915679932,"rollout_corr/training_log_ppl":0.1506534367799759,"rollout_corr/kl":0.0006773651693947613,"rollout_corr/k3_kl":0.0006893894751556218,"rollout_corr/rollout_ppl":1.1638569831848145,"rollout_corr/rollout_log_ppl":0.15000349283218384,"rollout_corr/log_ppl_diff":0.0006499765440821648,"rollout_corr/log_ppl_abs_diff":0.0011051922338083386,"rollout_corr/log_ppl_diff_max":0.0049630701541900635,"rollout_corr/log_ppl_diff_min":-0.004495002329349518,"rollout_corr/ppl_ratio":1.0006508827209473,"rollout_corr/chi2_token":0.0014330148696899414,"rollout_corr/chi2_seq":5.050295352935791,"actor/pg_clipfrac":0.0006596731782337883,"actor/ppo_kl":0.000013677524393074236,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.026908696591817716,"actor/kl_loss":0.00025472531569903367,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.026908952742815018,"actor/grad_norm":0.27197837084531784,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":688.0290927886963,"actor/lr":0.0,"perf/mfu/actor":0.22623414535575992,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.29296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.29296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.042522355914115906,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.042522355914115906,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1223.974609375,"response_length/max":2048.0,"response_length/min":249.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1223.974609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":249.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.022544496227055788,"timing_s/gen":22.146515065804124,"timing_s/old_log_prob":12.595488050021231,"timing_s/ref":9.692104858346283,"timing_s/adv":0.18655578093603253,"timing_s/update_actor":33.719147979747504,"timing_s/update_weights":0.6855857861228287,"timing_s/step":79.23363343300298,"timing_per_token_ms/gen":0.035339713672643915,"timing_per_token_ms/ref":0.014467836368848637,"timing_per_token_ms/update_actor":0.050334073206799605,"timing_per_token_ms/adv":0.0002784801187866861,"perf/total_num_tokens":669907,"perf/time_per_step":79.23363343300298,"perf/throughput":4227.415624997486,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":9,"data":{"global_seqlen/min":640007.0,"global_seqlen/max":640007.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":640007.0,"global_seqlen/balanced_max":640007.0,"global_seqlen/mean":640007.0,"actor/entropy":0.18139523267745972,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.35351794958114624,"training/rollout_probs_diff_mean":0.004481053911149502,"training/rollout_probs_diff_std":0.013333210721611977,"training/rollout_actor_probs_pearson_corr":0.9980740547180176,"rollout_corr/training_ppl":1.1708542108535767,"rollout_corr/training_log_ppl":0.15514220297336578,"rollout_corr/kl":0.0007475090678781271,"rollout_corr/k3_kl":0.0007245164597406983,"rollout_corr/rollout_ppl":1.170046329498291,"rollout_corr/rollout_log_ppl":0.15446776151657104,"rollout_corr/log_ppl_diff":0.0006744299316778779,"rollout_corr/log_ppl_abs_diff":0.0010851372499018908,"rollout_corr/log_ppl_diff_max":0.004965431988239288,"rollout_corr/log_ppl_diff_min":-0.005013272166252136,"rollout_corr/ppl_ratio":1.0006753206253052,"rollout_corr/chi2_token":0.001414656639099121,"rollout_corr/chi2_seq":2.5014758110046387,"actor/pg_clipfrac":0.0009429561066554015,"actor/ppo_kl":4.557275431693597e-6,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.01491420498541629,"actor/kl_loss":0.00029485353502423095,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.01491449773311615,"actor/grad_norm":0.3172387033700943,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":688.2470798492432,"actor/lr":0.0,"perf/mfu/actor":0.20555318697604563,"training/global_step":9,"training/epoch":0,"critic/score/mean":0.30078125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30078125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.051579829305410385,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.051579829305410385,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1167.060546875,"response_length/max":2048.0,"response_length/min":356.0,"response_length/clip_ratio":0.205078125,"response_length_non_aborted/mean":1167.060546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":356.0,"response_length_non_aborted/clip_ratio":0.205078125,"response/aborted_ratio":0.0,"prompt_length/mean":82.953125,"prompt_length/max":156.0,"prompt_length/min":54.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.024277870077639818,"timing_s/gen":21.139895238913596,"timing_s/old_log_prob":15.86017766688019,"timing_s/ref":9.931192474905401,"timing_s/adv":0.17799133388325572,"timing_s/update_actor":34.29077394865453,"timing_s/update_weights":3.4374774750322104,"timing_s/step":85.23778741620481,"timing_per_token_ms/gen":0.03537850542464223,"timing_per_token_ms/ref":0.015517318521368362,"timing_per_token_ms/update_actor":0.05357874827721343,"timing_per_token_ms/adv":0.00027810841738177194,"perf/total_num_tokens":640007,"perf/time_per_step":85.23778741620481,"perf/throughput":3754.244563358565,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}
{"step":10,"data":{"global_seqlen/min":664788.0,"global_seqlen/max":664788.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":664788.0,"global_seqlen/balanced_max":664788.0,"global_seqlen/mean":664788.0,"actor/entropy":0.16813796758651733,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.30019134283065796,"training/rollout_probs_diff_mean":0.004189436323940754,"training/rollout_probs_diff_std":0.012901428155601025,"training/rollout_actor_probs_pearson_corr":0.9977822303771973,"rollout_corr/training_ppl":1.1633957624435425,"rollout_corr/training_log_ppl":0.14915768802165985,"rollout_corr/kl":0.0007547622080892324,"rollout_corr/k3_kl":0.000665607862174511,"rollout_corr/rollout_ppl":1.1625316143035889,"rollout_corr/rollout_log_ppl":0.14842359721660614,"rollout_corr/log_ppl_diff":0.0007340939482674003,"rollout_corr/log_ppl_abs_diff":0.0011009792797267437,"rollout_corr/log_ppl_diff_max":0.005993947386741638,"rollout_corr/log_ppl_diff_min":-0.0027721375226974487,"rollout_corr/ppl_ratio":1.0007350444793701,"rollout_corr/chi2_token":0.0011633634567260742,"rollout_corr/chi2_seq":14.87906265258789,"actor/pg_clipfrac":0.0007150378146434377,"actor/ppo_kl":-0.000016976081607111837,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03615135009022197,"actor/kl_loss":0.00027759107956626394,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03615163010545075,"actor/grad_norm":0.23615669459104538,"actor/perf/max_memory_allocated_gb":109.40766906738281,"actor/perf/max_memory_reserved_gb":110.89453125,"actor/perf/cpu_memory_used_gb":688.7521743774414,"actor/lr":0.0,"perf/mfu/actor":0.2135107853998796,"training/global_step":10,"training/epoch":0,"critic/score/mean":0.328125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.328125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.044026557356119156,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.044026557356119156,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1216.5703125,"response_length/max":2048.0,"response_length/min":285.0,"response_length/clip_ratio":0.177734375,"response_length_non_aborted/mean":1216.5703125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":285.0,"response_length_non_aborted/clip_ratio":0.177734375,"response/aborted_ratio":0.0,"prompt_length/mean":81.84375,"prompt_length/max":147.0,"prompt_length/min":48.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.729900733102113,"timing_s/gen":22.142879356164485,"timing_s/old_log_prob":12.248546183109283,"timing_s/ref":10.240405447781086,"timing_s/adv":0.18949681473895907,"timing_s/update_actor":35.16555602196604,"timing_s/update_weights":0.5904035759158432,"timing_s/step":81.53937437199056,"timing_per_token_ms/gen":0.0355489615340328,"timing_per_token_ms/ref":0.015404016690706039,"timing_per_token_ms/update_actor":0.05289739890305788,"timing_per_token_ms/adv":0.0002850484887497354,"perf/total_num_tokens":664788,"perf/time_per_step":81.53937437199056,"perf/throughput":4076.4845519121377,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":0.0,"training/off_policy/trajectory_staleness/max":0,"training/off_policy/trajectory_staleness/min":0,"training/off_policy/trajectory_staleness_worst/mean":0.0,"training/off_policy/trajectory_staleness_worst/max":0,"training/off_policy/trajectory_staleness_worst/min":0}}


==> anc/data/controlled/metrics/p3_bf16_m1.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1715935319662094,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4592127203941345,"training/rollout_probs_diff_mean":0.004269290249794722,"training/rollout_probs_diff_std":0.013056602329015732,"training/rollout_actor_probs_pearson_corr":0.9981434941291809,"rollout_corr/training_ppl":1.1688419580459595,"rollout_corr/training_log_ppl":0.15362603962421417,"rollout_corr/kl":0.0007113948813639581,"rollout_corr/k3_kl":0.0006864727474749088,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006818358087912202,"rollout_corr/log_ppl_abs_diff":0.0010665880981832743,"rollout_corr/log_ppl_diff_max":0.005809754133224487,"rollout_corr/log_ppl_diff_min":-0.002606332302093506,"rollout_corr/ppl_ratio":1.0006828308105469,"rollout_corr/chi2_token":0.0013365745544433594,"rollout_corr/chi2_seq":1.4087491035461426,"actor/pg_clipfrac":0.0014407352729222112,"actor/ppo_kl":-6.6444642358165495e-6,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03762116332654841,"actor/kl_loss":0.0005006994062739523,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03762166574597359,"actor/grad_norm":0.28767571598291397,"actor/perf/max_memory_allocated_gb":84.70502138137817,"actor/perf/max_memory_reserved_gb":85.232421875,"actor/perf/cpu_memory_used_gb":681.9245281219482,"actor/lr":1e-6,"perf/mfu/actor":0.09822711423243288,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2021153192035854,"timing_s/gen":0.1384135209955275,"timing_s/old_log_prob":21.752557245083153,"timing_s/ref":12.280055114068091,"timing_s/adv":0.17442127875983715,"timing_s/update_actor":76.592043987941,"timing_s/update_weights":0.45830546133220196,"timing_s/step":112.68499397300184,"timing_per_token_ms/gen":0.00022175541516685705,"timing_per_token_ms/update_actor":0.1145647642172903,"timing_per_token_ms/ref":0.018368247476722825,"timing_per_token_ms/adv":0.0002608956705574426,"perf/total_num_tokens":668548,"perf/time_per_step":112.68499397300184,"perf/throughput":2966.44644698733,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15639497339725494,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.7186136841773987,"training/rollout_probs_diff_mean":0.00417422316968441,"training/rollout_probs_diff_std":0.013150407932698727,"training/rollout_actor_probs_pearson_corr":0.9977942109107971,"rollout_corr/training_ppl":1.154133677482605,"rollout_corr/training_log_ppl":0.14142239093780518,"rollout_corr/kl":0.0006767764571122825,"rollout_corr/k3_kl":0.0006883245659992099,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.0006557327578775585,"rollout_corr/log_ppl_abs_diff":0.001037082402035594,"rollout_corr/log_ppl_diff_max":0.006438054144382477,"rollout_corr/log_ppl_diff_min":-0.0034424960613250732,"rollout_corr/ppl_ratio":1.0006567239761353,"rollout_corr/chi2_token":0.0013909339904785156,"rollout_corr/chi2_seq":3.035820484161377,"actor/pg_clipfrac":0.0014521805371714436,"actor/ppo_kl":0.000013516837245930446,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04816944902995601,"actor/kl_loss":0.000756088109966413,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04817020148038864,"actor/grad_norm":0.2629408687353134,"actor/perf/max_memory_allocated_gb":84.70502138137817,"actor/perf/max_memory_reserved_gb":85.232421875,"actor/perf/cpu_memory_used_gb":683.0500221252441,"actor/lr":1e-6,"perf/mfu/actor":0.10701431309836044,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0287222601473331,"timing_s/gen":0.12118183029815555,"timing_s/old_log_prob":21.142539707943797,"timing_s/ref":9.6394866341725,"timing_s/adv":0.1809385227970779,"timing_s/update_actor":70.37197665032,"timing_s/update_weights":0.31058445014059544,"timing_s/step":102.87005036883056,"timing_per_token_ms/gen":0.00019594569339627963,"timing_per_token_ms/update_actor":0.10649673368289471,"timing_per_token_ms/ref":0.014587821598650855,"timing_per_token_ms/adv":0.00027382152090237125,"perf/total_num_tokens":660790,"perf/time_per_step":102.87005036883056,"perf/throughput":3211.7705669959414,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15408842265605927,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820118546485901,"training/rollout_probs_diff_mean":0.0046914927661418915,"training/rollout_probs_diff_std":0.014671280980110168,"training/rollout_actor_probs_pearson_corr":0.9974257946014404,"rollout_corr/training_ppl":1.1506391763687134,"rollout_corr/training_log_ppl":0.13844038546085358,"rollout_corr/kl":0.0008861686219461262,"rollout_corr/k3_kl":0.0009288859437219799,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0008578996639698744,"rollout_corr/log_ppl_abs_diff":0.0013852078700438142,"rollout_corr/log_ppl_diff_max":0.023652471601963043,"rollout_corr/log_ppl_diff_min":-0.004548095166683197,"rollout_corr/ppl_ratio":1.0008598566055298,"rollout_corr/chi2_token":0.001790165901184082,"rollout_corr/chi2_seq":35.37617874145508,"actor/pg_clipfrac":0.0016855293251865078,"actor/ppo_kl":0.0002535870175481847,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.05061366903828457,"actor/kl_loss":0.0016260441307309748,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05061529204249382,"actor/grad_norm":0.3864700123667717,"actor/perf/max_memory_allocated_gb":84.82492542266846,"actor/perf/max_memory_reserved_gb":85.349609375,"actor/perf/cpu_memory_used_gb":684.081335067749,"actor/lr":1e-6,"perf/mfu/actor":0.10412808050590763,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5533916372805834,"timing_s/gen":0.11817905586212873,"timing_s/old_log_prob":19.984518616925925,"timing_s/ref":11.166831796057522,"timing_s/adv":0.5980277610942721,"timing_s/update_actor":68.5737615916878,"timing_s/update_weights":0.7892605238594115,"timing_s/step":101.85844826791435,"timing_per_token_ms/gen":0.0002014074705455475,"timing_per_token_ms/update_actor":0.10911361640272252,"timing_per_token_ms/ref":0.017768507556634328,"timing_per_token_ms/adv":0.000951573462029959,"perf/total_num_tokens":628462,"perf/time_per_step":101.85844826791435,"perf/throughput":3084.9772929339183,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16219665110111237,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9956817626953125,"training/rollout_probs_diff_mean":0.006383804604411125,"training/rollout_probs_diff_std":0.020140783861279488,"training/rollout_actor_probs_pearson_corr":0.9954251646995544,"rollout_corr/training_ppl":1.166250467300415,"rollout_corr/training_log_ppl":0.15156467258930206,"rollout_corr/kl":0.0021040714345872402,"rollout_corr/k3_kl":0.002206153003498912,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.002302398905158043,"rollout_corr/log_ppl_abs_diff":0.002810755744576454,"rollout_corr/log_ppl_diff_max":0.02837970107793808,"rollout_corr/log_ppl_diff_min":-0.007399007678031921,"rollout_corr/ppl_ratio":1.0023119449615479,"rollout_corr/chi2_token":0.005706787109375,"rollout_corr/chi2_seq":18.909278869628906,"actor/pg_clipfrac":0.0021801464218924593,"actor/ppo_kl":0.00023138634272612535,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04615551111055538,"actor/kl_loss":0.003417550551887416,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.0461589265614748,"actor/grad_norm":0.3800407499074936,"actor/perf/max_memory_allocated_gb":84.89289093017578,"actor/perf/max_memory_reserved_gb":85.423828125,"actor/perf/cpu_memory_used_gb":684.6106986999512,"actor/lr":1e-6,"perf/mfu/actor":0.10910279801570961,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.558714791201055,"timing_s/gen":0.11450818786397576,"timing_s/old_log_prob":20.925324657931924,"timing_s/ref":11.02805290184915,"timing_s/adv":0.1676855282858014,"timing_s/update_actor":68.4313982068561,"timing_s/update_weights":0.3960167192853987,"timing_s/step":101.69583986001089,"timing_per_token_ms/gen":0.00018680270129035672,"timing_per_token_ms/update_actor":0.10369933445701952,"timing_per_token_ms/ref":0.0167116524905958,"timing_per_token_ms/adv":0.0002541067132480299,"perf/total_num_tokens":659902,"perf/time_per_step":101.69583986001089,"perf/throughput":3244.488667915945,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.1575496792793274,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9938947558403015,"training/rollout_probs_diff_mean":0.007190915290266275,"training/rollout_probs_diff_std":0.021654408425092697,"training/rollout_actor_probs_pearson_corr":0.9939414858818054,"rollout_corr/training_ppl":1.167533040046692,"rollout_corr/training_log_ppl":0.15270023047924042,"rollout_corr/kl":0.0027497659903019667,"rollout_corr/k3_kl":0.0027594217099249363,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.0029379078187048435,"rollout_corr/log_ppl_abs_diff":0.0034159310162067413,"rollout_corr/log_ppl_diff_max":0.026234135031700134,"rollout_corr/log_ppl_diff_min":-0.005725059658288956,"rollout_corr/ppl_ratio":1.0029501914978027,"rollout_corr/chi2_token":0.008771300315856934,"rollout_corr/chi2_seq":349.1131591796875,"actor/pg_clipfrac":0.001645996786919568,"actor/ppo_kl":0.00044090522822415323,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.041378494948730804,"actor/kl_loss":0.004314826642200842,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.0413828119635582,"actor/grad_norm":0.3094143196940422,"actor/perf/max_memory_allocated_gb":84.89289093017578,"actor/perf/max_memory_reserved_gb":85.423828125,"actor/perf/cpu_memory_used_gb":685.1403388977051,"actor/lr":1e-6,"perf/mfu/actor":0.10590075914624766,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.9697316479869187,"timing_s/gen":0.12067886488512158,"timing_s/old_log_prob":20.647330570034683,"timing_s/ref":10.581362033262849,"timing_s/adv":0.17899202881380916,"timing_s/update_actor":68.65808473201469,"timing_s/update_weights":0.37862130999565125,"timing_s/step":101.60963688790798,"timing_per_token_ms/gen":0.00020084022315163276,"timing_per_token_ms/update_actor":0.10668648082047189,"timing_per_token_ms/ref":0.01644217548483078,"timing_per_token_ms/adv":0.00027813228003078106,"perf/total_num_tokens":643550,"perf/time_per_step":101.60963688790798,"perf/throughput":3166.776398925334,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16788168251514435,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.999915599822998,"training/rollout_probs_diff_mean":0.009178964421153069,"training/rollout_probs_diff_std":0.02656518667936325,"training/rollout_actor_probs_pearson_corr":0.9920419454574585,"rollout_corr/training_ppl":1.1820310354232788,"rollout_corr/training_log_ppl":0.16466768085956573,"rollout_corr/kl":0.00532039999961853,"rollout_corr/k3_kl":0.005144457332789898,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.005902077537029982,"rollout_corr/log_ppl_abs_diff":0.006275758147239685,"rollout_corr/log_ppl_diff_max":0.07644540816545486,"rollout_corr/log_ppl_diff_min":-0.007262535393238068,"rollout_corr/ppl_ratio":1.0059534311294556,"rollout_corr/chi2_token":0.00561070442199707,"rollout_corr/chi2_seq":16.866193771362305,"actor/pg_clipfrac":0.0019300540689073387,"actor/ppo_kl":0.0013797743036221277,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04275839882029686,"actor/kl_loss":0.008213448911590149,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04276660829782486,"actor/grad_norm":0.34049246460199356,"actor/perf/max_memory_allocated_gb":84.89289093017578,"actor/perf/max_memory_reserved_gb":85.423828125,"actor/perf/cpu_memory_used_gb":685.5250720977783,"actor/lr":1e-6,"perf/mfu/actor":0.11139145592472344,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0346108861267567,"timing_s/gen":0.16397918900474906,"timing_s/old_log_prob":20.404503133613616,"timing_s/ref":11.707701783627272,"timing_s/adv":0.1738652242347598,"timing_s/update_actor":69.5850495020859,"timing_s/update_weights":0.6715928711928427,"timing_s/step":103.81677422719076,"timing_per_token_ms/gen":0.0002560770405679839,"timing_per_token_ms/update_actor":0.10172672830362874,"timing_per_token_ms/ref":0.017115547189015937,"timing_per_token_ms/adv":0.00025417443191800437,"perf/total_num_tokens":684039,"perf/time_per_step":103.81677422719076,"perf/throughput":3294.4531608305483,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_bf16_m2.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.17169779539108276,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4080449640750885,"training/rollout_probs_diff_mean":0.004270526114851236,"training/rollout_probs_diff_std":0.013039672747254372,"training/rollout_actor_probs_pearson_corr":0.9981492757797241,"rollout_corr/training_ppl":1.1688036918640137,"rollout_corr/training_log_ppl":0.15359246730804443,"rollout_corr/kl":0.0006931105745024979,"rollout_corr/k3_kl":0.0006824164884164929,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006482566241174936,"rollout_corr/log_ppl_abs_diff":0.001077118213288486,"rollout_corr/log_ppl_diff_max":0.0047187358140945435,"rollout_corr/log_ppl_diff_min":-0.0030710026621818542,"rollout_corr/ppl_ratio":1.000649094581604,"rollout_corr/chi2_token":0.0013631582260131836,"rollout_corr/chi2_seq":2.157010078430176,"actor/pg_clipfrac":0.0015840771234252315,"actor/ppo_kl":2.1882828775687813e-6,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.037618159418343566,"actor/kl_loss":0.0004954364416960289,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03761865571141243,"actor/grad_norm":0.3167429119348526,"actor/perf/max_memory_allocated_gb":92.92115020751953,"actor/perf/max_memory_reserved_gb":93.87890625,"actor/perf/cpu_memory_used_gb":680.4919185638428,"actor/lr":1e-6,"perf/mfu/actor":0.1621986160807149,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2621922390535474,"timing_s/gen":0.1218236112035811,"timing_s/old_log_prob":17.370087784249336,"timing_s/ref":10.362725862767547,"timing_s/adv":0.203347303904593,"timing_s/update_actor":46.15696544619277,"timing_s/update_weights":0.4600780406035483,"timing_s/step":76.02505060611293,"timing_per_token_ms/ref":0.015500346815438154,"timing_per_token_ms/adv":0.00030416260897436385,"timing_per_token_ms/update_actor":0.06904061555220084,"timing_per_token_ms/gen":0.00019517634755096528,"perf/total_num_tokens":668548,"perf/time_per_step":76.02505060611293,"perf/throughput":4396.892831178492,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15641504526138306,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.5916097164154053,"training/rollout_probs_diff_mean":0.004139624070376158,"training/rollout_probs_diff_std":0.01304424088448286,"training/rollout_actor_probs_pearson_corr":0.997830331325531,"rollout_corr/training_ppl":1.1540780067443848,"rollout_corr/training_log_ppl":0.14137756824493408,"rollout_corr/kl":0.0006207161350175738,"rollout_corr/k3_kl":0.0006801920244470239,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.000610916584264487,"rollout_corr/log_ppl_abs_diff":0.0009914323454722762,"rollout_corr/log_ppl_diff_max":0.005219578742980957,"rollout_corr/log_ppl_diff_min":-0.00283021479845047,"rollout_corr/ppl_ratio":1.0006117820739746,"rollout_corr/chi2_token":0.001471877098083496,"rollout_corr/chi2_seq":2.4628515243530273,"actor/pg_clipfrac":0.0014521764614983113,"actor/ppo_kl":0.00006109939639387107,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04815384998892114,"actor/kl_loss":0.0007366438254621244,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04815458506345749,"actor/grad_norm":0.2611542344093323,"actor/perf/max_memory_allocated_gb":92.92115020751953,"actor/perf/max_memory_reserved_gb":93.87890625,"actor/perf/cpu_memory_used_gb":680.3136901855469,"actor/lr":1e-6,"perf/mfu/actor":0.17354185550033058,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0950107858516276,"timing_s/gen":1.4468110678717494,"timing_s/old_log_prob":12.580820629838854,"timing_s/ref":10.220928038004786,"timing_s/adv":0.17156097386032343,"timing_s/update_actor":43.16547918878496,"timing_s/update_weights":0.5129275959916413,"timing_s/step":69.27182818436995,"timing_per_token_ms/ref":0.01546774018675341,"timing_per_token_ms/adv":0.00025963010012307,"timing_per_token_ms/update_actor":0.06532405028645251,"timing_per_token_ms/gen":0.0023394299063649038,"perf/total_num_tokens":660790,"perf/time_per_step":69.27182818436995,"perf/throughput":4769.543531038902,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15421821177005768,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820131659507751,"training/rollout_probs_diff_mean":0.004688984248787165,"training/rollout_probs_diff_std":0.014781765639781952,"training/rollout_actor_probs_pearson_corr":0.9973663091659546,"rollout_corr/training_ppl":1.1506437063217163,"rollout_corr/training_log_ppl":0.13844235241413116,"rollout_corr/kl":0.0009025501785799861,"rollout_corr/k3_kl":0.0009501386084593832,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0008598564891144633,"rollout_corr/log_ppl_abs_diff":0.001399178639985621,"rollout_corr/log_ppl_diff_max":0.027317658066749573,"rollout_corr/log_ppl_diff_min":-0.003282390534877777,"rollout_corr/ppl_ratio":1.0008620023727417,"rollout_corr/chi2_token":0.0018820762634277344,"rollout_corr/chi2_seq":8.366928100585938,"actor/pg_clipfrac":0.0014380943657670286,"actor/ppo_kl":0.0002586407870932561,"actor/pg_clipfrac_lower":1.0687414260246442e-6,"actor/pg_loss":0.05050459079211578,"actor/kl_loss":0.0016461331151447212,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.0505062360316515,"actor/grad_norm":0.2957407459616661,"actor/perf/max_memory_allocated_gb":92.92115020751953,"actor/perf/max_memory_reserved_gb":93.87890625,"actor/perf/cpu_memory_used_gb":680.5797672271729,"actor/lr":1e-6,"perf/mfu/actor":0.16889699058991114,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5596324470825493,"timing_s/gen":0.1360556147992611,"timing_s/old_log_prob":17.22082709381357,"timing_s/ref":9.288159796968102,"timing_s/adv":0.17787391785532236,"timing_s/update_actor":43.04957709601149,"timing_s/update_weights":0.41120522981509566,"timing_s/step":70.91952470922843,"timing_per_token_ms/ref":0.014779190781571682,"timing_per_token_ms/adv":0.00028303050598973745,"timing_per_token_ms/update_actor":0.06849988876974501,"timing_per_token_ms/gen":0.00023187371933489857,"perf/total_num_tokens":628462,"perf/time_per_step":70.91952470922843,"perf/throughput":4430.810856225473,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16244331002235413,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9940842986106873,"training/rollout_probs_diff_mean":0.006392386741936207,"training/rollout_probs_diff_std":0.020242609083652496,"training/rollout_actor_probs_pearson_corr":0.9951483011245728,"rollout_corr/training_ppl":1.1662602424621582,"rollout_corr/training_log_ppl":0.15157410502433777,"rollout_corr/kl":0.0021213069558143616,"rollout_corr/k3_kl":0.002207561396062374,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.0023118217941373587,"rollout_corr/log_ppl_abs_diff":0.002799393143504858,"rollout_corr/log_ppl_diff_max":0.028457067906856537,"rollout_corr/log_ppl_diff_min":-0.006918705999851227,"rollout_corr/ppl_ratio":1.0023216009140015,"rollout_corr/chi2_token":0.0057135820388793945,"rollout_corr/chi2_seq":15.932695388793945,"actor/pg_clipfrac":0.0018964463140491716,"actor/ppo_kl":0.00027995698348881604,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04617930769381928,"actor/kl_loss":0.003420488353640394,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04618272930383682,"actor/grad_norm":0.37694284319877625,"actor/perf/max_memory_allocated_gb":92.92115020751953,"actor/perf/max_memory_reserved_gb":93.87890625,"actor/perf/cpu_memory_used_gb":681.243242263794,"actor/lr":1e-6,"perf/mfu/actor":0.1697310188499925,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5465607717633247,"timing_s/gen":0.12396174063906074,"timing_s/old_log_prob":16.5787715613842,"timing_s/ref":9.636325560044497,"timing_s/adv":0.1813607569783926,"timing_s/update_actor":44.64728481788188,"timing_s/update_weights":0.45994736114516854,"timing_s/step":72.25719300284982,"timing_per_token_ms/ref":0.014602661546781942,"timing_per_token_ms/adv":0.0002748298337910669,"timing_per_token_ms/update_actor":0.06765744734503287,"timing_per_token_ms/gen":0.00020222473554064625,"perf/total_num_tokens":659902,"perf/time_per_step":72.25719300284982,"perf/throughput":4566.341235909715,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.1576414853334427,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9947918057441711,"training/rollout_probs_diff_mean":0.007199177052825689,"training/rollout_probs_diff_std":0.02202337421476841,"training/rollout_actor_probs_pearson_corr":0.9936866760253906,"rollout_corr/training_ppl":1.1677298545837402,"rollout_corr/training_log_ppl":0.15287335216999054,"rollout_corr/kl":0.002884259447455406,"rollout_corr/k3_kl":0.0028625712729990482,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.0031110343988984823,"rollout_corr/log_ppl_abs_diff":0.003500636899843812,"rollout_corr/log_ppl_diff_max":0.02878113090991974,"rollout_corr/log_ppl_diff_min":-0.006781149655580521,"rollout_corr/ppl_ratio":1.003124475479126,"rollout_corr/chi2_token":0.00897216796875,"rollout_corr/chi2_seq":75.6491470336914,"actor/pg_clipfrac":0.0017479750858910847,"actor/ppo_kl":0.0004488952051673323,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04140574718530843,"actor/kl_loss":0.004585003601732751,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04141033161431551,"actor/grad_norm":0.30427929759025574,"actor/perf/max_memory_allocated_gb":92.97799158096313,"actor/perf/max_memory_reserved_gb":93.916015625,"actor/perf/cpu_memory_used_gb":681.3828525543213,"actor/lr":1e-6,"perf/mfu/actor":0.1767690697079258,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0365538960322738,"timing_s/gen":1.776673266198486,"timing_s/old_log_prob":14.410640933085233,"timing_s/ref":10.469841616228223,"timing_s/adv":0.17244358733296394,"timing_s/update_actor":40.97424081526697,"timing_s/update_weights":0.4276291928254068,"timing_s/step":69.34326666221023,"timing_per_token_ms/ref":0.016268886048058772,"timing_per_token_ms/adv":0.0002679567824302136,"timing_per_token_ms/update_actor":0.0636690868079667,"timing_per_token_ms/gen":0.0029568347000157873,"perf/total_num_tokens":643550,"perf/time_per_step":69.34326666221023,"perf/throughput":4640.320762035237,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16787533462047577,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999301433563232,"training/rollout_probs_diff_mean":0.009372711181640625,"training/rollout_probs_diff_std":0.02762613072991371,"training/rollout_actor_probs_pearson_corr":0.9913904666900635,"rollout_corr/training_ppl":1.182538628578186,"rollout_corr/training_log_ppl":0.16510067880153656,"rollout_corr/kl":0.005736253224313259,"rollout_corr/k3_kl":0.005532169248908758,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.006335066631436348,"rollout_corr/log_ppl_abs_diff":0.006712703499943018,"rollout_corr/log_ppl_diff_max":0.07636874169111252,"rollout_corr/log_ppl_diff_min":-0.007738132029771805,"rollout_corr/ppl_ratio":1.0063921213150024,"rollout_corr/chi2_token":0.006412386894226074,"rollout_corr/chi2_seq":48.148677825927734,"actor/pg_clipfrac":0.001779252899268613,"actor/ppo_kl":0.001461705298005711,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04270500345228356,"actor/kl_loss":0.00873722654341691,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04271374270319939,"actor/grad_norm":0.2976419925689697,"actor/perf/max_memory_allocated_gb":92.97799158096313,"actor/perf/max_memory_reserved_gb":93.916015625,"actor/perf/cpu_memory_used_gb":681.714298248291,"actor/lr":1e-6,"perf/mfu/actor":0.1817462483247596,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.9993973602540791,"timing_s/gen":0.12968339025974274,"timing_s/old_log_prob":16.48419306240976,"timing_s/ref":10.413614187389612,"timing_s/adv":0.17545405123382807,"timing_s/update_actor":42.641794230788946,"timing_s/update_weights":0.4380436120554805,"timing_s/step":71.35692580183968,"timing_per_token_ms/ref":0.015223714126518535,"timing_per_token_ms/adv":0.0002564971459724198,"timing_per_token_ms/update_actor":0.06233825005707123,"timing_per_token_ms/gen":0.00020251922814166408,"perf/total_num_tokens":684039,"perf/time_per_step":71.35692580183968,"perf/throughput":4793.080645735754,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_bf16_m4.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1715945154428482,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4080449640750885,"training/rollout_probs_diff_mean":0.004270618315786123,"training/rollout_probs_diff_std":0.013056292198598385,"training/rollout_actor_probs_pearson_corr":0.9981400966644287,"rollout_corr/training_ppl":1.1688101291656494,"rollout_corr/training_log_ppl":0.153599351644516,"rollout_corr/kl":0.0006886709597893059,"rollout_corr/k3_kl":0.0006826437311246991,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006551385158672929,"rollout_corr/log_ppl_abs_diff":0.0010697046527639031,"rollout_corr/log_ppl_diff_max":0.005809754133224487,"rollout_corr/log_ppl_diff_min":-0.002606332302093506,"rollout_corr/ppl_ratio":1.0006561279296875,"rollout_corr/chi2_token":0.0013687610626220703,"rollout_corr/chi2_seq":1.9124197959899902,"actor/pg_clipfrac":0.001640785914787557,"actor/ppo_kl":-3.895108393880964e-6,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.037601068142976146,"actor/kl_loss":0.0004909509573280957,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03760155662894249,"actor/grad_norm":0.24108534306287766,"actor/perf/max_memory_allocated_gb":109.0169472694397,"actor/perf/max_memory_reserved_gb":110.455078125,"actor/perf/cpu_memory_used_gb":686.8854522705078,"actor/lr":1e-6,"perf/mfu/actor":0.20844978482658547,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2139446609653533,"timing_s/gen":0.16768587101250887,"timing_s/old_log_prob":16.8513750792481,"timing_s/ref":10.281687804032117,"timing_s/adv":0.16844437504187226,"timing_s/update_actor":37.19196308217943,"timing_s/update_weights":0.662664134055376,"timing_s/step":66.64400060893968,"timing_per_token_ms/update_actor":0.05563095407088112,"timing_per_token_ms/gen":0.000268653305519166,"timing_per_token_ms/ref":0.015379131796119527,"timing_per_token_ms/adv":0.00025195554401759074,"perf/total_num_tokens":668548,"perf/time_per_step":66.64400060893968,"perf/throughput":5015.815331397741,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15633752942085266,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.5455756187438965,"training/rollout_probs_diff_mean":0.004247654229402542,"training/rollout_probs_diff_std":0.013361861929297447,"training/rollout_actor_probs_pearson_corr":0.997722327709198,"rollout_corr/training_ppl":1.1541918516159058,"rollout_corr/training_log_ppl":0.14147934317588806,"rollout_corr/kl":0.0007205495494417846,"rollout_corr/k3_kl":0.000720921962056309,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.0007126819691620767,"rollout_corr/log_ppl_abs_diff":0.0010933906305581331,"rollout_corr/log_ppl_diff_max":0.005483672022819519,"rollout_corr/log_ppl_diff_min":-0.0031408928334712982,"rollout_corr/ppl_ratio":1.0007137060165405,"rollout_corr/chi2_token":0.0014345645904541016,"rollout_corr/chi2_seq":1.0595250129699707,"actor/pg_clipfrac":0.001787206432709354,"actor/ppo_kl":0.00003954330736632983,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.0481755071259613,"actor/kl_loss":0.0007910709862244403,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.048176294192671776,"actor/grad_norm":0.2530420869588852,"actor/perf/max_memory_allocated_gb":109.34499454498291,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":686.8299808502197,"actor/lr":1e-6,"perf/mfu/actor":0.23872224443633694,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.9969812547788024,"timing_s/gen":3.0209048190154135,"timing_s/old_log_prob":11.025528306607157,"timing_s/ref":9.587140025105327,"timing_s/adv":0.17093348177149892,"timing_s/update_actor":31.647260778117925,"timing_s/update_weights":0.6292089228518307,"timing_s/step":57.15334400907159,"timing_per_token_ms/update_actor":0.04789306856659139,"timing_per_token_ms/gen":0.0048846703172393605,"timing_per_token_ms/ref":0.014508603376421143,"timing_per_token_ms/adv":0.00025868049118706233,"perf/total_num_tokens":660790,"perf/time_per_step":57.15334400907159,"perf/throughput":5780.851597197156,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15401184558868408,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.7220100164413452,"training/rollout_probs_diff_mean":0.0048319753259420395,"training/rollout_probs_diff_std":0.015170127153396606,"training/rollout_actor_probs_pearson_corr":0.9972332119941711,"rollout_corr/training_ppl":1.1505897045135498,"rollout_corr/training_log_ppl":0.13839471340179443,"rollout_corr/kl":0.0008740675402805209,"rollout_corr/k3_kl":0.0009755447972565889,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0008122157887555659,"rollout_corr/log_ppl_abs_diff":0.0013673967914655805,"rollout_corr/log_ppl_diff_max":0.007429167628288269,"rollout_corr/log_ppl_diff_min":-0.004128105938434601,"rollout_corr/ppl_ratio":1.0008137226104736,"rollout_corr/chi2_token":0.0020742416381835938,"rollout_corr/chi2_seq":6.515732765197754,"actor/pg_clipfrac":0.0019359967800482991,"actor/ppo_kl":0.0003100428300975011,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.05059634300687321,"actor/kl_loss":0.0018612939948070562,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05059819854795933,"actor/grad_norm":0.293751023709774,"actor/perf/max_memory_allocated_gb":109.34499454498291,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":687.1993064880371,"actor/lr":1e-6,"perf/mfu/actor":0.21018680255992048,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5538490442559123,"timing_s/gen":1.943363188765943,"timing_s/old_log_prob":12.922422926872969,"timing_s/ref":9.851202142890543,"timing_s/adv":0.6137988870032132,"timing_s/update_actor":33.57270256290212,"timing_s/update_weights":0.6014279839582741,"timing_s/step":60.152037080843,"timing_per_token_ms/update_actor":0.0534204177227933,"timing_per_token_ms/gen":0.0033119901097983574,"timing_per_token_ms/ref":0.015675095937209477,"timing_per_token_ms/adv":0.0009766682583882767,"perf/total_num_tokens":628462,"perf/time_per_step":60.152037080843,"perf/throughput":5223.946108054171,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.1623634696006775,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9922960996627808,"training/rollout_probs_diff_mean":0.006591747514903545,"training/rollout_probs_diff_std":0.02101687714457512,"training/rollout_actor_probs_pearson_corr":0.9947822690010071,"rollout_corr/training_ppl":1.166513442993164,"rollout_corr/training_log_ppl":0.151794895529747,"rollout_corr/kl":0.0022967634722590446,"rollout_corr/k3_kl":0.0023444362450391054,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.0025326116010546684,"rollout_corr/log_ppl_abs_diff":0.00301411934196949,"rollout_corr/log_ppl_diff_max":0.027177631855010986,"rollout_corr/log_ppl_diff_min":-0.007823020219802856,"rollout_corr/ppl_ratio":1.0025428533554077,"rollout_corr/chi2_token":0.005948185920715332,"rollout_corr/chi2_seq":19.354602813720703,"actor/pg_clipfrac":0.0020162230530331726,"actor/ppo_kl":0.00019876835276733118,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04617017107375432,"actor/kl_loss":0.003640618207555235,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.0461738146841526,"actor/grad_norm":0.36605895310640335,"actor/perf/max_memory_allocated_gb":109.34499454498291,"actor/perf/max_memory_reserved_gb":110.826171875,"actor/perf/cpu_memory_used_gb":687.6521854400635,"actor/lr":1e-6,"perf/mfu/actor":0.21716004764236338,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5509139401838183,"timing_s/gen":0.1271061822772026,"timing_s/old_log_prob":14.487409245222807,"timing_s/ref":10.153352042194456,"timing_s/adv":0.17400974594056606,"timing_s/update_actor":34.23934061313048,"timing_s/update_weights":2.528572062961757,"timing_s/step":62.33510543825105,"timing_per_token_ms/update_actor":0.051885493017342695,"timing_per_token_ms/gen":0.00020735441406418147,"timing_per_token_ms/ref":0.015386151340948286,"timing_per_token_ms/adv":0.00026369028422487895,"perf/total_num_tokens":659902,"perf/time_per_step":62.33510543825105,"perf/throughput":5293.181068360403,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.15767204761505127,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9947919249534607,"training/rollout_probs_diff_mean":0.007447071373462677,"training/rollout_probs_diff_std":0.02278316020965576,"training/rollout_actor_probs_pearson_corr":0.9932746291160583,"rollout_corr/training_ppl":1.1679052114486694,"rollout_corr/training_log_ppl":0.15302550792694092,"rollout_corr/kl":0.0029898968059569597,"rollout_corr/k3_kl":0.003011123277246952,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.003263198770582676,"rollout_corr/log_ppl_abs_diff":0.0036595631390810013,"rollout_corr/log_ppl_diff_max":0.02728855609893799,"rollout_corr/log_ppl_diff_min":-0.006964951753616333,"rollout_corr/ppl_ratio":1.0032774209976196,"rollout_corr/chi2_token":0.009344935417175293,"rollout_corr/chi2_seq":35.66094207763672,"actor/pg_clipfrac":0.0015954139362293063,"actor/ppo_kl":0.00043943385196598683,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.041362312345881946,"actor/kl_loss":0.004797791924374906,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.041367110796272755,"actor/grad_norm":0.3059919625520706,"actor/perf/max_memory_allocated_gb":109.46895265579224,"actor/perf/max_memory_reserved_gb":110.962890625,"actor/perf/cpu_memory_used_gb":687.4179821014404,"actor/lr":1e-6,"perf/mfu/actor":0.2308399774891945,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.087329605128616,"timing_s/gen":0.12086539529263973,"timing_s/old_log_prob":13.514174444135278,"timing_s/ref":9.425822569057345,"timing_s/adv":0.17658643517643213,"timing_s/update_actor":31.724883119110018,"timing_s/update_weights":0.6141809527762234,"timing_s/step":56.73865038296208,"timing_per_token_ms/update_actor":0.0492966873111802,"timing_per_token_ms/gen":0.00020115065703503208,"timing_per_token_ms/ref":0.014646604877720994,"timing_per_token_ms/adv":0.0002743942742233426,"perf/total_num_tokens":643550,"perf/time_per_step":56.73865038296208,"perf/throughput":5671.178250243067,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.1679634302854538,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999077916145325,"training/rollout_probs_diff_mean":0.00963401049375534,"training/rollout_probs_diff_std":0.02825245074927807,"training/rollout_actor_probs_pearson_corr":0.9907709956169128,"rollout_corr/training_ppl":1.1826343536376953,"rollout_corr/training_log_ppl":0.16518482565879822,"rollout_corr/kl":0.005793315824121237,"rollout_corr/k3_kl":0.0055937329307198524,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.006419235374778509,"rollout_corr/log_ppl_abs_diff":0.006796208210289478,"rollout_corr/log_ppl_diff_max":0.07427061349153519,"rollout_corr/log_ppl_diff_min":-0.006807662546634674,"rollout_corr/ppl_ratio":1.0064756870269775,"rollout_corr/chi2_token":0.00668787956237793,"rollout_corr/chi2_seq":16.915742874145508,"actor/pg_clipfrac":0.001599374256329611,"actor/ppo_kl":0.0014814806643244083,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04275412055358174,"actor/kl_loss":0.00917898623720248,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.042763302102684975,"actor/grad_norm":0.3059878945350647,"actor/perf/max_memory_allocated_gb":109.46895265579224,"actor/perf/max_memory_reserved_gb":110.962890625,"actor/perf/cpu_memory_used_gb":687.875093460083,"actor/lr":1e-6,"perf/mfu/actor":0.2383485326466197,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0593445971608162,"timing_s/gen":0.12081273598596454,"timing_s/old_log_prob":16.525047128088772,"timing_s/ref":9.867607870604843,"timing_s/adv":0.17750729620456696,"timing_s/update_actor":32.39885943522677,"timing_s/update_weights":0.8700471320189536,"timing_s/step":61.0940430900082,"timing_per_token_ms/update_actor":0.04736405297830499,"timing_per_token_ms/gen":0.0001886664282338351,"timing_per_token_ms/ref":0.014425504789353887,"timing_per_token_ms/adv":0.0002594987949584263,"perf/total_num_tokens":684039,"perf/time_per_step":61.0940430900082,"perf/throughput":5598.246288858505,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_bf16_m4half.jsonl <==
{"step":1,"data":{"global_seqlen/min":334685.0,"global_seqlen/max":334685.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":334685.0,"global_seqlen/balanced_max":334685.0,"global_seqlen/mean":334685.0,"actor/entropy":0.17245404422283173,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.3394656777381897,"training/rollout_probs_diff_mean":0.004297012463212013,"training/rollout_probs_diff_std":0.013050041161477566,"training/rollout_actor_probs_pearson_corr":0.9979659914970398,"rollout_corr/training_ppl":1.168097734451294,"rollout_corr/training_log_ppl":0.1529192328453064,"rollout_corr/kl":0.0006509660161100328,"rollout_corr/k3_kl":0.000680384284351021,"rollout_corr/rollout_ppl":1.167382001876831,"rollout_corr/rollout_log_ppl":0.15231139957904816,"rollout_corr/log_ppl_diff":0.00060782500077039,"rollout_corr/log_ppl_abs_diff":0.0010789547814056277,"rollout_corr/log_ppl_diff_max":0.005809754133224487,"rollout_corr/log_ppl_diff_min":-0.002606332302093506,"rollout_corr/ppl_ratio":1.0006086826324463,"rollout_corr/chi2_token":0.0014380216598510742,"rollout_corr/chi2_seq":2.2173051834106445,"actor/pg_clipfrac":0.0010022814149124315,"actor/ppo_kl":-0.00004195540788032304,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.042590280674630776,"actor/kl_loss":0.0004776985824719304,"actor/kl_coef":0.001,"actor/loss":0.042590757831931114,"actor/grad_norm":0.2940913438796997,"actor/perf/max_memory_allocated_gb":109.01593446731567,"actor/perf/max_memory_reserved_gb":110.451171875,"actor/perf/cpu_memory_used_gb":692.4603958129883,"actor/lr":1e-6,"perf/mfu/actor":0.19125668393929934,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.21484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.21484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04046302288770676,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-1.20761239528656,"critic/returns/mean":-0.04046302288770676,"critic/returns/max":2.4748666286468506,"critic/returns/min":-1.20761239528656,"response_length/mean":1224.45703125,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.203125,"response_length_non_aborted/mean":1224.45703125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.203125,"response/aborted_ratio":0.0,"prompt_length/mean":82.90625,"prompt_length/max":127.0,"prompt_length/min":57.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":1.1061923471279442,"timing_s/gen":0.11344094714149833,"timing_s/old_log_prob":9.11105516878888,"timing_s/ref":5.1252758437767625,"timing_s/adv":0.0972717460244894,"timing_s/update_actor":19.743852610699832,"timing_s/update_weights":3.357360784895718,"timing_s/step":38.69857164705172,"timing_per_token_ms/adv":0.00029063670622970675,"timing_per_token_ms/gen":0.0003618981217487928,"timing_per_token_ms/update_actor":0.058992343877675525,"timing_per_token_ms/ref":0.01531373035474181,"perf/total_num_tokens":334685,"perf/time_per_step":38.69857164705172,"perf/throughput":4324.25520833788,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":330152.0,"global_seqlen/max":330152.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":330152.0,"global_seqlen/balanced_max":330152.0,"global_seqlen/mean":330152.0,"actor/entropy":0.15490958094596863,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.37268441915512085,"training/rollout_probs_diff_mean":0.004112180322408676,"training/rollout_probs_diff_std":0.013073737733066082,"training/rollout_actor_probs_pearson_corr":0.9977604746818542,"rollout_corr/training_ppl":1.1543017625808716,"rollout_corr/training_log_ppl":0.14191477000713348,"rollout_corr/kl":0.0006630339776165783,"rollout_corr/k3_kl":0.0006778131937608123,"rollout_corr/rollout_ppl":1.1536011695861816,"rollout_corr/rollout_log_ppl":0.14131677150726318,"rollout_corr/log_ppl_diff":0.0005980026908218861,"rollout_corr/log_ppl_abs_diff":0.0010131989838555455,"rollout_corr/log_ppl_diff_max":0.003620520234107971,"rollout_corr/log_ppl_diff_min":-0.002946630120277405,"rollout_corr/ppl_ratio":1.0005987882614136,"rollout_corr/chi2_token":0.0013942718505859375,"rollout_corr/chi2_seq":2.123037576675415,"actor/pg_clipfrac":0.0019237842589063803,"actor/ppo_kl":2.9398330525509664e-7,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.05072443146491423,"actor/kl_loss":0.0007255084487951535,"actor/kl_coef":0.001,"actor/loss":0.05072515830397606,"actor/grad_norm":0.3597097545862198,"actor/perf/max_memory_allocated_gb":109.34438896179199,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":692.3113861083984,"actor/lr":1e-6,"perf/mfu/actor":0.22191695202359651,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05003180727362633,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05003180727362633,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.53125,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19921875,"response_length_non_aborted/mean":1207.53125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19921875,"response/aborted_ratio":0.0,"prompt_length/mean":82.125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.3454080540686846,"timing_s/gen":0.11831420380622149,"timing_s/old_log_prob":5.299072346184403,"timing_s/ref":4.894437805283815,"timing_s/adv":0.09669703198596835,"timing_s/update_actor":16.979252056218684,"timing_s/update_weights":3.367937032599002,"timing_s/step":31.133839667774737,"timing_per_token_ms/adv":0.0002928864037957315,"timing_per_token_ms/gen":0.00038273531937003924,"timing_per_token_ms/update_actor":0.05142859063770228,"timing_per_token_ms/ref":0.014824801319646147,"perf/total_num_tokens":330152,"perf/time_per_step":31.133839667774737,"perf/throughput":5302.14074979203,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":313415.0,"global_seqlen/max":313415.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":313415.0,"global_seqlen/balanced_max":313415.0,"global_seqlen/mean":313415.0,"actor/entropy":0.156112402677536,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.6709717512130737,"training/rollout_probs_diff_mean":0.004433086607605219,"training/rollout_probs_diff_std":0.014155496843159199,"training/rollout_actor_probs_pearson_corr":0.9973799586296082,"rollout_corr/training_ppl":1.1502981185913086,"rollout_corr/training_log_ppl":0.13793452084064484,"rollout_corr/kl":0.0008442944963462651,"rollout_corr/k3_kl":0.0008184175239875913,"rollout_corr/rollout_ppl":1.1494109630584717,"rollout_corr/rollout_log_ppl":0.1371813863515854,"rollout_corr/log_ppl_diff":0.0007531244191341102,"rollout_corr/log_ppl_abs_diff":0.0012641198700293899,"rollout_corr/log_ppl_diff_max":0.007618710398674011,"rollout_corr/log_ppl_diff_min":-0.00413241982460022,"rollout_corr/ppl_ratio":1.0007545948028564,"rollout_corr/chi2_token":0.0015141963958740234,"rollout_corr/chi2_seq":2.009493827819824,"actor/pg_clipfrac":0.0014515662496705772,"actor/ppo_kl":0.00017878555686934305,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.058608337538316846,"actor/kl_loss":0.0013942334510375076,"actor/kl_coef":0.001,"actor/loss":0.058609725907444954,"actor/grad_norm":0.2840653508901596,"actor/perf/max_memory_allocated_gb":109.34438896179199,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":686.2445068359375,"actor/lr":1e-6,"perf/mfu/actor":0.20791627881278013,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.2421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.2421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.054023824632167816,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.054023824632167816,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1142.87109375,"response_length/max":2048.0,"response_length/min":267.0,"response_length/clip_ratio":0.13671875,"response_length_non_aborted/mean":1142.87109375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":267.0,"response_length_non_aborted/clip_ratio":0.13671875,"response/aborted_ratio":0.0,"prompt_length/mean":81.40625,"prompt_length/max":132.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.3295353031717241,"timing_s/gen":0.12776689184829593,"timing_s/old_log_prob":6.699609900824726,"timing_s/ref":5.20410255016759,"timing_s/adv":0.09522595396265388,"timing_s/update_actor":17.019574127160013,"timing_s/update_weights":1.3125318284146488,"timing_s/step":30.826751590706408,"timing_per_token_ms/adv":0.000303833428402131,"timing_per_token_ms/gen":0.0004366979128370364,"timing_per_token_ms/update_actor":0.054303636160234876,"timing_per_token_ms/ref":0.016604510154803027,"perf/total_num_tokens":313415,"perf/time_per_step":30.826751590706408,"perf/throughput":5083.490537071181,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":330566.0,"global_seqlen/max":330566.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":330566.0,"global_seqlen/balanced_max":330566.0,"global_seqlen/mean":330566.0,"actor/entropy":0.16046077013015747,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9878413677215576,"training/rollout_probs_diff_mean":0.005795205011963844,"training/rollout_probs_diff_std":0.018302559852600098,"training/rollout_actor_probs_pearson_corr":0.9958406686782837,"rollout_corr/training_ppl":1.1594653129577637,"rollout_corr/training_log_ppl":0.14577263593673706,"rollout_corr/kl":0.00132809579372406,"rollout_corr/k3_kl":0.0016035086009651423,"rollout_corr/rollout_ppl":1.1578575372695923,"rollout_corr/rollout_log_ppl":0.14439934492111206,"rollout_corr/log_ppl_diff":0.0013732904335483909,"rollout_corr/log_ppl_abs_diff":0.001988596748560667,"rollout_corr/log_ppl_diff_max":0.021586455404758453,"rollout_corr/log_ppl_diff_min":-0.008429579436779022,"rollout_corr/ppl_ratio":1.0013779401779175,"rollout_corr/chi2_token":0.0067479610443115234,"rollout_corr/chi2_seq":57.765167236328125,"actor/pg_clipfrac":0.002201604502261034,"actor/ppo_kl":0.00021720100153288513,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04826998983480735,"actor/kl_loss":0.0023414520837832242,"actor/kl_coef":0.001,"actor/loss":0.048272332176566124,"actor/grad_norm":0.3839098960161209,"actor/perf/max_memory_allocated_gb":109.34438896179199,"actor/perf/max_memory_reserved_gb":110.822265625,"actor/perf/cpu_memory_used_gb":689.6880970001221,"actor/lr":1e-6,"perf/mfu/actor":0.2142337811252934,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.049183376133441925,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.049183376133441925,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1201.2109375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.18359375,"response_length_non_aborted/mean":1201.2109375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.18359375,"response/aborted_ratio":0.0,"prompt_length/mean":90.0625,"prompt_length/max":201.0,"prompt_length/min":57.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.3846948938444257,"timing_s/gen":0.11399491224437952,"timing_s/old_log_prob":7.22378034517169,"timing_s/ref":5.407584186177701,"timing_s/adv":0.09623505501076579,"timing_s/update_actor":17.844330944120884,"timing_s/update_weights":0.5766443801112473,"timing_s/step":31.68017005873844,"timing_per_token_ms/adv":0.0002911220603775518,"timing_per_token_ms/gen":0.0003707031063847664,"timing_per_token_ms/update_actor":0.053981144292277135,"timing_per_token_ms/ref":0.016358561334734064,"perf/total_num_tokens":330566,"perf/time_per_step":31.68017005873844,"perf/throughput":5217.238407923554,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":321740.0,"global_seqlen/max":321740.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":321740.0,"global_seqlen/balanced_max":321740.0,"global_seqlen/mean":321740.0,"actor/entropy":0.16038015484809875,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820767045021057,"training/rollout_probs_diff_mean":0.006857909262180328,"training/rollout_probs_diff_std":0.020250678062438965,"training/rollout_actor_probs_pearson_corr":0.9947009086608887,"rollout_corr/training_ppl":1.1677453517913818,"rollout_corr/training_log_ppl":0.1528487205505371,"rollout_corr/kl":0.0022323583252727985,"rollout_corr/k3_kl":0.002401645528152585,"rollout_corr/rollout_ppl":1.1649467945098877,"rollout_corr/rollout_log_ppl":0.15048269927501678,"rollout_corr/log_ppl_diff":0.0023660147562623024,"rollout_corr/log_ppl_abs_diff":0.0028612730093300343,"rollout_corr/log_ppl_diff_max":0.02173537015914917,"rollout_corr/log_ppl_diff_min":-0.004590801894664764,"rollout_corr/ppl_ratio":1.0023751258850098,"rollout_corr/chi2_token":0.013035774230957031,"rollout_corr/chi2_seq":493.49267578125,"actor/pg_clipfrac":0.0018534617738623638,"actor/ppo_kl":0.00022343545454361902,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04796975705539808,"actor/kl_loss":0.00350843008254742,"actor/kl_coef":0.001,"actor/loss":0.04797326400876045,"actor/grad_norm":0.42950719594955444,"actor/perf/max_memory_allocated_gb":109.46728706359863,"actor/perf/max_memory_reserved_gb":110.96484375,"actor/perf/cpu_memory_used_gb":686.5956382751465,"actor/lr":1e-6,"perf/mfu/actor":0.21671201385965036,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.3203125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3203125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04801212251186371,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04801212251186371,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1172.671875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1172.671875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":84.125,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.345182356890291,"timing_s/gen":0.12032067682594061,"timing_s/old_log_prob":8.445296602323651,"timing_s/ref":5.318544557783753,"timing_s/adv":0.10813017329201102,"timing_s/update_actor":17.063663343898952,"timing_s/update_weights":0.5911243441514671,"timing_s/step":32.025900673121214,"timing_per_token_ms/adv":0.0003360793600174396,"timing_per_token_ms/gen":0.0004007963812139099,"timing_per_token_ms/update_actor":0.05303556705382903,"timing_per_token_ms/ref":0.016530566786174403,"perf/total_num_tokens":321740,"perf/time_per_step":32.025900673121214,"perf/throughput":5023.121805127417,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":342548.0,"global_seqlen/max":342548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":342548.0,"global_seqlen/balanced_max":342548.0,"global_seqlen/mean":342548.0,"actor/entropy":0.1715603768825531,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.999556839466095,"training/rollout_probs_diff_mean":0.008704991079866886,"training/rollout_probs_diff_std":0.025199953466653824,"training/rollout_actor_probs_pearson_corr":0.993023157119751,"rollout_corr/training_ppl":1.1837453842163086,"rollout_corr/training_log_ppl":0.1658722311258316,"rollout_corr/kl":0.00403026444837451,"rollout_corr/k3_kl":0.003872381756082177,"rollout_corr/rollout_ppl":1.1784584522247314,"rollout_corr/rollout_log_ppl":0.16138063371181488,"rollout_corr/log_ppl_diff":0.00449161184951663,"rollout_corr/log_ppl_abs_diff":0.004929322749376297,"rollout_corr/log_ppl_diff_max":0.04832806438207626,"rollout_corr/log_ppl_diff_min":-0.006157621741294861,"rollout_corr/ppl_ratio":1.0045188665390015,"rollout_corr/chi2_token":0.004867434501647949,"rollout_corr/chi2_seq":5.185709476470947,"actor/pg_clipfrac":0.0012483899481594563,"actor/ppo_kl":0.0011001532386671897,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.024466859846143052,"actor/kl_loss":0.0069431237716344185,"actor/kl_coef":0.001,"actor/loss":0.024473806843161583,"actor/grad_norm":0.3433961942791939,"actor/perf/max_memory_allocated_gb":109.46728706359863,"actor/perf/max_memory_reserved_gb":110.96484375,"actor/perf/cpu_memory_used_gb":687.2320976257324,"actor/lr":1e-6,"perf/mfu/actor":0.2208328808839941,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.25390625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.25390625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.023492826148867607,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.023492826148867607,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1253.578125,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.23828125,"response_length_non_aborted/mean":1253.578125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.23828125,"response/aborted_ratio":0.0,"prompt_length/mean":84.5,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.33289554296061397,"timing_s/gen":0.11242032516747713,"timing_s/old_log_prob":7.927510253153741,"timing_s/ref":5.580521595664322,"timing_s/adv":0.10037265904247761,"timing_s/update_actor":18.25492177437991,"timing_s/update_weights":5.790443376172334,"timing_s/step":38.13187959231436,"timing_per_token_ms/adv":0.0002930177932508075,"timing_per_token_ms/gen":0.00035031075162184847,"timing_per_token_ms/update_actor":0.05329157307699916,"timing_per_token_ms/ref":0.0162912105622112,"perf/total_num_tokens":342548,"perf/time_per_step":38.13187959231436,"perf/throughput":4491.622281177059,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_bf16_m8.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1716623306274414,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4080449640750885,"training/rollout_probs_diff_mean":0.004260997287929058,"training/rollout_probs_diff_std":0.013044588267803192,"training/rollout_actor_probs_pearson_corr":0.9981513619422913,"rollout_corr/training_ppl":1.1688510179519653,"rollout_corr/training_log_ppl":0.15363529324531555,"rollout_corr/kl":0.0007239701226353645,"rollout_corr/k3_kl":0.0006800895789638162,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006910881493240595,"rollout_corr/log_ppl_abs_diff":0.0010841113980859518,"rollout_corr/log_ppl_diff_max":0.0047187358140945435,"rollout_corr/log_ppl_diff_min":-0.0030710026621818542,"rollout_corr/ppl_ratio":1.0006921291351318,"rollout_corr/chi2_token":0.0012880563735961914,"rollout_corr/chi2_seq":1.5915751457214355,"actor/pg_clipfrac":0.0012634976956178434,"actor/ppo_kl":-0.00007352620527001363,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03763020689802943,"actor/kl_loss":0.00035078423707091133,"actor/kl_coef":0.001,"actor/loss":0.037630558013916016,"actor/grad_norm":0.24347417056560516,"actor/perf/max_memory_allocated_gb":141.67391204833984,"actor/perf/max_memory_reserved_gb":144.388671875,"actor/perf/cpu_memory_used_gb":684.4827098846436,"actor/lr":1e-6,"perf/mfu/actor":0.24308100192045717,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.3476930907927454,"timing_s/gen":0.1310381731018424,"timing_s/old_log_prob":16.60721290530637,"timing_s/ref":10.385831071995199,"timing_s/adv":0.17798396525904536,"timing_s/update_actor":31.263057460077107,"timing_s/update_weights":3.795423702802509,"timing_s/step":63.80852822819725,"timing_per_token_ms/ref":0.015534907100156158,"timing_per_token_ms/update_actor":0.04676262207063234,"timing_per_token_ms/gen":0.00020993920442096474,"timing_per_token_ms/adv":0.00026622466189270684,"perf/total_num_tokens":668548,"perf/time_per_step":63.80852822819725,"perf/throughput":5238.7041243851,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15695388615131378,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.7380869388580322,"training/rollout_probs_diff_mean":0.0041568586602807045,"training/rollout_probs_diff_std":0.013205746188759804,"training/rollout_actor_probs_pearson_corr":0.9977537393569946,"rollout_corr/training_ppl":1.1541062593460083,"rollout_corr/training_log_ppl":0.14140374958515167,"rollout_corr/kl":0.0006535644643008709,"rollout_corr/k3_kl":0.0006906312773935497,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.0006370955961756408,"rollout_corr/log_ppl_abs_diff":0.0010485759703442454,"rollout_corr/log_ppl_diff_max":0.004814058542251587,"rollout_corr/log_ppl_diff_min":-0.0032708048820495605,"rollout_corr/ppl_ratio":1.0006380081176758,"rollout_corr/chi2_token":0.0014554262161254883,"rollout_corr/chi2_seq":3.786332607269287,"actor/pg_clipfrac":0.001292480908887228,"actor/ppo_kl":0.00006269316713769513,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04815015054191463,"actor/kl_loss":0.0007634119256181293,"actor/kl_coef":0.001,"actor/loss":0.048150911927223206,"actor/grad_norm":0.2558768391609192,"actor/perf/max_memory_allocated_gb":142.3320484161377,"actor/perf/max_memory_reserved_gb":145.0,"actor/perf/cpu_memory_used_gb":686.2110404968262,"actor/lr":1e-6,"perf/mfu/actor":0.2595107928591728,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0709003037773073,"timing_s/gen":0.12620449485257268,"timing_s/old_log_prob":15.646915581077337,"timing_s/ref":10.233346406370401,"timing_s/adv":0.1766432668082416,"timing_s/update_actor":29.25935424398631,"timing_s/update_weights":0.9699867200106382,"timing_s/step":57.55847746506333,"timing_per_token_ms/ref":0.015486533401489734,"timing_per_token_ms/update_actor":0.044279353870346566,"timing_per_token_ms/gen":0.0002040671212241209,"timing_per_token_ms/adv":0.0002673213378051145,"perf/total_num_tokens":660790,"perf/time_per_step":57.55847746506333,"perf/throughput":5740.162258470825,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15504322946071625,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.7396974563598633,"training/rollout_probs_diff_mean":0.004609929397702217,"training/rollout_probs_diff_std":0.014738764613866806,"training/rollout_actor_probs_pearson_corr":0.9973964095115662,"rollout_corr/training_ppl":1.1505361795425415,"rollout_corr/training_log_ppl":0.13834965229034424,"rollout_corr/kl":0.0008191281231120229,"rollout_corr/k3_kl":0.0009004038292914629,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0007671585772186518,"rollout_corr/log_ppl_abs_diff":0.0012878093402832747,"rollout_corr/log_ppl_diff_max":0.005924195051193237,"rollout_corr/log_ppl_diff_min":-0.0034884288907051086,"rollout_corr/ppl_ratio":1.0007686614990234,"rollout_corr/chi2_token":0.0018889904022216797,"rollout_corr/chi2_seq":18.91506004333496,"actor/pg_clipfrac":0.0019060306913161185,"actor/ppo_kl":0.00040032403794043603,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.0505901663491386,"actor/kl_loss":0.0017909393141053442,"actor/kl_coef":0.001,"actor/loss":0.050591958686709404,"actor/grad_norm":0.2887171134352684,"actor/perf/max_memory_allocated_gb":142.3320484161377,"actor/perf/max_memory_reserved_gb":145.0,"actor/perf/cpu_memory_used_gb":697.410078048706,"actor/lr":1e-6,"perf/mfu/actor":0.25887587925116884,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5895876619033515,"timing_s/gen":0.13482272997498512,"timing_s/old_log_prob":13.956525586079806,"timing_s/ref":9.36383096408099,"timing_s/adv":0.6622833907604218,"timing_s/update_actor":27.617975452914834,"timing_s/update_weights":1.2751540509052575,"timing_s/step":53.67705703806132,"timing_per_token_ms/ref":0.014899597690999598,"timing_per_token_ms/update_actor":0.043945338704511706,"timing_per_token_ms/gen":0.00022977256687501513,"timing_per_token_ms/adv":0.001053816126926404,"perf/total_num_tokens":628462,"perf/time_per_step":53.67705703806132,"perf/throughput":5854.102615521286,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16341201961040497,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9949817061424255,"training/rollout_probs_diff_mean":0.006339880172163248,"training/rollout_probs_diff_std":0.02088651992380619,"training/rollout_actor_probs_pearson_corr":0.9944300651550293,"rollout_corr/training_ppl":1.1664228439331055,"rollout_corr/training_log_ppl":0.1517210304737091,"rollout_corr/kl":0.0022316141985356808,"rollout_corr/k3_kl":0.0023390166461467743,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.002458754926919937,"rollout_corr/log_ppl_abs_diff":0.002941140905022621,"rollout_corr/log_ppl_diff_max":0.028309635818004608,"rollout_corr/log_ppl_diff_min":-0.007058128714561462,"rollout_corr/ppl_ratio":1.0024691820144653,"rollout_corr/chi2_token":0.006060361862182617,"rollout_corr/chi2_seq":53.477420806884766,"actor/pg_clipfrac":0.0017570717463968322,"actor/ppo_kl":0.0002951407216187363,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04612675419775769,"actor/kl_loss":0.0035982745084766066,"actor/kl_coef":0.001,"actor/loss":0.0461303535848856,"actor/grad_norm":0.36447562277317047,"actor/perf/max_memory_allocated_gb":142.3320484161377,"actor/perf/max_memory_reserved_gb":145.0,"actor/perf/cpu_memory_used_gb":688.0861549377441,"actor/lr":1e-6,"perf/mfu/actor":0.2032507667122142,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5782630201429129,"timing_s/gen":0.11591660371050239,"timing_s/old_log_prob":15.516046567820013,"timing_s/ref":9.615841707214713,"timing_s/adv":0.168829423841089,"timing_s/update_actor":37.15367062436417,"timing_s/update_weights":0.8832750618457794,"timing_s/step":64.10775008099154,"timing_per_token_ms/ref":0.014571620797049734,"timing_per_token_ms/update_actor":0.056301800304233304,"timing_per_token_ms/gen":0.00018910031764058532,"timing_per_token_ms/adv":0.00025584014572025695,"perf/total_num_tokens":659902,"perf/time_per_step":64.10775008099154,"perf/throughput":5146.819215822598,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.15875308215618134,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9964630603790283,"training/rollout_probs_diff_mean":0.007136777974665165,"training/rollout_probs_diff_std":0.02254997193813324,"training/rollout_actor_probs_pearson_corr":0.9940669536590576,"rollout_corr/training_ppl":1.167791724205017,"rollout_corr/training_log_ppl":0.15293221175670624,"rollout_corr/kl":0.0029240024741739035,"rollout_corr/k3_kl":0.0029524664860218763,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.003169880947098136,"rollout_corr/log_ppl_abs_diff":0.0035874529276043177,"rollout_corr/log_ppl_diff_max":0.02693513035774231,"rollout_corr/log_ppl_diff_min":-0.005354471504688263,"rollout_corr/ppl_ratio":1.0031837224960327,"rollout_corr/chi2_token":0.009387016296386719,"rollout_corr/chi2_seq":165.00181579589844,"actor/pg_clipfrac":0.0018097503307217266,"actor/ppo_kl":0.0004524172481126243,"actor/pg_clipfrac_lower":1.2591667655215133e-6,"actor/pg_loss":0.0414312758766755,"actor/kl_loss":0.004738622356853739,"actor/kl_coef":0.001,"actor/loss":0.04143601655960083,"actor/grad_norm":0.3036978542804718,"actor/perf/max_memory_allocated_gb":142.57626008987427,"actor/perf/max_memory_reserved_gb":145.41796875,"actor/perf/cpu_memory_used_gb":688.3339748382568,"actor/lr":1e-6,"perf/mfu/actor":0.204648072403117,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0271043139509857,"timing_s/gen":0.1401578737422824,"timing_s/old_log_prob":13.95667495392263,"timing_s/ref":10.02244652621448,"timing_s/adv":0.1755331759341061,"timing_s/update_actor":35.43763692071661,"timing_s/update_weights":1.4375370210036635,"timing_s/step":62.28167280275375,"timing_per_token_ms/ref":0.01557368739991373,"timing_per_token_ms/update_actor":0.055065864223007716,"timing_per_token_ms/gen":0.00023325823180102582,"timing_per_token_ms/adv":0.0002727576348910048,"perf/total_num_tokens":643550,"perf/time_per_step":62.28167280275375,"perf/throughput":5166.447616445089,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16825620830059052,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999402165412903,"training/rollout_probs_diff_mean":0.009490680880844593,"training/rollout_probs_diff_std":0.028192665427923203,"training/rollout_actor_probs_pearson_corr":0.9908156991004944,"rollout_corr/training_ppl":1.1828601360321045,"rollout_corr/training_log_ppl":0.1653769612312317,"rollout_corr/kl":0.005974476225674152,"rollout_corr/k3_kl":0.0057381861843168736,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.006611351389437914,"rollout_corr/log_ppl_abs_diff":0.006988891400396824,"rollout_corr/log_ppl_diff_max":0.07977255433797836,"rollout_corr/log_ppl_diff_min":-0.007675796747207642,"rollout_corr/ppl_ratio":1.006673812866211,"rollout_corr/chi2_token":0.0065174102783203125,"rollout_corr/chi2_seq":15.414291381835938,"actor/pg_clipfrac":0.001783752151823137,"actor/ppo_kl":0.0014293600593759948,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04274605829641587,"actor/kl_loss":0.009077359662114759,"actor/kl_coef":0.001,"actor/loss":0.042755136266350746,"actor/grad_norm":0.29403655230998993,"actor/perf/max_memory_allocated_gb":142.57626008987427,"actor/perf/max_memory_reserved_gb":145.41796875,"actor/perf/cpu_memory_used_gb":688.3470115661621,"actor/lr":1e-6,"perf/mfu/actor":0.23512780615084583,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0473749577067792,"timing_s/gen":0.11929305410012603,"timing_s/old_log_prob":14.847910567652434,"timing_s/ref":10.560459215659648,"timing_s/adv":0.1760941706597805,"timing_s/update_actor":32.87911007832736,"timing_s/update_weights":3.849350186996162,"timing_s/step":63.554334516171366,"timing_per_token_ms/ref":0.015438387600209415,"timing_per_token_ms/update_actor":0.0480661337706291,"timing_per_token_ms/gen":0.00018629322683985194,"timing_per_token_ms/adv":0.00025743293972972376,"perf/total_num_tokens":684039,"perf/time_per_step":63.554334516171366,"perf/throughput":5381.529090088628,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_mxfp8_m1.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1707783192396164,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820137619972229,"training/rollout_probs_diff_mean":0.014834840781986713,"training/rollout_probs_diff_std":0.04338788241147995,"training/rollout_actor_probs_pearson_corr":0.9775601625442505,"rollout_corr/training_ppl":1.1783310174942017,"rollout_corr/training_log_ppl":0.1617192178964615,"rollout_corr/kl":0.008185100741684437,"rollout_corr/k3_kl":0.008067549206316471,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.008775018155574799,"rollout_corr/log_ppl_abs_diff":0.008875238709151745,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.0088297128677368,"rollout_corr/chi2_token":0.01845526695251465,"rollout_corr/chi2_seq":2958.6787109375,"actor/pg_clipfrac":0.006441283225285588,"actor/ppo_kl":-0.00012128810173273052,"actor/pg_clipfrac_lower":0.0001768000987567575,"actor/pg_loss":0.03883686967310496,"actor/kl_loss":0.012755837987015184,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03884962201118469,"actor/grad_norm":0.2753415107727051,"actor/perf/max_memory_allocated_gb":91.48901510238647,"actor/perf/max_memory_reserved_gb":92.166015625,"actor/perf/cpu_memory_used_gb":685.6131114959717,"actor/lr":1e-6,"perf/mfu/actor":0.08404545016048418,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2902128621935844,"timing_s/gen":0.16681216470897198,"timing_s/old_log_prob":29.659102729987353,"timing_s/ref":12.43556723697111,"timing_s/adv":0.16987149883061647,"timing_s/update_actor":90.04727625614032,"timing_s/update_weights":3.038770361803472,"timing_s/step":136.90169620513916,"timing_per_token_ms/gen":0.0002672535209989746,"timing_per_token_ms/update_actor":0.13469081689892173,"timing_per_token_ms/ref":0.018600859230707607,"timing_per_token_ms/adv":0.00025409020568548026,"perf/total_num_tokens":668548,"perf/time_per_step":136.90169620513916,"perf/throughput":2441.7082422347057,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.1560191810131073,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9878435730934143,"training/rollout_probs_diff_mean":0.014174669049680233,"training/rollout_probs_diff_std":0.04259171709418297,"training/rollout_actor_probs_pearson_corr":0.9772568345069885,"rollout_corr/training_ppl":1.1626670360565186,"rollout_corr/training_log_ppl":0.1487703025341034,"rollout_corr/kl":0.007683414500206709,"rollout_corr/k3_kl":0.007848324254155159,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.008003649301826954,"rollout_corr/log_ppl_abs_diff":0.008135462179780006,"rollout_corr/log_ppl_diff_max":0.028746314346790314,"rollout_corr/log_ppl_diff_min":-0.0068557485938072205,"rollout_corr/ppl_ratio":1.0080486536026,"rollout_corr/chi2_token":0.0215301513671875,"rollout_corr/chi2_seq":2.3724443912506104,"actor/pg_clipfrac":0.004529126679699402,"actor/ppo_kl":0.0002402140426749355,"actor/pg_clipfrac_lower":0.00011988891742475971,"actor/pg_loss":0.0489171736408025,"actor/kl_loss":0.012388320640866368,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04892956092953682,"actor/grad_norm":0.2703396901488304,"actor/perf/max_memory_allocated_gb":91.48901510238647,"actor/perf/max_memory_reserved_gb":92.41015625,"actor/perf/cpu_memory_used_gb":693.3684120178223,"actor/lr":1e-6,"perf/mfu/actor":0.08811787127260251,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.054395005106926,"timing_s/gen":0.17638816218823195,"timing_s/old_log_prob":24.675118403043598,"timing_s/ref":11.422639982774854,"timing_s/adv":0.17816396662965417,"timing_s/update_actor":84.5206529777497,"timing_s/update_weights":4.270506320055574,"timing_s/step":126.37763956701383,"timing_per_token_ms/gen":0.00028521190562835226,"timing_per_token_ms/update_actor":0.1279084928309292,"timing_per_token_ms/ref":0.017286339052913716,"timing_per_token_ms/adv":0.00026962267381415303,"perf/total_num_tokens":660790,"perf/time_per_step":126.37763956701383,"perf/throughput":2614.346977297377,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15216191112995148,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820134043693542,"training/rollout_probs_diff_mean":0.014691716060042381,"training/rollout_probs_diff_std":0.044577375054359436,"training/rollout_actor_probs_pearson_corr":0.974532425403595,"rollout_corr/training_ppl":1.1600998640060425,"rollout_corr/training_log_ppl":0.14662539958953857,"rollout_corr/kl":0.008661321364343166,"rollout_corr/k3_kl":0.008473883382976055,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.009042887948453426,"rollout_corr/log_ppl_abs_diff":0.009212994016706944,"rollout_corr/log_ppl_diff_max":0.03816652297973633,"rollout_corr/log_ppl_diff_min":-0.007870540022850037,"rollout_corr/ppl_ratio":1.0090998411178589,"rollout_corr/chi2_token":0.018689751625061035,"rollout_corr/chi2_seq":6.225582122802734,"actor/pg_clipfrac":0.005462987690407317,"actor/ppo_kl":0.0005653061520358715,"actor/pg_clipfrac_lower":0.00010577841248959885,"actor/pg_loss":0.05158683020272292,"actor/kl_loss":0.015477967710921803,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.051602307707071304,"actor/grad_norm":0.3238521218299866,"actor/perf/max_memory_allocated_gb":91.48901510238647,"actor/perf/max_memory_reserved_gb":92.41015625,"actor/perf/cpu_memory_used_gb":720.2515697479248,"actor/lr":1e-6,"perf/mfu/actor":0.08391287907632705,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.7632792270742357,"timing_s/gen":0.1654935060068965,"timing_s/old_log_prob":25.950913209933788,"timing_s/ref":9.454819213133305,"timing_s/adv":0.6464961590245366,"timing_s/update_actor":84.60552130406722,"timing_s/update_weights":4.038411790970713,"timing_s/step":125.70047474419698,"timing_per_token_ms/gen":0.00028204344833698017,"timing_per_token_ms/update_actor":0.13462312964676817,"timing_per_token_ms/ref":0.015044376928331873,"timing_per_token_ms/adv":0.0010286957032000926,"perf/total_num_tokens":628462,"perf/time_per_step":125.70047474419698,"perf/throughput":2499.8394050576694,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16051171720027924,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9981542229652405,"training/rollout_probs_diff_mean":0.016357850283384323,"training/rollout_probs_diff_std":0.04825612157583237,"training/rollout_actor_probs_pearson_corr":0.9720607995986938,"rollout_corr/training_ppl":1.177644968032837,"rollout_corr/training_log_ppl":0.16128617525100708,"rollout_corr/kl":0.011365139856934547,"rollout_corr/k3_kl":0.011208206415176392,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.012023886665701866,"rollout_corr/log_ppl_abs_diff":0.012109092436730862,"rollout_corr/log_ppl_diff_max":0.06487598270177841,"rollout_corr/log_ppl_diff_min":-0.0057457610964775085,"rollout_corr/ppl_ratio":1.012121558189392,"rollout_corr/chi2_token":0.025351405143737793,"rollout_corr/chi2_seq":6.304986476898193,"actor/pg_clipfrac":0.007117478970030788,"actor/ppo_kl":0.0004062751407438725,"actor/pg_clipfrac_lower":0.00025652173360413144,"actor/pg_loss":0.047564431064529344,"actor/kl_loss":0.02062566249583142,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.047585055232048035,"actor/grad_norm":0.39494872093200684,"actor/perf/max_memory_allocated_gb":91.48983907699585,"actor/perf/max_memory_reserved_gb":92.41015625,"actor/perf/cpu_memory_used_gb":722.8550548553467,"actor/lr":1e-6,"perf/mfu/actor":0.08911475170156019,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5523755699396133,"timing_s/gen":0.15635959710925817,"timing_s/old_log_prob":25.839929975103587,"timing_s/ref":12.021327401977032,"timing_s/adv":0.1723141772672534,"timing_s/update_actor":83.17997557111084,"timing_s/update_weights":1.2394737689755857,"timing_s/step":123.23834546888247,"timing_per_token_ms/gen":0.000255076913341585,"timing_per_token_ms/update_actor":0.1260489823808851,"timing_per_token_ms/ref":0.018216837351571948,"timing_per_token_ms/adv":0.0002611208592597892,"perf/total_num_tokens":659902,"perf/time_per_step":123.23834546888247,"perf/throughput":2677.340390644178,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.15432129800319672,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9997506737709045,"training/rollout_probs_diff_mean":0.016642196103930473,"training/rollout_probs_diff_std":0.04878656193614006,"training/rollout_actor_probs_pearson_corr":0.9715556502342224,"rollout_corr/training_ppl":1.1799423694610596,"rollout_corr/training_log_ppl":0.16329583525657654,"rollout_corr/kl":0.012383375316858292,"rollout_corr/k3_kl":0.012307695113122463,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.013533507473766804,"rollout_corr/log_ppl_abs_diff":0.013570134527981281,"rollout_corr/log_ppl_diff_max":0.04993370175361633,"rollout_corr/log_ppl_diff_min":-0.005100734531879425,"rollout_corr/ppl_ratio":1.013660192489624,"rollout_corr/chi2_token":0.02906513214111328,"rollout_corr/chi2_seq":-0.16610842943191528,"actor/pg_clipfrac":0.006029341513567488,"actor/ppo_kl":0.0015179095914596985,"actor/pg_clipfrac_lower":0.0001153501226553999,"actor/pg_loss":0.04250862212211359,"actor/kl_loss":0.025641721611464163,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04253426194190979,"actor/grad_norm":0.33324772864580154,"actor/perf/max_memory_allocated_gb":91.49832057952881,"actor/perf/max_memory_reserved_gb":92.533203125,"actor/perf/cpu_memory_used_gb":750.8620357513428,"actor/lr":1e-6,"perf/mfu/actor":0.08514787139297353,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0151216182857752,"timing_s/gen":1.5398162119090557,"timing_s/old_log_prob":23.456526018679142,"timing_s/ref":10.753664670977741,"timing_s/adv":0.17853193311020732,"timing_s/update_actor":85.2725260509178,"timing_s/update_weights":1.2718760441057384,"timing_s/step":123.56658678734675,"timing_per_token_ms/gen":0.0025626445186297466,"timing_per_token_ms/update_actor":0.1325033424767583,"timing_per_token_ms/ref":0.01670991324835326,"timing_per_token_ms/adv":0.000277417346142813,"perf/total_num_tokens":643550,"perf/time_per_step":123.56658678734675,"perf/throughput":2604.0615700890253,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.1584368497133255,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999431371688843,"training/rollout_probs_diff_mean":0.02003391459584236,"training/rollout_probs_diff_std":0.0547114759683609,"training/rollout_actor_probs_pearson_corr":0.9661101698875427,"rollout_corr/training_ppl":1.1990993022918701,"rollout_corr/training_log_ppl":0.17898714542388916,"rollout_corr/kl":0.019007975235581398,"rollout_corr/k3_kl":0.01884159818291664,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.020221535116434097,"rollout_corr/log_ppl_abs_diff":0.020250609144568443,"rollout_corr/log_ppl_diff_max":0.12464689463376999,"rollout_corr/log_ppl_diff_min":-0.0025740042328834534,"rollout_corr/ppl_ratio":1.020522117614746,"rollout_corr/chi2_token":0.03456532955169678,"rollout_corr/chi2_seq":-0.949047863483429,"actor/pg_clipfrac":0.004975680256393389,"actor/ppo_kl":0.0018785520556576785,"actor/pg_clipfrac_lower":0.0001671383572556806,"actor/pg_loss":0.04360853374237195,"actor/kl_loss":0.03857957449508831,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04364711046218872,"actor/grad_norm":0.33450570702552795,"actor/perf/max_memory_allocated_gb":91.52646207809448,"actor/perf/max_memory_reserved_gb":92.533203125,"actor/perf/cpu_memory_used_gb":775.3073444366455,"actor/lr":1e-6,"perf/mfu/actor":0.09121748145966675,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.1476822448894382,"timing_s/gen":0.16621227096766233,"timing_s/old_log_prob":25.81415200093761,"timing_s/ref":11.670454701874405,"timing_s/adv":0.18924291897565126,"timing_s/update_actor":84.86853245692328,"timing_s/update_weights":2.104064467828721,"timing_s/step":126.04279183689505,"timing_per_token_ms/gen":0.0002595643185810006,"timing_per_token_ms/update_actor":0.12406972768646711,"timing_per_token_ms/ref":0.01706109549583343,"timing_per_token_ms/adv":0.00027665515997721073,"perf/total_num_tokens":684039,"perf/time_per_step":126.04279183689505,"perf/throughput":2713.518916992797,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_mxfp8_m2.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1707783192396164,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820137619972229,"training/rollout_probs_diff_mean":0.014834840781986713,"training/rollout_probs_diff_std":0.04338788241147995,"training/rollout_actor_probs_pearson_corr":0.9775601625442505,"rollout_corr/training_ppl":1.1783310174942017,"rollout_corr/training_log_ppl":0.1617192178964615,"rollout_corr/kl":0.008185100741684437,"rollout_corr/k3_kl":0.008067549206316471,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.008775018155574799,"rollout_corr/log_ppl_abs_diff":0.008875238709151745,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.0088297128677368,"rollout_corr/chi2_token":0.01845526695251465,"rollout_corr/chi2_seq":2958.6787109375,"actor/pg_clipfrac":0.006384905838785926,"actor/ppo_kl":-0.000023480606714088026,"actor/pg_clipfrac_lower":0.00019729754865238647,"actor/pg_loss":0.038805168282124214,"actor/kl_loss":0.012737756832393643,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03881790488958359,"actor/grad_norm":0.2743053361773491,"actor/perf/max_memory_allocated_gb":99.50461053848267,"actor/perf/max_memory_reserved_gb":100.4765625,"actor/perf/cpu_memory_used_gb":682.7377815246582,"actor/lr":1e-6,"perf/mfu/actor":0.15870110704065876,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.235019937157631,"timing_s/gen":0.16007118485867977,"timing_s/old_log_prob":18.966443229932338,"timing_s/ref":11.051102941390127,"timing_s/adv":0.17810018826276064,"timing_s/update_actor":47.81289733527228,"timing_s/update_weights":1.5093499757349491,"timing_s/step":80.99837336782366,"timing_per_token_ms/ref":0.016530006733084426,"timing_per_token_ms/gen":0.0002564536455635302,"timing_per_token_ms/adv":0.00026639850581074306,"timing_per_token_ms/update_actor":0.07151752355144624,"perf/total_num_tokens":668548,"perf/time_per_step":80.99837336782366,"perf/throughput":4126.922382527613,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15575554966926575,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.998813807964325,"training/rollout_probs_diff_mean":0.014179665595293045,"training/rollout_probs_diff_std":0.04280441999435425,"training/rollout_actor_probs_pearson_corr":0.9771143198013306,"rollout_corr/training_ppl":1.1629352569580078,"rollout_corr/training_log_ppl":0.1490045040845871,"rollout_corr/kl":0.007905852980911732,"rollout_corr/k3_kl":0.007949835620820522,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.008237834088504314,"rollout_corr/log_ppl_abs_diff":0.00834718719124794,"rollout_corr/log_ppl_diff_max":0.027395673096179962,"rollout_corr/log_ppl_diff_min":-0.0047565847635269165,"rollout_corr/ppl_ratio":1.0082849264144897,"rollout_corr/chi2_token":0.02125847339630127,"rollout_corr/chi2_seq":2.8020637035369873,"actor/pg_clipfrac":0.004451598531886702,"actor/ppo_kl":0.00016911394987184636,"actor/pg_clipfrac_lower":0.00011005990450030367,"actor/pg_loss":0.04886767236621381,"actor/kl_loss":0.012710129266451986,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.048880383372306824,"actor/grad_norm":0.27580323070287704,"actor/perf/max_memory_allocated_gb":99.50461053848267,"actor/perf/max_memory_reserved_gb":100.7265625,"actor/perf/cpu_memory_used_gb":683.2722625732422,"actor/lr":1e-6,"perf/mfu/actor":0.15423128051227625,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.091436947695911,"timing_s/gen":2.100009139161557,"timing_s/old_log_prob":14.957143421284854,"timing_s/ref":9.685823749285191,"timing_s/adv":0.17424873122945428,"timing_s/update_actor":48.97183777578175,"timing_s/update_weights":1.3835360631346703,"timing_s/step":78.44975712103769,"timing_per_token_ms/ref":0.0146579454127411,"timing_per_token_ms/gen":0.003395622478214035,"timing_per_token_ms/adv":0.00026369759110981444,"timing_per_token_ms/update_actor":0.07411104553001975,"perf/total_num_tokens":660790,"perf/time_per_step":78.44975712103769,"perf/throughput":4211.549049033304,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15378022193908691,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820135831832886,"training/rollout_probs_diff_mean":0.014540443196892738,"training/rollout_probs_diff_std":0.04402715340256691,"training/rollout_actor_probs_pearson_corr":0.9750012755393982,"rollout_corr/training_ppl":1.1600923538208008,"rollout_corr/training_log_ppl":0.14662569761276245,"rollout_corr/kl":0.008626277558505535,"rollout_corr/k3_kl":0.008433022536337376,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.00904320552945137,"rollout_corr/log_ppl_abs_diff":0.009172923862934113,"rollout_corr/log_ppl_diff_max":0.04557672142982483,"rollout_corr/log_ppl_diff_min":-0.006982468068599701,"rollout_corr/ppl_ratio":1.0091012716293335,"rollout_corr/chi2_token":0.019919633865356445,"rollout_corr/chi2_seq":0.38474321365356445,"actor/pg_clipfrac":0.005514288917765953,"actor/ppo_kl":0.0006061153050609391,"actor/pg_clipfrac_lower":0.0001257645553778275,"actor/pg_loss":0.0516320624446962,"actor/kl_loss":0.015418863894410606,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05164748430252075,"actor/grad_norm":0.32515714317560196,"actor/perf/max_memory_allocated_gb":99.50461053848267,"actor/perf/max_memory_reserved_gb":100.7265625,"actor/perf/cpu_memory_used_gb":683.9231643676758,"actor/lr":1e-6,"perf/mfu/actor":0.1526097444824014,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5438819900155067,"timing_s/gen":2.730443694163114,"timing_s/old_log_prob":15.102126345969737,"timing_s/ref":9.310289661865681,"timing_s/adv":0.6282484154216945,"timing_s/update_actor":46.570112098008394,"timing_s/update_weights":1.6597148450091481,"timing_s/step":76.6196092190221,"timing_per_token_ms/ref":0.01481440351503461,"timing_per_token_ms/gen":0.004653377486362731,"timing_per_token_ms/adv":0.0009996601471874108,"timing_per_token_ms/update_actor":0.07410171513633027,"perf/total_num_tokens":628462,"perf/time_per_step":76.6196092190221,"perf/throughput":4101.182493658384,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16347812116146088,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.99815434217453,"training/rollout_probs_diff_mean":0.016086123883724213,"training/rollout_probs_diff_std":0.04801112413406372,"training/rollout_actor_probs_pearson_corr":0.9726625084877014,"rollout_corr/training_ppl":1.1773476600646973,"rollout_corr/training_log_ppl":0.16103217005729675,"rollout_corr/kl":0.011001733131706715,"rollout_corr/k3_kl":0.010971355251967907,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.011769893579185009,"rollout_corr/log_ppl_abs_diff":0.011827483773231506,"rollout_corr/log_ppl_diff_max":0.057087838649749756,"rollout_corr/log_ppl_diff_min":-0.004751324653625488,"rollout_corr/ppl_ratio":1.011867642402649,"rollout_corr/chi2_token":0.025642752647399902,"rollout_corr/chi2_seq":-0.11473441123962402,"actor/pg_clipfrac":0.00705596909756423,"actor/ppo_kl":0.0006549037118475098,"actor/pg_clipfrac_lower":0.00022690373589284718,"actor/pg_loss":0.04743027757649543,"actor/kl_loss":0.01969009443473624,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04744996689260006,"actor/grad_norm":0.38226503878831863,"actor/perf/max_memory_allocated_gb":99.57124900817871,"actor/perf/max_memory_reserved_gb":100.7265625,"actor/perf/cpu_memory_used_gb":684.0563430786133,"actor/lr":1e-6,"perf/mfu/actor":0.15892587575582634,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.6286636521108449,"timing_s/gen":0.6057499912567437,"timing_s/old_log_prob":15.70412130979821,"timing_s/ref":10.138049277011305,"timing_s/adv":0.17773002106696367,"timing_s/update_actor":48.58427320374176,"timing_s/update_weights":3.171467861160636,"timing_s/step":79.08958521299064,"timing_per_token_ms/ref":0.01536296188981289,"timing_per_token_ms/gen":0.0009881890263409576,"timing_per_token_ms/adv":0.0002693279018202152,"timing_per_token_ms/update_actor":0.0736234671265457,"perf/total_num_tokens":659902,"perf/time_per_step":79.08958521299064,"perf/throughput":4171.864084397864,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.15845859050750732,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9995396137237549,"training/rollout_probs_diff_mean":0.016172749921679497,"training/rollout_probs_diff_std":0.04777118191123009,"training/rollout_actor_probs_pearson_corr":0.9726520776748657,"rollout_corr/training_ppl":1.1788794994354248,"rollout_corr/training_log_ppl":0.16237923502922058,"rollout_corr/kl":0.011666646227240562,"rollout_corr/k3_kl":0.011526945978403091,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.01261691004037857,"rollout_corr/log_ppl_abs_diff":0.01266346126794815,"rollout_corr/log_ppl_diff_max":0.04936757683753967,"rollout_corr/log_ppl_diff_min":-0.004632890224456787,"rollout_corr/ppl_ratio":1.0127288103103638,"rollout_corr/chi2_token":0.032964468002319336,"rollout_corr/chi2_seq":-0.4042927622795105,"actor/pg_clipfrac":0.005636564081214601,"actor/ppo_kl":0.0003732438098267288,"actor/pg_clipfrac_lower":0.00014518737577873253,"actor/pg_loss":0.042396813887535245,"actor/kl_loss":0.020622552417989937,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.042417436838150024,"actor/grad_norm":0.3279278799891472,"actor/perf/max_memory_allocated_gb":99.60804271697998,"actor/perf/max_memory_reserved_gb":100.7265625,"actor/perf/cpu_memory_used_gb":684.327579498291,"actor/lr":1e-6,"perf/mfu/actor":0.14569666675045112,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0399554469622672,"timing_s/gen":0.1618272396735847,"timing_s/old_log_prob":18.173515759408474,"timing_s/ref":10.49084387300536,"timing_s/adv":0.19786690641194582,"timing_s/update_actor":49.659186345059425,"timing_s/update_weights":1.3748405980877578,"timing_s/step":81.17365097021684,"timing_per_token_ms/ref":0.016301521051985644,"timing_per_token_ms/gen":0.00026932154987532197,"timing_per_token_ms/adv":0.00030746159026019085,"timing_per_token_ms/update_actor":0.07716445706636535,"perf/total_num_tokens":643550,"perf/time_per_step":81.17365097021684,"perf/throughput":3964.032615929292,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16621018946170807,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999431371688843,"training/rollout_probs_diff_mean":0.01848953776061535,"training/rollout_probs_diff_std":0.052244968712329865,"training/rollout_actor_probs_pearson_corr":0.9697875380516052,"rollout_corr/training_ppl":1.1957604885101318,"rollout_corr/training_log_ppl":0.17622993886470795,"rollout_corr/kl":0.016347423195838928,"rollout_corr/k3_kl":0.01605556160211563,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.017464319244027138,"rollout_corr/log_ppl_abs_diff":0.017538242042064667,"rollout_corr/log_ppl_diff_max":0.11130154877901077,"rollout_corr/log_ppl_diff_min":-0.005757547914981842,"rollout_corr/ppl_ratio":1.0176995992660522,"rollout_corr/chi2_token":0.027651071548461914,"rollout_corr/chi2_seq":10.133061408996582,"actor/pg_clipfrac":0.004952069317369023,"actor/ppo_kl":0.0016795470718165006,"actor/pg_clipfrac_lower":0.00011175227098192408,"actor/pg_loss":0.043541339171497384,"actor/kl_loss":0.030732311297470005,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04357207007706165,"actor/grad_norm":0.31495653092861176,"actor/perf/max_memory_allocated_gb":99.60804271697998,"actor/perf/max_memory_reserved_gb":100.7265625,"actor/perf/cpu_memory_used_gb":684.6593933105469,"actor/lr":1e-6,"perf/mfu/actor":0.15638452299878122,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.9810163397341967,"timing_s/gen":2.904474887996912,"timing_s/old_log_prob":12.508968306239694,"timing_s/ref":10.599877122789621,"timing_s/adv":0.18080183397978544,"timing_s/update_actor":49.754493264015764,"timing_s/update_weights":1.312961847987026,"timing_s/step":78.31691487831995,"timing_per_token_ms/ref":0.015496012833756002,"timing_per_token_ms/gen":0.0045357544346724095,"timing_per_token_ms/adv":0.000264315096039532,"timing_per_token_ms/update_actor":0.07273633998063819,"perf/total_num_tokens":684039,"perf/time_per_step":78.31691487831995,"perf/throughput":4367.121719891438,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_mxfp8_m4.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1707783192396164,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820137619972229,"training/rollout_probs_diff_mean":0.014834840781986713,"training/rollout_probs_diff_std":0.04338788241147995,"training/rollout_actor_probs_pearson_corr":0.9775601625442505,"rollout_corr/training_ppl":1.1783310174942017,"rollout_corr/training_log_ppl":0.1617192178964615,"rollout_corr/kl":0.008185100741684437,"rollout_corr/k3_kl":0.008067549206316471,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.008775018155574799,"rollout_corr/log_ppl_abs_diff":0.008875238709151745,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.0088297128677368,"rollout_corr/chi2_token":0.01845526695251465,"rollout_corr/chi2_seq":2958.6787109375,"actor/pg_clipfrac":0.0063199696378433146,"actor/ppo_kl":0.000012079758604954804,"actor/pg_clipfrac_lower":0.00016513478442448104,"actor/pg_loss":0.03882842592747693,"actor/kl_loss":0.01290786282697809,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03884132765233517,"actor/grad_norm":0.2688004598021507,"actor/perf/max_memory_allocated_gb":113.99299955368042,"actor/perf/max_memory_reserved_gb":116.4609375,"actor/perf/cpu_memory_used_gb":689.262903213501,"actor/lr":1e-6,"perf/mfu/actor":0.20826912226081776,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2132802470587194,"timing_s/gen":0.16789788892492652,"timing_s/old_log_prob":16.2014745650813,"timing_s/ref":10.44436449604109,"timing_s/adv":0.1908534406684339,"timing_s/update_actor":36.58070422289893,"timing_s/update_weights":1.5448284121230245,"timing_s/step":66.43670524796471,"timing_per_token_ms/gen":0.0002689929841853312,"timing_per_token_ms/adv":0.0002854745518174221,"timing_per_token_ms/ref":0.015622460161485921,"timing_per_token_ms/update_actor":0.054716645959450826,"perf/total_num_tokens":668548,"perf/time_per_step":66.43670524796471,"perf/throughput":5031.465644666967,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15723052620887756,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9984951615333557,"training/rollout_probs_diff_mean":0.014152025803923607,"training/rollout_probs_diff_std":0.04277269169688225,"training/rollout_actor_probs_pearson_corr":0.9769654870033264,"rollout_corr/training_ppl":1.16265070438385,"rollout_corr/training_log_ppl":0.1487729698419571,"rollout_corr/kl":0.007658963557332754,"rollout_corr/k3_kl":0.007802875712513924,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.008006315678358078,"rollout_corr/log_ppl_abs_diff":0.008167349733412266,"rollout_corr/log_ppl_diff_max":0.026653766632080078,"rollout_corr/log_ppl_diff_min":-0.006075233221054077,"rollout_corr/ppl_ratio":1.008051872253418,"rollout_corr/chi2_token":0.02118992805480957,"rollout_corr/chi2_seq":56.76304244995117,"actor/pg_clipfrac":0.004504632583120838,"actor/ppo_kl":0.00008490065726718399,"actor/pg_clipfrac_lower":0.00009483319820446923,"actor/pg_loss":0.048857032134947076,"actor/kl_loss":0.012058239299221896,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04886908829212189,"actor/grad_norm":0.2856920212507248,"actor/perf/max_memory_allocated_gb":114.49542665481567,"actor/perf/max_memory_reserved_gb":116.91796875,"actor/perf/cpu_memory_used_gb":682.3404426574707,"actor/lr":1e-6,"perf/mfu/actor":0.2534322659420797,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.1693396461196244,"timing_s/gen":1.7366440650075674,"timing_s/old_log_prob":11.81062229257077,"timing_s/ref":9.772639201954007,"timing_s/adv":0.18130872398614883,"timing_s/update_actor":29.881970101967454,"timing_s/update_weights":1.4776205630041659,"timing_s/step":56.114640965126455,"timing_per_token_ms/gen":0.0028080771239648527,"timing_per_token_ms/adv":0.0002743817612042386,"timing_per_token_ms/ref":0.014789326717949738,"timing_per_token_ms/update_actor":0.04522158341071665,"perf/total_num_tokens":660790,"perf/time_per_step":56.114640965126455,"perf/throughput":5887.857327739662,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.1543375551700592,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820132255554199,"training/rollout_probs_diff_mean":0.014575444161891937,"training/rollout_probs_diff_std":0.04427138343453407,"training/rollout_actor_probs_pearson_corr":0.9746800065040588,"rollout_corr/training_ppl":1.1600786447525024,"rollout_corr/training_log_ppl":0.14661425352096558,"rollout_corr/kl":0.00860066432505846,"rollout_corr/k3_kl":0.008479246869683266,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.00903174839913845,"rollout_corr/log_ppl_abs_diff":0.009167701005935669,"rollout_corr/log_ppl_diff_max":0.037135928869247437,"rollout_corr/log_ppl_diff_min":-0.010991647839546204,"rollout_corr/ppl_ratio":1.0090916156768799,"rollout_corr/chi2_token":0.02462589740753174,"rollout_corr/chi2_seq":1.9377422332763672,"actor/pg_clipfrac":0.005505230823473539,"actor/ppo_kl":0.000531633838761536,"actor/pg_clipfrac_lower":0.00011928290291507437,"actor/pg_loss":0.051649008375079575,"actor/kl_loss":0.014782297461351845,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05166378989815712,"actor/grad_norm":0.31836649030447006,"actor/perf/max_memory_allocated_gb":114.49542665481567,"actor/perf/max_memory_reserved_gb":116.91796875,"actor/perf/cpu_memory_used_gb":682.8555068969727,"actor/lr":1e-6,"perf/mfu/actor":0.21553356455163789,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5827107862569392,"timing_s/gen":1.9207794941030443,"timing_s/old_log_prob":12.635352669749409,"timing_s/ref":9.495258372742683,"timing_s/adv":0.18879370484501123,"timing_s/update_actor":33.27811584295705,"timing_s/update_weights":1.7373957126401365,"timing_s/step":59.92189581133425,"timing_per_token_ms/gen":0.0032735016925027087,"timing_per_token_ms/adv":0.0003004059192839205,"timing_per_token_ms/ref":0.015108723157076613,"timing_per_token_ms/update_actor":0.052951675428199396,"perf/total_num_tokens":628462,"perf/time_per_step":59.92189581133425,"perf/throughput":5244.009651987063,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16410255432128906,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9981964826583862,"training/rollout_probs_diff_mean":0.016012217849493027,"training/rollout_probs_diff_std":0.04761166498064995,"training/rollout_actor_probs_pearson_corr":0.9730247855186462,"rollout_corr/training_ppl":1.1773006916046143,"rollout_corr/training_log_ppl":0.16099372506141663,"rollout_corr/kl":0.0111123938113451,"rollout_corr/k3_kl":0.010766766965389252,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.011731453239917755,"rollout_corr/log_ppl_abs_diff":0.011818153783679008,"rollout_corr/log_ppl_diff_max":0.04870767146348953,"rollout_corr/log_ppl_diff_min":-0.008170090615749359,"rollout_corr/ppl_ratio":1.0118286609649658,"rollout_corr/chi2_token":0.022447943687438965,"rollout_corr/chi2_seq":0.9216924905776978,"actor/pg_clipfrac":0.00682728408719413,"actor/ppo_kl":0.00037502041271864073,"actor/pg_clipfrac_lower":0.00020313582467679225,"actor/pg_loss":0.04749290842664777,"actor/kl_loss":0.018835904680599924,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.0475117452442646,"actor/grad_norm":0.38466453552246094,"actor/perf/max_memory_allocated_gb":114.5673189163208,"actor/perf/max_memory_reserved_gb":116.91796875,"actor/perf/cpu_memory_used_gb":682.5357055664062,"actor/lr":1e-6,"perf/mfu/actor":0.2032347340319992,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5787864769808948,"timing_s/gen":0.17456273781135678,"timing_s/old_log_prob":15.73149231215939,"timing_s/ref":9.720187834929675,"timing_s/adv":0.18110349122434855,"timing_s/update_actor":36.41850122483447,"timing_s/update_weights":1.5290007470175624,"timing_s/step":64.41913437610492,"timing_per_token_ms/gen":0.00028477257020727384,"timing_per_token_ms/adv":0.00027443997930654636,"timing_per_token_ms/ref":0.0147297444695268,"timing_per_token_ms/update_actor":0.05518774185384265,"perf/total_num_tokens":659902,"perf/time_per_step":64.41913437610492,"perf/throughput":5121.9409139156205,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.15881064534187317,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9996578693389893,"training/rollout_probs_diff_mean":0.01607058010995388,"training/rollout_probs_diff_std":0.047714829444885254,"training/rollout_actor_probs_pearson_corr":0.9727197289466858,"rollout_corr/training_ppl":1.1787841320037842,"rollout_corr/training_log_ppl":0.16230075061321259,"rollout_corr/kl":0.011552712880074978,"rollout_corr/k3_kl":0.011590014211833477,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.012538428418338299,"rollout_corr/log_ppl_abs_diff":0.012583349831402302,"rollout_corr/log_ppl_diff_max":0.05485960841178894,"rollout_corr/log_ppl_diff_min":-0.004087001085281372,"rollout_corr/ppl_ratio":1.0126512050628662,"rollout_corr/chi2_token":0.030456900596618652,"rollout_corr/chi2_seq":-0.9009929895401001,"actor/pg_clipfrac":0.00596713185950648,"actor/ppo_kl":0.0006924282873796983,"actor/pg_clipfrac_lower":0.00013761758225427911,"actor/pg_loss":0.04230335551983444,"actor/kl_loss":0.021293774549121736,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.042324647307395935,"actor/grad_norm":0.31748728454113007,"actor/perf/max_memory_allocated_gb":114.77822303771973,"actor/perf/max_memory_reserved_gb":116.939453125,"actor/perf/cpu_memory_used_gb":682.5644435882568,"actor/lr":1e-6,"perf/mfu/actor":0.20777488767068467,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0574627621099353,"timing_s/gen":0.16901297587901354,"timing_s/old_log_prob":13.922563547734171,"timing_s/ref":10.105945914052427,"timing_s/adv":0.1796251148916781,"timing_s/update_actor":34.96257800422609,"timing_s/update_weights":2.2593601420521736,"timing_s/step":62.737424680031836,"timing_per_token_ms/gen":0.000281280436498766,"timing_per_token_ms/adv":0.00027911602034290747,"timing_per_token_ms/ref":0.015703435496934856,"timing_per_token_ms/update_actor":0.05432767928556614,"perf/total_num_tokens":643550,"perf/time_per_step":62.737424680031836,"perf/throughput":5128.916299020719,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16588224470615387,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999641180038452,"training/rollout_probs_diff_mean":0.018531788140535355,"training/rollout_probs_diff_std":0.052441518753767014,"training/rollout_actor_probs_pearson_corr":0.969336748123169,"rollout_corr/training_ppl":1.1962310075759888,"rollout_corr/training_log_ppl":0.17665667831897736,"rollout_corr/kl":0.01657293364405632,"rollout_corr/k3_kl":0.01653575710952282,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.017891082912683487,"rollout_corr/log_ppl_abs_diff":0.01793574169278145,"rollout_corr/log_ppl_diff_max":0.10945571213960648,"rollout_corr/log_ppl_diff_min":-0.009524799883365631,"rollout_corr/ppl_ratio":1.0181453227996826,"rollout_corr/chi2_token":0.028169751167297363,"rollout_corr/chi2_seq":4.526154518127441,"actor/pg_clipfrac":0.004876647341006901,"actor/ppo_kl":0.0018424499704678965,"actor/pg_clipfrac_lower":0.00015491638282583153,"actor/pg_loss":0.04349812377404305,"actor/kl_loss":0.030725082568096695,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.043528856709599495,"actor/grad_norm":0.3144344761967659,"actor/perf/max_memory_allocated_gb":114.77822303771973,"actor/perf/max_memory_reserved_gb":116.939453125,"actor/perf/cpu_memory_used_gb":683.2573108673096,"actor/lr":1e-6,"perf/mfu/actor":0.2417588918420169,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.6488564210012555,"timing_s/gen":0.15796885173767805,"timing_s/old_log_prob":14.944388379342854,"timing_s/ref":10.615782569162548,"timing_s/adv":0.18234138982370496,"timing_s/update_actor":32.251588413957506,"timing_s/update_weights":4.14734199969098,"timing_s/step":63.02363996114582,"timing_per_token_ms/gen":0.0002466910362249423,"timing_per_token_ms/adv":0.00026656578034835,"timing_per_token_ms/ref":0.015519265084538379,"timing_per_token_ms/update_actor":0.04714875674333994,"perf/total_num_tokens":684039,"perf/time_per_step":63.02363996114582,"perf/throughput":5426.844596898173,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":7,"data":{"global_seqlen/min":651770.0,"global_seqlen/max":651770.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":651770.0,"global_seqlen/balanced_max":651770.0,"global_seqlen/mean":651770.0,"actor/entropy":0.14826460182666779,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999828338623047,"training/rollout_probs_diff_mean":0.019917162135243416,"training/rollout_probs_diff_std":0.05714382976293564,"training/rollout_actor_probs_pearson_corr":0.9614105224609375,"rollout_corr/training_ppl":1.1902732849121094,"rollout_corr/training_log_ppl":0.17185674607753754,"rollout_corr/kl":0.022405028343200684,"rollout_corr/k3_kl":0.022094586864113808,"rollout_corr/rollout_ppl":1.1601372957229614,"rollout_corr/rollout_log_ppl":0.14620278775691986,"rollout_corr/log_ppl_diff":0.025653963908553123,"rollout_corr/log_ppl_abs_diff":0.025696896016597748,"rollout_corr/log_ppl_diff_max":0.15793731808662415,"rollout_corr/log_ppl_diff_min":-0.003915056586265564,"rollout_corr/ppl_ratio":1.0262547731399536,"rollout_corr/chi2_token":0.03209483623504639,"rollout_corr/chi2_seq":0.030433177947998047,"actor/pg_clipfrac":0.007678768277401105,"actor/ppo_kl":0.0015918877700169531,"actor/pg_clipfrac_lower":0.0002551109688511133,"actor/pg_loss":0.05466345602326328,"actor/kl_loss":0.041800272090767976,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05470526032149792,"actor/grad_norm":0.3939649686217308,"actor/perf/max_memory_allocated_gb":114.77822303771973,"actor/perf/max_memory_reserved_gb":116.939453125,"actor/perf/cpu_memory_used_gb":683.776777267456,"actor/lr":1e-6,"perf/mfu/actor":0.24876959922046152,"training/global_step":7,"training/epoch":0,"critic/score/mean":0.3359375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3359375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05013766884803772,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05013766884803772,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1192.11328125,"response_length/max":2048.0,"response_length/min":316.0,"response_length/clip_ratio":0.205078125,"response_length_non_aborted/mean":1192.11328125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":316.0,"response_length_non_aborted/clip_ratio":0.205078125,"response/aborted_ratio":0.0,"prompt_length/mean":80.875,"prompt_length/max":149.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5971705690026283,"timing_s/gen":0.15518617583438754,"timing_s/old_log_prob":9.932521636132151,"timing_s/ref":10.121447949204594,"timing_s/adv":0.6288737240247428,"timing_s/update_actor":31.452557714190334,"timing_s/update_weights":5.508352912962437,"timing_s/step":58.47174235479906,"timing_per_token_ms/gen":0.00025425268256278657,"timing_per_token_ms/adv":0.0009648706200419516,"timing_per_token_ms/ref":0.01552917125551129,"timing_per_token_ms/update_actor":0.048257142418629786,"perf/total_num_tokens":651770,"perf/time_per_step":58.47174235479906,"perf/throughput":5573.375905622436,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":8,"data":{"global_seqlen/min":667296.0,"global_seqlen/max":667296.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":667296.0,"global_seqlen/balanced_max":667296.0,"global_seqlen/mean":667296.0,"actor/entropy":0.13590361177921295,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999948740005493,"training/rollout_probs_diff_mean":0.022570453584194183,"training/rollout_probs_diff_std":0.0631549060344696,"training/rollout_actor_probs_pearson_corr":0.9521738886833191,"rollout_corr/training_ppl":1.1996116638183594,"rollout_corr/training_log_ppl":0.18013586103916168,"rollout_corr/kl":0.02954695001244545,"rollout_corr/k3_kl":0.029639404267072678,"rollout_corr/rollout_ppl":1.1615744829177856,"rollout_corr/rollout_log_ppl":0.14804986119270325,"rollout_corr/log_ppl_diff":0.03208599612116814,"rollout_corr/log_ppl_abs_diff":0.03216320276260376,"rollout_corr/log_ppl_diff_max":0.14273659884929657,"rollout_corr/log_ppl_diff_min":-0.010926708579063416,"rollout_corr/ppl_ratio":1.0328752994537354,"rollout_corr/chi2_token":0.15137779712677002,"rollout_corr/chi2_seq":456.68902587890625,"actor/pg_clipfrac":0.004593413759721443,"actor/ppo_kl":0.0013100280749540616,"actor/pg_clipfrac_lower":0.0002678077235032106,"actor/pg_loss":0.0312558936352616,"actor/kl_loss":0.05731378840573598,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.031313207000494,"actor/grad_norm":0.41447198390960693,"actor/perf/max_memory_allocated_gb":114.77822303771973,"actor/perf/max_memory_reserved_gb":116.939453125,"actor/perf/cpu_memory_used_gb":685.4421768188477,"actor/lr":1e-6,"perf/mfu/actor":0.26791356807592953,"training/global_step":8,"training/epoch":0,"critic/score/mean":0.28515625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.28515625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.028945142403244972,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.028945142403244972,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1218.875,"response_length/max":2048.0,"response_length/min":279.0,"response_length/clip_ratio":0.1796875,"response_length_non_aborted/mean":1218.875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":279.0,"response_length_non_aborted/clip_ratio":0.1796875,"response/aborted_ratio":0.0,"prompt_length/mean":84.4375,"prompt_length/max":126.0,"prompt_length/min":51.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5488865161314607,"timing_s/gen":0.1529178456403315,"timing_s/old_log_prob":14.627647041808814,"timing_s/ref":9.66981200966984,"timing_s/adv":0.18083594413474202,"timing_s/update_actor":30.656250581145287,"timing_s/update_weights":6.699040750972927,"timing_s/step":62.6098777637817,"timing_per_token_ms/gen":0.0002450355182166116,"timing_per_token_ms/adv":0.00027099809400137574,"timing_per_token_ms/ref":0.01449103847418513,"timing_per_token_ms/update_actor":0.04594100756058074,"perf/total_num_tokens":667296,"perf/time_per_step":62.6098777637817,"perf/throughput":5328.99938343287,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_mxfp8_m4half.jsonl <==
{"step":1,"data":{"global_seqlen/min":334685.0,"global_seqlen/max":334685.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":334685.0,"global_seqlen/balanced_max":334685.0,"global_seqlen/mean":334685.0,"actor/entropy":0.17127962410449982,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9014778137207031,"training/rollout_probs_diff_mean":0.014883657917380333,"training/rollout_probs_diff_std":0.04340454936027527,"training/rollout_actor_probs_pearson_corr":0.977257490158081,"rollout_corr/training_ppl":1.177612543106079,"rollout_corr/training_log_ppl":0.16104340553283691,"rollout_corr/kl":0.008033706806600094,"rollout_corr/k3_kl":0.00797735434025526,"rollout_corr/rollout_ppl":1.167382001876831,"rollout_corr/rollout_log_ppl":0.15231139957904816,"rollout_corr/log_ppl_diff":0.008732003159821033,"rollout_corr/log_ppl_abs_diff":0.008889646269381046,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.008786916732788,"rollout_corr/chi2_token":0.018174290657043457,"rollout_corr/chi2_seq":5918.19482421875,"actor/pg_clipfrac":0.0057651793758850545,"actor/ppo_kl":0.000027537976166058797,"actor/pg_clipfrac_lower":0.0002172180672914692,"actor/pg_loss":0.043561924481764436,"actor/kl_loss":0.013249595667730318,"actor/kl_coef":0.001,"actor/loss":0.04357517510652542,"actor/grad_norm":0.3307385593652725,"actor/perf/max_memory_allocated_gb":113.63191938400269,"actor/perf/max_memory_reserved_gb":115.8359375,"actor/perf/cpu_memory_used_gb":676.0267734527588,"actor/lr":1e-6,"perf/mfu/actor":0.17063270002043354,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.21484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.21484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04046302288770676,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-1.20761239528656,"critic/returns/mean":-0.04046302288770676,"critic/returns/max":2.4748666286468506,"critic/returns/min":-1.20761239528656,"response_length/mean":1224.45703125,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.203125,"response_length_non_aborted/mean":1224.45703125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.203125,"response/aborted_ratio":0.0,"prompt_length/mean":82.90625,"prompt_length/max":127.0,"prompt_length/min":57.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":1.0537291821092367,"timing_s/gen":0.15903112990781665,"timing_s/old_log_prob":8.429001603741199,"timing_s/ref":4.99433151865378,"timing_s/adv":0.10628303792327642,"timing_s/update_actor":22.06817792588845,"timing_s/update_weights":4.166380938608199,"timing_s/step":41.02256702398881,"timing_per_token_ms/adv":0.0003175614022835694,"timing_per_token_ms/ref":0.014922483883812482,"timing_per_token_ms/gen":0.0005073394454423888,"timing_per_token_ms/update_actor":0.0659371585995442,"perf/total_num_tokens":334685,"perf/time_per_step":41.02256702398881,"perf/throughput":4079.279092947619,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":330152.0,"global_seqlen/max":330152.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":330152.0,"global_seqlen/balanced_max":330152.0,"global_seqlen/mean":330152.0,"actor/entropy":0.15380316972732544,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.8884103298187256,"training/rollout_probs_diff_mean":0.014346032403409481,"training/rollout_probs_diff_std":0.04326098412275314,"training/rollout_actor_probs_pearson_corr":0.9761186242103577,"rollout_corr/training_ppl":1.163287878036499,"rollout_corr/training_log_ppl":0.14963094890117645,"rollout_corr/kl":0.007992095313966274,"rollout_corr/k3_kl":0.008009785786271095,"rollout_corr/rollout_ppl":1.1536011695861816,"rollout_corr/rollout_log_ppl":0.14131677150726318,"rollout_corr/log_ppl_diff":0.008314195089042187,"rollout_corr/log_ppl_abs_diff":0.008437087759375572,"rollout_corr/log_ppl_diff_max":0.02764672040939331,"rollout_corr/log_ppl_diff_min":-0.003786616027355194,"rollout_corr/ppl_ratio":1.0083616971969604,"rollout_corr/chi2_token":0.022480010986328125,"rollout_corr/chi2_seq":1.1685266494750977,"actor/pg_clipfrac":0.00616136594908312,"actor/ppo_kl":0.00019007972946383234,"actor/pg_clipfrac_lower":0.00021163677956792526,"actor/pg_loss":0.051669688371475786,"actor/kl_loss":0.01305439235875383,"actor/kl_coef":0.001,"actor/loss":0.051682740449905396,"actor/grad_norm":0.403583787381649,"actor/perf/max_memory_allocated_gb":114.63707876205444,"actor/perf/max_memory_reserved_gb":116.87890625,"actor/perf/cpu_memory_used_gb":684.6352119445801,"actor/lr":1e-6,"perf/mfu/actor":0.24111642383515225,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.05003180727362633,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.05003180727362633,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.53125,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19921875,"response_length_non_aborted/mean":1207.53125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19921875,"response/aborted_ratio":0.0,"prompt_length/mean":82.125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.36630724277347326,"timing_s/gen":0.14895826764404774,"timing_s/old_log_prob":6.875307327602059,"timing_s/ref":4.876966358162463,"timing_s/adv":0.09781991224735975,"timing_s/update_actor":15.51722338469699,"timing_s/update_weights":3.055089196190238,"timing_s/step":30.970705233048648,"timing_per_token_ms/adv":0.0002962875046868102,"timing_per_token_ms/ref":0.014771881915488814,"timing_per_token_ms/gen":0.00048186598316570396,"timing_per_token_ms/update_actor":0.04700024044893561,"perf/total_num_tokens":330152,"perf/time_per_step":30.970705233048648,"perf/throughput":5330.069133325657,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":313415.0,"global_seqlen/max":313415.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":313415.0,"global_seqlen/balanced_max":313415.0,"global_seqlen/mean":313415.0,"actor/entropy":0.1546052247285843,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9232618808746338,"training/rollout_probs_diff_mean":0.014189423993229866,"training/rollout_probs_diff_std":0.04311554506421089,"training/rollout_actor_probs_pearson_corr":0.9764407277107239,"rollout_corr/training_ppl":1.1592791080474854,"rollout_corr/training_log_ppl":0.14571687579154968,"rollout_corr/kl":0.008066968061029911,"rollout_corr/k3_kl":0.00790859293192625,"rollout_corr/rollout_ppl":1.1494109630584717,"rollout_corr/rollout_log_ppl":0.1371813863515854,"rollout_corr/log_ppl_diff":0.008535481989383698,"rollout_corr/log_ppl_abs_diff":0.008601232431828976,"rollout_corr/log_ppl_diff_max":0.035329513251781464,"rollout_corr/log_ppl_diff_min":-0.005724668502807617,"rollout_corr/ppl_ratio":1.00858736038208,"rollout_corr/chi2_token":0.019100189208984375,"rollout_corr/chi2_seq":3.5714659690856934,"actor/pg_clipfrac":0.004168614279478788,"actor/ppo_kl":0.0001455365556353172,"actor/pg_clipfrac_lower":0.00010390773172730405,"actor/pg_loss":0.05948423713562079,"actor/kl_loss":0.013553357028285973,"actor/kl_coef":0.001,"actor/loss":0.0594977792352438,"actor/grad_norm":0.30527425557374954,"actor/perf/max_memory_allocated_gb":114.63707876205444,"actor/perf/max_memory_reserved_gb":116.87890625,"actor/perf/cpu_memory_used_gb":684.627519607544,"actor/lr":1e-6,"perf/mfu/actor":0.23908805646865822,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.2421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.2421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.054023824632167816,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.054023824632167816,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1142.87109375,"response_length/max":2048.0,"response_length/min":267.0,"response_length/clip_ratio":0.13671875,"response_length_non_aborted/mean":1142.87109375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":267.0,"response_length_non_aborted/clip_ratio":0.13671875,"response/aborted_ratio":0.0,"prompt_length/mean":81.40625,"prompt_length/max":132.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.3295612116344273,"timing_s/gen":0.1622213930822909,"timing_s/old_log_prob":6.648352155927569,"timing_s/ref":4.705064227804542,"timing_s/adv":0.10344647290185094,"timing_s/update_actor":14.847374422941357,"timing_s/update_weights":3.982588304206729,"timing_s/step":30.816401629243046,"timing_per_token_ms/adv":0.00033006229089817317,"timing_per_token_ms/ref":0.015012249661964301,"timing_per_token_ms/gen":0.0005544608838154007,"timing_per_token_ms/update_actor":0.04737289033052457,"perf/total_num_tokens":313415,"perf/time_per_step":30.816401629243046,"perf/throughput":5085.197872398357,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":330566.0,"global_seqlen/max":330566.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":330566.0,"global_seqlen/balanced_max":330566.0,"global_seqlen/mean":330566.0,"actor/entropy":0.15721507370471954,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9864622950553894,"training/rollout_probs_diff_mean":0.015777522698044777,"training/rollout_probs_diff_std":0.04685969650745392,"training/rollout_actor_probs_pearson_corr":0.9730537533760071,"rollout_corr/training_ppl":1.170192003250122,"rollout_corr/training_log_ppl":0.1549311727285385,"rollout_corr/kl":0.010205305181443691,"rollout_corr/k3_kl":0.01033709105104208,"rollout_corr/rollout_ppl":1.1578575372695923,"rollout_corr/rollout_log_ppl":0.14439934492111206,"rollout_corr/log_ppl_diff":0.010531831532716751,"rollout_corr/log_ppl_abs_diff":0.010675031691789627,"rollout_corr/log_ppl_diff_max":0.037931181490421295,"rollout_corr/log_ppl_diff_min":-0.004715815186500549,"rollout_corr/ppl_ratio":1.0106086730957031,"rollout_corr/chi2_token":0.025887012481689453,"rollout_corr/chi2_seq":0.8699890375137329,"actor/pg_clipfrac":0.0081113985797856,"actor/ppo_kl":0.00011484734142186426,"actor/pg_clipfrac_lower":0.00026952807729685446,"actor/pg_loss":0.049797036743257195,"actor/kl_loss":0.017663934420852456,"actor/kl_coef":0.001,"actor/loss":0.049814704805612564,"actor/grad_norm":0.4070840924978256,"actor/perf/max_memory_allocated_gb":114.88376235961914,"actor/perf/max_memory_reserved_gb":116.890625,"actor/perf/cpu_memory_used_gb":685.1623249053955,"actor/lr":1e-6,"perf/mfu/actor":0.22217570823058252,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.30859375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.30859375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.049183376133441925,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.049183376133441925,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1201.2109375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.18359375,"response_length_non_aborted/mean":1201.2109375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.18359375,"response/aborted_ratio":0.0,"prompt_length/mean":90.0625,"prompt_length/max":201.0,"prompt_length/min":57.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.33811261784285307,"timing_s/gen":0.1474911612458527,"timing_s/old_log_prob":7.243969121016562,"timing_s/ref":4.860499610193074,"timing_s/adv":0.09618055587634444,"timing_s/update_actor":17.215550407767296,"timing_s/update_weights":1.4476558761671185,"timing_s/step":31.382291183806956,"timing_per_token_ms/adv":0.0002909571942557445,"timing_per_token_ms/ref":0.014703567850877204,"timing_per_token_ms/gen":0.0004796304550936643,"timing_per_token_ms/update_actor":0.05207901117406901,"perf/total_num_tokens":330566,"perf/time_per_step":31.382291183806956,"perf/throughput":5266.760130161716,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":321740.0,"global_seqlen/max":321740.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":321740.0,"global_seqlen/balanced_max":321740.0,"global_seqlen/mean":321740.0,"actor/entropy":0.15728488564491272,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9954916834831238,"training/rollout_probs_diff_mean":0.01627422869205475,"training/rollout_probs_diff_std":0.04702814668416977,"training/rollout_actor_probs_pearson_corr":0.973302960395813,"rollout_corr/training_ppl":1.1786378622055054,"rollout_corr/training_log_ppl":0.16206787526607513,"rollout_corr/kl":0.01119321584701538,"rollout_corr/k3_kl":0.011013736017048359,"rollout_corr/rollout_ppl":1.1649467945098877,"rollout_corr/rollout_log_ppl":0.15048269927501678,"rollout_corr/log_ppl_diff":0.011585158295929432,"rollout_corr/log_ppl_abs_diff":0.011678277514874935,"rollout_corr/log_ppl_diff_max":0.042561620473861694,"rollout_corr/log_ppl_diff_min":-0.005279451608657837,"rollout_corr/ppl_ratio":1.0116796493530273,"rollout_corr/chi2_token":0.03130221366882324,"rollout_corr/chi2_seq":1.4241585731506348,"actor/pg_clipfrac":0.0077448895026464015,"actor/ppo_kl":0.00043366132649680367,"actor/pg_clipfrac_lower":0.00018146517004424823,"actor/pg_loss":0.049221598950680345,"actor/kl_loss":0.020675088897405658,"actor/kl_coef":0.001,"actor/loss":0.04924227483570576,"actor/grad_norm":0.4826832264661789,"actor/perf/max_memory_allocated_gb":114.88376235961914,"actor/perf/max_memory_reserved_gb":116.890625,"actor/perf/cpu_memory_used_gb":685.7521286010742,"actor/lr":1e-6,"perf/mfu/actor":0.19248868593917245,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.3203125,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.3203125,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04801212251186371,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04801212251186371,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1172.671875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1172.671875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":84.125,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.37409177562221885,"timing_s/gen":0.1474968111142516,"timing_s/old_log_prob":7.869030769914389,"timing_s/ref":4.799558078870177,"timing_s/adv":0.0972470473498106,"timing_s/update_actor":18.967625262681395,"timing_s/update_weights":1.462985462974757,"timing_s/step":33.75349588971585,"timing_per_token_ms/adv":0.0003022535194561155,"timing_per_token_ms/ref":0.014917505062690923,"timing_per_token_ms/gen":0.0004913219381295772,"timing_per_token_ms/update_actor":0.05895327053733261,"perf/total_num_tokens":321740,"perf/time_per_step":33.75349588971585,"perf/throughput":4766.024844526238,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":342548.0,"global_seqlen/max":342548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":342548.0,"global_seqlen/balanced_max":342548.0,"global_seqlen/mean":342548.0,"actor/entropy":0.16491757333278656,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9997177720069885,"training/rollout_probs_diff_mean":0.01825505867600441,"training/rollout_probs_diff_std":0.050392650067806244,"training/rollout_actor_probs_pearson_corr":0.9715234041213989,"rollout_corr/training_ppl":1.1970105171203613,"rollout_corr/training_log_ppl":0.17702719569206238,"rollout_corr/kl":0.014586514793336391,"rollout_corr/k3_kl":0.014529245905578136,"rollout_corr/rollout_ppl":1.1784584522247314,"rollout_corr/rollout_log_ppl":0.16138063371181488,"rollout_corr/log_ppl_diff":0.0156465545296669,"rollout_corr/log_ppl_abs_diff":0.01564774103462696,"rollout_corr/log_ppl_diff_max":0.0832430049777031,"rollout_corr/log_ppl_diff_min":-0.0001519918441772461,"rollout_corr/ppl_ratio":1.0158259868621826,"rollout_corr/chi2_token":0.02872467041015625,"rollout_corr/chi2_seq":-0.991546094417572,"actor/pg_clipfrac":0.004826632793992758,"actor/ppo_kl":0.0021876872660868685,"actor/pg_clipfrac_lower":0.0001289025269670674,"actor/pg_loss":0.0253227123466786,"actor/kl_loss":0.030492066973238252,"actor/kl_coef":0.001,"actor/loss":0.0253532063215971,"actor/grad_norm":0.42772845923900604,"actor/perf/max_memory_allocated_gb":114.88376235961914,"actor/perf/max_memory_reserved_gb":116.900390625,"actor/perf/cpu_memory_used_gb":686.0271072387695,"actor/lr":1e-6,"perf/mfu/actor":0.24765742678830283,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.25390625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.25390625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.023492826148867607,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.023492826148867607,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1253.578125,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.23828125,"response_length_non_aborted/mean":1253.578125,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.23828125,"response/aborted_ratio":0.0,"prompt_length/mean":84.5,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.03125,"timing_s/prepare_step":0.3592309248633683,"timing_s/gen":1.890686484053731,"timing_s/old_log_prob":5.650419198907912,"timing_s/ref":4.988310701679438,"timing_s/adv":0.09368692804127932,"timing_s/update_actor":16.22718126885593,"timing_s/update_weights":1.5362988472916186,"timing_s/step":30.778869275934994,"timing_per_token_ms/adv":0.0002735001460854517,"timing_per_token_ms/ref":0.014562369950136735,"timing_per_token_ms/gen":0.0058915307558792054,"timing_per_token_ms/update_actor":0.047371992447353156,"perf/total_num_tokens":342548,"perf/time_per_step":30.778869275934994,"perf/throughput":5564.661861503588,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3_mxfp8_m8.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1707783192396164,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820137619972229,"training/rollout_probs_diff_mean":0.014834840781986713,"training/rollout_probs_diff_std":0.04338788241147995,"training/rollout_actor_probs_pearson_corr":0.9775601625442505,"rollout_corr/training_ppl":1.1783310174942017,"rollout_corr/training_log_ppl":0.1617192178964615,"rollout_corr/kl":0.008185100741684437,"rollout_corr/k3_kl":0.008067549206316471,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.008775018155574799,"rollout_corr/log_ppl_abs_diff":0.008875238709151745,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.0088297128677368,"rollout_corr/chi2_token":0.01845526695251465,"rollout_corr/chi2_seq":2958.6787109375,"actor/pg_clipfrac":0.0063127024041023105,"actor/ppo_kl":0.00008318595928358263,"actor/pg_clipfrac_lower":0.00016614245851087617,"actor/pg_loss":0.0387555161396449,"actor/kl_loss":0.012833100598072633,"actor/kl_coef":0.001,"actor/loss":0.0387683492153883,"actor/grad_norm":0.2781243994832039,"actor/perf/max_memory_allocated_gb":143.75622510910034,"actor/perf/max_memory_reserved_gb":147.52734375,"actor/perf/cpu_memory_used_gb":713.8578224182129,"actor/lr":1e-6,"perf/mfu/actor":0.29143464434743993,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.3146710288710892,"timing_s/gen":0.16102087078616023,"timing_s/old_log_prob":14.301999128889292,"timing_s/ref":10.442171342205256,"timing_s/adv":0.1754842964001,"timing_s/update_actor":25.881488210055977,"timing_s/update_weights":1.7531479489989579,"timing_s/step":54.13088877731934,"timing_per_token_ms/update_actor":0.03871298427346425,"timing_per_token_ms/ref":0.015619179688227706,"timing_per_token_ms/adv":0.0002624857099267367,"timing_per_token_ms/gen":0.00025797515874816595,"perf/total_num_tokens":668548,"perf/time_per_step":54.13088877731934,"perf/throughput":6175.291179406233,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15670202672481537,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.982320249080658,"training/rollout_probs_diff_mean":0.014171001501381397,"training/rollout_probs_diff_std":0.042678847908973694,"training/rollout_actor_probs_pearson_corr":0.9769546389579773,"rollout_corr/training_ppl":1.1627010107040405,"rollout_corr/training_log_ppl":0.14881373941898346,"rollout_corr/kl":0.007657624315470457,"rollout_corr/k3_kl":0.00806319061666727,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.00804708618670702,"rollout_corr/log_ppl_abs_diff":0.008176850154995918,"rollout_corr/log_ppl_diff_max":0.02682657539844513,"rollout_corr/log_ppl_diff_min":-0.00993560254573822,"rollout_corr/ppl_ratio":1.0080925226211548,"rollout_corr/chi2_token":0.029411792755126953,"rollout_corr/chi2_seq":65.3217544555664,"actor/pg_clipfrac":0.004332231736043468,"actor/ppo_kl":0.00039961792234066706,"actor/pg_clipfrac_lower":0.00010746600082711666,"actor/pg_loss":0.04891427847906016,"actor/kl_loss":0.012596323940670118,"actor/kl_coef":0.001,"actor/loss":0.04892687499523163,"actor/grad_norm":0.27460291236639023,"actor/perf/max_memory_allocated_gb":144.5763669013977,"actor/perf/max_memory_reserved_gb":148.88671875,"actor/perf/cpu_memory_used_gb":697.0330562591553,"actor/lr":1e-6,"perf/mfu/actor":0.3026373584695812,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0099144158884883,"timing_s/gen":0.15365551505237818,"timing_s/old_log_prob":13.680819625034928,"timing_s/ref":10.308307553641498,"timing_s/adv":0.18321395805105567,"timing_s/update_actor":25.010553586296737,"timing_s/update_weights":4.368597575929016,"timing_s/step":54.80043500009924,"timing_per_token_ms/update_actor":0.037849473488243975,"timing_per_token_ms/ref":0.015599975111066297,"timing_per_token_ms/adv":0.0002772650283010573,"timing_per_token_ms/gen":0.00024845421435724084,"perf/total_num_tokens":660790,"perf/time_per_step":54.80043500009924,"perf/throughput":6029.057981006933,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15299934148788452,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820136427879333,"training/rollout_probs_diff_mean":0.014567531645298004,"training/rollout_probs_diff_std":0.04427214711904526,"training/rollout_actor_probs_pearson_corr":0.9748119115829468,"rollout_corr/training_ppl":1.1600393056869507,"rollout_corr/training_log_ppl":0.14656956493854523,"rollout_corr/kl":0.008634069934487343,"rollout_corr/k3_kl":0.008478899486362934,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.008987071923911572,"rollout_corr/log_ppl_abs_diff":0.009150776080787182,"rollout_corr/log_ppl_diff_max":0.051519498229026794,"rollout_corr/log_ppl_diff_min":-0.006529480218887329,"rollout_corr/ppl_ratio":1.0090453624725342,"rollout_corr/chi2_token":0.023525118827819824,"rollout_corr/chi2_seq":5.506453514099121,"actor/pg_clipfrac":0.00547641068988014,"actor/ppo_kl":0.0003381774240551749,"actor/pg_clipfrac_lower":0.00014631109957008448,"actor/pg_loss":0.051597008779936004,"actor/kl_loss":0.01499508125561988,"actor/kl_coef":0.001,"actor/loss":0.0516120009124279,"actor/grad_norm":0.3347776159644127,"actor/perf/max_memory_allocated_gb":144.5763669013977,"actor/perf/max_memory_reserved_gb":148.88671875,"actor/perf/cpu_memory_used_gb":689.6610527038574,"actor/lr":1e-6,"perf/mfu/actor":0.33156263073834774,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5217740768566728,"timing_s/gen":0.14762817695736885,"timing_s/old_log_prob":12.84193731378764,"timing_s/ref":9.327921022195369,"timing_s/adv":0.17578913317993283,"timing_s/update_actor":22.7428139266558,"timing_s/update_weights":2.0981655321083963,"timing_s/step":47.9299251800403,"timing_per_token_ms/update_actor":0.03618804943919569,"timing_per_token_ms/ref":0.014842458290549579,"timing_per_token_ms/adv":0.00027971322558871157,"timing_per_token_ms/gen":0.0002515963381609856,"perf/total_num_tokens":628462,"perf/time_per_step":47.9299251800403,"perf/throughput":6556.050292581237,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":4,"data":{"global_seqlen/min":659902.0,"global_seqlen/max":659902.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":659902.0,"global_seqlen/balanced_max":659902.0,"global_seqlen/mean":659902.0,"actor/entropy":0.16170351207256317,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9981538653373718,"training/rollout_probs_diff_mean":0.016236308962106705,"training/rollout_probs_diff_std":0.047983258962631226,"training/rollout_actor_probs_pearson_corr":0.972263753414154,"rollout_corr/training_ppl":1.1772979497909546,"rollout_corr/training_log_ppl":0.16098123788833618,"rollout_corr/kl":0.011119414120912552,"rollout_corr/k3_kl":0.011195006780326366,"rollout_corr/rollout_ppl":1.1635710000991821,"rollout_corr/rollout_log_ppl":0.14926227927207947,"rollout_corr/log_ppl_diff":0.011718948371708393,"rollout_corr/log_ppl_abs_diff":0.011888380162417889,"rollout_corr/log_ppl_diff_max":0.060575030744075775,"rollout_corr/log_ppl_diff_min":-0.008566871285438538,"rollout_corr/ppl_ratio":1.011817216873169,"rollout_corr/chi2_token":0.027539968490600586,"rollout_corr/chi2_seq":13.722944259643555,"actor/pg_clipfrac":0.007009041320998222,"actor/ppo_kl":0.0005070894378604862,"actor/pg_clipfrac_lower":0.00023931397754495265,"actor/pg_loss":0.047579537214915035,"actor/kl_loss":0.01992349195643328,"actor/kl_coef":0.001,"actor/loss":0.04759945906698704,"actor/grad_norm":0.3859260678291321,"actor/perf/max_memory_allocated_gb":144.5763669013977,"actor/perf/max_memory_reserved_gb":148.88671875,"actor/perf/cpu_memory_used_gb":687.1333446502686,"actor/lr":1e-6,"perf/mfu/actor":0.31106029211620556,"training/global_step":4,"training/epoch":0,"critic/score/mean":0.349609375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.349609375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04376449063420296,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04376449063420296,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1197.24609375,"response_length/max":2048.0,"response_length/min":337.0,"response_length/clip_ratio":0.181640625,"response_length_non_aborted/mean":1197.24609375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":337.0,"response_length_non_aborted/clip_ratio":0.181640625,"response/aborted_ratio":0.0,"prompt_length/mean":91.625,"prompt_length/max":201.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5180108090862632,"timing_s/gen":0.14569341391324997,"timing_s/old_log_prob":14.347761151380837,"timing_s/ref":10.274352419190109,"timing_s/adv":0.17271944880485535,"timing_s/update_actor":24.018356536049396,"timing_s/update_weights":3.947700222954154,"timing_s/step":53.499052735976875,"timing_per_token_ms/update_actor":0.036396853678348294,"timing_per_token_ms/ref":0.015569512471836891,"timing_per_token_ms/adv":0.00026173499823436714,"timing_per_token_ms/gen":0.00023767665690019408,"perf/total_num_tokens":659902,"perf/time_per_step":53.499052735976875,"perf/throughput":6167.417610706882,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":5,"data":{"global_seqlen/min":643550.0,"global_seqlen/max":643550.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":643550.0,"global_seqlen/balanced_max":643550.0,"global_seqlen/mean":643550.0,"actor/entropy":0.1564468890428543,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9996854066848755,"training/rollout_probs_diff_mean":0.016296161338686943,"training/rollout_probs_diff_std":0.047848157584667206,"training/rollout_actor_probs_pearson_corr":0.9723806977272034,"rollout_corr/training_ppl":1.1789838075637817,"rollout_corr/training_log_ppl":0.16244232654571533,"rollout_corr/kl":0.011880353093147278,"rollout_corr/k3_kl":0.011801481246948242,"rollout_corr/rollout_ppl":1.1640851497650146,"rollout_corr/rollout_log_ppl":0.1497623175382614,"rollout_corr/log_ppl_diff":0.012680009007453918,"rollout_corr/log_ppl_abs_diff":0.012695763260126114,"rollout_corr/log_ppl_diff_max":0.04686148464679718,"rollout_corr/log_ppl_diff_min":-0.002374105155467987,"rollout_corr/ppl_ratio":1.0127907991409302,"rollout_corr/chi2_token":0.030916929244995117,"rollout_corr/chi2_seq":-0.9566829204559326,"actor/pg_clipfrac":0.005787968199001625,"actor/ppo_kl":0.000800100408241633,"actor/pg_clipfrac_lower":0.00015675924714741996,"actor/pg_loss":0.04239607429553871,"actor/kl_loss":0.022445392547524534,"actor/kl_coef":0.001,"actor/loss":0.042418522760272026,"actor/grad_norm":0.3285757079720497,"actor/perf/max_memory_allocated_gb":144.5763669013977,"actor/perf/max_memory_reserved_gb":148.88671875,"actor/perf/cpu_memory_used_gb":686.7395629882812,"actor/lr":1e-6,"perf/mfu/actor":0.2847156277950417,"training/global_step":5,"training/epoch":0,"critic/score/mean":0.296875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.296875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.039863161742687225,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.039863161742687225,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1173.57421875,"response_length/max":2048.0,"response_length/min":303.0,"response_length/clip_ratio":0.15625,"response_length_non_aborted/mean":1173.57421875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":303.0,"response_length_non_aborted/clip_ratio":0.15625,"response/aborted_ratio":0.0,"prompt_length/mean":83.359375,"prompt_length/max":158.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0482589327730238,"timing_s/gen":0.1611200300976634,"timing_s/old_log_prob":14.092760497238487,"timing_s/ref":9.441627714782953,"timing_s/adv":0.17906324425712228,"timing_s/update_actor":25.656529404222965,"timing_s/update_weights":4.150917687918991,"timing_s/step":54.804435655940324,"timing_per_token_ms/update_actor":0.03986718888077533,"timing_per_token_ms/ref":0.0146711641904793,"timing_per_token_ms/adv":0.0002782429403420438,"timing_per_token_ms/gen":0.00026814457386400287,"perf/total_num_tokens":643550,"perf/time_per_step":54.804435655940324,"perf/throughput":5871.331328363426,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":6,"data":{"global_seqlen/min":684039.0,"global_seqlen/max":684039.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":684039.0,"global_seqlen/balanced_max":684039.0,"global_seqlen/mean":684039.0,"actor/entropy":0.16196472942829132,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9999431371688843,"training/rollout_probs_diff_mean":0.01943734660744667,"training/rollout_probs_diff_std":0.054009903222322464,"training/rollout_actor_probs_pearson_corr":0.9667748212814331,"rollout_corr/training_ppl":1.1975884437561035,"rollout_corr/training_log_ppl":0.17773087322711945,"rollout_corr/kl":0.017747662961483,"rollout_corr/k3_kl":0.017699910327792168,"rollout_corr/rollout_ppl":1.1751155853271484,"rollout_corr/rollout_log_ppl":0.15876559913158417,"rollout_corr/log_ppl_diff":0.01896527037024498,"rollout_corr/log_ppl_abs_diff":0.01904122531414032,"rollout_corr/log_ppl_diff_max":0.12382056564092636,"rollout_corr/log_ppl_diff_min":-0.007229544222354889,"rollout_corr/ppl_ratio":1.019242286682129,"rollout_corr/chi2_token":0.031232237815856934,"rollout_corr/chi2_seq":32.2784538269043,"actor/pg_clipfrac":0.004915985176921822,"actor/ppo_kl":0.0019447111631052394,"actor/pg_clipfrac_lower":0.00013576544552051928,"actor/pg_loss":0.043480851296862966,"actor/kl_loss":0.03471550499671139,"actor/kl_coef":0.001,"actor/loss":0.04351556487381458,"actor/grad_norm":0.32356396317481995,"actor/perf/max_memory_allocated_gb":144.5763669013977,"actor/perf/max_memory_reserved_gb":148.88671875,"actor/perf/cpu_memory_used_gb":686.6855850219727,"actor/lr":1e-6,"perf/mfu/actor":0.2887528283026386,"training/global_step":6,"training/epoch":0,"critic/score/mean":0.287109375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.287109375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04160914570093155,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04160914570093155,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1250.685546875,"response_length/max":2048.0,"response_length/min":268.0,"response_length/clip_ratio":0.22265625,"response_length_non_aborted/mean":1250.685546875,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":268.0,"response_length_non_aborted/clip_ratio":0.22265625,"response/aborted_ratio":0.0,"prompt_length/mean":85.328125,"prompt_length/max":180.0,"prompt_length/min":44.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.0805402621626854,"timing_s/gen":0.1771733514033258,"timing_s/old_log_prob":13.540518013760448,"timing_s/ref":11.170039208140224,"timing_s/adv":0.18125087628141046,"timing_s/update_actor":26.88407246908173,"timing_s/update_weights":1.7829983900301158,"timing_s/step":54.89898983389139,"timing_per_token_ms/update_actor":0.03930195861505226,"timing_per_token_ms/ref":0.01632953560855481,"timing_per_token_ms/adv":0.0002649715532029759,"timing_per_token_ms/gen":0.0002766816189922805,"perf/total_num_tokens":684039,"perf/time_per_step":54.89898983389139,"perf/throughput":6229.978020266912,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3n_bf16_m1.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1715935319662094,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.4592127203941345,"training/rollout_probs_diff_mean":0.004269290249794722,"training/rollout_probs_diff_std":0.013056602329015732,"training/rollout_actor_probs_pearson_corr":0.9981434941291809,"rollout_corr/training_ppl":1.1688419580459595,"rollout_corr/training_log_ppl":0.15362603962421417,"rollout_corr/kl":0.0007113948813639581,"rollout_corr/k3_kl":0.0006864727474749088,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.0006818358087912202,"rollout_corr/log_ppl_abs_diff":0.0010665880981832743,"rollout_corr/log_ppl_diff_max":0.005809754133224487,"rollout_corr/log_ppl_diff_min":-0.002606332302093506,"rollout_corr/ppl_ratio":1.0006828308105469,"rollout_corr/chi2_token":0.0013365745544433594,"rollout_corr/chi2_seq":1.4087491035461426,"actor/pg_clipfrac":0.0014813932647257388,"actor/ppo_kl":-6.071350524550212e-7,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.03763340279692784,"actor/kl_loss":0.0005031962362238573,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.037633905187249184,"actor/grad_norm":0.29067477583885193,"actor/perf/max_memory_allocated_gb":84.70502138137817,"actor/perf/max_memory_reserved_gb":85.232421875,"actor/perf/cpu_memory_used_gb":715.1199378967285,"actor/lr":1e-6,"perf/mfu/actor":0.10069183459427905,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.6129452739842236,"timing_s/gen":5.318730108905584,"timing_s/old_log_prob":25.593223370146006,"timing_s/ref":11.943647891283035,"timing_s/adv":0.18679936975240707,"timing_s/update_actor":76.71381662879139,"timing_s/update_weights":0.33174117282032967,"timing_s/step":121.83970331121236,"timing_per_token_ms/gen":0.008521257135702313,"timing_per_token_ms/ref":0.01786505664706653,"timing_per_token_ms/adv":0.0002794105580338391,"timing_per_token_ms/update_actor":0.11474690916552198,"perf/total_num_tokens":668548,"perf/time_per_step":121.83970331121236,"perf/throughput":2743.5555973586997,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.1565997451543808,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.6660687327384949,"training/rollout_probs_diff_mean":0.004140910692512989,"training/rollout_probs_diff_std":0.013094752095639706,"training/rollout_actor_probs_pearson_corr":0.9978143572807312,"rollout_corr/training_ppl":1.1541175842285156,"rollout_corr/training_log_ppl":0.141413152217865,"rollout_corr/kl":0.0006565594812855124,"rollout_corr/k3_kl":0.000686632061842829,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.0006464959005825222,"rollout_corr/log_ppl_abs_diff":0.0010279256384819746,"rollout_corr/log_ppl_diff_max":0.004837803542613983,"rollout_corr/log_ppl_diff_min":-0.0046753063797950745,"rollout_corr/ppl_ratio":1.0006473064422607,"rollout_corr/chi2_token":0.001432657241821289,"rollout_corr/chi2_seq":3.6873292922973633,"actor/pg_clipfrac":0.0014044789509171096,"actor/ppo_kl":0.00007276313300774717,"actor/pg_clipfrac_lower":0.0,"actor/pg_loss":0.04819129244424403,"actor/kl_loss":0.0007516260999267388,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.04819204658269882,"actor/grad_norm":0.2544698268175125,"actor/perf/max_memory_allocated_gb":84.70502138137817,"actor/perf/max_memory_reserved_gb":85.232421875,"actor/perf/cpu_memory_used_gb":720.079984664917,"actor/lr":1e-6,"perf/mfu/actor":0.10481088835619405,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.2836125087924302,"timing_s/gen":2.0602378048934042,"timing_s/old_log_prob":19.08354216814041,"timing_s/ref":11.264404640998691,"timing_s/adv":0.18909545009955764,"timing_s/update_actor":71.89523794222623,"timing_s/update_weights":1.1475647492334247,"timing_s/step":107.00069633498788,"timing_per_token_ms/gen":0.0033313139787360647,"timing_per_token_ms/ref":0.017046875166087095,"timing_per_token_ms/adv":0.00028616572602424014,"timing_per_token_ms/update_actor":0.10880194606792813,"perf/total_num_tokens":660790,"perf/time_per_step":107.00069633498788,"perf/throughput":3087.7836436281677,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.1543252021074295,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.982005774974823,"training/rollout_probs_diff_mean":0.004652109462767839,"training/rollout_probs_diff_std":0.014671354554593563,"training/rollout_actor_probs_pearson_corr":0.9974066019058228,"rollout_corr/training_ppl":1.1505465507507324,"rollout_corr/training_log_ppl":0.1383586823940277,"rollout_corr/kl":0.0008290366386063397,"rollout_corr/k3_kl":0.0009252213640138507,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.0007761860615573823,"rollout_corr/log_ppl_abs_diff":0.001335777691565454,"rollout_corr/log_ppl_diff_max":0.02117050439119339,"rollout_corr/log_ppl_diff_min":-0.004554659128189087,"rollout_corr/ppl_ratio":1.0007779598236084,"rollout_corr/chi2_token":0.001924753189086914,"rollout_corr/chi2_seq":4.437226295471191,"actor/pg_clipfrac":0.0015549989582268609,"actor/ppo_kl":0.00022454237832680857,"actor/pg_clipfrac_lower":2.0956276785000227e-6,"actor/pg_loss":0.05059074721066281,"actor/kl_loss":0.00151899260291799,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.050592269748449326,"actor/grad_norm":2.0696172788739204,"actor/perf/max_memory_allocated_gb":84.82492542266846,"actor/perf/max_memory_reserved_gb":85.349609375,"actor/perf/cpu_memory_used_gb":715.5419616699219,"actor/lr":1e-6,"perf/mfu/actor":0.08702167732350558,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.576180333737284,"timing_s/gen":0.11693491600453854,"timing_s/old_log_prob":31.90632875589654,"timing_s/ref":18.236791720148176,"timing_s/adv":0.1939776879735291,"timing_s/update_actor":116.19244428118691,"timing_s/update_weights":0.3559484430588782,"timing_s/step":167.66210953332484,"timing_per_token_ms/gen":0.00019928713661755885,"timing_per_token_ms/ref":0.029018129529149218,"timing_per_token_ms/adv":0.0003086546011907309,"timing_per_token_ms/update_actor":0.18488380249114014,"perf/total_num_tokens":628462,"perf/time_per_step":167.66210953332484,"perf/throughput":1874.1920931010525,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/metrics/p3n_mxfp8_m1.jsonl <==
{"step":1,"data":{"global_seqlen/min":668548.0,"global_seqlen/max":668548.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":668548.0,"global_seqlen/balanced_max":668548.0,"global_seqlen/mean":668548.0,"actor/entropy":0.1707783192396164,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820137619972229,"training/rollout_probs_diff_mean":0.014834840781986713,"training/rollout_probs_diff_std":0.04338788241147995,"training/rollout_actor_probs_pearson_corr":0.9775601625442505,"rollout_corr/training_ppl":1.1783310174942017,"rollout_corr/training_log_ppl":0.1617192178964615,"rollout_corr/kl":0.008185100741684437,"rollout_corr/k3_kl":0.008067549206316471,"rollout_corr/rollout_ppl":1.168034315109253,"rollout_corr/rollout_log_ppl":0.15294420719146729,"rollout_corr/log_ppl_diff":0.008775018155574799,"rollout_corr/log_ppl_abs_diff":0.008875238709151745,"rollout_corr/log_ppl_diff_max":0.04087468236684799,"rollout_corr/log_ppl_diff_min":-0.008930779993534088,"rollout_corr/ppl_ratio":1.0088297128677368,"rollout_corr/chi2_token":0.01845526695251465,"rollout_corr/chi2_seq":2958.6787109375,"actor/pg_clipfrac":0.00636791962551797,"actor/ppo_kl":-0.00006323204327252085,"actor/pg_clipfrac_lower":0.00017046217226379667,"actor/pg_loss":0.03878501773579046,"actor/kl_loss":0.012624027242736702,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.03879764303565025,"actor/grad_norm":0.2804775685071945,"actor/perf/max_memory_allocated_gb":91.49822568893433,"actor/perf/max_memory_reserved_gb":92.154296875,"actor/perf/cpu_memory_used_gb":716.7640590667725,"actor/lr":1e-6,"perf/mfu/actor":0.08125914572255685,"training/global_step":1,"training/epoch":0,"critic/score/mean":0.271484375,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.271484375,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.037440087646245956,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.037440087646245956,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1219.0859375,"response_length/max":2048.0,"response_length/min":269.0,"response_length/clip_ratio":0.17578125,"response_length_non_aborted/mean":1219.0859375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":269.0,"response_length_non_aborted/clip_ratio":0.17578125,"response/aborted_ratio":0.0,"prompt_length/mean":86.671875,"prompt_length/max":163.0,"prompt_length/min":53.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.600704309064895,"timing_s/gen":7.2129479930736125,"timing_s/old_log_prob":29.92025333829224,"timing_s/ref":12.469861567951739,"timing_s/adv":0.1889977310784161,"timing_s/update_actor":92.3264562538825,"timing_s/update_weights":1.3066669050604105,"timing_s/step":145.17927972786129,"timing_per_token_ms/update_actor":0.13809996627599289,"timing_per_token_ms/gen":0.011556026212444026,"timing_per_token_ms/ref":0.018652155967786514,"timing_per_token_ms/adv":0.00028269882054604323,"perf/total_num_tokens":668548,"perf/time_per_step":145.17927972786129,"perf/throughput":2302.491103596856,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":2,"data":{"global_seqlen/min":660790.0,"global_seqlen/max":660790.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":660790.0,"global_seqlen/balanced_max":660790.0,"global_seqlen/mean":660790.0,"actor/entropy":0.15647663176059723,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9758651852607727,"training/rollout_probs_diff_mean":0.014254358597099781,"training/rollout_probs_diff_std":0.04301328957080841,"training/rollout_actor_probs_pearson_corr":0.9766265749931335,"rollout_corr/training_ppl":1.1630990505218506,"rollout_corr/training_log_ppl":0.1491626352071762,"rollout_corr/kl":0.007905867882072926,"rollout_corr/k3_kl":0.00815151259303093,"rollout_corr/rollout_ppl":1.1533620357513428,"rollout_corr/rollout_log_ppl":0.1407666653394699,"rollout_corr/log_ppl_diff":0.008395985700190067,"rollout_corr/log_ppl_abs_diff":0.008486395701766014,"rollout_corr/log_ppl_diff_max":0.03552696108818054,"rollout_corr/log_ppl_diff_min":-0.004811450839042664,"rollout_corr/ppl_ratio":1.008445143699646,"rollout_corr/chi2_token":0.03089463710784912,"rollout_corr/chi2_seq":46.34138107299805,"actor/pg_clipfrac":0.004415738238094491,"actor/ppo_kl":0.0001592364076898889,"actor/pg_clipfrac_lower":0.00009281630082114134,"actor/pg_loss":0.04892017299425788,"actor/kl_loss":0.012967188718903344,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.048933133482933044,"actor/grad_norm":0.28855014592409134,"actor/perf/max_memory_allocated_gb":91.49822568893433,"actor/perf/max_memory_reserved_gb":92.36328125,"actor/perf/cpu_memory_used_gb":712.0368671417236,"actor/lr":1e-6,"perf/mfu/actor":0.08668991918995185,"training/global_step":2,"training/epoch":0,"critic/score/mean":0.306640625,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.306640625,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.046912942081689835,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.046912942081689835,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1207.90234375,"response_length/max":2048.0,"response_length/min":355.0,"response_length/clip_ratio":0.19140625,"response_length_non_aborted/mean":1207.90234375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":355.0,"response_length_non_aborted/clip_ratio":0.19140625,"response/aborted_ratio":0.0,"prompt_length/mean":82.703125,"prompt_length/max":162.0,"prompt_length/min":55.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":1.3025327809154987,"timing_s/gen":1.7893961570225656,"timing_s/old_log_prob":22.987688284367323,"timing_s/ref":11.211418171878904,"timing_s/adv":0.17945643281564116,"timing_s/update_actor":85.76104470109567,"timing_s/update_weights":1.3814561562612653,"timing_s/step":124.70152824511752,"timing_per_token_ms/update_actor":0.12978562735679364,"timing_per_token_ms/gen":0.0028933749381879186,"timing_per_token_ms/ref":0.016966688617985903,"timing_per_token_ms/adv":0.00027157861471214937,"perf/total_num_tokens":660790,"perf/time_per_step":124.70152824511752,"perf/throughput":2649.486374782549,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}
{"step":3,"data":{"global_seqlen/min":628462.0,"global_seqlen/max":628462.0,"global_seqlen/minmax_diff":0.0,"global_seqlen/balanced_min":628462.0,"global_seqlen/balanced_max":628462.0,"global_seqlen/mean":628462.0,"actor/entropy":0.15325826406478882,"training/rollout_probs_diff_valid":1.0,"training/rollout_probs_diff_max":0.9820131659507751,"training/rollout_probs_diff_mean":0.014537918381392956,"training/rollout_probs_diff_std":0.04399171099066734,"training/rollout_actor_probs_pearson_corr":0.9751023054122925,"rollout_corr/training_ppl":1.1600700616836548,"rollout_corr/training_log_ppl":0.1466168910264969,"rollout_corr/kl":0.008561813272535801,"rollout_corr/k3_kl":0.008381363935768604,"rollout_corr/rollout_ppl":1.149642825126648,"rollout_corr/rollout_log_ppl":0.13758249580860138,"rollout_corr/log_ppl_diff":0.009034384042024612,"rollout_corr/log_ppl_abs_diff":0.009121687151491642,"rollout_corr/log_ppl_diff_max":0.041900888085365295,"rollout_corr/log_ppl_diff_min":-0.005262069404125214,"rollout_corr/ppl_ratio":1.0090916156768799,"rollout_corr/chi2_token":0.022822856903076172,"rollout_corr/chi2_seq":494.5628967285156,"actor/pg_clipfrac":0.005623737924906891,"actor/ppo_kl":0.00041385095964585616,"actor/pg_clipfrac_lower":0.00010459360203185497,"actor/pg_loss":0.05159516126150265,"actor/kl_loss":0.015053058456942381,"actor/kl_coef":0.0010000000000000005,"actor/loss":0.05161020718514919,"actor/grad_norm":0.3139475882053375,"actor/perf/max_memory_allocated_gb":91.49822568893433,"actor/perf/max_memory_reserved_gb":92.36328125,"actor/perf/cpu_memory_used_gb":714.5357112884521,"actor/lr":1e-6,"perf/mfu/actor":0.06804109392544466,"training/global_step":3,"training/epoch":0,"critic/score/mean":0.32421875,"critic/score/max":1.0,"critic/score/min":0.0,"critic/rewards/mean":0.32421875,"critic/rewards/max":1.0,"critic/rewards/min":0.0,"critic/advantages/mean":-0.04940056428313255,"critic/advantages/max":2.4748666286468506,"critic/advantages/min":-2.4748666286468506,"critic/returns/mean":-0.04940056428313255,"critic/returns/max":2.4748666286468506,"critic/returns/min":-2.4748666286468506,"response_length/mean":1146.02734375,"response_length/max":2048.0,"response_length/min":263.0,"response_length/clip_ratio":0.14453125,"response_length_non_aborted/mean":1146.02734375,"response_length_non_aborted/max":2048.0,"response_length_non_aborted/min":263.0,"response_length_non_aborted/clip_ratio":0.14453125,"response/aborted_ratio":0.0,"prompt_length/mean":81.4375,"prompt_length/max":181.0,"prompt_length/min":52.0,"prompt_length/clip_ratio":0.015625,"timing_s/prepare_step":0.5610029129311442,"timing_s/gen":0.1549368561245501,"timing_s/old_log_prob":39.04940162971616,"timing_s/ref":15.2913274387829,"timing_s/adv":0.9234443791210651,"timing_s/update_actor":149.49780356697738,"timing_s/update_weights":3.5663385121151805,"timing_s/step":209.12706423923373,"timing_per_token_ms/update_actor":0.23787882730694518,"timing_per_token_ms/gen":0.0002640522050094077,"timing_per_token_ms/ref":0.024331347700867992,"timing_per_token_ms/adv":0.0014693718619758476,"perf/total_num_tokens":628462,"perf/time_per_step":209.12706423923373,"perf/throughput":1502.5840923226044,"training/num_turns/mean":2.0,"training/num_turns/max":2,"training/num_turns/min":2,"training/off_policy/trajectory_spans/mean":1.0,"training/off_policy/trajectory_spans/max":1,"training/off_policy/trajectory_spans/min":1,"training/off_policy/trajectory_staleness/mean":-1.0,"training/off_policy/trajectory_staleness/max":-1,"training/off_policy/trajectory_staleness/min":-1,"training/off_policy/trajectory_staleness_worst/mean":-1.0,"training/off_policy/trajectory_staleness_worst/max":-1,"training/off_policy/trajectory_staleness_worst/min":-1}}


==> anc/data/controlled/micro_batches/p0_record.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3110, "pad": 3112, "max_pad": 450, "sq_pad": 1222328}, {"n": 8, "tok": 3597, "pad": 3600, "max_pad": 504, "sq_pad": 1638200}, {"n": 8, "tok": 4338, "pad": 4344, "max_pad": 566, "sq_pad": 2361336}, {"n": 8, "tok": 4727, "pad": 4730, "max_pad": 680, "sq_pad": 2813580}, {"n": 8, "tok": 5518, "pad": 5520, "max_pad": 736, "sq_pad": 3820664}, {"n": 8, "tok": 5866, "pad": 5870, "max_pad": 758, "sq_pad": 4310580}, {"n": 8, "tok": 6300, "pad": 6302, "max_pad": 824, "sq_pad": 4970308}, {"n": 8, "tok": 6694, "pad": 6696, "max_pad": 874, "sq_pad": 5610392}, {"n": 8, "tok": 7076, "pad": 7080, "max_pad": 962, "sq_pad": 6321992}, {"n": 8, "tok": 8007, "pad": 8012, "max_pad": 1074, "sq_pad": 8039160}, {"n": 8, "tok": 7947, "pad": 7952, "max_pad": 1102, "sq_pad": 8154304}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1136, "sq_pad": 7916888}, {"n": 8, "tok": 8466, "pad": 8468, "max_pad": 1112, "sq_pad": 8998144}, {"n": 8, "tok": 7770, "pad": 7774, "max_pad": 1162, "sq_pad": 8051108}, {"n": 8, "tok": 7182, "pad": 7188, "max_pad": 1188, "sq_pad": 6949984}, {"n": 8, "tok": 7661, "pad": 7664, "max_pad": 1172, "sq_pad": 7682640}, {"n": 8, "tok": 6460, "pad": 6464, "max_pad": 1112, "sq_pad": 5687232}, {"n": 8, "tok": 6979, "pad": 6984, "max_pad": 1204, "sq_pad": 6689616}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1212, "sq_pad": 6573472}, {"n": 8, "tok": 7892, "pad": 7896, "max_pad": 1184, "sq_pad": 7958064}, {"n": 8, "tok": 7689, "pad": 7696, "max_pad": 1272, "sq_pad": 7982016}, {"n": 8, "tok": 7882, "pad": 7886, "max_pad": 1354, "sq_pad": 8185708}, {"n": 8, "tok": 8275, "pad": 8278, "max_pad": 1226, "sq_pad": 8774548}, {"n": 8, "tok": 8782, "pad": 8786, "max_pad": 1378, "sq_pad": 9849860}, {"n": 8, "tok": 9044, "pad": 9050, "max_pad": 1312, "sq_pad": 10362428}, {"n": 8, "tok": 7526, "pad": 7530, "max_pad": 1280, "sq_pad": 7553956}, {"n": 8, "tok": 8036, "pad": 8040, "max_pad": 1322, "sq_pad": 8650808}, {"n": 8, "tok": 8653, "pad": 8658, "max_pad": 1342, "sq_pad": 9716452}, {"n": 8, "tok": 9153, "pad": 9154, "max_pad": 1490, "sq_pad": 11146388}, {"n": 8, "tok": 11112, "pad": 11116, "max_pad": 1592, "sq_pad": 15623360}, {"n": 8, "tok": 12773, "pad": 12776, "max_pad": 1890, "sq_pad": 20573736}, {"n": 8, "tok": 14669, "pad": 14672, "max_pad": 1970, "sq_pad": 27124056}, {"n": 8, "tok": 12614, "pad": 12618, "max_pad": 2104, "sq_pad": 22936980}, {"n": 8, "tok": 15493, "pad": 15496, "max_pad": 2176, "sq_pad": 30862040}, {"n": 8, "tok": 13542, "pad": 13548, "max_pad": 2176, "sq_pad": 24878112}, {"n": 8, "tok": 15374, "pad": 15378, "max_pad": 2140, "sq_pad": 30020604}, {"n": 8, "tok": 11463, "pad": 11468, "max_pad": 2138, "sq_pad": 19145832}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2176, "sq_pad": 18271596}, {"n": 8, "tok": 8689, "pad": 8694, "max_pad": 1276, "sq_pad": 9740220}, {"n": 8, "tok": 12567, "pad": 12572, "max_pad": 2176, "sq_pad": 21555472}, {"n": 8, "tok": 11201, "pad": 11206, "max_pad": 2176, "sq_pad": 17535180}, {"n": 8, "tok": 12087, "pad": 12088, "max_pad": 2138, "sq_pad": 20167360}, {"n": 8, "tok": 13480, "pad": 13482, "max_pad": 2138, "sq_pad": 23945252}, {"n": 8, "tok": 10779, "pad": 10784, "max_pad": 1696, "sq_pad": 14769576}, {"n": 8, "tok": 14840, "pad": 14842, "max_pad": 2138, "sq_pad": 28603180}, {"n": 8, "tok": 10780, "pad": 10784, "max_pad": 2122, "sq_pad": 15451496}, {"n": 8, "tok": 15690, "pad": 15690, "max_pad": 2122, "sq_pad": 31114660}, {"n": 8, "tok": 12750, "pad": 12754, "max_pad": 2038, "sq_pad": 20769612}, {"n": 8, "tok": 11706, "pad": 11708, "max_pad": 1656, "sq_pad": 17426696}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1284, "sq_pad": 10680112}, {"n": 8, "tok": 7976, "pad": 7980, "max_pad": 1260, "sq_pad": 8133712}, {"n": 8, "tok": 11078, "pad": 11082, "max_pad": 2112, "sq_pad": 17016476}, {"n": 8, "tok": 9879, "pad": 9882, "max_pad": 1454, "sq_pad": 12273332}, {"n": 8, "tok": 10793, "pad": 10796, "max_pad": 1504, "sq_pad": 14625544}, {"n": 8, "tok": 14797, "pad": 14802, "max_pad": 2126, "sq_pad": 27525060}, {"n": 8, "tok": 13597, "pad": 13602, "max_pad": 1926, "sq_pad": 23484868}, {"n": 8, "tok": 14170, "pad": 14174, "max_pad": 2142, "sq_pad": 25752876}, {"n": 8, "tok": 17080, "pad": 17086, "max_pad": 2170, "sq_pad": 36498028}, {"n": 8, "tok": 16550, "pad": 16556, "max_pad": 2134, "sq_pad": 34374656}, {"n": 8, "tok": 16995, "pad": 17002, "max_pad": 2198, "sq_pad": 36261404}, {"n": 8, "tok": 16547, "pad": 16548, "max_pad": 2138, "sq_pad": 34357624}, {"n": 8, "tok": 17186, "pad": 17190, "max_pad": 2160, "sq_pad": 36938188}, {"n": 8, "tok": 17089, "pad": 17092, "max_pad": 2146, "sq_pad": 36518712}, {"n": 8, "tok": 17050, "pad": 17056, "max_pad": 2154, "sq_pad": 36365680}], "selfcheck": {"verl": 3112, "ours": 3112, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3110, "pad": 3112, "max_pad": 450, "sq_pad": 1222328}, {"n": 8, "tok": 3597, "pad": 3600, "max_pad": 504, "sq_pad": 1638200}, {"n": 8, "tok": 4338, "pad": 4344, "max_pad": 566, "sq_pad": 2361336}, {"n": 8, "tok": 4727, "pad": 4730, "max_pad": 680, "sq_pad": 2813580}, {"n": 8, "tok": 5518, "pad": 5520, "max_pad": 736, "sq_pad": 3820664}, {"n": 8, "tok": 5866, "pad": 5870, "max_pad": 758, "sq_pad": 4310580}, {"n": 8, "tok": 6300, "pad": 6302, "max_pad": 824, "sq_pad": 4970308}, {"n": 8, "tok": 6694, "pad": 6696, "max_pad": 874, "sq_pad": 5610392}, {"n": 8, "tok": 7076, "pad": 7080, "max_pad": 962, "sq_pad": 6321992}, {"n": 8, "tok": 8007, "pad": 8012, "max_pad": 1074, "sq_pad": 8039160}, {"n": 8, "tok": 7947, "pad": 7952, "max_pad": 1102, "sq_pad": 8154304}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1136, "sq_pad": 7916888}, {"n": 8, "tok": 8466, "pad": 8468, "max_pad": 1112, "sq_pad": 8998144}, {"n": 8, "tok": 7770, "pad": 7774, "max_pad": 1162, "sq_pad": 8051108}, {"n": 8, "tok": 7182, "pad": 7188, "max_pad": 1188, "sq_pad": 6949984}, {"n": 8, "tok": 7661, "pad": 7664, "max_pad": 1172, "sq_pad": 7682640}, {"n": 8, "tok": 6460, "pad": 6464, "max_pad": 1112, "sq_pad": 5687232}, {"n": 8, "tok": 6979, "pad": 6984, "max_pad": 1204, "sq_pad": 6689616}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1212, "sq_pad": 6573472}, {"n": 8, "tok": 7892, "pad": 7896, "max_pad": 1184, "sq_pad": 7958064}, {"n": 8, "tok": 7689, "pad": 7696, "max_pad": 1272, "sq_pad": 7982016}, {"n": 8, "tok": 7882, "pad": 7886, "max_pad": 1354, "sq_pad": 8185708}, {"n": 8, "tok": 8275, "pad": 8278, "max_pad": 1226, "sq_pad": 8774548}, {"n": 8, "tok": 8782, "pad": 8786, "max_pad": 1378, "sq_pad": 9849860}, {"n": 8, "tok": 9044, "pad": 9050, "max_pad": 1312, "sq_pad": 10362428}, {"n": 8, "tok": 7526, "pad": 7530, "max_pad": 1280, "sq_pad": 7553956}, {"n": 8, "tok": 8036, "pad": 8040, "max_pad": 1322, "sq_pad": 8650808}, {"n": 8, "tok": 8653, "pad": 8658, "max_pad": 1342, "sq_pad": 9716452}, {"n": 8, "tok": 9153, "pad": 9154, "max_pad": 1490, "sq_pad": 11146388}, {"n": 8, "tok": 11112, "pad": 11116, "max_pad": 1592, "sq_pad": 15623360}, {"n": 8, "tok": 12773, "pad": 12776, "max_pad": 1890, "sq_pad": 20573736}, {"n": 8, "tok": 14669, "pad": 14672, "max_pad": 1970, "sq_pad": 27124056}, {"n": 8, "tok": 12614, "pad": 12618, "max_pad": 2104, "sq_pad": 22936980}, {"n": 8, "tok": 15493, "pad": 15496, "max_pad": 2176, "sq_pad": 30862040}, {"n": 8, "tok": 13542, "pad": 13548, "max_pad": 2176, "sq_pad": 24878112}, {"n": 8, "tok": 15374, "pad": 15378, "max_pad": 2140, "sq_pad": 30020604}, {"n": 8, "tok": 11463, "pad": 11468, "max_pad": 2138, "sq_pad": 19145832}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2176, "sq_pad": 18271596}, {"n": 8, "tok": 8689, "pad": 8694, "max_pad": 1276, "sq_pad": 9740220}, {"n": 8, "tok": 12567, "pad": 12572, "max_pad": 2176, "sq_pad": 21555472}, {"n": 8, "tok": 11201, "pad": 11206, "max_pad": 2176, "sq_pad": 17535180}, {"n": 8, "tok": 12087, "pad": 12088, "max_pad": 2138, "sq_pad": 20167360}, {"n": 8, "tok": 13480, "pad": 13482, "max_pad": 2138, "sq_pad": 23945252}, {"n": 8, "tok": 10779, "pad": 10784, "max_pad": 1696, "sq_pad": 14769576}, {"n": 8, "tok": 14840, "pad": 14842, "max_pad": 2138, "sq_pad": 28603180}, {"n": 8, "tok": 10780, "pad": 10784, "max_pad": 2122, "sq_pad": 15451496}, {"n": 8, "tok": 15690, "pad": 15690, "max_pad": 2122, "sq_pad": 31114660}, {"n": 8, "tok": 12750, "pad": 12754, "max_pad": 2038, "sq_pad": 20769612}, {"n": 8, "tok": 11706, "pad": 11708, "max_pad": 1656, "sq_pad": 17426696}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1284, "sq_pad": 10680112}, {"n": 8, "tok": 7976, "pad": 7980, "max_pad": 1260, "sq_pad": 8133712}, {"n": 8, "tok": 11078, "pad": 11082, "max_pad": 2112, "sq_pad": 17016476}, {"n": 8, "tok": 9879, "pad": 9882, "max_pad": 1454, "sq_pad": 12273332}, {"n": 8, "tok": 10793, "pad": 10796, "max_pad": 1504, "sq_pad": 14625544}, {"n": 8, "tok": 14797, "pad": 14802, "max_pad": 2126, "sq_pad": 27525060}, {"n": 8, "tok": 13597, "pad": 13602, "max_pad": 1926, "sq_pad": 23484868}, {"n": 8, "tok": 14170, "pad": 14174, "max_pad": 2142, "sq_pad": 25752876}, {"n": 8, "tok": 17080, "pad": 17086, "max_pad": 2170, "sq_pad": 36498028}, {"n": 8, "tok": 16550, "pad": 16556, "max_pad": 2134, "sq_pad": 34374656}, {"n": 8, "tok": 16995, "pad": 17002, "max_pad": 2198, "sq_pad": 36261404}, {"n": 8, "tok": 16547, "pad": 16548, "max_pad": 2138, "sq_pad": 34357624}, {"n": 8, "tok": 17186, "pad": 17190, "max_pad": 2160, "sq_pad": 36938188}, {"n": 8, "tok": 17089, "pad": 17092, "max_pad": 2146, "sq_pad": 36518712}, {"n": 8, "tok": 17050, "pad": 17056, "max_pad": 2154, "sq_pad": 36365680}], "selfcheck": {"verl": 3112, "ours": 3112, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 243943, "pad": 244062, "sq_pad": 261313308, "data_digest": "3b7fa4d132cb41c7", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1410, "pad": 1410, "max_pad": 362, "sq_pad": 497260}, {"n": 4, "tok": 1700, "pad": 1702, "max_pad": 450, "sq_pad": 725068}, {"n": 4, "tok": 1635, "pad": 1638, "max_pad": 466, "sq_pad": 675540}, {"n": 4, "tok": 1962, "pad": 1962, "max_pad": 504, "sq_pad": 962660}, {"n": 4, "tok": 2110, "pad": 2112, "max_pad": 532, "sq_pad": 1115232}, {"n": 4, "tok": 2228, "pad": 2232, "max_pad": 566, "sq_pad": 1246104}, {"n": 4, "tok": 2295, "pad": 2296, "max_pad": 620, "sq_pad": 1321376}, {"n": 4, "tok": 2432, "pad": 2434, "max_pad": 680, "sq_pad": 1492204}, {"n": 4, "tok": 2627, "pad": 2628, "max_pad": 680, "sq_pad": 1729192}, {"n": 4, "tok": 2891, "pad": 2892, "max_pad": 736, "sq_pad": 2091472}, {"n": 4, "tok": 2977, "pad": 2980, "max_pad": 756, "sq_pad": 2220600}, {"n": 4, "tok": 2889, "pad": 2890, "max_pad": 758, "sq_pad": 2089980}, {"n": 4, "tok": 3093, "pad": 3094, "max_pad": 806, "sq_pad": 2396428}, {"n": 4, "tok": 3207, "pad": 3208, "max_pad": 824, "sq_pad": 2573880}, {"n": 4, "tok": 3310, "pad": 3312, "max_pad": 864, "sq_pad": 2745960}, {"n": 4, "tok": 3384, "pad": 3384, "max_pad": 874, "sq_pad": 2864432}, {"n": 4, "tok": 3537, "pad": 3540, "max_pad": 906, "sq_pad": 3135056}, {"n": 4, "tok": 3539, "pad": 3540, "max_pad": 962, "sq_pad": 3186936}, {"n": 4, "tok": 3913, "pad": 3914, "max_pad": 1032, "sq_pad": 3836908}, {"n": 4, "tok": 4094, "pad": 4098, "max_pad": 1074, "sq_pad": 4202252}, {"n": 4, "tok": 4186, "pad": 4188, "max_pad": 1092, "sq_pad": 4387544}, {"n": 4, "tok": 3761, "pad": 3764, "max_pad": 1102, "sq_pad": 3766760}, {"n": 4, "tok": 3955, "pad": 3958, "max_pad": 1136, "sq_pad": 4027732}, {"n": 4, "tok": 3921, "pad": 3922, "max_pad": 1052, "sq_pad": 3889156}, {"n": 4, "tok": 4271, "pad": 4272, "max_pad": 1082, "sq_pad": 4563112}, {"n": 4, "tok": 4195, "pad": 4196, "max_pad": 1112, "sq_pad": 4435032}, {"n": 4, "tok": 4365, "pad": 4368, "max_pad": 1136, "sq_pad": 4773416}, {"n": 4, "tok": 3405, "pad": 3406, "max_pad": 1162, "sq_pad": 3277692}, {"n": 4, "tok": 3439, "pad": 3442, "max_pad": 1182, "sq_pad": 3271900}, {"n": 4, "tok": 3743, "pad": 3746, "max_pad": 1188, "sq_pad": 3678084}, {"n": 4, "tok": 4067, "pad": 4068, "max_pad": 1134, "sq_pad": 4173560}, {"n": 4, "tok": 3594, "pad": 3596, "max_pad": 1172, "sq_pad": 3509080}, {"n": 4, "tok": 3601, "pad": 3604, "max_pad": 1110, "sq_pad": 3419120}, {"n": 4, "tok": 2859, "pad": 2860, "max_pad": 1112, "sq_pad": 2268112}, {"n": 4, "tok": 2831, "pad": 2834, "max_pad": 1122, "sq_pad": 2240556}, {"n": 4, "tok": 4148, "pad": 4150, "max_pad": 1204, "sq_pad": 4449060}, {"n": 4, "tok": 3369, "pad": 3370, "max_pad": 1150, "sq_pad": 3153324}, {"n": 4, "tok": 3514, "pad": 3514, "max_pad": 1212, "sq_pad": 3420148}, {"n": 4, "tok": 3897, "pad": 3898, "max_pad": 1032, "sq_pad": 3812940}, {"n": 4, "tok": 3995, "pad": 3998, "max_pad": 1184, "sq_pad": 4145124}, {"n": 4, "tok": 4309, "pad": 4312, "max_pad": 1242, "sq_pad": 4846840}, {"n": 4, "tok": 3380, "pad": 3384, "max_pad": 1272, "sq_pad": 3135176}, {"n": 4, "tok": 3534, "pad": 3536, "max_pad": 1140, "sq_pad": 3216672}, {"n": 4, "tok": 4348, "pad": 4350, "max_pad": 1354, "sq_pad": 4969036}, {"n": 4, "tok": 4514, "pad": 4516, "max_pad": 1226, "sq_pad": 5125912}, {"n": 4, "tok": 3761, "pad": 3762, "max_pad": 1116, "sq_pad": 3648636}, {"n": 4, "tok": 4563, "pad": 4566, "max_pad": 1378, "sq_pad": 5336876}, {"n": 4, "tok": 4219, "pad": 4220, "max_pad": 1202, "sq_pad": 4512984}, {"n": 4, "tok": 4305, "pad": 4308, "max_pad": 1244, "sq_pad": 4712584}, {"n": 4, "tok": 4739, "pad": 4742, "max_pad": 1312, "sq_pad": 5649844}, {"n": 4, "tok": 3741, "pad": 3744, "max_pad": 1280, "sq_pad": 3810904}, {"n": 4, "tok": 3785, "pad": 3786, "max_pad": 1214, "sq_pad": 3743052}, {"n": 4, "tok": 3794, "pad": 3796, "max_pad": 1302, "sq_pad": 3886184}, {"n": 4, "tok": 4242, "pad": 4244, "max_pad": 1322, "sq_pad": 4764624}, {"n": 4, "tok": 4241, "pad": 4244, "max_pad": 1342, "sq_pad": 4738440}, {"n": 4, "tok": 4412, "pad": 4414, "max_pad": 1254, "sq_pad": 4978012}, {"n": 4, "tok": 4709, "pad": 4710, "max_pad": 1442, "sq_pad": 5837660}, {"n": 4, "tok": 4444, "pad": 4444, "max_pad": 1490, "sq_pad": 5308728}, {"n": 4, "tok": 5578, "pad": 5580, "max_pad": 1572, "sq_pad": 7879496}, {"n": 4, "tok": 5534, "pad": 5536, "max_pad": 1592, "sq_pad": 7743864}, {"n": 4, "tok": 6731, "pad": 6734, "max_pad": 1890, "sq_pad": 11440436}, {"n": 4, "tok": 6042, "pad": 6042, "max_pad": 1574, "sq_pad": 9133300}, {"n": 4, "tok": 6833, "pad": 6834, "max_pad": 1954, "sq_pad": 11765252}, {"n": 4, "tok": 7836, "pad": 7838, "max_pad": 1970, "sq_pad": 15358804}], "selfcheck": {"verl": 1410, "ours": 1410, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 424605, "pad": 424730, "sq_pad": 758000140, "data_digest": "79c1fde1e04f27ae", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5635, "pad": 5638, "max_pad": 2104, "sq_pad": 9535684}, {"n": 4, "tok": 6979, "pad": 6980, "max_pad": 2104, "sq_pad": 13401296}, {"n": 4, "tok": 8197, "pad": 8198, "max_pad": 2104, "sq_pad": 16813700}, {"n": 4, "tok": 7296, "pad": 7298, "max_pad": 2176, "sq_pad": 14048340}, {"n": 4, "tok": 7760, "pad": 7762, "max_pad": 2176, "sq_pad": 15492580}, {"n": 4, "tok": 5782, "pad": 5786, "max_pad": 2122, "sq_pad": 9385532}, {"n": 4, "tok": 7457, "pad": 7460, "max_pad": 2140, "sq_pad": 14232024}, {"n": 4, "tok": 7917, "pad": 7918, "max_pad": 2140, "sq_pad": 15788580}, {"n": 4, "tok": 5681, "pad": 5684, "max_pad": 2138, "sq_pad": 10139152}, {"n": 4, "tok": 5782, "pad": 5784, "max_pad": 2136, "sq_pad": 9006680}, {"n": 4, "tok": 4746, "pad": 4748, "max_pad": 1306, "sq_pad": 5701592}, {"n": 4, "tok": 6839, "pad": 6842, "max_pad": 2176, "sq_pad": 12570004}, {"n": 4, "tok": 4346, "pad": 4348, "max_pad": 1264, "sq_pad": 4850712}, {"n": 4, "tok": 4343, "pad": 4346, "max_pad": 1276, "sq_pad": 4889508}, {"n": 4, "tok": 5791, "pad": 5794, "max_pad": 2176, "sq_pad": 9131532}, {"n": 4, "tok": 6776, "pad": 6778, "max_pad": 2176, "sq_pad": 12423940}, {"n": 4, "tok": 6052, "pad": 6054, "max_pad": 2176, "sq_pad": 9761076}, {"n": 4, "tok": 5149, "pad": 5152, "max_pad": 2126, "sq_pad": 7774104}, {"n": 4, "tok": 4676, "pad": 4676, "max_pad": 1380, "sq_pad": 5589624}, {"n": 4, "tok": 7411, "pad": 7412, "max_pad": 2138, "sq_pad": 14577736}, {"n": 4, "tok": 7822, "pad": 7822, "max_pad": 2138, "sq_pad": 15695596}, {"n": 4, "tok": 5658, "pad": 5660, "max_pad": 1816, "sq_pad": 8249656}, {"n": 4, "tok": 5335, "pad": 5338, "max_pad": 1696, "sq_pad": 7323948}, {"n": 4, "tok": 5444, "pad": 5446, "max_pad": 1420, "sq_pad": 7445628}, {"n": 4, "tok": 7856, "pad": 7856, "max_pad": 2138, "sq_pad": 15792496}, {"n": 4, "tok": 6984, "pad": 6986, "max_pad": 2138, "sq_pad": 12810684}, {"n": 4, "tok": 5215, "pad": 5218, "max_pad": 1544, "sq_pad": 6970484}, {"n": 4, "tok": 5565, "pad": 5566, "max_pad": 2122, "sq_pad": 8481012}, {"n": 4, "tok": 7814, "pad": 7814, "max_pad": 2122, "sq_pad": 15529468}, {"n": 4, "tok": 7876, "pad": 7876, "max_pad": 2122, "sq_pad": 15585192}, {"n": 4, "tok": 6717, "pad": 6720, "max_pad": 2038, "sq_pad": 11570008}, {"n": 4, "tok": 6033, "pad": 6034, "max_pad": 1760, "sq_pad": 9199604}, {"n": 4, "tok": 6060, "pad": 6062, "max_pad": 1656, "sq_pad": 9241652}, {"n": 4, "tok": 5646, "pad": 5646, "max_pad": 1608, "sq_pad": 8185044}, {"n": 4, "tok": 4803, "pad": 4804, "max_pad": 1284, "sq_pad": 5792584}, {"n": 4, "tok": 4375, "pad": 4376, "max_pad": 1262, "sq_pad": 4887528}, {"n": 4, "tok": 3778, "pad": 3780, "max_pad": 1042, "sq_pad": 3607216}, {"n": 4, "tok": 4198, "pad": 4200, "max_pad": 1260, "sq_pad": 4526496}, {"n": 4, "tok": 4332, "pad": 4334, "max_pad": 1778, "sq_pad": 5381332}, {"n": 4, "tok": 6746, "pad": 6748, "max_pad": 2112, "sq_pad": 11635144}, {"n": 4, "tok": 5065, "pad": 5066, "max_pad": 1454, "sq_pad": 6466588}, {"n": 4, "tok": 4814, "pad": 4816, "max_pad": 1256, "sq_pad": 5806744}, {"n": 4, "tok": 5549, "pad": 5550, "max_pad": 1504, "sq_pad": 7738060}, {"n": 4, "tok": 5244, "pad": 5246, "max_pad": 1370, "sq_pad": 6887484}, {"n": 4, "tok": 7767, "pad": 7770, "max_pad": 2126, "sq_pad": 15146700}, {"n": 4, "tok": 7030, "pad": 7032, "max_pad": 1842, "sq_pad": 12378360}, {"n": 4, "tok": 7136, "pad": 7140, "max_pad": 1926, "sq_pad": 12865208}, {"n": 4, "tok": 6461, "pad": 6462, "max_pad": 1926, "sq_pad": 10619660}, {"n": 4, "tok": 7415, "pad": 7418, "max_pad": 1982, "sq_pad": 13800468}, {"n": 4, "tok": 6755, "pad": 6756, "max_pad": 2142, "sq_pad": 11952408}, {"n": 4, "tok": 8596, "pad": 8598, "max_pad": 2170, "sq_pad": 18483420}, {"n": 4, "tok": 8484, "pad": 8488, "max_pad": 2170, "sq_pad": 18014608}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8130, "pad": 8132, "max_pad": 2134, "sq_pad": 16633712}, {"n": 4, "tok": 8207, "pad": 8210, "max_pad": 2198, "sq_pad": 16936588}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 7995, "pad": 7996, "max_pad": 2120, "sq_pad": 16073448}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8563, "pad": 8564, "max_pad": 2160, "sq_pad": 18336072}, {"n": 4, "tok": 8623, "pad": 8626, "max_pad": 2160, "sq_pad": 18602116}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 8505, "pad": 8508, "max_pad": 2146, "sq_pad": 18097448}, {"n": 4, "tok": 8499, "pad": 8502, "max_pad": 2146, "sq_pad": 18071828}, {"n": 4, "tok": 8551, "pad": 8554, "max_pad": 2154, "sq_pad": 18293852}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4462, "pad": 4466, "max_pad": 624, "sq_pad": 2511700}, {"n": 8, "tok": 5098, "pad": 5104, "max_pad": 692, "sq_pad": 3265760}, {"n": 8, "tok": 5384, "pad": 5388, "max_pad": 708, "sq_pad": 3631856}, {"n": 8, "tok": 5832, "pad": 5838, "max_pad": 770, "sq_pad": 4264852}, {"n": 8, "tok": 6082, "pad": 6088, "max_pad": 786, "sq_pad": 4635968}, {"n": 8, "tok": 6529, "pad": 6532, "max_pad": 866, "sq_pad": 5341472}, {"n": 8, "tok": 6856, "pad": 6858, "max_pad": 904, "sq_pad": 5886868}, {"n": 8, "tok": 7081, "pad": 7084, "max_pad": 920, "sq_pad": 6275768}, {"n": 8, "tok": 7343, "pad": 7346, "max_pad": 972, "sq_pad": 6750636}, {"n": 8, "tok": 7542, "pad": 7546, "max_pad": 974, "sq_pad": 7119556}, {"n": 8, "tok": 8007, "pad": 8010, "max_pad": 1068, "sq_pad": 8027276}, {"n": 8, "tok": 8419, "pad": 8424, "max_pad": 1174, "sq_pad": 8896136}, {"n": 8, "tok": 8721, "pad": 8726, "max_pad": 1408, "sq_pad": 9636420}, {"n": 8, "tok": 6658, "pad": 6662, "max_pad": 1136, "sq_pad": 6123596}, {"n": 8, "tok": 8547, "pad": 8552, "max_pad": 1188, "sq_pad": 9318112}, {"n": 8, "tok": 7512, "pad": 7518, "max_pad": 1180, "sq_pad": 7344620}, {"n": 8, "tok": 8120, "pad": 8122, "max_pad": 1364, "sq_pad": 8783964}, {"n": 8, "tok": 7889, "pad": 7894, "max_pad": 1346, "sq_pad": 8678820}, {"n": 8, "tok": 9661, "pad": 9666, "max_pad": 1396, "sq_pad": 11774644}, {"n": 8, "tok": 9317, "pad": 9320, "max_pad": 1988, "sq_pad": 12152480}, {"n": 8, "tok": 9252, "pad": 9256, "max_pad": 1436, "sq_pad": 11043312}, {"n": 8, "tok": 8276, "pad": 8280, "max_pad": 1236, "sq_pad": 8738832}, {"n": 8, "tok": 8999, "pad": 9002, "max_pad": 1244, "sq_pad": 10315916}, {"n": 8, "tok": 8213, "pad": 8220, "max_pad": 1694, "sq_pad": 9175952}, {"n": 8, "tok": 7219, "pad": 7224, "max_pad": 1312, "sq_pad": 7183320}, {"n": 8, "tok": 9620, "pad": 9624, "max_pad": 1432, "sq_pad": 11860696}, {"n": 8, "tok": 11428, "pad": 11430, "max_pad": 2132, "sq_pad": 20314964}, {"n": 8, "tok": 9455, "pad": 9458, "max_pad": 2132, "sq_pad": 14472572}, {"n": 8, "tok": 5404, "pad": 5408, "max_pad": 1022, "sq_pad": 3950424}, {"n": 8, "tok": 8551, "pad": 8556, "max_pad": 1702, "sq_pad": 10517720}, {"n": 8, "tok": 9942, "pad": 9946, "max_pad": 2010, "sq_pad": 14028740}, {"n": 8, "tok": 10723, "pad": 10728, "max_pad": 1810, "sq_pad": 15546496}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 1612, "sq_pad": 15717132}, {"n": 8, "tok": 9711, "pad": 9714, "max_pad": 1690, "sq_pad": 13350036}, {"n": 8, "tok": 7664, "pad": 7668, "max_pad": 1628, "sq_pad": 8386224}, {"n": 8, "tok": 8998, "pad": 9004, "max_pad": 1790, "sq_pad": 11533456}, {"n": 8, "tok": 7368, "pad": 7372, "max_pad": 1768, "sq_pad": 7990792}, {"n": 8, "tok": 10760, "pad": 10764, "max_pad": 2198, "sq_pad": 17694912}, {"n": 8, "tok": 11454, "pad": 11462, "max_pad": 2198, "sq_pad": 19429188}, {"n": 8, "tok": 10605, "pad": 10610, "max_pad": 2198, "sq_pad": 16228140}, {"n": 8, "tok": 9494, "pad": 9500, "max_pad": 2198, "sq_pad": 13352640}, {"n": 8, "tok": 6097, "pad": 6100, "max_pad": 968, "sq_pad": 4849440}, {"n": 8, "tok": 9779, "pad": 9782, "max_pad": 1818, "sq_pad": 12618596}, {"n": 8, "tok": 14316, "pad": 14322, "max_pad": 2188, "sq_pad": 26526548}, {"n": 8, "tok": 17325, "pad": 17330, "max_pad": 2188, "sq_pad": 37547420}, {"n": 8, "tok": 16201, "pad": 16206, "max_pad": 2130, "sq_pad": 33033996}, {"n": 8, "tok": 15906, "pad": 15910, "max_pad": 2112, "sq_pad": 31735708}, {"n": 8, "tok": 13806, "pad": 13810, "max_pad": 2132, "sq_pad": 26093916}, {"n": 8, "tok": 14787, "pad": 14790, "max_pad": 2132, "sq_pad": 28391532}, {"n": 8, "tok": 14782, "pad": 14786, "max_pad": 2138, "sq_pad": 28447740}, {"n": 8, "tok": 16809, "pad": 16812, "max_pad": 2138, "sq_pad": 35400448}, {"n": 8, "tok": 13474, "pad": 13478, "max_pad": 2138, "sq_pad": 24386372}, {"n": 8, "tok": 14500, "pad": 14504, "max_pad": 2176, "sq_pad": 26957496}, {"n": 8, "tok": 15173, "pad": 15178, "max_pad": 2172, "sq_pad": 29143628}, {"n": 8, "tok": 8845, "pad": 8852, "max_pad": 2006, "sq_pad": 11133272}, {"n": 8, "tok": 7842, "pad": 7844, "max_pad": 1440, "sq_pad": 8469536}, {"n": 8, "tok": 13388, "pad": 13392, "max_pad": 2136, "sq_pad": 23438024}, {"n": 8, "tok": 15829, "pad": 15834, "max_pad": 2142, "sq_pad": 31577684}, {"n": 8, "tok": 15238, "pad": 15244, "max_pad": 2122, "sq_pad": 29512912}, {"n": 8, "tok": 10626, "pad": 10628, "max_pad": 2142, "sq_pad": 15120904}, {"n": 8, "tok": 15753, "pad": 15756, "max_pad": 2142, "sq_pad": 31271152}, {"n": 8, "tok": 17099, "pad": 17102, "max_pad": 2154, "sq_pad": 36567804}, {"n": 8, "tok": 16996, "pad": 17002, "max_pad": 2154, "sq_pad": 36146380}, {"n": 8, "tok": 16969, "pad": 16974, "max_pad": 2156, "sq_pad": 36016780}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4462, "pad": 4466, "max_pad": 624, "sq_pad": 2511700}, {"n": 8, "tok": 5098, "pad": 5104, "max_pad": 692, "sq_pad": 3265760}, {"n": 8, "tok": 5384, "pad": 5388, "max_pad": 708, "sq_pad": 3631856}, {"n": 8, "tok": 5832, "pad": 5838, "max_pad": 770, "sq_pad": 4264852}, {"n": 8, "tok": 6082, "pad": 6088, "max_pad": 786, "sq_pad": 4635968}, {"n": 8, "tok": 6529, "pad": 6532, "max_pad": 866, "sq_pad": 5341472}, {"n": 8, "tok": 6856, "pad": 6858, "max_pad": 904, "sq_pad": 5886868}, {"n": 8, "tok": 7081, "pad": 7084, "max_pad": 920, "sq_pad": 6275768}, {"n": 8, "tok": 7343, "pad": 7346, "max_pad": 972, "sq_pad": 6750636}, {"n": 8, "tok": 7542, "pad": 7546, "max_pad": 974, "sq_pad": 7119556}, {"n": 8, "tok": 8007, "pad": 8010, "max_pad": 1068, "sq_pad": 8027276}, {"n": 8, "tok": 8419, "pad": 8424, "max_pad": 1174, "sq_pad": 8896136}, {"n": 8, "tok": 8721, "pad": 8726, "max_pad": 1408, "sq_pad": 9636420}, {"n": 8, "tok": 6658, "pad": 6662, "max_pad": 1136, "sq_pad": 6123596}, {"n": 8, "tok": 8547, "pad": 8552, "max_pad": 1188, "sq_pad": 9318112}, {"n": 8, "tok": 7512, "pad": 7518, "max_pad": 1180, "sq_pad": 7344620}, {"n": 8, "tok": 8120, "pad": 8122, "max_pad": 1364, "sq_pad": 8783964}, {"n": 8, "tok": 7889, "pad": 7894, "max_pad": 1346, "sq_pad": 8678820}, {"n": 8, "tok": 9661, "pad": 9666, "max_pad": 1396, "sq_pad": 11774644}, {"n": 8, "tok": 9317, "pad": 9320, "max_pad": 1988, "sq_pad": 12152480}, {"n": 8, "tok": 9252, "pad": 9256, "max_pad": 1436, "sq_pad": 11043312}, {"n": 8, "tok": 8276, "pad": 8280, "max_pad": 1236, "sq_pad": 8738832}, {"n": 8, "tok": 8999, "pad": 9002, "max_pad": 1244, "sq_pad": 10315916}, {"n": 8, "tok": 8213, "pad": 8220, "max_pad": 1694, "sq_pad": 9175952}, {"n": 8, "tok": 7219, "pad": 7224, "max_pad": 1312, "sq_pad": 7183320}, {"n": 8, "tok": 9620, "pad": 9624, "max_pad": 1432, "sq_pad": 11860696}, {"n": 8, "tok": 11428, "pad": 11430, "max_pad": 2132, "sq_pad": 20314964}, {"n": 8, "tok": 9455, "pad": 9458, "max_pad": 2132, "sq_pad": 14472572}, {"n": 8, "tok": 5404, "pad": 5408, "max_pad": 1022, "sq_pad": 3950424}, {"n": 8, "tok": 8551, "pad": 8556, "max_pad": 1702, "sq_pad": 10517720}, {"n": 8, "tok": 9942, "pad": 9946, "max_pad": 2010, "sq_pad": 14028740}, {"n": 8, "tok": 10723, "pad": 10728, "max_pad": 1810, "sq_pad": 15546496}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 1612, "sq_pad": 15717132}, {"n": 8, "tok": 9711, "pad": 9714, "max_pad": 1690, "sq_pad": 13350036}, {"n": 8, "tok": 7664, "pad": 7668, "max_pad": 1628, "sq_pad": 8386224}, {"n": 8, "tok": 8998, "pad": 9004, "max_pad": 1790, "sq_pad": 11533456}, {"n": 8, "tok": 7368, "pad": 7372, "max_pad": 1768, "sq_pad": 7990792}, {"n": 8, "tok": 10760, "pad": 10764, "max_pad": 2198, "sq_pad": 17694912}, {"n": 8, "tok": 11454, "pad": 11462, "max_pad": 2198, "sq_pad": 19429188}, {"n": 8, "tok": 10605, "pad": 10610, "max_pad": 2198, "sq_pad": 16228140}, {"n": 8, "tok": 9494, "pad": 9500, "max_pad": 2198, "sq_pad": 13352640}, {"n": 8, "tok": 6097, "pad": 6100, "max_pad": 968, "sq_pad": 4849440}, {"n": 8, "tok": 9779, "pad": 9782, "max_pad": 1818, "sq_pad": 12618596}, {"n": 8, "tok": 14316, "pad": 14322, "max_pad": 2188, "sq_pad": 26526548}, {"n": 8, "tok": 17325, "pad": 17330, "max_pad": 2188, "sq_pad": 37547420}, {"n": 8, "tok": 16201, "pad": 16206, "max_pad": 2130, "sq_pad": 33033996}, {"n": 8, "tok": 15906, "pad": 15910, "max_pad": 2112, "sq_pad": 31735708}, {"n": 8, "tok": 13806, "pad": 13810, "max_pad": 2132, "sq_pad": 26093916}, {"n": 8, "tok": 14787, "pad": 14790, "max_pad": 2132, "sq_pad": 28391532}, {"n": 8, "tok": 14782, "pad": 14786, "max_pad": 2138, "sq_pad": 28447740}, {"n": 8, "tok": 16809, "pad": 16812, "max_pad": 2138, "sq_pad": 35400448}, {"n": 8, "tok": 13474, "pad": 13478, "max_pad": 2138, "sq_pad": 24386372}, {"n": 8, "tok": 14500, "pad": 14504, "max_pad": 2176, "sq_pad": 26957496}, {"n": 8, "tok": 15173, "pad": 15178, "max_pad": 2172, "sq_pad": 29143628}, {"n": 8, "tok": 8845, "pad": 8852, "max_pad": 2006, "sq_pad": 11133272}, {"n": 8, "tok": 7842, "pad": 7844, "max_pad": 1440, "sq_pad": 8469536}, {"n": 8, "tok": 13388, "pad": 13392, "max_pad": 2136, "sq_pad": 23438024}, {"n": 8, "tok": 15829, "pad": 15834, "max_pad": 2142, "sq_pad": 31577684}, {"n": 8, "tok": 15238, "pad": 15244, "max_pad": 2122, "sq_pad": 29512912}, {"n": 8, "tok": 10626, "pad": 10628, "max_pad": 2142, "sq_pad": 15120904}, {"n": 8, "tok": 15753, "pad": 15756, "max_pad": 2142, "sq_pad": 31271152}, {"n": 8, "tok": 17099, "pad": 17102, "max_pad": 2154, "sq_pad": 36567804}, {"n": 8, "tok": 16996, "pad": 17002, "max_pad": 2154, "sq_pad": 36146380}, {"n": 8, "tok": 16969, "pad": 16974, "max_pad": 2156, "sq_pad": 36016780}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 252142, "pad": 252276, "sq_pad": 277569448, "data_digest": "6a232a1c75d49f16", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2079, "pad": 2082, "max_pad": 548, "sq_pad": 1089692}, {"n": 4, "tok": 2383, "pad": 2384, "max_pad": 624, "sq_pad": 1422008}, {"n": 4, "tok": 2534, "pad": 2536, "max_pad": 672, "sq_pad": 1613304}, {"n": 4, "tok": 2564, "pad": 2568, "max_pad": 692, "sq_pad": 1652456}, {"n": 4, "tok": 2656, "pad": 2658, "max_pad": 686, "sq_pad": 1767516}, {"n": 4, "tok": 2728, "pad": 2730, "max_pad": 708, "sq_pad": 1864340}, {"n": 4, "tok": 2884, "pad": 2886, "max_pad": 770, "sq_pad": 2085900}, {"n": 4, "tok": 2948, "pad": 2952, "max_pad": 748, "sq_pad": 2178952}, {"n": 4, "tok": 2973, "pad": 2976, "max_pad": 756, "sq_pad": 2214648}, {"n": 4, "tok": 3109, "pad": 3112, "max_pad": 786, "sq_pad": 2421320}, {"n": 4, "tok": 3196, "pad": 3198, "max_pad": 830, "sq_pad": 2558308}, {"n": 4, "tok": 3333, "pad": 3334, "max_pad": 866, "sq_pad": 2783164}, {"n": 4, "tok": 3362, "pad": 3362, "max_pad": 868, "sq_pad": 2827732}, {"n": 4, "tok": 3494, "pad": 3496, "max_pad": 904, "sq_pad": 3059136}, {"n": 4, "tok": 3477, "pad": 3478, "max_pad": 878, "sq_pad": 3024460}, {"n": 4, "tok": 3604, "pad": 3606, "max_pad": 920, "sq_pad": 3251308}, {"n": 4, "tok": 3592, "pad": 3592, "max_pad": 910, "sq_pad": 3225960}, {"n": 4, "tok": 3751, "pad": 3754, "max_pad": 972, "sq_pad": 3524676}, {"n": 4, "tok": 3726, "pad": 3728, "max_pad": 940, "sq_pad": 3474744}, {"n": 4, "tok": 3816, "pad": 3818, "max_pad": 974, "sq_pad": 3644812}, {"n": 4, "tok": 3979, "pad": 3980, "max_pad": 1034, "sq_pad": 3962136}, {"n": 4, "tok": 4028, "pad": 4030, "max_pad": 1068, "sq_pad": 4065140}, {"n": 4, "tok": 4096, "pad": 4098, "max_pad": 1066, "sq_pad": 4200876}, {"n": 4, "tok": 4323, "pad": 4326, "max_pad": 1174, "sq_pad": 4695260}, {"n": 4, "tok": 4514, "pad": 4516, "max_pad": 1408, "sq_pad": 5202600}, {"n": 4, "tok": 4207, "pad": 4210, "max_pad": 1092, "sq_pad": 4433820}, {"n": 4, "tok": 3251, "pad": 3252, "max_pad": 1136, "sq_pad": 3004336}, {"n": 4, "tok": 3407, "pad": 3410, "max_pad": 1118, "sq_pad": 3119260}, {"n": 4, "tok": 4500, "pad": 4502, "max_pad": 1170, "sq_pad": 5076316}, {"n": 4, "tok": 4047, "pad": 4050, "max_pad": 1188, "sq_pad": 4241796}, {"n": 4, "tok": 3426, "pad": 3428, "max_pad": 1180, "sq_pad": 3076944}, {"n": 4, "tok": 4086, "pad": 4090, "max_pad": 1178, "sq_pad": 4267676}, {"n": 4, "tok": 3534, "pad": 3536, "max_pad": 1232, "sq_pad": 3305064}, {"n": 4, "tok": 4586, "pad": 4586, "max_pad": 1364, "sq_pad": 5478900}, {"n": 4, "tok": 3978, "pad": 3980, "max_pad": 1332, "sq_pad": 4332920}, {"n": 4, "tok": 3911, "pad": 3914, "max_pad": 1346, "sq_pad": 4345900}, {"n": 4, "tok": 5020, "pad": 5022, "max_pad": 1396, "sq_pad": 6380764}, {"n": 4, "tok": 4641, "pad": 4644, "max_pad": 1184, "sq_pad": 5393880}, {"n": 4, "tok": 4466, "pad": 4468, "max_pad": 1322, "sq_pad": 5132056}, {"n": 4, "tok": 4851, "pad": 4852, "max_pad": 1988, "sq_pad": 7020424}, {"n": 4, "tok": 5044, "pad": 5046, "max_pad": 1436, "sq_pad": 6508580}, {"n": 4, "tok": 4208, "pad": 4210, "max_pad": 1158, "sq_pad": 4534732}, {"n": 4, "tok": 4383, "pad": 4384, "max_pad": 1236, "sq_pad": 4872632}, {"n": 4, "tok": 3893, "pad": 3896, "max_pad": 1192, "sq_pad": 3866200}, {"n": 4, "tok": 4592, "pad": 4594, "max_pad": 1198, "sq_pad": 5285844}, {"n": 4, "tok": 4407, "pad": 4408, "max_pad": 1244, "sq_pad": 5030072}, {"n": 4, "tok": 3650, "pad": 3654, "max_pad": 1208, "sq_pad": 3461588}, {"n": 4, "tok": 4563, "pad": 4566, "max_pad": 1694, "sq_pad": 5714364}, {"n": 4, "tok": 3108, "pad": 3110, "max_pad": 1174, "sq_pad": 2628300}, {"n": 4, "tok": 4111, "pad": 4114, "max_pad": 1312, "sq_pad": 4555020}, {"n": 4, "tok": 4622, "pad": 4624, "max_pad": 1432, "sq_pad": 5596768}, {"n": 4, "tok": 4998, "pad": 5000, "max_pad": 1350, "sq_pad": 6263928}, {"n": 4, "tok": 5871, "pad": 5872, "max_pad": 2132, "sq_pad": 10386880}, {"n": 4, "tok": 5557, "pad": 5558, "max_pad": 2132, "sq_pad": 9928084}, {"n": 4, "tok": 4401, "pad": 4402, "max_pad": 2132, "sq_pad": 6292692}, {"n": 4, "tok": 5054, "pad": 5056, "max_pad": 2132, "sq_pad": 8179880}, {"n": 4, "tok": 3233, "pad": 3236, "max_pad": 1022, "sq_pad": 2724552}, {"n": 4, "tok": 2171, "pad": 2172, "max_pad": 662, "sq_pad": 1225872}, {"n": 4, "tok": 4504, "pad": 4506, "max_pad": 1530, "sq_pad": 5720364}, {"n": 4, "tok": 4047, "pad": 4050, "max_pad": 1702, "sq_pad": 4797356}, {"n": 4, "tok": 5238, "pad": 5240, "max_pad": 1824, "sq_pad": 7489624}, {"n": 4, "tok": 4704, "pad": 4706, "max_pad": 2010, "sq_pad": 6539116}, {"n": 4, "tok": 5278, "pad": 5280, "max_pad": 1810, "sq_pad": 7515576}, {"n": 4, "tok": 5445, "pad": 5448, "max_pad": 1642, "sq_pad": 8030920}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 408648, "pad": 408788, "sq_pad": 728069808, "data_digest": "0ec6912df6c53f2e", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 6006, "pad": 6006, "max_pad": 1612, "sq_pad": 9034332}, {"n": 4, "tok": 5048, "pad": 5052, "max_pad": 1554, "sq_pad": 6682800}, {"n": 4, "tok": 4684, "pad": 4686, "max_pad": 1686, "sq_pad": 6282180}, {"n": 4, "tok": 5027, "pad": 5028, "max_pad": 1690, "sq_pad": 7067856}, {"n": 4, "tok": 4085, "pad": 4088, "max_pad": 1628, "sq_pad": 5016232}, {"n": 4, "tok": 3579, "pad": 3580, "max_pad": 1094, "sq_pad": 3369992}, {"n": 4, "tok": 4992, "pad": 4994, "max_pad": 1738, "sq_pad": 6630652}, {"n": 4, "tok": 4006, "pad": 4010, "max_pad": 1790, "sq_pad": 4902804}, {"n": 4, "tok": 3392, "pad": 3394, "max_pad": 1114, "sq_pad": 3202500}, {"n": 4, "tok": 3976, "pad": 3978, "max_pad": 1768, "sq_pad": 4788292}, {"n": 4, "tok": 4620, "pad": 4622, "max_pad": 2080, "sq_pad": 6481796}, {"n": 4, "tok": 6140, "pad": 6142, "max_pad": 2198, "sq_pad": 11213116}, {"n": 4, "tok": 4706, "pad": 4710, "max_pad": 2198, "sq_pad": 6970604}, {"n": 4, "tok": 6748, "pad": 6752, "max_pad": 2198, "sq_pad": 12458584}, {"n": 4, "tok": 5536, "pad": 5538, "max_pad": 2198, "sq_pad": 8585820}, {"n": 4, "tok": 5069, "pad": 5072, "max_pad": 2198, "sq_pad": 7642320}, {"n": 4, "tok": 5817, "pad": 5820, "max_pad": 2198, "sq_pad": 9766856}, {"n": 4, "tok": 3677, "pad": 3680, "max_pad": 1168, "sq_pad": 3585784}, {"n": 4, "tok": 3241, "pad": 3244, "max_pad": 932, "sq_pad": 2704856}, {"n": 4, "tok": 2856, "pad": 2856, "max_pad": 968, "sq_pad": 2144584}, {"n": 4, "tok": 4146, "pad": 4148, "max_pad": 1322, "sq_pad": 4439064}, {"n": 4, "tok": 5633, "pad": 5634, "max_pad": 1818, "sq_pad": 8179532}, {"n": 4, "tok": 6402, "pad": 6404, "max_pad": 1944, "sq_pad": 10643600}, {"n": 4, "tok": 7914, "pad": 7918, "max_pad": 2188, "sq_pad": 15882948}, {"n": 4, "tok": 8748, "pad": 8752, "max_pad": 2188, "sq_pad": 19149376}, {"n": 4, "tok": 8577, "pad": 8578, "max_pad": 2188, "sq_pad": 18398044}, {"n": 4, "tok": 8116, "pad": 8118, "max_pad": 2130, "sq_pad": 16582860}, {"n": 4, "tok": 8085, "pad": 8088, "max_pad": 2112, "sq_pad": 16451136}, {"n": 4, "tok": 7680, "pad": 7682, "max_pad": 2112, "sq_pad": 14807140}, {"n": 4, "tok": 8226, "pad": 8228, "max_pad": 2086, "sq_pad": 16928568}, {"n": 4, "tok": 7111, "pad": 7114, "max_pad": 2132, "sq_pad": 14030268}, {"n": 4, "tok": 6695, "pad": 6696, "max_pad": 2132, "sq_pad": 12063648}, {"n": 4, "tok": 7721, "pad": 7722, "max_pad": 2132, "sq_pad": 15394548}, {"n": 4, "tok": 7066, "pad": 7068, "max_pad": 2132, "sq_pad": 12996984}, {"n": 4, "tok": 6943, "pad": 6944, "max_pad": 2138, "sq_pad": 12712272}, {"n": 4, "tok": 7839, "pad": 7842, "max_pad": 2134, "sq_pad": 15735468}, {"n": 4, "tok": 8257, "pad": 8260, "max_pad": 2138, "sq_pad": 17116272}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8531, "pad": 8532, "max_pad": 2138, "sq_pad": 18199056}, {"n": 4, "tok": 4943, "pad": 4946, "max_pad": 1380, "sq_pad": 6187316}, {"n": 4, "tok": 8274, "pad": 8276, "max_pad": 2176, "sq_pad": 17222632}, {"n": 4, "tok": 6226, "pad": 6228, "max_pad": 1722, "sq_pad": 9734864}, {"n": 4, "tok": 6834, "pad": 6836, "max_pad": 1842, "sq_pad": 11712344}, {"n": 4, "tok": 8339, "pad": 8342, "max_pad": 2172, "sq_pad": 17431284}, {"n": 4, "tok": 5299, "pad": 5302, "max_pad": 2006, "sq_pad": 7703780}, {"n": 4, "tok": 3546, "pad": 3550, "max_pad": 1330, "sq_pad": 3429492}, {"n": 4, "tok": 2772, "pad": 2774, "max_pad": 720, "sq_pad": 1926572}, {"n": 4, "tok": 5070, "pad": 5070, "max_pad": 1440, "sq_pad": 6542964}, {"n": 4, "tok": 6898, "pad": 6900, "max_pad": 2136, "sq_pad": 12535128}, {"n": 4, "tok": 6490, "pad": 6492, "max_pad": 2120, "sq_pad": 10902896}, {"n": 4, "tok": 8056, "pad": 8060, "max_pad": 2138, "sq_pad": 16316904}, {"n": 4, "tok": 7773, "pad": 7774, "max_pad": 2142, "sq_pad": 15260780}, {"n": 4, "tok": 7756, "pad": 7758, "max_pad": 2122, "sq_pad": 15183412}, {"n": 4, "tok": 7482, "pad": 7486, "max_pad": 2122, "sq_pad": 14329500}, {"n": 4, "tok": 5028, "pad": 5030, "max_pad": 1518, "sq_pad": 6548516}, {"n": 4, "tok": 5598, "pad": 5598, "max_pad": 2142, "sq_pad": 8572388}, {"n": 4, "tok": 8116, "pad": 8118, "max_pad": 2142, "sq_pad": 16567620}, {"n": 4, "tok": 7637, "pad": 7638, "max_pad": 2110, "sq_pad": 14703532}, {"n": 4, "tok": 8483, "pad": 8486, "max_pad": 2154, "sq_pad": 18008940}, {"n": 4, "tok": 8616, "pad": 8616, "max_pad": 2154, "sq_pad": 18558864}, {"n": 4, "tok": 8565, "pad": 8568, "max_pad": 2154, "sq_pad": 18352848}, {"n": 4, "tok": 8431, "pad": 8434, "max_pad": 2138, "sq_pad": 17793532}, {"n": 4, "tok": 8486, "pad": 8488, "max_pad": 2138, "sq_pad": 18012144}, {"n": 4, "tok": 8483, "pad": 8486, "max_pad": 2156, "sq_pad": 18004636}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3061, "pad": 3066, "max_pad": 438, "sq_pad": 1190812}, {"n": 8, "tok": 3728, "pad": 3730, "max_pad": 486, "sq_pad": 1742324}, {"n": 8, "tok": 4085, "pad": 4088, "max_pad": 536, "sq_pad": 2092184}, {"n": 8, "tok": 4361, "pad": 4368, "max_pad": 578, "sq_pad": 2387872}, {"n": 8, "tok": 4672, "pad": 4676, "max_pad": 618, "sq_pad": 2736144}, {"n": 8, "tok": 5002, "pad": 5006, "max_pad": 654, "sq_pad": 3134644}, {"n": 8, "tok": 5266, "pad": 5268, "max_pad": 692, "sq_pad": 3471976}, {"n": 8, "tok": 5615, "pad": 5618, "max_pad": 724, "sq_pad": 3947516}, {"n": 8, "tok": 5597, "pad": 5602, "max_pad": 792, "sq_pad": 4093508}, {"n": 8, "tok": 6343, "pad": 6348, "max_pad": 826, "sq_pad": 5040936}, {"n": 8, "tok": 5830, "pad": 5834, "max_pad": 846, "sq_pad": 4429788}, {"n": 8, "tok": 6550, "pad": 6554, "max_pad": 912, "sq_pad": 5483580}, {"n": 8, "tok": 7476, "pad": 7480, "max_pad": 1070, "sq_pad": 7071552}, {"n": 8, "tok": 6634, "pad": 6640, "max_pad": 922, "sq_pad": 5646584}, {"n": 8, "tok": 7158, "pad": 7164, "max_pad": 1200, "sq_pad": 6690904}, {"n": 8, "tok": 8049, "pad": 8054, "max_pad": 1118, "sq_pad": 8153028}, {"n": 8, "tok": 7998, "pad": 8002, "max_pad": 1180, "sq_pad": 8166908}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1354, "sq_pad": 8887620}, {"n": 8, "tok": 7908, "pad": 7914, "max_pad": 1522, "sq_pad": 8262988}, {"n": 8, "tok": 7734, "pad": 7738, "max_pad": 1416, "sq_pad": 8079852}, {"n": 8, "tok": 7674, "pad": 7676, "max_pad": 1620, "sq_pad": 8550624}, {"n": 8, "tok": 8567, "pad": 8572, "max_pad": 1634, "sq_pad": 10370816}, {"n": 8, "tok": 8522, "pad": 8528, "max_pad": 1534, "sq_pad": 9773336}, {"n": 8, "tok": 9185, "pad": 9190, "max_pad": 1618, "sq_pad": 10813132}, {"n": 8, "tok": 9626, "pad": 9628, "max_pad": 1634, "sq_pad": 12037304}, {"n": 8, "tok": 9758, "pad": 9762, "max_pad": 1642, "sq_pad": 12207220}, {"n": 8, "tok": 10921, "pad": 10926, "max_pad": 1526, "sq_pad": 15072812}, {"n": 8, "tok": 8716, "pad": 8720, "max_pad": 1684, "sq_pad": 11277672}, {"n": 8, "tok": 11296, "pad": 11300, "max_pad": 1754, "sq_pad": 16954496}, {"n": 8, "tok": 12865, "pad": 12868, "max_pad": 2100, "sq_pad": 21583264}, {"n": 8, "tok": 10675, "pad": 10680, "max_pad": 2126, "sq_pad": 17161808}, {"n": 8, "tok": 8002, "pad": 8006, "max_pad": 1756, "sq_pad": 9618588}, {"n": 8, "tok": 9302, "pad": 9306, "max_pad": 1498, "sq_pad": 11391524}, {"n": 8, "tok": 6501, "pad": 6504, "max_pad": 2112, "sq_pad": 8651512}, {"n": 8, "tok": 7619, "pad": 7624, "max_pad": 1956, "sq_pad": 10147256}, {"n": 8, "tok": 11231, "pad": 11236, "max_pad": 2140, "sq_pad": 17272880}, {"n": 8, "tok": 14990, "pad": 14996, "max_pad": 2160, "sq_pad": 29686840}, {"n": 8, "tok": 14748, "pad": 14752, "max_pad": 2160, "sq_pad": 29218392}, {"n": 8, "tok": 8364, "pad": 8370, "max_pad": 2108, "sq_pad": 10444260}, {"n": 8, "tok": 11036, "pad": 11040, "max_pad": 1694, "sq_pad": 15561992}, {"n": 8, "tok": 11614, "pad": 11616, "max_pad": 1824, "sq_pad": 17724088}, {"n": 8, "tok": 11349, "pad": 11352, "max_pad": 1874, "sq_pad": 16621376}, {"n": 8, "tok": 9286, "pad": 9290, "max_pad": 1746, "sq_pad": 11393332}, {"n": 8, "tok": 6400, "pad": 6404, "max_pad": 964, "sq_pad": 5242480}, {"n": 8, "tok": 10435, "pad": 10436, "max_pad": 1722, "sq_pad": 14580984}, {"n": 8, "tok": 10662, "pad": 10666, "max_pad": 2142, "sq_pad": 15594796}, {"n": 8, "tok": 12084, "pad": 12092, "max_pad": 1798, "sq_pad": 19157920}, {"n": 8, "tok": 11992, "pad": 11996, "max_pad": 1838, "sq_pad": 18775176}, {"n": 8, "tok": 14956, "pad": 14960, "max_pad": 2128, "sq_pad": 28844264}, {"n": 8, "tok": 15628, "pad": 15630, "max_pad": 2142, "sq_pad": 31234140}, {"n": 8, "tok": 16374, "pad": 16382, "max_pad": 2230, "sq_pad": 34111004}, {"n": 8, "tok": 10424, "pad": 10430, "max_pad": 2130, "sq_pad": 14724060}, {"n": 8, "tok": 12328, "pad": 12330, "max_pad": 2160, "sq_pad": 20242460}, {"n": 8, "tok": 15238, "pad": 15240, "max_pad": 2160, "sq_pad": 29876184}, {"n": 8, "tok": 13557, "pad": 13560, "max_pad": 2130, "sq_pad": 23904056}, {"n": 8, "tok": 15339, "pad": 15346, "max_pad": 2162, "sq_pad": 30318492}, {"n": 8, "tok": 14406, "pad": 14408, "max_pad": 2132, "sq_pad": 26900720}, {"n": 8, "tok": 16040, "pad": 16044, "max_pad": 2132, "sq_pad": 32435912}, {"n": 8, "tok": 11236, "pad": 11240, "max_pad": 2120, "sq_pad": 17272224}, {"n": 8, "tok": 13965, "pad": 13970, "max_pad": 1922, "sq_pad": 24635972}, {"n": 8, "tok": 12255, "pad": 12258, "max_pad": 2180, "sq_pad": 20692868}, {"n": 8, "tok": 16127, "pad": 16132, "max_pad": 2148, "sq_pad": 32988872}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}, {"n": 8, "tok": 17070, "pad": 17072, "max_pad": 2146, "sq_pad": 36435104}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3061, "pad": 3066, "max_pad": 438, "sq_pad": 1190812}, {"n": 8, "tok": 3728, "pad": 3730, "max_pad": 486, "sq_pad": 1742324}, {"n": 8, "tok": 4085, "pad": 4088, "max_pad": 536, "sq_pad": 2092184}, {"n": 8, "tok": 4361, "pad": 4368, "max_pad": 578, "sq_pad": 2387872}, {"n": 8, "tok": 4672, "pad": 4676, "max_pad": 618, "sq_pad": 2736144}, {"n": 8, "tok": 5002, "pad": 5006, "max_pad": 654, "sq_pad": 3134644}, {"n": 8, "tok": 5266, "pad": 5268, "max_pad": 692, "sq_pad": 3471976}, {"n": 8, "tok": 5615, "pad": 5618, "max_pad": 724, "sq_pad": 3947516}, {"n": 8, "tok": 5597, "pad": 5602, "max_pad": 792, "sq_pad": 4093508}, {"n": 8, "tok": 6343, "pad": 6348, "max_pad": 826, "sq_pad": 5040936}, {"n": 8, "tok": 5830, "pad": 5834, "max_pad": 846, "sq_pad": 4429788}, {"n": 8, "tok": 6550, "pad": 6554, "max_pad": 912, "sq_pad": 5483580}, {"n": 8, "tok": 7476, "pad": 7480, "max_pad": 1070, "sq_pad": 7071552}, {"n": 8, "tok": 6634, "pad": 6640, "max_pad": 922, "sq_pad": 5646584}, {"n": 8, "tok": 7158, "pad": 7164, "max_pad": 1200, "sq_pad": 6690904}, {"n": 8, "tok": 8049, "pad": 8054, "max_pad": 1118, "sq_pad": 8153028}, {"n": 8, "tok": 7998, "pad": 8002, "max_pad": 1180, "sq_pad": 8166908}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1354, "sq_pad": 8887620}, {"n": 8, "tok": 7908, "pad": 7914, "max_pad": 1522, "sq_pad": 8262988}, {"n": 8, "tok": 7734, "pad": 7738, "max_pad": 1416, "sq_pad": 8079852}, {"n": 8, "tok": 7674, "pad": 7676, "max_pad": 1620, "sq_pad": 8550624}, {"n": 8, "tok": 8567, "pad": 8572, "max_pad": 1634, "sq_pad": 10370816}, {"n": 8, "tok": 8522, "pad": 8528, "max_pad": 1534, "sq_pad": 9773336}, {"n": 8, "tok": 9185, "pad": 9190, "max_pad": 1618, "sq_pad": 10813132}, {"n": 8, "tok": 9626, "pad": 9628, "max_pad": 1634, "sq_pad": 12037304}, {"n": 8, "tok": 9758, "pad": 9762, "max_pad": 1642, "sq_pad": 12207220}, {"n": 8, "tok": 10921, "pad": 10926, "max_pad": 1526, "sq_pad": 15072812}, {"n": 8, "tok": 8716, "pad": 8720, "max_pad": 1684, "sq_pad": 11277672}, {"n": 8, "tok": 11296, "pad": 11300, "max_pad": 1754, "sq_pad": 16954496}, {"n": 8, "tok": 12865, "pad": 12868, "max_pad": 2100, "sq_pad": 21583264}, {"n": 8, "tok": 10675, "pad": 10680, "max_pad": 2126, "sq_pad": 17161808}, {"n": 8, "tok": 8002, "pad": 8006, "max_pad": 1756, "sq_pad": 9618588}, {"n": 8, "tok": 9302, "pad": 9306, "max_pad": 1498, "sq_pad": 11391524}, {"n": 8, "tok": 6501, "pad": 6504, "max_pad": 2112, "sq_pad": 8651512}, {"n": 8, "tok": 7619, "pad": 7624, "max_pad": 1956, "sq_pad": 10147256}, {"n": 8, "tok": 11231, "pad": 11236, "max_pad": 2140, "sq_pad": 17272880}, {"n": 8, "tok": 14990, "pad": 14996, "max_pad": 2160, "sq_pad": 29686840}, {"n": 8, "tok": 14748, "pad": 14752, "max_pad": 2160, "sq_pad": 29218392}, {"n": 8, "tok": 8364, "pad": 8370, "max_pad": 2108, "sq_pad": 10444260}, {"n": 8, "tok": 11036, "pad": 11040, "max_pad": 1694, "sq_pad": 15561992}, {"n": 8, "tok": 11614, "pad": 11616, "max_pad": 1824, "sq_pad": 17724088}, {"n": 8, "tok": 11349, "pad": 11352, "max_pad": 1874, "sq_pad": 16621376}, {"n": 8, "tok": 9286, "pad": 9290, "max_pad": 1746, "sq_pad": 11393332}, {"n": 8, "tok": 6400, "pad": 6404, "max_pad": 964, "sq_pad": 5242480}, {"n": 8, "tok": 10435, "pad": 10436, "max_pad": 1722, "sq_pad": 14580984}, {"n": 8, "tok": 10662, "pad": 10666, "max_pad": 2142, "sq_pad": 15594796}, {"n": 8, "tok": 12084, "pad": 12092, "max_pad": 1798, "sq_pad": 19157920}, {"n": 8, "tok": 11992, "pad": 11996, "max_pad": 1838, "sq_pad": 18775176}, {"n": 8, "tok": 14956, "pad": 14960, "max_pad": 2128, "sq_pad": 28844264}, {"n": 8, "tok": 15628, "pad": 15630, "max_pad": 2142, "sq_pad": 31234140}, {"n": 8, "tok": 16374, "pad": 16382, "max_pad": 2230, "sq_pad": 34111004}, {"n": 8, "tok": 10424, "pad": 10430, "max_pad": 2130, "sq_pad": 14724060}, {"n": 8, "tok": 12328, "pad": 12330, "max_pad": 2160, "sq_pad": 20242460}, {"n": 8, "tok": 15238, "pad": 15240, "max_pad": 2160, "sq_pad": 29876184}, {"n": 8, "tok": 13557, "pad": 13560, "max_pad": 2130, "sq_pad": 23904056}, {"n": 8, "tok": 15339, "pad": 15346, "max_pad": 2162, "sq_pad": 30318492}, {"n": 8, "tok": 14406, "pad": 14408, "max_pad": 2132, "sq_pad": 26900720}, {"n": 8, "tok": 16040, "pad": 16044, "max_pad": 2132, "sq_pad": 32435912}, {"n": 8, "tok": 11236, "pad": 11240, "max_pad": 2120, "sq_pad": 17272224}, {"n": 8, "tok": 13965, "pad": 13970, "max_pad": 1922, "sq_pad": 24635972}, {"n": 8, "tok": 12255, "pad": 12258, "max_pad": 2180, "sq_pad": 20692868}, {"n": 8, "tok": 16127, "pad": 16132, "max_pad": 2148, "sq_pad": 32988872}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}, {"n": 8, "tok": 17070, "pad": 17072, "max_pad": 2146, "sq_pad": 36435104}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 237048, "pad": 237184, "sq_pad": 256131792, "data_digest": "8a560adc0dc095d1", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1367, "pad": 1370, "max_pad": 372, "sq_pad": 471204}, {"n": 4, "tok": 1694, "pad": 1696, "max_pad": 438, "sq_pad": 719608}, {"n": 4, "tok": 1815, "pad": 1816, "max_pad": 482, "sq_pad": 826248}, {"n": 4, "tok": 1913, "pad": 1914, "max_pad": 486, "sq_pad": 916076}, {"n": 4, "tok": 1996, "pad": 1998, "max_pad": 526, "sq_pad": 999628}, {"n": 4, "tok": 2089, "pad": 2090, "max_pad": 536, "sq_pad": 1092556}, {"n": 4, "tok": 2129, "pad": 2132, "max_pad": 554, "sq_pad": 1137096}, {"n": 4, "tok": 2232, "pad": 2236, "max_pad": 578, "sq_pad": 1250776}, {"n": 4, "tok": 2316, "pad": 2318, "max_pad": 596, "sq_pad": 1344148}, {"n": 4, "tok": 2356, "pad": 2358, "max_pad": 618, "sq_pad": 1391996}, {"n": 4, "tok": 2457, "pad": 2458, "max_pad": 626, "sq_pad": 1510732}, {"n": 4, "tok": 2545, "pad": 2548, "max_pad": 654, "sq_pad": 1623912}, {"n": 4, "tok": 2589, "pad": 2590, "max_pad": 664, "sq_pad": 1677484}, {"n": 4, "tok": 2677, "pad": 2678, "max_pad": 692, "sq_pad": 1794492}, {"n": 4, "tok": 2761, "pad": 2762, "max_pad": 704, "sq_pad": 1908132}, {"n": 4, "tok": 2854, "pad": 2856, "max_pad": 724, "sq_pad": 2039384}, {"n": 4, "tok": 2504, "pad": 2506, "max_pad": 738, "sq_pad": 1695524}, {"n": 4, "tok": 3093, "pad": 3096, "max_pad": 792, "sq_pad": 2397984}, {"n": 4, "tok": 3133, "pad": 3136, "max_pad": 806, "sq_pad": 2459920}, {"n": 4, "tok": 3210, "pad": 3212, "max_pad": 826, "sq_pad": 2581016}, {"n": 4, "tok": 2869, "pad": 2872, "max_pad": 846, "sq_pad": 2181752}, {"n": 4, "tok": 2961, "pad": 2962, "max_pad": 808, "sq_pad": 2248036}, {"n": 4, "tok": 3402, "pad": 3404, "max_pad": 864, "sq_pad": 2897272}, {"n": 4, "tok": 3148, "pad": 3150, "max_pad": 912, "sq_pad": 2586308}, {"n": 4, "tok": 3803, "pad": 3806, "max_pad": 1060, "sq_pad": 3641156}, {"n": 4, "tok": 3673, "pad": 3674, "max_pad": 1070, "sq_pad": 3430396}, {"n": 4, "tok": 3197, "pad": 3200, "max_pad": 922, "sq_pad": 2661520}, {"n": 4, "tok": 3437, "pad": 3440, "max_pad": 918, "sq_pad": 2985064}, {"n": 4, "tok": 3951, "pad": 3954, "max_pad": 1200, "sq_pad": 3978788}, {"n": 4, "tok": 3207, "pad": 3210, "max_pad": 932, "sq_pad": 2712116}, {"n": 4, "tok": 3877, "pad": 3878, "max_pad": 1050, "sq_pad": 3776060}, {"n": 4, "tok": 4172, "pad": 4176, "max_pad": 1118, "sq_pad": 4376968}, {"n": 4, "tok": 3806, "pad": 3808, "max_pad": 1134, "sq_pad": 3743432}, {"n": 4, "tok": 4192, "pad": 4194, "max_pad": 1180, "sq_pad": 4423476}, {"n": 4, "tok": 3724, "pad": 3726, "max_pad": 1156, "sq_pad": 3701980}, {"n": 4, "tok": 4450, "pad": 4452, "max_pad": 1354, "sq_pad": 5185640}, {"n": 4, "tok": 3805, "pad": 3808, "max_pad": 1042, "sq_pad": 3663888}, {"n": 4, "tok": 4103, "pad": 4106, "max_pad": 1522, "sq_pad": 4599100}, {"n": 4, "tok": 4078, "pad": 4080, "max_pad": 1132, "sq_pad": 4235416}, {"n": 4, "tok": 3656, "pad": 3658, "max_pad": 1416, "sq_pad": 3844436}, {"n": 4, "tok": 3956, "pad": 3958, "max_pad": 1608, "sq_pad": 4437388}, {"n": 4, "tok": 3718, "pad": 3718, "max_pad": 1620, "sq_pad": 4113236}, {"n": 4, "tok": 5700, "pad": 5702, "max_pad": 1634, "sq_pad": 8212300}, {"n": 4, "tok": 2867, "pad": 2870, "max_pad": 954, "sq_pad": 2158516}, {"n": 4, "tok": 4819, "pad": 4822, "max_pad": 1534, "sq_pad": 6292092}, {"n": 4, "tok": 3703, "pad": 3706, "max_pad": 1058, "sq_pad": 3481244}, {"n": 4, "tok": 4268, "pad": 4270, "max_pad": 1092, "sq_pad": 4560388}, {"n": 4, "tok": 4917, "pad": 4920, "max_pad": 1618, "sq_pad": 6252744}, {"n": 4, "tok": 4397, "pad": 4398, "max_pad": 1236, "sq_pad": 4961340}, {"n": 4, "tok": 5229, "pad": 5230, "max_pad": 1634, "sq_pad": 7075964}, {"n": 4, "tok": 5221, "pad": 5224, "max_pad": 1642, "sq_pad": 7030408}, {"n": 4, "tok": 4537, "pad": 4538, "max_pad": 1202, "sq_pad": 5176812}, {"n": 4, "tok": 4994, "pad": 4996, "max_pad": 1392, "sq_pad": 6275728}, {"n": 4, "tok": 5927, "pad": 5930, "max_pad": 1526, "sq_pad": 8797084}, {"n": 4, "tok": 4278, "pad": 4280, "max_pad": 1518, "sq_pad": 5297448}, {"n": 4, "tok": 4438, "pad": 4440, "max_pad": 1684, "sq_pad": 5980224}, {"n": 4, "tok": 5703, "pad": 5706, "max_pad": 1698, "sq_pad": 8326268}, {"n": 4, "tok": 5593, "pad": 5594, "max_pad": 1754, "sq_pad": 8628228}, {"n": 4, "tok": 5858, "pad": 5860, "max_pad": 2012, "sq_pad": 9141848}, {"n": 4, "tok": 7007, "pad": 7008, "max_pad": 2100, "sq_pad": 12441416}, {"n": 4, "tok": 7566, "pad": 7568, "max_pad": 2126, "sq_pad": 14541912}, {"n": 4, "tok": 3109, "pad": 3112, "max_pad": 1134, "sq_pad": 2619896}, {"n": 4, "tok": 3826, "pad": 3828, "max_pad": 1730, "sq_pad": 4483640}, {"n": 4, "tok": 4176, "pad": 4178, "max_pad": 1756, "sq_pad": 5134948}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 391414, "pad": 391544, "sq_pad": 666007656, "data_digest": "d6df2f8bddc3a6b2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4267, "pad": 4270, "max_pad": 1436, "sq_pad": 4810644}, {"n": 4, "tok": 5035, "pad": 5036, "max_pad": 1498, "sq_pad": 6580880}, {"n": 4, "tok": 4403, "pad": 4406, "max_pad": 2112, "sq_pad": 7266668}, {"n": 4, "tok": 2098, "pad": 2098, "max_pad": 986, "sq_pad": 1384844}, {"n": 4, "tok": 2101, "pad": 2104, "max_pad": 894, "sq_pad": 1289520}, {"n": 4, "tok": 5518, "pad": 5520, "max_pad": 1956, "sq_pad": 8857736}, {"n": 4, "tok": 5392, "pad": 5394, "max_pad": 2140, "sq_pad": 8123444}, {"n": 4, "tok": 5839, "pad": 5842, "max_pad": 2140, "sq_pad": 9149436}, {"n": 4, "tok": 6473, "pad": 6476, "max_pad": 2140, "sq_pad": 11538040}, {"n": 4, "tok": 8517, "pad": 8520, "max_pad": 2160, "sq_pad": 18148800}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 6272, "pad": 6272, "max_pad": 2160, "sq_pad": 11240792}, {"n": 4, "tok": 5487, "pad": 5490, "max_pad": 2108, "sq_pad": 8308796}, {"n": 4, "tok": 2877, "pad": 2880, "max_pad": 920, "sq_pad": 2135464}, {"n": 4, "tok": 4996, "pad": 4998, "max_pad": 1326, "sq_pad": 6272892}, {"n": 4, "tok": 6040, "pad": 6042, "max_pad": 1694, "sq_pad": 9289100}, {"n": 4, "tok": 5835, "pad": 5836, "max_pad": 1740, "sq_pad": 8872072}, {"n": 4, "tok": 5779, "pad": 5780, "max_pad": 1824, "sq_pad": 8852016}, {"n": 4, "tok": 6151, "pad": 6154, "max_pad": 1874, "sq_pad": 9745252}, {"n": 4, "tok": 5198, "pad": 5198, "max_pad": 1570, "sq_pad": 6876124}, {"n": 4, "tok": 4025, "pad": 4026, "max_pad": 1138, "sq_pad": 4155236}, {"n": 4, "tok": 5261, "pad": 5264, "max_pad": 1746, "sq_pad": 7238096}, {"n": 4, "tok": 3091, "pad": 3094, "max_pad": 954, "sq_pad": 2445628}, {"n": 4, "tok": 3309, "pad": 3310, "max_pad": 964, "sq_pad": 2796852}, {"n": 4, "tok": 4146, "pad": 4146, "max_pad": 1526, "sq_pad": 4654964}, {"n": 4, "tok": 6289, "pad": 6290, "max_pad": 1722, "sq_pad": 9926020}, {"n": 4, "tok": 6078, "pad": 6080, "max_pad": 2142, "sq_pad": 10137176}, {"n": 4, "tok": 4584, "pad": 4586, "max_pad": 1440, "sq_pad": 5457620}, {"n": 4, "tok": 5194, "pad": 5198, "max_pad": 1726, "sq_pad": 7233700}, {"n": 4, "tok": 6890, "pad": 6894, "max_pad": 1798, "sq_pad": 11924220}, {"n": 4, "tok": 6500, "pad": 6502, "max_pad": 1822, "sq_pad": 10731532}, {"n": 4, "tok": 5492, "pad": 5494, "max_pad": 1838, "sq_pad": 8043644}, {"n": 4, "tok": 6816, "pad": 6818, "max_pad": 1934, "sq_pad": 12182676}, {"n": 4, "tok": 8140, "pad": 8142, "max_pad": 2128, "sq_pad": 16661588}, {"n": 4, "tok": 8520, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 7108, "pad": 7110, "max_pad": 2142, "sq_pad": 13086540}, {"n": 4, "tok": 7858, "pad": 7862, "max_pad": 2230, "sq_pad": 15963404}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 6007, "pad": 6010, "max_pad": 2130, "sq_pad": 9665316}, {"n": 4, "tok": 4417, "pad": 4420, "max_pad": 1326, "sq_pad": 5058744}, {"n": 4, "tok": 5070, "pad": 5072, "max_pad": 1464, "sq_pad": 6582216}, {"n": 4, "tok": 7258, "pad": 7258, "max_pad": 2160, "sq_pad": 13660244}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 6598, "pad": 6600, "max_pad": 2122, "sq_pad": 11213784}, {"n": 4, "tok": 6485, "pad": 6486, "max_pad": 2130, "sq_pad": 10870076}, {"n": 4, "tok": 7072, "pad": 7074, "max_pad": 2130, "sq_pad": 13033980}, {"n": 4, "tok": 7479, "pad": 7482, "max_pad": 2162, "sq_pad": 14396876}, {"n": 4, "tok": 7860, "pad": 7864, "max_pad": 2162, "sq_pad": 15921616}, {"n": 4, "tok": 7335, "pad": 7336, "max_pad": 2132, "sq_pad": 13812328}, {"n": 4, "tok": 7071, "pad": 7072, "max_pad": 2132, "sq_pad": 13088392}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 7512, "pad": 7516, "max_pad": 2128, "sq_pad": 14254216}, {"n": 4, "tok": 6203, "pad": 6206, "max_pad": 2120, "sq_pad": 10289580}, {"n": 4, "tok": 5033, "pad": 5034, "max_pad": 1888, "sq_pad": 6982644}, {"n": 4, "tok": 6988, "pad": 6990, "max_pad": 1890, "sq_pad": 12244700}, {"n": 4, "tok": 6977, "pad": 6980, "max_pad": 1922, "sq_pad": 12391272}, {"n": 4, "tok": 7587, "pad": 7588, "max_pad": 2180, "sq_pad": 15216752}, {"n": 4, "tok": 4668, "pad": 4670, "max_pad": 1266, "sq_pad": 5476116}, {"n": 4, "tok": 7769, "pad": 7772, "max_pad": 2148, "sq_pad": 15500712}, {"n": 4, "tok": 8358, "pad": 8360, "max_pad": 2148, "sq_pad": 17488160}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1350, "sq_pad": 5213020}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1182, "sq_pad": 4713496}, {"n": 4, "tok": 8550, "pad": 8552, "max_pad": 2146, "sq_pad": 18284432}, {"n": 4, "tok": 8520, "pad": 8520, "max_pad": 2146, "sq_pad": 18150672}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3650, "pad": 3654, "max_pad": 506, "sq_pad": 1676364}, {"n": 8, "tok": 4659, "pad": 4662, "max_pad": 606, "sq_pad": 2720564}, {"n": 8, "tok": 4845, "pad": 4850, "max_pad": 622, "sq_pad": 2941684}, {"n": 8, "tok": 5050, "pad": 5054, "max_pad": 656, "sq_pad": 3195676}, {"n": 8, "tok": 5236, "pad": 5238, "max_pad": 676, "sq_pad": 3430948}, {"n": 8, "tok": 5605, "pad": 5608, "max_pad": 724, "sq_pad": 3933504}, {"n": 8, "tok": 5876, "pad": 5878, "max_pad": 758, "sq_pad": 4320068}, {"n": 8, "tok": 6042, "pad": 6048, "max_pad": 772, "sq_pad": 4573424}, {"n": 8, "tok": 6278, "pad": 6282, "max_pad": 802, "sq_pad": 4933780}, {"n": 8, "tok": 6430, "pad": 6436, "max_pad": 866, "sq_pad": 5184856}, {"n": 8, "tok": 6639, "pad": 6646, "max_pad": 896, "sq_pad": 5603476}, {"n": 8, "tok": 6587, "pad": 6592, "max_pad": 996, "sq_pad": 5724240}, {"n": 8, "tok": 7713, "pad": 7718, "max_pad": 1116, "sq_pad": 7485876}, {"n": 8, "tok": 7863, "pad": 7868, "max_pad": 1168, "sq_pad": 7965304}, {"n": 8, "tok": 8062, "pad": 8066, "max_pad": 1326, "sq_pad": 8426540}, {"n": 8, "tok": 8681, "pad": 8684, "max_pad": 1314, "sq_pad": 9717280}, {"n": 8, "tok": 7748, "pad": 7752, "max_pad": 1184, "sq_pad": 7827696}, {"n": 8, "tok": 9303, "pad": 9308, "max_pad": 1454, "sq_pad": 11527456}, {"n": 8, "tok": 9714, "pad": 9716, "max_pad": 1430, "sq_pad": 12193960}, {"n": 8, "tok": 8307, "pad": 8310, "max_pad": 1428, "sq_pad": 9487084}, {"n": 8, "tok": 7949, "pad": 7952, "max_pad": 1448, "sq_pad": 8517296}, {"n": 8, "tok": 11177, "pad": 11180, "max_pad": 1554, "sq_pad": 15831096}, {"n": 8, "tok": 9426, "pad": 9432, "max_pad": 1648, "sq_pad": 11580576}, {"n": 8, "tok": 8396, "pad": 8400, "max_pad": 1206, "sq_pad": 9040752}, {"n": 8, "tok": 9016, "pad": 9022, "max_pad": 1506, "sq_pad": 10694900}, {"n": 8, "tok": 7068, "pad": 7072, "max_pad": 1248, "sq_pad": 6531680}, {"n": 8, "tok": 7684, "pad": 7688, "max_pad": 1260, "sq_pad": 7835952}, {"n": 8, "tok": 6687, "pad": 6690, "max_pad": 1108, "sq_pad": 5919468}, {"n": 8, "tok": 6960, "pad": 6966, "max_pad": 1098, "sq_pad": 6142100}, {"n": 8, "tok": 9436, "pad": 9442, "max_pad": 1410, "sq_pad": 11399532}, {"n": 8, "tok": 9956, "pad": 9962, "max_pad": 1428, "sq_pad": 12583244}, {"n": 8, "tok": 9098, "pad": 9100, "max_pad": 1390, "sq_pad": 10744912}, {"n": 8, "tok": 9003, "pad": 9008, "max_pad": 1322, "sq_pad": 10496536}, {"n": 8, "tok": 7485, "pad": 7488, "max_pad": 1330, "sq_pad": 7363896}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1464, "sq_pad": 8985452}, {"n": 8, "tok": 8653, "pad": 8656, "max_pad": 1334, "sq_pad": 9600576}, {"n": 8, "tok": 11412, "pad": 11416, "max_pad": 1804, "sq_pad": 16629520}, {"n": 8, "tok": 11716, "pad": 11720, "max_pad": 1646, "sq_pad": 17386664}, {"n": 8, "tok": 11235, "pad": 11238, "max_pad": 1720, "sq_pad": 16481980}, {"n": 8, "tok": 13274, "pad": 13278, "max_pad": 2108, "sq_pad": 22801276}, {"n": 8, "tok": 8517, "pad": 8522, "max_pad": 1600, "sq_pad": 9465244}, {"n": 8, "tok": 13302, "pad": 13306, "max_pad": 2108, "sq_pad": 23381020}, {"n": 8, "tok": 13915, "pad": 13920, "max_pad": 2142, "sq_pad": 25595520}, {"n": 8, "tok": 12964, "pad": 12972, "max_pad": 2118, "sq_pad": 22067456}, {"n": 8, "tok": 11683, "pad": 11686, "max_pad": 2108, "sq_pad": 18238380}, {"n": 8, "tok": 11598, "pad": 11604, "max_pad": 2250, "sq_pad": 18322800}, {"n": 8, "tok": 13667, "pad": 13672, "max_pad": 2130, "sq_pad": 24513104}, {"n": 8, "tok": 16746, "pad": 16752, "max_pad": 2196, "sq_pad": 35437560}, {"n": 8, "tok": 13149, "pad": 13152, "max_pad": 2196, "sq_pad": 23904440}, {"n": 8, "tok": 13712, "pad": 13714, "max_pad": 2142, "sq_pad": 25211060}, {"n": 8, "tok": 15200, "pad": 15204, "max_pad": 2142, "sq_pad": 29591480}, {"n": 8, "tok": 13849, "pad": 13850, "max_pad": 2136, "sq_pad": 24831204}, {"n": 8, "tok": 16055, "pad": 16060, "max_pad": 2202, "sq_pad": 32499616}, {"n": 8, "tok": 10025, "pad": 10030, "max_pad": 2166, "sq_pad": 13701780}, {"n": 8, "tok": 15749, "pad": 15756, "max_pad": 2166, "sq_pad": 31966848}, {"n": 8, "tok": 11393, "pad": 11398, "max_pad": 2110, "sq_pad": 16867876}, {"n": 8, "tok": 15986, "pad": 15992, "max_pad": 2152, "sq_pad": 32817752}, {"n": 8, "tok": 16234, "pad": 16236, "max_pad": 2152, "sq_pad": 33349640}, {"n": 8, "tok": 12933, "pad": 12938, "max_pad": 2118, "sq_pad": 21395876}, {"n": 8, "tok": 16633, "pad": 16634, "max_pad": 2184, "sq_pad": 34853636}, {"n": 8, "tok": 17108, "pad": 17112, "max_pad": 2184, "sq_pad": 36629688}, {"n": 8, "tok": 17091, "pad": 17098, "max_pad": 2166, "sq_pad": 36543892}, {"n": 8, "tok": 17139, "pad": 17144, "max_pad": 2166, "sq_pad": 36742160}, {"n": 8, "tok": 17161, "pad": 17168, "max_pad": 2162, "sq_pad": 36846040}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3650, "pad": 3654, "max_pad": 506, "sq_pad": 1676364}, {"n": 8, "tok": 4659, "pad": 4662, "max_pad": 606, "sq_pad": 2720564}, {"n": 8, "tok": 4845, "pad": 4850, "max_pad": 622, "sq_pad": 2941684}, {"n": 8, "tok": 5050, "pad": 5054, "max_pad": 656, "sq_pad": 3195676}, {"n": 8, "tok": 5236, "pad": 5238, "max_pad": 676, "sq_pad": 3430948}, {"n": 8, "tok": 5605, "pad": 5608, "max_pad": 724, "sq_pad": 3933504}, {"n": 8, "tok": 5876, "pad": 5878, "max_pad": 758, "sq_pad": 4320068}, {"n": 8, "tok": 6042, "pad": 6048, "max_pad": 772, "sq_pad": 4573424}, {"n": 8, "tok": 6278, "pad": 6282, "max_pad": 802, "sq_pad": 4933780}, {"n": 8, "tok": 6430, "pad": 6436, "max_pad": 866, "sq_pad": 5184856}, {"n": 8, "tok": 6639, "pad": 6646, "max_pad": 896, "sq_pad": 5603476}, {"n": 8, "tok": 6587, "pad": 6592, "max_pad": 996, "sq_pad": 5724240}, {"n": 8, "tok": 7713, "pad": 7718, "max_pad": 1116, "sq_pad": 7485876}, {"n": 8, "tok": 7863, "pad": 7868, "max_pad": 1168, "sq_pad": 7965304}, {"n": 8, "tok": 8062, "pad": 8066, "max_pad": 1326, "sq_pad": 8426540}, {"n": 8, "tok": 8681, "pad": 8684, "max_pad": 1314, "sq_pad": 9717280}, {"n": 8, "tok": 7748, "pad": 7752, "max_pad": 1184, "sq_pad": 7827696}, {"n": 8, "tok": 9303, "pad": 9308, "max_pad": 1454, "sq_pad": 11527456}, {"n": 8, "tok": 9714, "pad": 9716, "max_pad": 1430, "sq_pad": 12193960}, {"n": 8, "tok": 8307, "pad": 8310, "max_pad": 1428, "sq_pad": 9487084}, {"n": 8, "tok": 7949, "pad": 7952, "max_pad": 1448, "sq_pad": 8517296}, {"n": 8, "tok": 11177, "pad": 11180, "max_pad": 1554, "sq_pad": 15831096}, {"n": 8, "tok": 9426, "pad": 9432, "max_pad": 1648, "sq_pad": 11580576}, {"n": 8, "tok": 8396, "pad": 8400, "max_pad": 1206, "sq_pad": 9040752}, {"n": 8, "tok": 9016, "pad": 9022, "max_pad": 1506, "sq_pad": 10694900}, {"n": 8, "tok": 7068, "pad": 7072, "max_pad": 1248, "sq_pad": 6531680}, {"n": 8, "tok": 7684, "pad": 7688, "max_pad": 1260, "sq_pad": 7835952}, {"n": 8, "tok": 6687, "pad": 6690, "max_pad": 1108, "sq_pad": 5919468}, {"n": 8, "tok": 6960, "pad": 6966, "max_pad": 1098, "sq_pad": 6142100}, {"n": 8, "tok": 9436, "pad": 9442, "max_pad": 1410, "sq_pad": 11399532}, {"n": 8, "tok": 9956, "pad": 9962, "max_pad": 1428, "sq_pad": 12583244}, {"n": 8, "tok": 9098, "pad": 9100, "max_pad": 1390, "sq_pad": 10744912}, {"n": 8, "tok": 9003, "pad": 9008, "max_pad": 1322, "sq_pad": 10496536}, {"n": 8, "tok": 7485, "pad": 7488, "max_pad": 1330, "sq_pad": 7363896}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1464, "sq_pad": 8985452}, {"n": 8, "tok": 8653, "pad": 8656, "max_pad": 1334, "sq_pad": 9600576}, {"n": 8, "tok": 11412, "pad": 11416, "max_pad": 1804, "sq_pad": 16629520}, {"n": 8, "tok": 11716, "pad": 11720, "max_pad": 1646, "sq_pad": 17386664}, {"n": 8, "tok": 11235, "pad": 11238, "max_pad": 1720, "sq_pad": 16481980}, {"n": 8, "tok": 13274, "pad": 13278, "max_pad": 2108, "sq_pad": 22801276}, {"n": 8, "tok": 8517, "pad": 8522, "max_pad": 1600, "sq_pad": 9465244}, {"n": 8, "tok": 13302, "pad": 13306, "max_pad": 2108, "sq_pad": 23381020}, {"n": 8, "tok": 13915, "pad": 13920, "max_pad": 2142, "sq_pad": 25595520}, {"n": 8, "tok": 12964, "pad": 12972, "max_pad": 2118, "sq_pad": 22067456}, {"n": 8, "tok": 11683, "pad": 11686, "max_pad": 2108, "sq_pad": 18238380}, {"n": 8, "tok": 11598, "pad": 11604, "max_pad": 2250, "sq_pad": 18322800}, {"n": 8, "tok": 13667, "pad": 13672, "max_pad": 2130, "sq_pad": 24513104}, {"n": 8, "tok": 16746, "pad": 16752, "max_pad": 2196, "sq_pad": 35437560}, {"n": 8, "tok": 13149, "pad": 13152, "max_pad": 2196, "sq_pad": 23904440}, {"n": 8, "tok": 13712, "pad": 13714, "max_pad": 2142, "sq_pad": 25211060}, {"n": 8, "tok": 15200, "pad": 15204, "max_pad": 2142, "sq_pad": 29591480}, {"n": 8, "tok": 13849, "pad": 13850, "max_pad": 2136, "sq_pad": 24831204}, {"n": 8, "tok": 16055, "pad": 16060, "max_pad": 2202, "sq_pad": 32499616}, {"n": 8, "tok": 10025, "pad": 10030, "max_pad": 2166, "sq_pad": 13701780}, {"n": 8, "tok": 15749, "pad": 15756, "max_pad": 2166, "sq_pad": 31966848}, {"n": 8, "tok": 11393, "pad": 11398, "max_pad": 2110, "sq_pad": 16867876}, {"n": 8, "tok": 15986, "pad": 15992, "max_pad": 2152, "sq_pad": 32817752}, {"n": 8, "tok": 16234, "pad": 16236, "max_pad": 2152, "sq_pad": 33349640}, {"n": 8, "tok": 12933, "pad": 12938, "max_pad": 2118, "sq_pad": 21395876}, {"n": 8, "tok": 16633, "pad": 16634, "max_pad": 2184, "sq_pad": 34853636}, {"n": 8, "tok": 17108, "pad": 17112, "max_pad": 2184, "sq_pad": 36629688}, {"n": 8, "tok": 17091, "pad": 17098, "max_pad": 2166, "sq_pad": 36543892}, {"n": 8, "tok": 17139, "pad": 17144, "max_pad": 2166, "sq_pad": 36742160}, {"n": 8, "tok": 17161, "pad": 17168, "max_pad": 2162, "sq_pad": 36846040}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 237141, "pad": 237276, "sq_pad": 239691288, "data_digest": "51c86d6e4b764e37", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1726, "pad": 1728, "max_pad": 456, "sq_pad": 747680}, {"n": 4, "tok": 1924, "pad": 1926, "max_pad": 506, "sq_pad": 928684}, {"n": 4, "tok": 2287, "pad": 2288, "max_pad": 598, "sq_pad": 1311312}, {"n": 4, "tok": 2372, "pad": 2374, "max_pad": 606, "sq_pad": 1409252}, {"n": 4, "tok": 2381, "pad": 2384, "max_pad": 614, "sq_pad": 1421320}, {"n": 4, "tok": 2464, "pad": 2466, "max_pad": 622, "sq_pad": 1520364}, {"n": 4, "tok": 2480, "pad": 2482, "max_pad": 642, "sq_pad": 1541356}, {"n": 4, "tok": 2570, "pad": 2572, "max_pad": 656, "sq_pad": 1654320}, {"n": 4, "tok": 2595, "pad": 2596, "max_pad": 662, "sq_pad": 1685296}, {"n": 4, "tok": 2641, "pad": 2642, "max_pad": 676, "sq_pad": 1745652}, {"n": 4, "tok": 2743, "pad": 2744, "max_pad": 698, "sq_pad": 1882728}, {"n": 4, "tok": 2862, "pad": 2864, "max_pad": 724, "sq_pad": 2050776}, {"n": 4, "tok": 2895, "pad": 2896, "max_pad": 730, "sq_pad": 2096760}, {"n": 4, "tok": 2981, "pad": 2982, "max_pad": 758, "sq_pad": 2223308}, {"n": 4, "tok": 2976, "pad": 2980, "max_pad": 750, "sq_pad": 2220216}, {"n": 4, "tok": 3066, "pad": 3068, "max_pad": 772, "sq_pad": 2353208}, {"n": 4, "tok": 3114, "pad": 3116, "max_pad": 792, "sq_pad": 2427640}, {"n": 4, "tok": 3164, "pad": 3166, "max_pad": 802, "sq_pad": 2506140}, {"n": 4, "tok": 3147, "pad": 3150, "max_pad": 820, "sq_pad": 2482692}, {"n": 4, "tok": 3283, "pad": 3286, "max_pad": 866, "sq_pad": 2702164}, {"n": 4, "tok": 3426, "pad": 3430, "max_pad": 878, "sq_pad": 2942044}, {"n": 4, "tok": 3213, "pad": 3216, "max_pad": 896, "sq_pad": 2661432}, {"n": 4, "tok": 3265, "pad": 3266, "max_pad": 996, "sq_pad": 2814740}, {"n": 4, "tok": 3322, "pad": 3326, "max_pad": 974, "sq_pad": 2909500}, {"n": 4, "tok": 3787, "pad": 3790, "max_pad": 1022, "sq_pad": 3599708}, {"n": 4, "tok": 3926, "pad": 3928, "max_pad": 1116, "sq_pad": 3886168}, {"n": 4, "tok": 3862, "pad": 3864, "max_pad": 1168, "sq_pad": 3910496}, {"n": 4, "tok": 4001, "pad": 4004, "max_pad": 1150, "sq_pad": 4054808}, {"n": 4, "tok": 4082, "pad": 4084, "max_pad": 1258, "sq_pad": 4245840}, {"n": 4, "tok": 3980, "pad": 3982, "max_pad": 1326, "sq_pad": 4180700}, {"n": 4, "tok": 4902, "pad": 4904, "max_pad": 1314, "sq_pad": 6053784}, {"n": 4, "tok": 3779, "pad": 3780, "max_pad": 1084, "sq_pad": 3663496}, {"n": 4, "tok": 3578, "pad": 3580, "max_pad": 1090, "sq_pad": 3318456}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1184, "sq_pad": 4509240}, {"n": 4, "tok": 5064, "pad": 5066, "max_pad": 1360, "sq_pad": 6445636}, {"n": 4, "tok": 4239, "pad": 4242, "max_pad": 1454, "sq_pad": 5081820}, {"n": 4, "tok": 5273, "pad": 5274, "max_pad": 1430, "sq_pad": 7015388}, {"n": 4, "tok": 4441, "pad": 4442, "max_pad": 1272, "sq_pad": 5178572}, {"n": 4, "tok": 4026, "pad": 4028, "max_pad": 1330, "sq_pad": 4478296}, {"n": 4, "tok": 4281, "pad": 4282, "max_pad": 1428, "sq_pad": 5008788}, {"n": 4, "tok": 3739, "pad": 3740, "max_pad": 1388, "sq_pad": 3829336}, {"n": 4, "tok": 4210, "pad": 4212, "max_pad": 1448, "sq_pad": 4687960}, {"n": 4, "tok": 5592, "pad": 5594, "max_pad": 1554, "sq_pad": 7907324}, {"n": 4, "tok": 5585, "pad": 5586, "max_pad": 1522, "sq_pad": 7923772}, {"n": 4, "tok": 4529, "pad": 4532, "max_pad": 1492, "sq_pad": 5322200}, {"n": 4, "tok": 4897, "pad": 4900, "max_pad": 1648, "sq_pad": 6258376}, {"n": 4, "tok": 4098, "pad": 4100, "max_pad": 1190, "sq_pad": 4335672}, {"n": 4, "tok": 4298, "pad": 4300, "max_pad": 1206, "sq_pad": 4705080}, {"n": 4, "tok": 4168, "pad": 4170, "max_pad": 1506, "sq_pad": 4733420}, {"n": 4, "tok": 4848, "pad": 4852, "max_pad": 1430, "sq_pad": 5961480}, {"n": 4, "tok": 3404, "pad": 3406, "max_pad": 1248, "sq_pad": 3124980}, {"n": 4, "tok": 3664, "pad": 3666, "max_pad": 1096, "sq_pad": 3406700}, {"n": 4, "tok": 4110, "pad": 4112, "max_pad": 1260, "sq_pad": 4462456}, {"n": 4, "tok": 3574, "pad": 3576, "max_pad": 1240, "sq_pad": 3373496}, {"n": 4, "tok": 2922, "pad": 2924, "max_pad": 938, "sq_pad": 2204040}, {"n": 4, "tok": 3765, "pad": 3766, "max_pad": 1108, "sq_pad": 3715428}, {"n": 4, "tok": 3343, "pad": 3346, "max_pad": 922, "sq_pad": 2810052}, {"n": 4, "tok": 3617, "pad": 3620, "max_pad": 1098, "sq_pad": 3332048}, {"n": 4, "tok": 4545, "pad": 4548, "max_pad": 1332, "sq_pad": 5308824}, {"n": 4, "tok": 4891, "pad": 4894, "max_pad": 1410, "sq_pad": 6090708}, {"n": 4, "tok": 4458, "pad": 4462, "max_pad": 1264, "sq_pad": 5014180}, {"n": 4, "tok": 5498, "pad": 5500, "max_pad": 1428, "sq_pad": 7569064}, {"n": 4, "tok": 4814, "pad": 4814, "max_pad": 1390, "sq_pad": 5991420}, {"n": 4, "tok": 4284, "pad": 4286, "max_pad": 1192, "sq_pad": 4753492}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 422761, "pad": 422902, "sq_pad": 754519972, "data_digest": "ed386b875868f388", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4797, "pad": 4800, "max_pad": 1306, "sq_pad": 5782056}, {"n": 4, "tok": 4206, "pad": 4208, "max_pad": 1322, "sq_pad": 4714480}, {"n": 4, "tok": 3631, "pad": 3632, "max_pad": 1330, "sq_pad": 3535568}, {"n": 4, "tok": 3854, "pad": 3856, "max_pad": 1174, "sq_pad": 3828328}, {"n": 4, "tok": 3289, "pad": 3292, "max_pad": 1068, "sq_pad": 2799112}, {"n": 4, "tok": 4885, "pad": 4886, "max_pad": 1464, "sq_pad": 6186340}, {"n": 4, "tok": 3875, "pad": 3878, "max_pad": 1072, "sq_pad": 3788084}, {"n": 4, "tok": 4778, "pad": 4778, "max_pad": 1334, "sq_pad": 5812492}, {"n": 4, "tok": 5263, "pad": 5264, "max_pad": 1472, "sq_pad": 7069672}, {"n": 4, "tok": 6149, "pad": 6152, "max_pad": 1804, "sq_pad": 9559848}, {"n": 4, "tok": 6056, "pad": 6058, "max_pad": 1566, "sq_pad": 9179660}, {"n": 4, "tok": 5660, "pad": 5662, "max_pad": 1646, "sq_pad": 8207004}, {"n": 4, "tok": 5482, "pad": 5484, "max_pad": 1720, "sq_pad": 7976528}, {"n": 4, "tok": 5753, "pad": 5754, "max_pad": 1696, "sq_pad": 8505452}, {"n": 4, "tok": 6095, "pad": 6098, "max_pad": 1798, "sq_pad": 9518412}, {"n": 4, "tok": 7179, "pad": 7180, "max_pad": 2108, "sq_pad": 13282864}, {"n": 4, "tok": 3896, "pad": 3898, "max_pad": 1044, "sq_pad": 3816636}, {"n": 4, "tok": 4621, "pad": 4624, "max_pad": 1600, "sq_pad": 5648608}, {"n": 4, "tok": 5673, "pad": 5676, "max_pad": 1986, "sq_pad": 8632712}, {"n": 4, "tok": 7629, "pad": 7630, "max_pad": 2108, "sq_pad": 14748308}, {"n": 4, "tok": 6284, "pad": 6286, "max_pad": 2072, "sq_pad": 10457972}, {"n": 4, "tok": 7631, "pad": 7634, "max_pad": 2142, "sq_pad": 15137548}, {"n": 4, "tok": 6716, "pad": 6720, "max_pad": 2118, "sq_pad": 11664216}, {"n": 4, "tok": 6248, "pad": 6252, "max_pad": 2118, "sq_pad": 10403240}, {"n": 4, "tok": 6442, "pad": 6444, "max_pad": 2108, "sq_pad": 10923800}, {"n": 4, "tok": 5241, "pad": 5242, "max_pad": 1846, "sq_pad": 7314580}, {"n": 4, "tok": 6252, "pad": 6256, "max_pad": 2250, "sq_pad": 10679768}, {"n": 4, "tok": 5346, "pad": 5348, "max_pad": 1914, "sq_pad": 7643032}, {"n": 4, "tok": 6476, "pad": 6480, "max_pad": 2074, "sq_pad": 11139784}, {"n": 4, "tok": 7191, "pad": 7192, "max_pad": 2130, "sq_pad": 13373320}, {"n": 4, "tok": 8111, "pad": 8114, "max_pad": 2196, "sq_pad": 16780060}, {"n": 4, "tok": 8635, "pad": 8638, "max_pad": 2190, "sq_pad": 18657500}, {"n": 4, "tok": 6434, "pad": 6434, "max_pad": 2196, "sq_pad": 11731396}, {"n": 4, "tok": 6715, "pad": 6718, "max_pad": 2152, "sq_pad": 12173044}, {"n": 4, "tok": 6379, "pad": 6380, "max_pad": 2142, "sq_pad": 11374504}, {"n": 4, "tok": 7333, "pad": 7334, "max_pad": 2142, "sq_pad": 13836556}, {"n": 4, "tok": 7360, "pad": 7362, "max_pad": 2142, "sq_pad": 13916108}, {"n": 4, "tok": 7840, "pad": 7842, "max_pad": 2142, "sq_pad": 15675372}, {"n": 4, "tok": 7348, "pad": 7348, "max_pad": 2136, "sq_pad": 13811992}, {"n": 4, "tok": 6501, "pad": 6502, "max_pad": 2136, "sq_pad": 11019212}, {"n": 4, "tok": 7742, "pad": 7744, "max_pad": 2202, "sq_pad": 15098192}, {"n": 4, "tok": 8313, "pad": 8316, "max_pad": 2202, "sq_pad": 17401424}, {"n": 4, "tok": 5648, "pad": 5650, "max_pad": 2166, "sq_pad": 8846492}, {"n": 4, "tok": 4377, "pad": 4380, "max_pad": 1288, "sq_pad": 4855288}, {"n": 4, "tok": 7089, "pad": 7092, "max_pad": 2166, "sq_pad": 13200624}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 5562, "pad": 5564, "max_pad": 1550, "sq_pad": 7791000}, {"n": 4, "tok": 5831, "pad": 5834, "max_pad": 2110, "sq_pad": 9076876}, {"n": 4, "tok": 7464, "pad": 7468, "max_pad": 2110, "sq_pad": 14651344}, {"n": 4, "tok": 8522, "pad": 8524, "max_pad": 2152, "sq_pad": 18166408}, {"n": 4, "tok": 8480, "pad": 8480, "max_pad": 2152, "sq_pad": 17989888}, {"n": 4, "tok": 7754, "pad": 7756, "max_pad": 2152, "sq_pad": 15359752}, {"n": 4, "tok": 6912, "pad": 6914, "max_pad": 2118, "sq_pad": 12321148}, {"n": 4, "tok": 6021, "pad": 6024, "max_pad": 1546, "sq_pad": 9074728}, {"n": 4, "tok": 7897, "pad": 7898, "max_pad": 2184, "sq_pad": 15774212}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8525, "pad": 8526, "max_pad": 2184, "sq_pad": 18199332}, {"n": 4, "tok": 8583, "pad": 8586, "max_pad": 2166, "sq_pad": 18430356}, {"n": 4, "tok": 8583, "pad": 8586, "max_pad": 2166, "sq_pad": 18430356}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 8586, "pad": 8588, "max_pad": 2166, "sq_pad": 18439880}, {"n": 4, "tok": 8553, "pad": 8556, "max_pad": 2166, "sq_pad": 18302280}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 8517, "pad": 8520, "max_pad": 2162, "sq_pad": 18149064}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3412, "pad": 3414, "max_pad": 538, "sq_pad": 1476844}, {"n": 8, "tok": 4798, "pad": 4802, "max_pad": 620, "sq_pad": 2883612}, {"n": 8, "tok": 5197, "pad": 5202, "max_pad": 684, "sq_pad": 3385388}, {"n": 8, "tok": 5707, "pad": 5712, "max_pad": 760, "sq_pad": 4083456}, {"n": 8, "tok": 6205, "pad": 6208, "max_pad": 794, "sq_pad": 4818368}, {"n": 8, "tok": 6432, "pad": 6436, "max_pad": 848, "sq_pad": 5181032}, {"n": 8, "tok": 6453, "pad": 6458, "max_pad": 862, "sq_pad": 5301572}, {"n": 8, "tok": 7039, "pad": 7042, "max_pad": 896, "sq_pad": 6199836}, {"n": 8, "tok": 7048, "pad": 7048, "max_pad": 946, "sq_pad": 6344720}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1024, "sq_pad": 7525408}, {"n": 8, "tok": 8076, "pad": 8082, "max_pad": 1058, "sq_pad": 8170036}, {"n": 8, "tok": 7997, "pad": 8004, "max_pad": 1076, "sq_pad": 8136432}, {"n": 8, "tok": 8630, "pad": 8634, "max_pad": 1110, "sq_pad": 9321268}, {"n": 8, "tok": 8796, "pad": 8800, "max_pad": 1226, "sq_pad": 9779888}, {"n": 8, "tok": 9061, "pad": 9066, "max_pad": 1174, "sq_pad": 10283980}, {"n": 8, "tok": 9485, "pad": 9488, "max_pad": 1210, "sq_pad": 11258080}, {"n": 8, "tok": 9257, "pad": 9260, "max_pad": 1344, "sq_pad": 10974600}, {"n": 8, "tok": 10351, "pad": 10356, "max_pad": 1462, "sq_pad": 13896992}, {"n": 8, "tok": 7479, "pad": 7484, "max_pad": 1504, "sq_pad": 7991832}, {"n": 8, "tok": 7699, "pad": 7704, "max_pad": 1270, "sq_pad": 8279128}, {"n": 8, "tok": 10230, "pad": 10236, "max_pad": 1606, "sq_pad": 13889880}, {"n": 8, "tok": 7360, "pad": 7362, "max_pad": 1420, "sq_pad": 7907436}, {"n": 8, "tok": 7908, "pad": 7912, "max_pad": 1510, "sq_pad": 8875584}, {"n": 8, "tok": 7467, "pad": 7472, "max_pad": 1610, "sq_pad": 8777448}, {"n": 8, "tok": 8367, "pad": 8370, "max_pad": 1336, "sq_pad": 9334964}, {"n": 8, "tok": 5523, "pad": 5528, "max_pad": 1322, "sq_pad": 4526744}, {"n": 8, "tok": 7089, "pad": 7092, "max_pad": 1486, "sq_pad": 7760488}, {"n": 8, "tok": 6230, "pad": 6236, "max_pad": 1500, "sq_pad": 5625360}, {"n": 8, "tok": 6831, "pad": 6834, "max_pad": 1454, "sq_pad": 6404444}, {"n": 8, "tok": 8347, "pad": 8354, "max_pad": 2110, "sq_pad": 10372236}, {"n": 8, "tok": 9483, "pad": 9486, "max_pad": 1652, "sq_pad": 12811732}, {"n": 8, "tok": 10444, "pad": 10448, "max_pad": 1768, "sq_pad": 15069384}, {"n": 8, "tok": 12862, "pad": 12866, "max_pad": 1798, "sq_pad": 20983412}, {"n": 8, "tok": 11318, "pad": 11322, "max_pad": 1884, "sq_pad": 17014476}, {"n": 8, "tok": 13059, "pad": 13064, "max_pad": 2126, "sq_pad": 22664272}, {"n": 8, "tok": 10721, "pad": 10726, "max_pad": 1678, "sq_pad": 15265404}, {"n": 8, "tok": 7151, "pad": 7156, "max_pad": 1900, "sq_pad": 7641368}, {"n": 8, "tok": 11384, "pad": 11388, "max_pad": 2116, "sq_pad": 18330848}, {"n": 8, "tok": 11786, "pad": 11786, "max_pad": 2116, "sq_pad": 18851684}, {"n": 8, "tok": 13507, "pad": 13510, "max_pad": 2108, "sq_pad": 24138924}, {"n": 8, "tok": 11999, "pad": 12006, "max_pad": 2198, "sq_pad": 20702716}, {"n": 8, "tok": 11226, "pad": 11230, "max_pad": 2198, "sq_pad": 17389316}, {"n": 8, "tok": 7888, "pad": 7892, "max_pad": 1536, "sq_pad": 8922720}, {"n": 8, "tok": 11576, "pad": 11580, "max_pad": 2198, "sq_pad": 19154736}, {"n": 8, "tok": 13020, "pad": 13024, "max_pad": 2198, "sq_pad": 22835088}, {"n": 8, "tok": 12452, "pad": 12454, "max_pad": 2198, "sq_pad": 21174516}, {"n": 8, "tok": 10063, "pad": 10068, "max_pad": 1964, "sq_pad": 13916328}, {"n": 8, "tok": 9245, "pad": 9248, "max_pad": 1828, "sq_pad": 11977032}, {"n": 8, "tok": 11045, "pad": 11048, "max_pad": 1888, "sq_pad": 16485672}, {"n": 8, "tok": 10401, "pad": 10406, "max_pad": 1880, "sq_pad": 14758108}, {"n": 8, "tok": 9013, "pad": 9018, "max_pad": 1852, "sq_pad": 11089292}, {"n": 8, "tok": 7301, "pad": 7304, "max_pad": 1252, "sq_pad": 7192888}, {"n": 8, "tok": 11464, "pad": 11468, "max_pad": 2124, "sq_pad": 18038744}, {"n": 8, "tok": 17068, "pad": 17072, "max_pad": 2172, "sq_pad": 36434992}, {"n": 8, "tok": 16032, "pad": 16040, "max_pad": 2172, "sq_pad": 33166272}, {"n": 8, "tok": 15394, "pad": 15402, "max_pad": 2158, "sq_pad": 30656564}, {"n": 8, "tok": 14551, "pad": 14552, "max_pad": 2206, "sq_pad": 28100168}, {"n": 8, "tok": 14953, "pad": 14958, "max_pad": 2206, "sq_pad": 28608004}, {"n": 8, "tok": 12616, "pad": 12618, "max_pad": 2206, "sq_pad": 21845844}, {"n": 8, "tok": 15385, "pad": 15390, "max_pad": 2176, "sq_pad": 30816116}, {"n": 8, "tok": 17037, "pad": 17044, "max_pad": 2176, "sq_pad": 36326096}, {"n": 8, "tok": 17096, "pad": 17102, "max_pad": 2172, "sq_pad": 36563004}, {"n": 8, "tok": 15680, "pad": 15684, "max_pad": 2172, "sq_pad": 31387496}, {"n": 8, "tok": 17105, "pad": 17112, "max_pad": 2152, "sq_pad": 36604008}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3412, "pad": 3414, "max_pad": 538, "sq_pad": 1476844}, {"n": 8, "tok": 4798, "pad": 4802, "max_pad": 620, "sq_pad": 2883612}, {"n": 8, "tok": 5197, "pad": 5202, "max_pad": 684, "sq_pad": 3385388}, {"n": 8, "tok": 5707, "pad": 5712, "max_pad": 760, "sq_pad": 4083456}, {"n": 8, "tok": 6205, "pad": 6208, "max_pad": 794, "sq_pad": 4818368}, {"n": 8, "tok": 6432, "pad": 6436, "max_pad": 848, "sq_pad": 5181032}, {"n": 8, "tok": 6453, "pad": 6458, "max_pad": 862, "sq_pad": 5301572}, {"n": 8, "tok": 7039, "pad": 7042, "max_pad": 896, "sq_pad": 6199836}, {"n": 8, "tok": 7048, "pad": 7048, "max_pad": 946, "sq_pad": 6344720}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1024, "sq_pad": 7525408}, {"n": 8, "tok": 8076, "pad": 8082, "max_pad": 1058, "sq_pad": 8170036}, {"n": 8, "tok": 7997, "pad": 8004, "max_pad": 1076, "sq_pad": 8136432}, {"n": 8, "tok": 8630, "pad": 8634, "max_pad": 1110, "sq_pad": 9321268}, {"n": 8, "tok": 8796, "pad": 8800, "max_pad": 1226, "sq_pad": 9779888}, {"n": 8, "tok": 9061, "pad": 9066, "max_pad": 1174, "sq_pad": 10283980}, {"n": 8, "tok": 9485, "pad": 9488, "max_pad": 1210, "sq_pad": 11258080}, {"n": 8, "tok": 9257, "pad": 9260, "max_pad": 1344, "sq_pad": 10974600}, {"n": 8, "tok": 10351, "pad": 10356, "max_pad": 1462, "sq_pad": 13896992}, {"n": 8, "tok": 7479, "pad": 7484, "max_pad": 1504, "sq_pad": 7991832}, {"n": 8, "tok": 7699, "pad": 7704, "max_pad": 1270, "sq_pad": 8279128}, {"n": 8, "tok": 10230, "pad": 10236, "max_pad": 1606, "sq_pad": 13889880}, {"n": 8, "tok": 7360, "pad": 7362, "max_pad": 1420, "sq_pad": 7907436}, {"n": 8, "tok": 7908, "pad": 7912, "max_pad": 1510, "sq_pad": 8875584}, {"n": 8, "tok": 7467, "pad": 7472, "max_pad": 1610, "sq_pad": 8777448}, {"n": 8, "tok": 8367, "pad": 8370, "max_pad": 1336, "sq_pad": 9334964}, {"n": 8, "tok": 5523, "pad": 5528, "max_pad": 1322, "sq_pad": 4526744}, {"n": 8, "tok": 7089, "pad": 7092, "max_pad": 1486, "sq_pad": 7760488}, {"n": 8, "tok": 6230, "pad": 6236, "max_pad": 1500, "sq_pad": 5625360}, {"n": 8, "tok": 6831, "pad": 6834, "max_pad": 1454, "sq_pad": 6404444}, {"n": 8, "tok": 8347, "pad": 8354, "max_pad": 2110, "sq_pad": 10372236}, {"n": 8, "tok": 9483, "pad": 9486, "max_pad": 1652, "sq_pad": 12811732}, {"n": 8, "tok": 10444, "pad": 10448, "max_pad": 1768, "sq_pad": 15069384}, {"n": 8, "tok": 12862, "pad": 12866, "max_pad": 1798, "sq_pad": 20983412}, {"n": 8, "tok": 11318, "pad": 11322, "max_pad": 1884, "sq_pad": 17014476}, {"n": 8, "tok": 13059, "pad": 13064, "max_pad": 2126, "sq_pad": 22664272}, {"n": 8, "tok": 10721, "pad": 10726, "max_pad": 1678, "sq_pad": 15265404}, {"n": 8, "tok": 7151, "pad": 7156, "max_pad": 1900, "sq_pad": 7641368}, {"n": 8, "tok": 11384, "pad": 11388, "max_pad": 2116, "sq_pad": 18330848}, {"n": 8, "tok": 11786, "pad": 11786, "max_pad": 2116, "sq_pad": 18851684}, {"n": 8, "tok": 13507, "pad": 13510, "max_pad": 2108, "sq_pad": 24138924}, {"n": 8, "tok": 11999, "pad": 12006, "max_pad": 2198, "sq_pad": 20702716}, {"n": 8, "tok": 11226, "pad": 11230, "max_pad": 2198, "sq_pad": 17389316}, {"n": 8, "tok": 7888, "pad": 7892, "max_pad": 1536, "sq_pad": 8922720}, {"n": 8, "tok": 11576, "pad": 11580, "max_pad": 2198, "sq_pad": 19154736}, {"n": 8, "tok": 13020, "pad": 13024, "max_pad": 2198, "sq_pad": 22835088}, {"n": 8, "tok": 12452, "pad": 12454, "max_pad": 2198, "sq_pad": 21174516}, {"n": 8, "tok": 10063, "pad": 10068, "max_pad": 1964, "sq_pad": 13916328}, {"n": 8, "tok": 9245, "pad": 9248, "max_pad": 1828, "sq_pad": 11977032}, {"n": 8, "tok": 11045, "pad": 11048, "max_pad": 1888, "sq_pad": 16485672}, {"n": 8, "tok": 10401, "pad": 10406, "max_pad": 1880, "sq_pad": 14758108}, {"n": 8, "tok": 9013, "pad": 9018, "max_pad": 1852, "sq_pad": 11089292}, {"n": 8, "tok": 7301, "pad": 7304, "max_pad": 1252, "sq_pad": 7192888}, {"n": 8, "tok": 11464, "pad": 11468, "max_pad": 2124, "sq_pad": 18038744}, {"n": 8, "tok": 17068, "pad": 17072, "max_pad": 2172, "sq_pad": 36434992}, {"n": 8, "tok": 16032, "pad": 16040, "max_pad": 2172, "sq_pad": 33166272}, {"n": 8, "tok": 15394, "pad": 15402, "max_pad": 2158, "sq_pad": 30656564}, {"n": 8, "tok": 14551, "pad": 14552, "max_pad": 2206, "sq_pad": 28100168}, {"n": 8, "tok": 14953, "pad": 14958, "max_pad": 2206, "sq_pad": 28608004}, {"n": 8, "tok": 12616, "pad": 12618, "max_pad": 2206, "sq_pad": 21845844}, {"n": 8, "tok": 15385, "pad": 15390, "max_pad": 2176, "sq_pad": 30816116}, {"n": 8, "tok": 17037, "pad": 17044, "max_pad": 2176, "sq_pad": 36326096}, {"n": 8, "tok": 17096, "pad": 17102, "max_pad": 2172, "sq_pad": 36563004}, {"n": 8, "tok": 15680, "pad": 15684, "max_pad": 2172, "sq_pad": 31387496}, {"n": 8, "tok": 17105, "pad": 17112, "max_pad": 2152, "sq_pad": 36604008}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 242152, "pad": 242286, "sq_pad": 256648172, "data_digest": "3bca5f1c7b3aa0cd", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1566, "max_pad": 418, "sq_pad": 615316}, {"n": 4, "tok": 1848, "pad": 1848, "max_pad": 538, "sq_pad": 861528}, {"n": 4, "tok": 2361, "pad": 2362, "max_pad": 600, "sq_pad": 1394964}, {"n": 4, "tok": 2437, "pad": 2440, "max_pad": 620, "sq_pad": 1488648}, {"n": 4, "tok": 2538, "pad": 2542, "max_pad": 652, "sq_pad": 1615972}, {"n": 4, "tok": 2659, "pad": 2660, "max_pad": 684, "sq_pad": 1769416}, {"n": 4, "tok": 2773, "pad": 2774, "max_pad": 714, "sq_pad": 1924340}, {"n": 4, "tok": 2934, "pad": 2938, "max_pad": 760, "sq_pad": 2159116}, {"n": 4, "tok": 3072, "pad": 3074, "max_pad": 778, "sq_pad": 2362564}, {"n": 4, "tok": 3133, "pad": 3134, "max_pad": 794, "sq_pad": 2455804}, {"n": 4, "tok": 3170, "pad": 3172, "max_pad": 814, "sq_pad": 2516112}, {"n": 4, "tok": 3262, "pad": 3264, "max_pad": 848, "sq_pad": 2664920}, {"n": 4, "tok": 3063, "pad": 3066, "max_pad": 854, "sq_pad": 2424876}, {"n": 4, "tok": 3390, "pad": 3392, "max_pad": 862, "sq_pad": 2876696}, {"n": 4, "tok": 3491, "pad": 3492, "max_pad": 882, "sq_pad": 3048912}, {"n": 4, "tok": 3548, "pad": 3550, "max_pad": 896, "sq_pad": 3150924}, {"n": 4, "tok": 3298, "pad": 3298, "max_pad": 930, "sq_pad": 2828796}, {"n": 4, "tok": 3750, "pad": 3750, "max_pad": 946, "sq_pad": 3515924}, {"n": 4, "tok": 3815, "pad": 3818, "max_pad": 976, "sq_pad": 3645556}, {"n": 4, "tok": 3936, "pad": 3938, "max_pad": 1024, "sq_pad": 3879852}, {"n": 4, "tok": 4041, "pad": 4044, "max_pad": 1058, "sq_pad": 4092088}, {"n": 4, "tok": 4035, "pad": 4038, "max_pad": 1044, "sq_pad": 4077948}, {"n": 4, "tok": 3764, "pad": 3768, "max_pad": 1052, "sq_pad": 3650112}, {"n": 4, "tok": 4233, "pad": 4236, "max_pad": 1076, "sq_pad": 4486320}, {"n": 4, "tok": 4288, "pad": 4290, "max_pad": 1090, "sq_pad": 4601564}, {"n": 4, "tok": 4342, "pad": 4344, "max_pad": 1110, "sq_pad": 4719704}, {"n": 4, "tok": 4389, "pad": 4392, "max_pad": 1116, "sq_pad": 4823880}, {"n": 4, "tok": 4407, "pad": 4408, "max_pad": 1226, "sq_pad": 4956008}, {"n": 4, "tok": 4495, "pad": 4498, "max_pad": 1172, "sq_pad": 5064388}, {"n": 4, "tok": 4566, "pad": 4568, "max_pad": 1174, "sq_pad": 5219592}, {"n": 4, "tok": 4742, "pad": 4744, "max_pad": 1210, "sq_pad": 5630424}, {"n": 4, "tok": 4743, "pad": 4744, "max_pad": 1202, "sq_pad": 5627656}, {"n": 4, "tok": 4236, "pad": 4238, "max_pad": 1212, "sq_pad": 4651540}, {"n": 4, "tok": 5021, "pad": 5022, "max_pad": 1344, "sq_pad": 6323060}, {"n": 4, "tok": 5404, "pad": 5406, "max_pad": 1410, "sq_pad": 7328148}, {"n": 4, "tok": 4947, "pad": 4950, "max_pad": 1462, "sq_pad": 6568844}, {"n": 4, "tok": 4147, "pad": 4150, "max_pad": 1504, "sq_pad": 4791988}, {"n": 4, "tok": 3332, "pad": 3334, "max_pad": 1262, "sq_pad": 3199844}, {"n": 4, "tok": 3980, "pad": 3982, "max_pad": 1184, "sq_pad": 4372588}, {"n": 4, "tok": 3719, "pad": 3722, "max_pad": 1270, "sq_pad": 3906540}, {"n": 4, "tok": 5199, "pad": 5202, "max_pad": 1572, "sq_pad": 7276316}, {"n": 4, "tok": 5031, "pad": 5034, "max_pad": 1606, "sq_pad": 6613564}, {"n": 4, "tok": 3124, "pad": 3124, "max_pad": 1354, "sq_pad": 2900752}, {"n": 4, "tok": 4236, "pad": 4238, "max_pad": 1420, "sq_pad": 5006684}, {"n": 4, "tok": 3592, "pad": 3594, "max_pad": 1364, "sq_pad": 3539652}, {"n": 4, "tok": 4316, "pad": 4318, "max_pad": 1510, "sq_pad": 5335932}, {"n": 4, "tok": 4055, "pad": 4058, "max_pad": 1546, "sq_pad": 4938492}, {"n": 4, "tok": 3412, "pad": 3414, "max_pad": 1610, "sq_pad": 3838956}, {"n": 4, "tok": 5179, "pad": 5180, "max_pad": 1336, "sq_pad": 6711080}, {"n": 4, "tok": 3188, "pad": 3190, "max_pad": 970, "sq_pad": 2623884}, {"n": 4, "tok": 2805, "pad": 2808, "max_pad": 1322, "sq_pad": 2488152}, {"n": 4, "tok": 2718, "pad": 2720, "max_pad": 916, "sq_pad": 2038592}, {"n": 4, "tok": 3108, "pad": 3110, "max_pad": 1406, "sq_pad": 2965084}, {"n": 4, "tok": 3981, "pad": 3982, "max_pad": 1486, "sq_pad": 4795404}, {"n": 4, "tok": 3457, "pad": 3460, "max_pad": 1500, "sq_pad": 3627944}, {"n": 4, "tok": 2773, "pad": 2776, "max_pad": 858, "sq_pad": 1997416}, {"n": 4, "tok": 2976, "pad": 2978, "max_pad": 1024, "sq_pad": 2356132}, {"n": 4, "tok": 3855, "pad": 3856, "max_pad": 1454, "sq_pad": 4048312}, {"n": 4, "tok": 3208, "pad": 3212, "max_pad": 1250, "sq_pad": 2850352}, {"n": 4, "tok": 5139, "pad": 5142, "max_pad": 2110, "sq_pad": 7521884}, {"n": 4, "tok": 3743, "pad": 3744, "max_pad": 1564, "sq_pad": 4098264}, {"n": 4, "tok": 5740, "pad": 5742, "max_pad": 1652, "sq_pad": 8713468}, {"n": 4, "tok": 4950, "pad": 4952, "max_pad": 1704, "sq_pad": 6985184}, {"n": 4, "tok": 5494, "pad": 5496, "max_pad": 1768, "sq_pad": 8084200}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 401398, "pad": 401538, "sq_pad": 699036108, "data_digest": "201582dbd4124083", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 6278, "pad": 6280, "max_pad": 1782, "sq_pad": 10045208}, {"n": 4, "tok": 6584, "pad": 6586, "max_pad": 1798, "sq_pad": 10938204}, {"n": 4, "tok": 5945, "pad": 5946, "max_pad": 1824, "sq_pad": 9313908}, {"n": 4, "tok": 5373, "pad": 5376, "max_pad": 1884, "sq_pad": 7700568}, {"n": 4, "tok": 5451, "pad": 5452, "max_pad": 1886, "sq_pad": 7889832}, {"n": 4, "tok": 7608, "pad": 7612, "max_pad": 2126, "sq_pad": 14774440}, {"n": 4, "tok": 6238, "pad": 6240, "max_pad": 1610, "sq_pad": 9741432}, {"n": 4, "tok": 4483, "pad": 4486, "max_pad": 1678, "sq_pad": 5523972}, {"n": 4, "tok": 2919, "pad": 2922, "max_pad": 800, "sq_pad": 2161364}, {"n": 4, "tok": 4232, "pad": 4234, "max_pad": 1900, "sq_pad": 5480004}, {"n": 4, "tok": 6843, "pad": 6844, "max_pad": 2116, "sq_pad": 12894000}, {"n": 4, "tok": 4541, "pad": 4544, "max_pad": 1510, "sq_pad": 5436848}, {"n": 4, "tok": 6036, "pad": 6036, "max_pad": 2116, "sq_pad": 9717800}, {"n": 4, "tok": 5750, "pad": 5750, "max_pad": 2108, "sq_pad": 9133884}, {"n": 4, "tok": 6734, "pad": 6736, "max_pad": 2108, "sq_pad": 11979192}, {"n": 4, "tok": 6773, "pad": 6774, "max_pad": 2108, "sq_pad": 12159732}, {"n": 4, "tok": 5506, "pad": 5510, "max_pad": 2126, "sq_pad": 8671716}, {"n": 4, "tok": 6493, "pad": 6496, "max_pad": 2198, "sq_pad": 12031000}, {"n": 4, "tok": 5535, "pad": 5536, "max_pad": 1664, "sq_pad": 7782368}, {"n": 4, "tok": 5691, "pad": 5694, "max_pad": 2198, "sq_pad": 9606948}, {"n": 4, "tok": 3223, "pad": 3226, "max_pad": 1250, "sq_pad": 2868940}, {"n": 4, "tok": 4665, "pad": 4666, "max_pad": 1536, "sq_pad": 6053780}, {"n": 4, "tok": 6183, "pad": 6184, "max_pad": 2198, "sq_pad": 10446648}, {"n": 4, "tok": 5393, "pad": 5396, "max_pad": 2198, "sq_pad": 8708088}, {"n": 4, "tok": 6772, "pad": 6774, "max_pad": 2198, "sq_pad": 12267420}, {"n": 4, "tok": 6248, "pad": 6250, "max_pad": 2198, "sq_pad": 10567668}, {"n": 4, "tok": 5895, "pad": 5896, "max_pad": 1958, "sq_pad": 9293616}, {"n": 4, "tok": 6557, "pad": 6558, "max_pad": 2198, "sq_pad": 11880900}, {"n": 4, "tok": 5960, "pad": 5962, "max_pad": 1964, "sq_pad": 9634108}, {"n": 4, "tok": 4103, "pad": 4106, "max_pad": 1182, "sq_pad": 4282220}, {"n": 4, "tok": 5153, "pad": 5154, "max_pad": 1828, "sq_pad": 7083292}, {"n": 4, "tok": 4092, "pad": 4094, "max_pad": 1726, "sq_pad": 4893740}, {"n": 4, "tok": 6154, "pad": 6156, "max_pad": 1888, "sq_pad": 9937752}, {"n": 4, "tok": 4891, "pad": 4892, "max_pad": 1856, "sq_pad": 6547920}, {"n": 4, "tok": 5585, "pad": 5588, "max_pad": 1768, "sq_pad": 8324824}, {"n": 4, "tok": 4816, "pad": 4818, "max_pad": 1880, "sq_pad": 6433284}, {"n": 4, "tok": 4911, "pad": 4914, "max_pad": 1852, "sq_pad": 6651924}, {"n": 4, "tok": 4102, "pad": 4104, "max_pad": 1216, "sq_pad": 4437368}, {"n": 4, "tok": 3034, "pad": 3036, "max_pad": 1174, "sq_pad": 2534608}, {"n": 4, "tok": 4267, "pad": 4268, "max_pad": 1252, "sq_pad": 4658280}, {"n": 4, "tok": 4420, "pad": 4422, "max_pad": 1592, "sq_pad": 5426036}, {"n": 4, "tok": 7044, "pad": 7046, "max_pad": 2124, "sq_pad": 12612708}, {"n": 4, "tok": 8465, "pad": 8468, "max_pad": 2124, "sq_pad": 17926984}, {"n": 4, "tok": 8603, "pad": 8604, "max_pad": 2172, "sq_pad": 18508008}, {"n": 4, "tok": 8600, "pad": 8604, "max_pad": 2172, "sq_pad": 18507792}, {"n": 4, "tok": 7432, "pad": 7436, "max_pad": 2144, "sq_pad": 14658480}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 6902, "pad": 6906, "max_pad": 2158, "sq_pad": 12611060}, {"n": 4, "tok": 5919, "pad": 5920, "max_pad": 2106, "sq_pad": 9444664}, {"n": 4, "tok": 8632, "pad": 8632, "max_pad": 2206, "sq_pad": 18655504}, {"n": 4, "tok": 8185, "pad": 8186, "max_pad": 2206, "sq_pad": 17057932}, {"n": 4, "tok": 6768, "pad": 6772, "max_pad": 1806, "sq_pad": 11550072}, {"n": 4, "tok": 4989, "pad": 4990, "max_pad": 1406, "sq_pad": 6296396}, {"n": 4, "tok": 7627, "pad": 7628, "max_pad": 2206, "sq_pad": 15549448}, {"n": 4, "tok": 7789, "pad": 7792, "max_pad": 2176, "sq_pad": 15802624}, {"n": 4, "tok": 7596, "pad": 7598, "max_pad": 2176, "sq_pad": 15013492}, {"n": 4, "tok": 8513, "pad": 8516, "max_pad": 2176, "sq_pad": 18144400}, {"n": 4, "tok": 8524, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 8557, "pad": 8560, "max_pad": 2172, "sq_pad": 18319776}, {"n": 4, "tok": 8539, "pad": 8542, "max_pad": 2172, "sq_pad": 18243228}, {"n": 4, "tok": 7718, "pad": 7720, "max_pad": 2172, "sq_pad": 15236928}, {"n": 4, "tok": 7962, "pad": 7964, "max_pad": 2172, "sq_pad": 16150568}, {"n": 4, "tok": 8522, "pad": 8526, "max_pad": 2140, "sq_pad": 18174036}, {"n": 4, "tok": 8583, "pad": 8586, "max_pad": 2152, "sq_pad": 18429972}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4077, "pad": 4082, "max_pad": 542, "sq_pad": 2088452}, {"n": 8, "tok": 4375, "pad": 4376, "max_pad": 584, "sq_pad": 2396992}, {"n": 8, "tok": 4813, "pad": 4818, "max_pad": 644, "sq_pad": 2907164}, {"n": 8, "tok": 5104, "pad": 5108, "max_pad": 682, "sq_pad": 3267184}, {"n": 8, "tok": 5518, "pad": 5522, "max_pad": 728, "sq_pad": 3814804}, {"n": 8, "tok": 5678, "pad": 5682, "max_pad": 734, "sq_pad": 4037636}, {"n": 8, "tok": 6065, "pad": 6066, "max_pad": 816, "sq_pad": 4609308}, {"n": 8, "tok": 6415, "pad": 6418, "max_pad": 820, "sq_pad": 5150276}, {"n": 8, "tok": 6751, "pad": 6754, "max_pad": 934, "sq_pad": 5714868}, {"n": 8, "tok": 7309, "pad": 7312, "max_pad": 992, "sq_pad": 6696760}, {"n": 8, "tok": 7753, "pad": 7760, "max_pad": 1110, "sq_pad": 7576184}, {"n": 8, "tok": 8559, "pad": 8562, "max_pad": 1390, "sq_pad": 9348836}, {"n": 8, "tok": 9540, "pad": 9546, "max_pad": 1438, "sq_pad": 11644900}, {"n": 8, "tok": 10666, "pad": 10668, "max_pad": 1576, "sq_pad": 14498032}, {"n": 8, "tok": 8598, "pad": 8602, "max_pad": 1596, "sq_pad": 9841484}, {"n": 8, "tok": 8837, "pad": 8840, "max_pad": 1546, "sq_pad": 10891384}, {"n": 8, "tok": 9132, "pad": 9136, "max_pad": 1916, "sq_pad": 11650408}, {"n": 8, "tok": 10624, "pad": 10628, "max_pad": 1640, "sq_pad": 14386032}, {"n": 8, "tok": 9225, "pad": 9230, "max_pad": 1522, "sq_pad": 11486492}, {"n": 8, "tok": 9000, "pad": 9004, "max_pad": 1296, "sq_pad": 10459944}, {"n": 8, "tok": 8632, "pad": 8636, "max_pad": 1572, "sq_pad": 10231584}, {"n": 8, "tok": 10673, "pad": 10676, "max_pad": 1716, "sq_pad": 15594752}, {"n": 8, "tok": 10095, "pad": 10098, "max_pad": 2132, "sq_pad": 13631516}, {"n": 8, "tok": 8865, "pad": 8870, "max_pad": 2132, "sq_pad": 11575404}, {"n": 8, "tok": 9049, "pad": 9054, "max_pad": 2178, "sq_pad": 12981692}, {"n": 8, "tok": 7078, "pad": 7082, "max_pad": 1538, "sq_pad": 6828020}, {"n": 8, "tok": 11282, "pad": 11288, "max_pad": 1878, "sq_pad": 17363944}, {"n": 8, "tok": 11476, "pad": 11480, "max_pad": 1774, "sq_pad": 18251496}, {"n": 8, "tok": 11129, "pad": 11134, "max_pad": 1898, "sq_pad": 17113492}, {"n": 8, "tok": 10504, "pad": 10510, "max_pad": 2126, "sq_pad": 15783420}, {"n": 8, "tok": 13307, "pad": 13312, "max_pad": 2152, "sq_pad": 23982536}, {"n": 8, "tok": 9790, "pad": 9794, "max_pad": 2152, "sq_pad": 15727884}, {"n": 8, "tok": 7365, "pad": 7370, "max_pad": 1758, "sq_pad": 8844364}, {"n": 8, "tok": 8714, "pad": 8718, "max_pad": 2128, "sq_pad": 13101196}, {"n": 8, "tok": 13612, "pad": 13614, "max_pad": 2134, "sq_pad": 26311388}, {"n": 8, "tok": 14100, "pad": 14106, "max_pad": 2140, "sq_pad": 27536076}, {"n": 8, "tok": 12664, "pad": 12668, "max_pad": 2140, "sq_pad": 22076664}, {"n": 8, "tok": 11534, "pad": 11540, "max_pad": 2140, "sq_pad": 19378056}, {"n": 8, "tok": 13307, "pad": 13314, "max_pad": 2140, "sq_pad": 25324308}, {"n": 8, "tok": 15563, "pad": 15566, "max_pad": 2160, "sq_pad": 32606252}, {"n": 8, "tok": 16681, "pad": 16684, "max_pad": 2206, "sq_pad": 35035312}, {"n": 8, "tok": 15262, "pad": 15266, "max_pad": 2146, "sq_pad": 29367732}, {"n": 8, "tok": 10066, "pad": 10070, "max_pad": 2166, "sq_pad": 14320724}, {"n": 8, "tok": 12386, "pad": 12392, "max_pad": 2090, "sq_pad": 20266800}, {"n": 8, "tok": 11274, "pad": 11278, "max_pad": 2118, "sq_pad": 17052948}, {"n": 8, "tok": 13003, "pad": 13006, "max_pad": 2146, "sq_pad": 22144468}, {"n": 8, "tok": 16830, "pad": 16832, "max_pad": 2184, "sq_pad": 35512720}, {"n": 8, "tok": 17127, "pad": 17130, "max_pad": 2184, "sq_pad": 36687108}, {"n": 8, "tok": 14745, "pad": 14750, "max_pad": 2172, "sq_pad": 29531012}, {"n": 8, "tok": 8978, "pad": 8980, "max_pad": 2104, "sq_pad": 13004984}, {"n": 8, "tok": 8520, "pad": 8524, "max_pad": 1284, "sq_pad": 9306880}, {"n": 8, "tok": 12991, "pad": 12994, "max_pad": 2120, "sq_pad": 22713180}, {"n": 8, "tok": 10916, "pad": 10920, "max_pad": 1468, "sq_pad": 14945256}, {"n": 8, "tok": 15713, "pad": 15714, "max_pad": 2172, "sq_pad": 32344916}, {"n": 8, "tok": 9606, "pad": 9610, "max_pad": 2184, "sq_pad": 12749180}, {"n": 8, "tok": 9468, "pad": 9472, "max_pad": 1496, "sq_pad": 11705648}, {"n": 8, "tok": 9067, "pad": 9072, "max_pad": 2184, "sq_pad": 11915448}, {"n": 8, "tok": 11376, "pad": 11380, "max_pad": 2132, "sq_pad": 18018496}, {"n": 8, "tok": 12845, "pad": 12846, "max_pad": 2134, "sq_pad": 24367148}, {"n": 8, "tok": 13621, "pad": 13626, "max_pad": 2184, "sq_pad": 25511668}, {"n": 8, "tok": 16986, "pad": 16988, "max_pad": 2152, "sq_pad": 36102224}, {"n": 8, "tok": 16178, "pad": 16180, "max_pad": 2184, "sq_pad": 32947408}, {"n": 8, "tok": 16494, "pad": 16496, "max_pad": 2126, "sq_pad": 34091376}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4077, "pad": 4082, "max_pad": 542, "sq_pad": 2088452}, {"n": 8, "tok": 4375, "pad": 4376, "max_pad": 584, "sq_pad": 2396992}, {"n": 8, "tok": 4813, "pad": 4818, "max_pad": 644, "sq_pad": 2907164}, {"n": 8, "tok": 5104, "pad": 5108, "max_pad": 682, "sq_pad": 3267184}, {"n": 8, "tok": 5518, "pad": 5522, "max_pad": 728, "sq_pad": 3814804}, {"n": 8, "tok": 5678, "pad": 5682, "max_pad": 734, "sq_pad": 4037636}, {"n": 8, "tok": 6065, "pad": 6066, "max_pad": 816, "sq_pad": 4609308}, {"n": 8, "tok": 6415, "pad": 6418, "max_pad": 820, "sq_pad": 5150276}, {"n": 8, "tok": 6751, "pad": 6754, "max_pad": 934, "sq_pad": 5714868}, {"n": 8, "tok": 7309, "pad": 7312, "max_pad": 992, "sq_pad": 6696760}, {"n": 8, "tok": 7753, "pad": 7760, "max_pad": 1110, "sq_pad": 7576184}, {"n": 8, "tok": 8559, "pad": 8562, "max_pad": 1390, "sq_pad": 9348836}, {"n": 8, "tok": 9540, "pad": 9546, "max_pad": 1438, "sq_pad": 11644900}, {"n": 8, "tok": 10666, "pad": 10668, "max_pad": 1576, "sq_pad": 14498032}, {"n": 8, "tok": 8598, "pad": 8602, "max_pad": 1596, "sq_pad": 9841484}, {"n": 8, "tok": 8837, "pad": 8840, "max_pad": 1546, "sq_pad": 10891384}, {"n": 8, "tok": 9132, "pad": 9136, "max_pad": 1916, "sq_pad": 11650408}, {"n": 8, "tok": 10624, "pad": 10628, "max_pad": 1640, "sq_pad": 14386032}, {"n": 8, "tok": 9225, "pad": 9230, "max_pad": 1522, "sq_pad": 11486492}, {"n": 8, "tok": 9000, "pad": 9004, "max_pad": 1296, "sq_pad": 10459944}, {"n": 8, "tok": 8632, "pad": 8636, "max_pad": 1572, "sq_pad": 10231584}, {"n": 8, "tok": 10673, "pad": 10676, "max_pad": 1716, "sq_pad": 15594752}, {"n": 8, "tok": 10095, "pad": 10098, "max_pad": 2132, "sq_pad": 13631516}, {"n": 8, "tok": 8865, "pad": 8870, "max_pad": 2132, "sq_pad": 11575404}, {"n": 8, "tok": 9049, "pad": 9054, "max_pad": 2178, "sq_pad": 12981692}, {"n": 8, "tok": 7078, "pad": 7082, "max_pad": 1538, "sq_pad": 6828020}, {"n": 8, "tok": 11282, "pad": 11288, "max_pad": 1878, "sq_pad": 17363944}, {"n": 8, "tok": 11476, "pad": 11480, "max_pad": 1774, "sq_pad": 18251496}, {"n": 8, "tok": 11129, "pad": 11134, "max_pad": 1898, "sq_pad": 17113492}, {"n": 8, "tok": 10504, "pad": 10510, "max_pad": 2126, "sq_pad": 15783420}, {"n": 8, "tok": 13307, "pad": 13312, "max_pad": 2152, "sq_pad": 23982536}, {"n": 8, "tok": 9790, "pad": 9794, "max_pad": 2152, "sq_pad": 15727884}, {"n": 8, "tok": 7365, "pad": 7370, "max_pad": 1758, "sq_pad": 8844364}, {"n": 8, "tok": 8714, "pad": 8718, "max_pad": 2128, "sq_pad": 13101196}, {"n": 8, "tok": 13612, "pad": 13614, "max_pad": 2134, "sq_pad": 26311388}, {"n": 8, "tok": 14100, "pad": 14106, "max_pad": 2140, "sq_pad": 27536076}, {"n": 8, "tok": 12664, "pad": 12668, "max_pad": 2140, "sq_pad": 22076664}, {"n": 8, "tok": 11534, "pad": 11540, "max_pad": 2140, "sq_pad": 19378056}, {"n": 8, "tok": 13307, "pad": 13314, "max_pad": 2140, "sq_pad": 25324308}, {"n": 8, "tok": 15563, "pad": 15566, "max_pad": 2160, "sq_pad": 32606252}, {"n": 8, "tok": 16681, "pad": 16684, "max_pad": 2206, "sq_pad": 35035312}, {"n": 8, "tok": 15262, "pad": 15266, "max_pad": 2146, "sq_pad": 29367732}, {"n": 8, "tok": 10066, "pad": 10070, "max_pad": 2166, "sq_pad": 14320724}, {"n": 8, "tok": 12386, "pad": 12392, "max_pad": 2090, "sq_pad": 20266800}, {"n": 8, "tok": 11274, "pad": 11278, "max_pad": 2118, "sq_pad": 17052948}, {"n": 8, "tok": 13003, "pad": 13006, "max_pad": 2146, "sq_pad": 22144468}, {"n": 8, "tok": 16830, "pad": 16832, "max_pad": 2184, "sq_pad": 35512720}, {"n": 8, "tok": 17127, "pad": 17130, "max_pad": 2184, "sq_pad": 36687108}, {"n": 8, "tok": 14745, "pad": 14750, "max_pad": 2172, "sq_pad": 29531012}, {"n": 8, "tok": 8978, "pad": 8980, "max_pad": 2104, "sq_pad": 13004984}, {"n": 8, "tok": 8520, "pad": 8524, "max_pad": 1284, "sq_pad": 9306880}, {"n": 8, "tok": 12991, "pad": 12994, "max_pad": 2120, "sq_pad": 22713180}, {"n": 8, "tok": 10916, "pad": 10920, "max_pad": 1468, "sq_pad": 14945256}, {"n": 8, "tok": 15713, "pad": 15714, "max_pad": 2172, "sq_pad": 32344916}, {"n": 8, "tok": 9606, "pad": 9610, "max_pad": 2184, "sq_pad": 12749180}, {"n": 8, "tok": 9468, "pad": 9472, "max_pad": 1496, "sq_pad": 11705648}, {"n": 8, "tok": 9067, "pad": 9072, "max_pad": 2184, "sq_pad": 11915448}, {"n": 8, "tok": 11376, "pad": 11380, "max_pad": 2132, "sq_pad": 18018496}, {"n": 8, "tok": 12845, "pad": 12846, "max_pad": 2134, "sq_pad": 24367148}, {"n": 8, "tok": 13621, "pad": 13626, "max_pad": 2184, "sq_pad": 25511668}, {"n": 8, "tok": 16986, "pad": 16988, "max_pad": 2152, "sq_pad": 36102224}, {"n": 8, "tok": 16178, "pad": 16180, "max_pad": 2184, "sq_pad": 32947408}, {"n": 8, "tok": 16494, "pad": 16496, "max_pad": 2126, "sq_pad": 34091376}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 269919, "pad": 270048, "sq_pad": 331532880, "data_digest": "5167e3881379b5ad", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1966, "pad": 1968, "max_pad": 526, "sq_pad": 970792}, {"n": 4, "tok": 2111, "pad": 2114, "max_pad": 542, "sq_pad": 1117660}, {"n": 4, "tok": 2145, "pad": 2146, "max_pad": 560, "sq_pad": 1152532}, {"n": 4, "tok": 2230, "pad": 2230, "max_pad": 584, "sq_pad": 1244460}, {"n": 4, "tok": 2323, "pad": 2326, "max_pad": 600, "sq_pad": 1353044}, {"n": 4, "tok": 2490, "pad": 2492, "max_pad": 644, "sq_pad": 1554120}, {"n": 4, "tok": 2507, "pad": 2510, "max_pad": 656, "sq_pad": 1577140}, {"n": 4, "tok": 2597, "pad": 2598, "max_pad": 682, "sq_pad": 1690044}, {"n": 4, "tok": 2702, "pad": 2704, "max_pad": 686, "sq_pad": 1828328}, {"n": 4, "tok": 2816, "pad": 2818, "max_pad": 728, "sq_pad": 1986476}, {"n": 4, "tok": 2826, "pad": 2828, "max_pad": 734, "sq_pad": 2000872}, {"n": 4, "tok": 2852, "pad": 2854, "max_pad": 730, "sq_pad": 2036764}, {"n": 4, "tok": 2914, "pad": 2914, "max_pad": 740, "sq_pad": 2123076}, {"n": 4, "tok": 3151, "pad": 3152, "max_pad": 816, "sq_pad": 2486232}, {"n": 4, "tok": 3166, "pad": 3168, "max_pad": 808, "sq_pad": 2509448}, {"n": 4, "tok": 3249, "pad": 3250, "max_pad": 820, "sq_pad": 2640828}, {"n": 4, "tok": 3256, "pad": 3258, "max_pad": 828, "sq_pad": 2653980}, {"n": 4, "tok": 3495, "pad": 3496, "max_pad": 934, "sq_pad": 3060888}, {"n": 4, "tok": 3686, "pad": 3688, "max_pad": 992, "sq_pad": 3409784}, {"n": 4, "tok": 3623, "pad": 3624, "max_pad": 940, "sq_pad": 3286976}, {"n": 4, "tok": 3730, "pad": 3734, "max_pad": 996, "sq_pad": 3501668}, {"n": 4, "tok": 4023, "pad": 4026, "max_pad": 1110, "sq_pad": 4074516}, {"n": 4, "tok": 4620, "pad": 4622, "max_pad": 1390, "sq_pad": 5441324}, {"n": 4, "tok": 3939, "pad": 3940, "max_pad": 1116, "sq_pad": 3907512}, {"n": 4, "tok": 4372, "pad": 4374, "max_pad": 1316, "sq_pad": 4851612}, {"n": 4, "tok": 5168, "pad": 5172, "max_pad": 1438, "sq_pad": 6793288}, {"n": 4, "tok": 5452, "pad": 5454, "max_pad": 1494, "sq_pad": 7477244}, {"n": 4, "tok": 5214, "pad": 5214, "max_pad": 1576, "sq_pad": 7020788}, {"n": 4, "tok": 4455, "pad": 4458, "max_pad": 1596, "sq_pad": 5539748}, {"n": 4, "tok": 4143, "pad": 4144, "max_pad": 1106, "sq_pad": 4301736}, {"n": 4, "tok": 3736, "pad": 3736, "max_pad": 1040, "sq_pad": 3587080}, {"n": 4, "tok": 5101, "pad": 5104, "max_pad": 1546, "sq_pad": 7304304}, {"n": 4, "tok": 3717, "pad": 3720, "max_pad": 1026, "sq_pad": 3502152}, {"n": 4, "tok": 5415, "pad": 5416, "max_pad": 1916, "sq_pad": 8148256}, {"n": 4, "tok": 5520, "pad": 5522, "max_pad": 1516, "sq_pad": 7682716}, {"n": 4, "tok": 5104, "pad": 5106, "max_pad": 1640, "sq_pad": 6703316}, {"n": 4, "tok": 4432, "pad": 4434, "max_pad": 1402, "sq_pad": 5430028}, {"n": 4, "tok": 4793, "pad": 4796, "max_pad": 1522, "sq_pad": 6056464}, {"n": 4, "tok": 4666, "pad": 4668, "max_pad": 1184, "sq_pad": 5448264}, {"n": 4, "tok": 4334, "pad": 4336, "max_pad": 1296, "sq_pad": 5011680}, {"n": 4, "tok": 4490, "pad": 4492, "max_pad": 1562, "sq_pad": 5479368}, {"n": 4, "tok": 4142, "pad": 4144, "max_pad": 1572, "sq_pad": 4752216}, {"n": 4, "tok": 6174, "pad": 6176, "max_pad": 1716, "sq_pad": 9801880}, {"n": 4, "tok": 4499, "pad": 4500, "max_pad": 1714, "sq_pad": 5792872}, {"n": 4, "tok": 4686, "pad": 4688, "max_pad": 1204, "sq_pad": 5498656}, {"n": 4, "tok": 5409, "pad": 5410, "max_pad": 2132, "sq_pad": 8132860}, {"n": 4, "tok": 5271, "pad": 5272, "max_pad": 2132, "sq_pad": 7915296}, {"n": 4, "tok": 3594, "pad": 3598, "max_pad": 1230, "sq_pad": 3660108}, {"n": 4, "tok": 5513, "pad": 5516, "max_pad": 2178, "sq_pad": 9232464}, {"n": 4, "tok": 3536, "pad": 3538, "max_pad": 1478, "sq_pad": 3749228}, {"n": 4, "tok": 3902, "pad": 3904, "max_pad": 1538, "sq_pad": 4257352}, {"n": 4, "tok": 3176, "pad": 3178, "max_pad": 928, "sq_pad": 2570668}, {"n": 4, "tok": 6182, "pad": 6184, "max_pad": 1878, "sq_pad": 10154664}, {"n": 4, "tok": 5100, "pad": 5104, "max_pad": 1684, "sq_pad": 7209280}, {"n": 4, "tok": 5880, "pad": 5882, "max_pad": 1698, "sq_pad": 9144540}, {"n": 4, "tok": 5596, "pad": 5598, "max_pad": 1774, "sq_pad": 9106956}, {"n": 4, "tok": 5032, "pad": 5034, "max_pad": 1790, "sq_pad": 7227148}, {"n": 4, "tok": 6097, "pad": 6100, "max_pad": 1898, "sq_pad": 9886344}, {"n": 4, "tok": 6219, "pad": 6222, "max_pad": 2126, "sq_pad": 10779612}, {"n": 4, "tok": 4285, "pad": 4288, "max_pad": 1552, "sq_pad": 5003808}, {"n": 4, "tok": 6928, "pad": 6930, "max_pad": 2152, "sq_pad": 12561124}, {"n": 4, "tok": 6379, "pad": 6382, "max_pad": 2152, "sq_pad": 11421412}, {"n": 4, "tok": 6060, "pad": 6062, "max_pad": 2152, "sq_pad": 10839748}, {"n": 4, "tok": 3730, "pad": 3732, "max_pad": 1942, "sq_pad": 4888136}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 414120, "pad": 414242, "sq_pad": 751526252, "data_digest": "a41e1a89ab44d50c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3315, "pad": 3318, "max_pad": 1428, "sq_pad": 3398676}, {"n": 4, "tok": 4050, "pad": 4052, "max_pad": 1758, "sq_pad": 5445688}, {"n": 4, "tok": 2866, "pad": 2868, "max_pad": 1496, "sq_pad": 2884520}, {"n": 4, "tok": 5848, "pad": 5850, "max_pad": 2128, "sq_pad": 10216676}, {"n": 4, "tok": 7966, "pad": 7966, "max_pad": 2134, "sq_pad": 16094500}, {"n": 4, "tok": 5646, "pad": 5648, "max_pad": 2134, "sq_pad": 10216888}, {"n": 4, "tok": 8240, "pad": 8242, "max_pad": 2140, "sq_pad": 17047540}, {"n": 4, "tok": 5860, "pad": 5864, "max_pad": 2140, "sq_pad": 10488536}, {"n": 4, "tok": 5360, "pad": 5362, "max_pad": 2140, "sq_pad": 8060580}, {"n": 4, "tok": 7304, "pad": 7306, "max_pad": 2140, "sq_pad": 14016084}, {"n": 4, "tok": 5443, "pad": 5446, "max_pad": 2140, "sq_pad": 8230260}, {"n": 4, "tok": 6091, "pad": 6094, "max_pad": 2140, "sq_pad": 11147796}, {"n": 4, "tok": 6470, "pad": 6474, "max_pad": 2140, "sq_pad": 11531004}, {"n": 4, "tok": 6837, "pad": 6840, "max_pad": 2140, "sq_pad": 13793304}, {"n": 4, "tok": 8601, "pad": 8602, "max_pad": 2160, "sq_pad": 18499684}, {"n": 4, "tok": 6962, "pad": 6964, "max_pad": 2160, "sq_pad": 14106568}, {"n": 4, "tok": 8602, "pad": 8602, "max_pad": 2160, "sq_pad": 18499684}, {"n": 4, "tok": 8079, "pad": 8082, "max_pad": 2206, "sq_pad": 16535628}, {"n": 4, "tok": 7701, "pad": 7704, "max_pad": 2146, "sq_pad": 15003568}, {"n": 4, "tok": 7561, "pad": 7562, "max_pad": 1996, "sq_pad": 14364164}, {"n": 4, "tok": 6164, "pad": 6166, "max_pad": 2166, "sq_pad": 10406044}, {"n": 4, "tok": 3902, "pad": 3904, "max_pad": 1236, "sq_pad": 3914680}, {"n": 4, "tok": 5837, "pad": 5840, "max_pad": 1718, "sq_pad": 8828088}, {"n": 4, "tok": 6549, "pad": 6552, "max_pad": 2090, "sq_pad": 11438712}, {"n": 4, "tok": 6009, "pad": 6010, "max_pad": 2118, "sq_pad": 9838348}, {"n": 4, "tok": 5265, "pad": 5268, "max_pad": 1748, "sq_pad": 7214600}, {"n": 4, "tok": 6155, "pad": 6158, "max_pad": 1918, "sq_pad": 9894236}, {"n": 4, "tok": 6848, "pad": 6848, "max_pad": 2146, "sq_pad": 12250232}, {"n": 4, "tok": 8220, "pad": 8220, "max_pad": 2146, "sq_pad": 16967240}, {"n": 4, "tok": 8610, "pad": 8612, "max_pad": 2184, "sq_pad": 18545480}, {"n": 4, "tok": 8610, "pad": 8612, "max_pad": 2184, "sq_pad": 18545480}, {"n": 4, "tok": 8517, "pad": 8518, "max_pad": 2172, "sq_pad": 18141628}, {"n": 4, "tok": 7909, "pad": 7910, "max_pad": 2172, "sq_pad": 15996868}, {"n": 4, "tok": 6836, "pad": 6840, "max_pad": 2104, "sq_pad": 13534144}, {"n": 4, "tok": 5442, "pad": 5444, "max_pad": 2104, "sq_pad": 9624208}, {"n": 4, "tok": 3536, "pad": 3536, "max_pad": 1294, "sq_pad": 3380776}, {"n": 4, "tok": 4169, "pad": 4170, "max_pad": 1284, "sq_pad": 4557092}, {"n": 4, "tok": 4351, "pad": 4354, "max_pad": 1166, "sq_pad": 4749788}, {"n": 4, "tok": 5216, "pad": 5218, "max_pad": 2000, "sq_pad": 7451924}, {"n": 4, "tok": 7775, "pad": 7776, "max_pad": 2120, "sq_pad": 15261256}, {"n": 4, "tok": 5354, "pad": 5356, "max_pad": 1400, "sq_pad": 7186928}, {"n": 4, "tok": 5562, "pad": 5564, "max_pad": 1468, "sq_pad": 7758328}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 7025, "pad": 7026, "max_pad": 2172, "sq_pad": 13474580}, {"n": 4, "tok": 5175, "pad": 5178, "max_pad": 2184, "sq_pad": 7789220}, {"n": 4, "tok": 4431, "pad": 4432, "max_pad": 1222, "sq_pad": 4959960}, {"n": 4, "tok": 5488, "pad": 5488, "max_pad": 1496, "sq_pad": 7576600}, {"n": 4, "tok": 3980, "pad": 3984, "max_pad": 1276, "sq_pad": 4129048}, {"n": 4, "tok": 3863, "pad": 3866, "max_pad": 1078, "sq_pad": 3755508}, {"n": 4, "tok": 5204, "pad": 5206, "max_pad": 2184, "sq_pad": 8159940}, {"n": 4, "tok": 6383, "pad": 6384, "max_pad": 1772, "sq_pad": 10306408}, {"n": 4, "tok": 4993, "pad": 4996, "max_pad": 2132, "sq_pad": 7712088}, {"n": 4, "tok": 4309, "pad": 4310, "max_pad": 2134, "sq_pad": 6151324}, {"n": 4, "tok": 8536, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 6884, "pad": 6886, "max_pad": 2184, "sq_pad": 13003172}, {"n": 4, "tok": 6737, "pad": 6740, "max_pad": 2104, "sq_pad": 12508496}, {"n": 4, "tok": 8559, "pad": 8560, "max_pad": 2152, "sq_pad": 18320128}, {"n": 4, "tok": 8427, "pad": 8428, "max_pad": 2152, "sq_pad": 17782096}, {"n": 4, "tok": 8246, "pad": 8246, "max_pad": 2152, "sq_pad": 17065060}, {"n": 4, "tok": 7932, "pad": 7934, "max_pad": 2184, "sq_pad": 15882348}, {"n": 4, "tok": 8029, "pad": 8030, "max_pad": 2126, "sq_pad": 16172004}, {"n": 4, "tok": 8465, "pad": 8466, "max_pad": 2126, "sq_pad": 17919372}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 651770, "pad": 652044, "sq_pad": 1005654264, "data_digest": "cc6521e91ee3166d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3198, "pad": 3200, "max_pad": 442, "sq_pad": 1283696}, {"n": 8, "tok": 3678, "pad": 3680, "max_pad": 494, "sq_pad": 1695008}, {"n": 8, "tok": 4057, "pad": 4060, "max_pad": 530, "sq_pad": 2064312}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 624, "sq_pad": 2732568}, {"n": 8, "tok": 5083, "pad": 5088, "max_pad": 676, "sq_pad": 3238904}, {"n": 8, "tok": 5447, "pad": 5454, "max_pad": 704, "sq_pad": 3720108}, {"n": 8, "tok": 5885, "pad": 5890, "max_pad": 798, "sq_pad": 4343676}, {"n": 8, "tok": 6165, "pad": 6166, "max_pad": 782, "sq_pad": 4753700}, {"n": 8, "tok": 6599, "pad": 6602, "max_pad": 864, "sq_pad": 5452492}, {"n": 8, "tok": 7099, "pad": 7104, "max_pad": 938, "sq_pad": 6314616}, {"n": 8, "tok": 7763, "pad": 7766, "max_pad": 1014, "sq_pad": 7544948}, {"n": 8, "tok": 7062, "pad": 7066, "max_pad": 1050, "sq_pad": 6578748}, {"n": 8, "tok": 7661, "pad": 7666, "max_pad": 1060, "sq_pad": 7511828}, {"n": 8, "tok": 6806, "pad": 6810, "max_pad": 1168, "sq_pad": 6369940}, {"n": 8, "tok": 8437, "pad": 8440, "max_pad": 1320, "sq_pad": 9196600}, {"n": 8, "tok": 7443, "pad": 7448, "max_pad": 1388, "sq_pad": 7478088}, {"n": 8, "tok": 5629, "pad": 5634, "max_pad": 1130, "sq_pad": 4282996}, {"n": 8, "tok": 9307, "pad": 9314, "max_pad": 1670, "sq_pad": 12011820}, {"n": 8, "tok": 7390, "pad": 7396, "max_pad": 1238, "sq_pad": 7635176}, {"n": 8, "tok": 8018, "pad": 8024, "max_pad": 1340, "sq_pad": 9180120}, {"n": 8, "tok": 8938, "pad": 8942, "max_pad": 1504, "sq_pad": 10928724}, {"n": 8, "tok": 9796, "pad": 9798, "max_pad": 1552, "sq_pad": 12954556}, {"n": 8, "tok": 7957, "pad": 7962, "max_pad": 1472, "sq_pad": 9163804}, {"n": 8, "tok": 10212, "pad": 10220, "max_pad": 1702, "sq_pad": 14242528}, {"n": 8, "tok": 6919, "pad": 6922, "max_pad": 1234, "sq_pad": 6622868}, {"n": 8, "tok": 10396, "pad": 10398, "max_pad": 1844, "sq_pad": 14931228}, {"n": 8, "tok": 8170, "pad": 8174, "max_pad": 1886, "sq_pad": 9978180}, {"n": 8, "tok": 9421, "pad": 9426, "max_pad": 1424, "sq_pad": 11505052}, {"n": 8, "tok": 7314, "pad": 7318, "max_pad": 1508, "sq_pad": 7379204}, {"n": 8, "tok": 8674, "pad": 8676, "max_pad": 1718, "sq_pad": 10868528}, {"n": 8, "tok": 10106, "pad": 10110, "max_pad": 1760, "sq_pad": 14214196}, {"n": 8, "tok": 7551, "pad": 7556, "max_pad": 1788, "sq_pad": 8197624}, {"n": 8, "tok": 9147, "pad": 9150, "max_pad": 1398, "sq_pad": 10866588}, {"n": 8, "tok": 7787, "pad": 7792, "max_pad": 1416, "sq_pad": 8547288}, {"n": 8, "tok": 8183, "pad": 8188, "max_pad": 1534, "sq_pad": 9677528}, {"n": 8, "tok": 13247, "pad": 13248, "max_pad": 1782, "sq_pad": 21972688}, {"n": 8, "tok": 14102, "pad": 14104, "max_pad": 2102, "sq_pad": 25863968}, {"n": 8, "tok": 10424, "pad": 10426, "max_pad": 2178, "sq_pad": 15637572}, {"n": 8, "tok": 15086, "pad": 15094, "max_pad": 2164, "sq_pad": 30323524}, {"n": 8, "tok": 15021, "pad": 15024, "max_pad": 2152, "sq_pad": 28605360}, {"n": 8, "tok": 16287, "pad": 16294, "max_pad": 2118, "sq_pad": 33556492}, {"n": 8, "tok": 15530, "pad": 15536, "max_pad": 2128, "sq_pad": 30852136}, {"n": 8, "tok": 15660, "pad": 15668, "max_pad": 2154, "sq_pad": 32590240}, {"n": 8, "tok": 12195, "pad": 12202, "max_pad": 2154, "sq_pad": 21200676}, {"n": 8, "tok": 14953, "pad": 14960, "max_pad": 2128, "sq_pad": 30598048}, {"n": 8, "tok": 10111, "pad": 10116, "max_pad": 2154, "sq_pad": 17292216}, {"n": 8, "tok": 6106, "pad": 6110, "max_pad": 1096, "sq_pad": 4924196}, {"n": 8, "tok": 5587, "pad": 5590, "max_pad": 1110, "sq_pad": 4149572}, {"n": 8, "tok": 13809, "pad": 13814, "max_pad": 2198, "sq_pad": 25088252}, {"n": 8, "tok": 14838, "pad": 14844, "max_pad": 2128, "sq_pad": 27831632}, {"n": 8, "tok": 15915, "pad": 15918, "max_pad": 2120, "sq_pad": 32062076}, {"n": 8, "tok": 15754, "pad": 15762, "max_pad": 2130, "sq_pad": 31428780}, {"n": 8, "tok": 13542, "pad": 13546, "max_pad": 2130, "sq_pad": 23978892}, {"n": 8, "tok": 11694, "pad": 11698, "max_pad": 1794, "sq_pad": 17457444}, {"n": 8, "tok": 16059, "pad": 16064, "max_pad": 2198, "sq_pad": 32651080}, {"n": 8, "tok": 13534, "pad": 13538, "max_pad": 2198, "sq_pad": 24543660}, {"n": 8, "tok": 9502, "pad": 9506, "max_pad": 1362, "sq_pad": 11485748}, {"n": 8, "tok": 8969, "pad": 8972, "max_pad": 1278, "sq_pad": 10222776}, {"n": 8, "tok": 11147, "pad": 11152, "max_pad": 2158, "sq_pad": 18228344}, {"n": 8, "tok": 16972, "pad": 16972, "max_pad": 2124, "sq_pad": 36006448}, {"n": 8, "tok": 16970, "pad": 16970, "max_pad": 2158, "sq_pad": 36055564}, {"n": 8, "tok": 16786, "pad": 16790, "max_pad": 2158, "sq_pad": 35268684}, {"n": 8, "tok": 16931, "pad": 16938, "max_pad": 2130, "sq_pad": 35862180}, {"n": 8, "tok": 17074, "pad": 17076, "max_pad": 2136, "sq_pad": 36448776}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 651770, "pad": 652044, "sq_pad": 1005654264, "data_digest": "cc6521e91ee3166d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3198, "pad": 3200, "max_pad": 442, "sq_pad": 1283696}, {"n": 8, "tok": 3678, "pad": 3680, "max_pad": 494, "sq_pad": 1695008}, {"n": 8, "tok": 4057, "pad": 4060, "max_pad": 530, "sq_pad": 2064312}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 624, "sq_pad": 2732568}, {"n": 8, "tok": 5083, "pad": 5088, "max_pad": 676, "sq_pad": 3238904}, {"n": 8, "tok": 5447, "pad": 5454, "max_pad": 704, "sq_pad": 3720108}, {"n": 8, "tok": 5885, "pad": 5890, "max_pad": 798, "sq_pad": 4343676}, {"n": 8, "tok": 6165, "pad": 6166, "max_pad": 782, "sq_pad": 4753700}, {"n": 8, "tok": 6599, "pad": 6602, "max_pad": 864, "sq_pad": 5452492}, {"n": 8, "tok": 7099, "pad": 7104, "max_pad": 938, "sq_pad": 6314616}, {"n": 8, "tok": 7763, "pad": 7766, "max_pad": 1014, "sq_pad": 7544948}, {"n": 8, "tok": 7062, "pad": 7066, "max_pad": 1050, "sq_pad": 6578748}, {"n": 8, "tok": 7661, "pad": 7666, "max_pad": 1060, "sq_pad": 7511828}, {"n": 8, "tok": 6806, "pad": 6810, "max_pad": 1168, "sq_pad": 6369940}, {"n": 8, "tok": 8437, "pad": 8440, "max_pad": 1320, "sq_pad": 9196600}, {"n": 8, "tok": 7443, "pad": 7448, "max_pad": 1388, "sq_pad": 7478088}, {"n": 8, "tok": 5629, "pad": 5634, "max_pad": 1130, "sq_pad": 4282996}, {"n": 8, "tok": 9307, "pad": 9314, "max_pad": 1670, "sq_pad": 12011820}, {"n": 8, "tok": 7390, "pad": 7396, "max_pad": 1238, "sq_pad": 7635176}, {"n": 8, "tok": 8018, "pad": 8024, "max_pad": 1340, "sq_pad": 9180120}, {"n": 8, "tok": 8938, "pad": 8942, "max_pad": 1504, "sq_pad": 10928724}, {"n": 8, "tok": 9796, "pad": 9798, "max_pad": 1552, "sq_pad": 12954556}, {"n": 8, "tok": 7957, "pad": 7962, "max_pad": 1472, "sq_pad": 9163804}, {"n": 8, "tok": 10212, "pad": 10220, "max_pad": 1702, "sq_pad": 14242528}, {"n": 8, "tok": 6919, "pad": 6922, "max_pad": 1234, "sq_pad": 6622868}, {"n": 8, "tok": 10396, "pad": 10398, "max_pad": 1844, "sq_pad": 14931228}, {"n": 8, "tok": 8170, "pad": 8174, "max_pad": 1886, "sq_pad": 9978180}, {"n": 8, "tok": 9421, "pad": 9426, "max_pad": 1424, "sq_pad": 11505052}, {"n": 8, "tok": 7314, "pad": 7318, "max_pad": 1508, "sq_pad": 7379204}, {"n": 8, "tok": 8674, "pad": 8676, "max_pad": 1718, "sq_pad": 10868528}, {"n": 8, "tok": 10106, "pad": 10110, "max_pad": 1760, "sq_pad": 14214196}, {"n": 8, "tok": 7551, "pad": 7556, "max_pad": 1788, "sq_pad": 8197624}, {"n": 8, "tok": 9147, "pad": 9150, "max_pad": 1398, "sq_pad": 10866588}, {"n": 8, "tok": 7787, "pad": 7792, "max_pad": 1416, "sq_pad": 8547288}, {"n": 8, "tok": 8183, "pad": 8188, "max_pad": 1534, "sq_pad": 9677528}, {"n": 8, "tok": 13247, "pad": 13248, "max_pad": 1782, "sq_pad": 21972688}, {"n": 8, "tok": 14102, "pad": 14104, "max_pad": 2102, "sq_pad": 25863968}, {"n": 8, "tok": 10424, "pad": 10426, "max_pad": 2178, "sq_pad": 15637572}, {"n": 8, "tok": 15086, "pad": 15094, "max_pad": 2164, "sq_pad": 30323524}, {"n": 8, "tok": 15021, "pad": 15024, "max_pad": 2152, "sq_pad": 28605360}, {"n": 8, "tok": 16287, "pad": 16294, "max_pad": 2118, "sq_pad": 33556492}, {"n": 8, "tok": 15530, "pad": 15536, "max_pad": 2128, "sq_pad": 30852136}, {"n": 8, "tok": 15660, "pad": 15668, "max_pad": 2154, "sq_pad": 32590240}, {"n": 8, "tok": 12195, "pad": 12202, "max_pad": 2154, "sq_pad": 21200676}, {"n": 8, "tok": 14953, "pad": 14960, "max_pad": 2128, "sq_pad": 30598048}, {"n": 8, "tok": 10111, "pad": 10116, "max_pad": 2154, "sq_pad": 17292216}, {"n": 8, "tok": 6106, "pad": 6110, "max_pad": 1096, "sq_pad": 4924196}, {"n": 8, "tok": 5587, "pad": 5590, "max_pad": 1110, "sq_pad": 4149572}, {"n": 8, "tok": 13809, "pad": 13814, "max_pad": 2198, "sq_pad": 25088252}, {"n": 8, "tok": 14838, "pad": 14844, "max_pad": 2128, "sq_pad": 27831632}, {"n": 8, "tok": 15915, "pad": 15918, "max_pad": 2120, "sq_pad": 32062076}, {"n": 8, "tok": 15754, "pad": 15762, "max_pad": 2130, "sq_pad": 31428780}, {"n": 8, "tok": 13542, "pad": 13546, "max_pad": 2130, "sq_pad": 23978892}, {"n": 8, "tok": 11694, "pad": 11698, "max_pad": 1794, "sq_pad": 17457444}, {"n": 8, "tok": 16059, "pad": 16064, "max_pad": 2198, "sq_pad": 32651080}, {"n": 8, "tok": 13534, "pad": 13538, "max_pad": 2198, "sq_pad": 24543660}, {"n": 8, "tok": 9502, "pad": 9506, "max_pad": 1362, "sq_pad": 11485748}, {"n": 8, "tok": 8969, "pad": 8972, "max_pad": 1278, "sq_pad": 10222776}, {"n": 8, "tok": 11147, "pad": 11152, "max_pad": 2158, "sq_pad": 18228344}, {"n": 8, "tok": 16972, "pad": 16972, "max_pad": 2124, "sq_pad": 36006448}, {"n": 8, "tok": 16970, "pad": 16970, "max_pad": 2158, "sq_pad": 36055564}, {"n": 8, "tok": 16786, "pad": 16790, "max_pad": 2158, "sq_pad": 35268684}, {"n": 8, "tok": 16931, "pad": 16938, "max_pad": 2130, "sq_pad": 35862180}, {"n": 8, "tok": 17074, "pad": 17076, "max_pad": 2136, "sq_pad": 36448776}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 232848, "pad": 232982, "sq_pad": 244375836, "data_digest": "2402afa860772803", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1540, "pad": 1540, "max_pad": 396, "sq_pad": 593080}, {"n": 4, "tok": 1658, "pad": 1660, "max_pad": 442, "sq_pad": 690616}, {"n": 4, "tok": 1798, "pad": 1798, "max_pad": 464, "sq_pad": 808612}, {"n": 4, "tok": 1880, "pad": 1882, "max_pad": 494, "sq_pad": 886396}, {"n": 4, "tok": 1969, "pad": 1970, "max_pad": 518, "sq_pad": 971988}, {"n": 4, "tok": 2088, "pad": 2090, "max_pad": 530, "sq_pad": 1092324}, {"n": 4, "tok": 2270, "pad": 2274, "max_pad": 596, "sq_pad": 1293812}, {"n": 4, "tok": 2397, "pad": 2398, "max_pad": 624, "sq_pad": 1438756}, {"n": 4, "tok": 2485, "pad": 2488, "max_pad": 640, "sq_pad": 1547992}, {"n": 4, "tok": 2598, "pad": 2600, "max_pad": 676, "sq_pad": 1690912}, {"n": 4, "tok": 2682, "pad": 2686, "max_pad": 684, "sq_pad": 1804436}, {"n": 4, "tok": 2765, "pad": 2768, "max_pad": 704, "sq_pad": 1915672}, {"n": 4, "tok": 2862, "pad": 2864, "max_pad": 724, "sq_pad": 2050848}, {"n": 4, "tok": 3023, "pad": 3026, "max_pad": 798, "sq_pad": 2292828}, {"n": 4, "tok": 3059, "pad": 3060, "max_pad": 780, "sq_pad": 2341736}, {"n": 4, "tok": 3106, "pad": 3106, "max_pad": 782, "sq_pad": 2411964}, {"n": 4, "tok": 3277, "pad": 3278, "max_pad": 864, "sq_pad": 2690212}, {"n": 4, "tok": 3322, "pad": 3324, "max_pad": 836, "sq_pad": 2762280}, {"n": 4, "tok": 3457, "pad": 3460, "max_pad": 880, "sq_pad": 2993544}, {"n": 4, "tok": 3642, "pad": 3644, "max_pad": 938, "sq_pad": 3321072}, {"n": 4, "tok": 3860, "pad": 3862, "max_pad": 1014, "sq_pad": 3734220}, {"n": 4, "tok": 3903, "pad": 3904, "max_pad": 986, "sq_pad": 3810728}, {"n": 4, "tok": 3936, "pad": 3938, "max_pad": 990, "sq_pad": 3877044}, {"n": 4, "tok": 3126, "pad": 3128, "max_pad": 1050, "sq_pad": 2701704}, {"n": 4, "tok": 3802, "pad": 3804, "max_pad": 1050, "sq_pad": 3686096}, {"n": 4, "tok": 3859, "pad": 3862, "max_pad": 1060, "sq_pad": 3825732}, {"n": 4, "tok": 2942, "pad": 2944, "max_pad": 1130, "sq_pad": 2380240}, {"n": 4, "tok": 3864, "pad": 3866, "max_pad": 1168, "sq_pad": 3989700}, {"n": 4, "tok": 4737, "pad": 4740, "max_pad": 1320, "sq_pad": 5642376}, {"n": 4, "tok": 3700, "pad": 3700, "max_pad": 1116, "sq_pad": 3554224}, {"n": 4, "tok": 3979, "pad": 3982, "max_pad": 1132, "sq_pad": 4111716}, {"n": 4, "tok": 3464, "pad": 3466, "max_pad": 1388, "sq_pad": 3366372}, {"n": 4, "tok": 3002, "pad": 3004, "max_pad": 1130, "sq_pad": 2453560}, {"n": 4, "tok": 2627, "pad": 2630, "max_pad": 860, "sq_pad": 1829436}, {"n": 4, "tok": 4560, "pad": 4564, "max_pad": 1670, "sq_pad": 5821464}, {"n": 4, "tok": 4747, "pad": 4750, "max_pad": 1628, "sq_pad": 6190356}, {"n": 4, "tok": 4014, "pad": 4016, "max_pad": 1238, "sq_pad": 4486744}, {"n": 4, "tok": 3376, "pad": 3380, "max_pad": 1194, "sq_pad": 3148432}, {"n": 4, "tok": 4185, "pad": 4188, "max_pad": 1284, "sq_pad": 4992624}, {"n": 4, "tok": 3833, "pad": 3836, "max_pad": 1340, "sq_pad": 4187496}, {"n": 4, "tok": 4162, "pad": 4164, "max_pad": 1426, "sq_pad": 4909200}, {"n": 4, "tok": 4776, "pad": 4778, "max_pad": 1504, "sq_pad": 6019524}, {"n": 4, "tok": 5566, "pad": 5566, "max_pad": 1552, "sq_pad": 7954900}, {"n": 4, "tok": 4230, "pad": 4232, "max_pad": 1470, "sq_pad": 4999656}, {"n": 4, "tok": 5116, "pad": 5118, "max_pad": 1472, "sq_pad": 6756724}, {"n": 4, "tok": 2841, "pad": 2844, "max_pad": 1248, "sq_pad": 2407080}, {"n": 4, "tok": 5038, "pad": 5042, "max_pad": 1624, "sq_pad": 6927084}, {"n": 4, "tok": 5174, "pad": 5178, "max_pad": 1702, "sq_pad": 7315444}, {"n": 4, "tok": 3753, "pad": 3754, "max_pad": 1234, "sq_pad": 3846204}, {"n": 4, "tok": 3166, "pad": 3168, "max_pad": 1200, "sq_pad": 2776664}, {"n": 4, "tok": 5459, "pad": 5460, "max_pad": 1842, "sq_pad": 8114744}, {"n": 4, "tok": 4937, "pad": 4938, "max_pad": 1844, "sq_pad": 6816484}, {"n": 4, "tok": 3876, "pad": 3878, "max_pad": 1886, "sq_pad": 4937484}, {"n": 4, "tok": 4294, "pad": 4296, "max_pad": 1490, "sq_pad": 5040696}, {"n": 4, "tok": 4271, "pad": 4274, "max_pad": 1284, "sq_pad": 4756580}, {"n": 4, "tok": 5150, "pad": 5152, "max_pad": 1424, "sq_pad": 6748472}, {"n": 4, "tok": 3616, "pad": 3618, "max_pad": 1098, "sq_pad": 3343004}, {"n": 4, "tok": 3698, "pad": 3700, "max_pad": 1508, "sq_pad": 4036200}, {"n": 4, "tok": 4748, "pad": 4748, "max_pad": 1718, "sq_pad": 6463896}, {"n": 4, "tok": 3926, "pad": 3928, "max_pad": 1598, "sq_pad": 4404632}, {"n": 4, "tok": 4229, "pad": 4230, "max_pad": 1604, "sq_pad": 4900884}, {"n": 4, "tok": 5877, "pad": 5880, "max_pad": 1760, "sq_pad": 9313312}, {"n": 4, "tok": 3336, "pad": 3338, "max_pad": 1024, "sq_pad": 2866756}, {"n": 4, "tok": 4215, "pad": 4218, "max_pad": 1788, "sq_pad": 5330868}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 418922, "pad": 419062, "sq_pad": 761278428, "data_digest": "6e21dad5d35af1df", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4512, "pad": 4514, "max_pad": 1292, "sq_pad": 5310948}, {"n": 4, "tok": 4635, "pad": 4636, "max_pad": 1398, "sq_pad": 5555640}, {"n": 4, "tok": 4019, "pad": 4022, "max_pad": 1374, "sq_pad": 4569956}, {"n": 4, "tok": 3768, "pad": 3770, "max_pad": 1416, "sq_pad": 3977332}, {"n": 4, "tok": 4035, "pad": 4038, "max_pad": 1486, "sq_pad": 4579148}, {"n": 4, "tok": 4148, "pad": 4150, "max_pad": 1534, "sq_pad": 5098380}, {"n": 4, "tok": 6412, "pad": 6412, "max_pad": 1652, "sq_pad": 10282376}, {"n": 4, "tok": 6835, "pad": 6836, "max_pad": 1782, "sq_pad": 11690312}, {"n": 4, "tok": 6493, "pad": 6494, "max_pad": 1896, "sq_pad": 11293172}, {"n": 4, "tok": 7609, "pad": 7610, "max_pad": 2102, "sq_pad": 14570796}, {"n": 4, "tok": 6097, "pad": 6098, "max_pad": 2178, "sq_pad": 10863948}, {"n": 4, "tok": 4327, "pad": 4328, "max_pad": 1190, "sq_pad": 4773624}, {"n": 4, "tok": 6434, "pad": 6438, "max_pad": 2164, "sq_pad": 11591940}, {"n": 4, "tok": 8652, "pad": 8656, "max_pad": 2164, "sq_pad": 18731584}, {"n": 4, "tok": 7093, "pad": 7094, "max_pad": 2152, "sq_pad": 12823636}, {"n": 4, "tok": 7928, "pad": 7930, "max_pad": 2118, "sq_pad": 15781724}, {"n": 4, "tok": 8468, "pad": 8472, "max_pad": 2118, "sq_pad": 17943696}, {"n": 4, "tok": 7819, "pad": 7822, "max_pad": 2118, "sq_pad": 15612796}, {"n": 4, "tok": 7845, "pad": 7848, "max_pad": 2128, "sq_pad": 15728448}, {"n": 4, "tok": 7685, "pad": 7688, "max_pad": 2128, "sq_pad": 15123688}, {"n": 4, "tok": 8534, "pad": 8538, "max_pad": 2154, "sq_pad": 18224868}, {"n": 4, "tok": 7126, "pad": 7130, "max_pad": 2154, "sq_pad": 14365372}, {"n": 4, "tok": 6446, "pad": 6450, "max_pad": 2154, "sq_pad": 11649564}, {"n": 4, "tok": 5749, "pad": 5752, "max_pad": 2128, "sq_pad": 9551112}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 6445, "pad": 6448, "max_pad": 2128, "sq_pad": 12484512}, {"n": 4, "tok": 3394, "pad": 3398, "max_pad": 2154, "sq_pad": 5155756}, {"n": 4, "tok": 6717, "pad": 6718, "max_pad": 2154, "sq_pad": 12136460}, {"n": 4, "tok": 3174, "pad": 3176, "max_pad": 1096, "sq_pad": 2720160}, {"n": 4, "tok": 2932, "pad": 2934, "max_pad": 896, "sq_pad": 2204036}, {"n": 4, "tok": 2909, "pad": 2910, "max_pad": 1110, "sq_pad": 2345468}, {"n": 4, "tok": 2678, "pad": 2680, "max_pad": 746, "sq_pad": 1804104}, {"n": 4, "tok": 6580, "pad": 6582, "max_pad": 2152, "sq_pad": 11226788}, {"n": 4, "tok": 7229, "pad": 7232, "max_pad": 2198, "sq_pad": 13861464}, {"n": 4, "tok": 7593, "pad": 7596, "max_pad": 2128, "sq_pad": 14582664}, {"n": 4, "tok": 7245, "pad": 7248, "max_pad": 2006, "sq_pad": 13248968}, {"n": 4, "tok": 7966, "pad": 7968, "max_pad": 2118, "sq_pad": 16052888}, {"n": 4, "tok": 7949, "pad": 7950, "max_pad": 2120, "sq_pad": 16009188}, {"n": 4, "tok": 7238, "pad": 7242, "max_pad": 2130, "sq_pad": 13281180}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8042, "pad": 8044, "max_pad": 2130, "sq_pad": 16321328}, {"n": 4, "tok": 5500, "pad": 5502, "max_pad": 1628, "sq_pad": 7657564}, {"n": 4, "tok": 5785, "pad": 5786, "max_pad": 1794, "sq_pad": 8677500}, {"n": 4, "tok": 5909, "pad": 5912, "max_pad": 1646, "sq_pad": 8779944}, {"n": 4, "tok": 7347, "pad": 7348, "max_pad": 2128, "sq_pad": 13654584}, {"n": 4, "tok": 8712, "pad": 8716, "max_pad": 2198, "sq_pad": 18996496}, {"n": 4, "tok": 8278, "pad": 8282, "max_pad": 2198, "sq_pad": 17342956}, {"n": 4, "tok": 5256, "pad": 5256, "max_pad": 1776, "sq_pad": 7200704}, {"n": 4, "tok": 4682, "pad": 4684, "max_pad": 1348, "sq_pad": 5574312}, {"n": 4, "tok": 4820, "pad": 4822, "max_pad": 1362, "sq_pad": 5911436}, {"n": 4, "tok": 4445, "pad": 4446, "max_pad": 1266, "sq_pad": 5071892}, {"n": 4, "tok": 4524, "pad": 4526, "max_pad": 1278, "sq_pad": 5150884}, {"n": 4, "tok": 3996, "pad": 3998, "max_pad": 1098, "sq_pad": 4016252}, {"n": 4, "tok": 7151, "pad": 7154, "max_pad": 2158, "sq_pad": 14212092}, {"n": 4, "tok": 8476, "pad": 8476, "max_pad": 2124, "sq_pad": 17960944}, {"n": 4, "tok": 8496, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8598, "pad": 8598, "max_pad": 2158, "sq_pad": 18482268}, {"n": 4, "tok": 8372, "pad": 8372, "max_pad": 2158, "sq_pad": 17573296}, {"n": 4, "tok": 8300, "pad": 8302, "max_pad": 2158, "sq_pad": 17255932}, {"n": 4, "tok": 8486, "pad": 8488, "max_pad": 2150, "sq_pad": 18012752}, {"n": 4, "tok": 8460, "pad": 8464, "max_pad": 2116, "sq_pad": 17909824}, {"n": 4, "tok": 8471, "pad": 8474, "max_pad": 2130, "sq_pad": 17952356}, {"n": 4, "tok": 8530, "pad": 8532, "max_pad": 2136, "sq_pad": 18198792}, {"n": 4, "tok": 8544, "pad": 8544, "max_pad": 2136, "sq_pad": 18249984}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 667296, "pad": 667556, "sq_pad": 1018810400, "data_digest": "098235703f434e54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4569, "pad": 4574, "max_pad": 628, "sq_pad": 2629684}, {"n": 8, "tok": 5543, "pad": 5548, "max_pad": 728, "sq_pad": 3852352}, {"n": 8, "tok": 5900, "pad": 5902, "max_pad": 766, "sq_pad": 4355988}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 800, "sq_pad": 4628052}, {"n": 8, "tok": 6586, "pad": 6592, "max_pad": 850, "sq_pad": 5436584}, {"n": 8, "tok": 6897, "pad": 6902, "max_pad": 902, "sq_pad": 5959012}, {"n": 8, "tok": 7388, "pad": 7392, "max_pad": 972, "sq_pad": 6834136}, {"n": 8, "tok": 7771, "pad": 7774, "max_pad": 1066, "sq_pad": 7566196}, {"n": 8, "tok": 7918, "pad": 7922, "max_pad": 1054, "sq_pad": 7858708}, {"n": 8, "tok": 7798, "pad": 7802, "max_pad": 1244, "sq_pad": 7880964}, {"n": 8, "tok": 8290, "pad": 8294, "max_pad": 1360, "sq_pad": 9098044}, {"n": 8, "tok": 7568, "pad": 7572, "max_pad": 1082, "sq_pad": 7554568}, {"n": 8, "tok": 9058, "pad": 9060, "max_pad": 1206, "sq_pad": 10281704}, {"n": 8, "tok": 7887, "pad": 7892, "max_pad": 1226, "sq_pad": 8457888}, {"n": 8, "tok": 7685, "pad": 7690, "max_pad": 1236, "sq_pad": 8078516}, {"n": 8, "tok": 8226, "pad": 8230, "max_pad": 1312, "sq_pad": 9146100}, {"n": 8, "tok": 9157, "pad": 9158, "max_pad": 1528, "sq_pad": 11245380}, {"n": 8, "tok": 9399, "pad": 9402, "max_pad": 1526, "sq_pad": 11540980}, {"n": 8, "tok": 6878, "pad": 6882, "max_pad": 1388, "sq_pad": 6934324}, {"n": 8, "tok": 9352, "pad": 9356, "max_pad": 1696, "sq_pad": 12743568}, {"n": 8, "tok": 6708, "pad": 6714, "max_pad": 1382, "sq_pad": 6538036}, {"n": 8, "tok": 9507, "pad": 9514, "max_pad": 1842, "sq_pad": 12910676}, {"n": 8, "tok": 12196, "pad": 12200, "max_pad": 1934, "sq_pad": 18807744}, {"n": 8, "tok": 9875, "pad": 9880, "max_pad": 1636, "sq_pad": 13347008}, {"n": 8, "tok": 13215, "pad": 13220, "max_pad": 2140, "sq_pad": 23623808}, {"n": 8, "tok": 8521, "pad": 8524, "max_pad": 1740, "sq_pad": 10796192}, {"n": 8, "tok": 8133, "pad": 8138, "max_pad": 1490, "sq_pad": 9385876}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1898, "sq_pad": 16741840}, {"n": 8, "tok": 8915, "pad": 8918, "max_pad": 1702, "sq_pad": 11299260}, {"n": 8, "tok": 9494, "pad": 9500, "max_pad": 1678, "sq_pad": 12372064}, {"n": 8, "tok": 10387, "pad": 10392, "max_pad": 2032, "sq_pad": 15326968}, {"n": 8, "tok": 11020, "pad": 11024, "max_pad": 1642, "sq_pad": 15592072}, {"n": 8, "tok": 7124, "pad": 7128, "max_pad": 1594, "sq_pad": 7876944}, {"n": 8, "tok": 9075, "pad": 9082, "max_pad": 2074, "sq_pad": 12058196}, {"n": 8, "tok": 13020, "pad": 13024, "max_pad": 2158, "sq_pad": 22702656}, {"n": 8, "tok": 9034, "pad": 9038, "max_pad": 1780, "sq_pad": 11533996}, {"n": 8, "tok": 8983, "pad": 8986, "max_pad": 1780, "sq_pad": 11503164}, {"n": 8, "tok": 12228, "pad": 12234, "max_pad": 2158, "sq_pad": 22074964}, {"n": 8, "tok": 14088, "pad": 14094, "max_pad": 2158, "sq_pad": 28554644}, {"n": 8, "tok": 9537, "pad": 9540, "max_pad": 2118, "sq_pad": 13246424}, {"n": 8, "tok": 8969, "pad": 8974, "max_pad": 2144, "sq_pad": 11572492}, {"n": 8, "tok": 10053, "pad": 10058, "max_pad": 2136, "sq_pad": 16345780}, {"n": 8, "tok": 13087, "pad": 13090, "max_pad": 2158, "sq_pad": 22319036}, {"n": 8, "tok": 15199, "pad": 15202, "max_pad": 2162, "sq_pad": 30463356}, {"n": 8, "tok": 13105, "pad": 13108, "max_pad": 2162, "sq_pad": 23815144}, {"n": 8, "tok": 16446, "pad": 16452, "max_pad": 2162, "sq_pad": 34132784}, {"n": 8, "tok": 13997, "pad": 14002, "max_pad": 2162, "sq_pad": 26325404}, {"n": 8, "tok": 13705, "pad": 13708, "max_pad": 2108, "sq_pad": 24086656}, {"n": 8, "tok": 13251, "pad": 13254, "max_pad": 2134, "sq_pad": 23802972}, {"n": 8, "tok": 15070, "pad": 15072, "max_pad": 2134, "sq_pad": 29917280}, {"n": 8, "tok": 16873, "pad": 16876, "max_pad": 2164, "sq_pad": 35632072}, {"n": 8, "tok": 16032, "pad": 16036, "max_pad": 2164, "sq_pad": 33228976}, {"n": 8, "tok": 13814, "pad": 13816, "max_pad": 2128, "sq_pad": 25528360}, {"n": 8, "tok": 11642, "pad": 11644, "max_pad": 1598, "sq_pad": 16998424}, {"n": 8, "tok": 8058, "pad": 8060, "max_pad": 1610, "sq_pad": 8963552}, {"n": 8, "tok": 14284, "pad": 14286, "max_pad": 2128, "sq_pad": 27087916}, {"n": 8, "tok": 8949, "pad": 8954, "max_pad": 1304, "sq_pad": 10114060}, {"n": 8, "tok": 10180, "pad": 10186, "max_pad": 2154, "sq_pad": 16133964}, {"n": 8, "tok": 8631, "pad": 8638, "max_pad": 1764, "sq_pad": 10009444}, {"n": 8, "tok": 14163, "pad": 14168, "max_pad": 2170, "sq_pad": 25903608}, {"n": 8, "tok": 10723, "pad": 10726, "max_pad": 2124, "sq_pad": 15808764}, {"n": 8, "tok": 15286, "pad": 15288, "max_pad": 2136, "sq_pad": 29514112}, {"n": 8, "tok": 17184, "pad": 17186, "max_pad": 2174, "sq_pad": 36924948}, {"n": 8, "tok": 16919, "pad": 16924, "max_pad": 2150, "sq_pad": 35806016}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 667296, "pad": 667556, "sq_pad": 1018810400, "data_digest": "098235703f434e54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4569, "pad": 4574, "max_pad": 628, "sq_pad": 2629684}, {"n": 8, "tok": 5543, "pad": 5548, "max_pad": 728, "sq_pad": 3852352}, {"n": 8, "tok": 5900, "pad": 5902, "max_pad": 766, "sq_pad": 4355988}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 800, "sq_pad": 4628052}, {"n": 8, "tok": 6586, "pad": 6592, "max_pad": 850, "sq_pad": 5436584}, {"n": 8, "tok": 6897, "pad": 6902, "max_pad": 902, "sq_pad": 5959012}, {"n": 8, "tok": 7388, "pad": 7392, "max_pad": 972, "sq_pad": 6834136}, {"n": 8, "tok": 7771, "pad": 7774, "max_pad": 1066, "sq_pad": 7566196}, {"n": 8, "tok": 7918, "pad": 7922, "max_pad": 1054, "sq_pad": 7858708}, {"n": 8, "tok": 7798, "pad": 7802, "max_pad": 1244, "sq_pad": 7880964}, {"n": 8, "tok": 8290, "pad": 8294, "max_pad": 1360, "sq_pad": 9098044}, {"n": 8, "tok": 7568, "pad": 7572, "max_pad": 1082, "sq_pad": 7554568}, {"n": 8, "tok": 9058, "pad": 9060, "max_pad": 1206, "sq_pad": 10281704}, {"n": 8, "tok": 7887, "pad": 7892, "max_pad": 1226, "sq_pad": 8457888}, {"n": 8, "tok": 7685, "pad": 7690, "max_pad": 1236, "sq_pad": 8078516}, {"n": 8, "tok": 8226, "pad": 8230, "max_pad": 1312, "sq_pad": 9146100}, {"n": 8, "tok": 9157, "pad": 9158, "max_pad": 1528, "sq_pad": 11245380}, {"n": 8, "tok": 9399, "pad": 9402, "max_pad": 1526, "sq_pad": 11540980}, {"n": 8, "tok": 6878, "pad": 6882, "max_pad": 1388, "sq_pad": 6934324}, {"n": 8, "tok": 9352, "pad": 9356, "max_pad": 1696, "sq_pad": 12743568}, {"n": 8, "tok": 6708, "pad": 6714, "max_pad": 1382, "sq_pad": 6538036}, {"n": 8, "tok": 9507, "pad": 9514, "max_pad": 1842, "sq_pad": 12910676}, {"n": 8, "tok": 12196, "pad": 12200, "max_pad": 1934, "sq_pad": 18807744}, {"n": 8, "tok": 9875, "pad": 9880, "max_pad": 1636, "sq_pad": 13347008}, {"n": 8, "tok": 13215, "pad": 13220, "max_pad": 2140, "sq_pad": 23623808}, {"n": 8, "tok": 8521, "pad": 8524, "max_pad": 1740, "sq_pad": 10796192}, {"n": 8, "tok": 8133, "pad": 8138, "max_pad": 1490, "sq_pad": 9385876}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1898, "sq_pad": 16741840}, {"n": 8, "tok": 8915, "pad": 8918, "max_pad": 1702, "sq_pad": 11299260}, {"n": 8, "tok": 9494, "pad": 9500, "max_pad": 1678, "sq_pad": 12372064}, {"n": 8, "tok": 10387, "pad": 10392, "max_pad": 2032, "sq_pad": 15326968}, {"n": 8, "tok": 11020, "pad": 11024, "max_pad": 1642, "sq_pad": 15592072}, {"n": 8, "tok": 7124, "pad": 7128, "max_pad": 1594, "sq_pad": 7876944}, {"n": 8, "tok": 9075, "pad": 9082, "max_pad": 2074, "sq_pad": 12058196}, {"n": 8, "tok": 13020, "pad": 13024, "max_pad": 2158, "sq_pad": 22702656}, {"n": 8, "tok": 9034, "pad": 9038, "max_pad": 1780, "sq_pad": 11533996}, {"n": 8, "tok": 8983, "pad": 8986, "max_pad": 1780, "sq_pad": 11503164}, {"n": 8, "tok": 12228, "pad": 12234, "max_pad": 2158, "sq_pad": 22074964}, {"n": 8, "tok": 14088, "pad": 14094, "max_pad": 2158, "sq_pad": 28554644}, {"n": 8, "tok": 9537, "pad": 9540, "max_pad": 2118, "sq_pad": 13246424}, {"n": 8, "tok": 8969, "pad": 8974, "max_pad": 2144, "sq_pad": 11572492}, {"n": 8, "tok": 10053, "pad": 10058, "max_pad": 2136, "sq_pad": 16345780}, {"n": 8, "tok": 13087, "pad": 13090, "max_pad": 2158, "sq_pad": 22319036}, {"n": 8, "tok": 15199, "pad": 15202, "max_pad": 2162, "sq_pad": 30463356}, {"n": 8, "tok": 13105, "pad": 13108, "max_pad": 2162, "sq_pad": 23815144}, {"n": 8, "tok": 16446, "pad": 16452, "max_pad": 2162, "sq_pad": 34132784}, {"n": 8, "tok": 13997, "pad": 14002, "max_pad": 2162, "sq_pad": 26325404}, {"n": 8, "tok": 13705, "pad": 13708, "max_pad": 2108, "sq_pad": 24086656}, {"n": 8, "tok": 13251, "pad": 13254, "max_pad": 2134, "sq_pad": 23802972}, {"n": 8, "tok": 15070, "pad": 15072, "max_pad": 2134, "sq_pad": 29917280}, {"n": 8, "tok": 16873, "pad": 16876, "max_pad": 2164, "sq_pad": 35632072}, {"n": 8, "tok": 16032, "pad": 16036, "max_pad": 2164, "sq_pad": 33228976}, {"n": 8, "tok": 13814, "pad": 13816, "max_pad": 2128, "sq_pad": 25528360}, {"n": 8, "tok": 11642, "pad": 11644, "max_pad": 1598, "sq_pad": 16998424}, {"n": 8, "tok": 8058, "pad": 8060, "max_pad": 1610, "sq_pad": 8963552}, {"n": 8, "tok": 14284, "pad": 14286, "max_pad": 2128, "sq_pad": 27087916}, {"n": 8, "tok": 8949, "pad": 8954, "max_pad": 1304, "sq_pad": 10114060}, {"n": 8, "tok": 10180, "pad": 10186, "max_pad": 2154, "sq_pad": 16133964}, {"n": 8, "tok": 8631, "pad": 8638, "max_pad": 1764, "sq_pad": 10009444}, {"n": 8, "tok": 14163, "pad": 14168, "max_pad": 2170, "sq_pad": 25903608}, {"n": 8, "tok": 10723, "pad": 10726, "max_pad": 2124, "sq_pad": 15808764}, {"n": 8, "tok": 15286, "pad": 15288, "max_pad": 2136, "sq_pad": 29514112}, {"n": 8, "tok": 17184, "pad": 17186, "max_pad": 2174, "sq_pad": 36924948}, {"n": 8, "tok": 16919, "pad": 16924, "max_pad": 2150, "sq_pad": 35806016}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 268587, "pad": 268722, "sq_pad": 318824292, "data_digest": "8138c95e84a9e00d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2171, "pad": 2174, "max_pad": 578, "sq_pad": 1187148}, {"n": 4, "tok": 2398, "pad": 2400, "max_pad": 628, "sq_pad": 1442536}, {"n": 4, "tok": 2695, "pad": 2698, "max_pad": 694, "sq_pad": 1821276}, {"n": 4, "tok": 2848, "pad": 2850, "max_pad": 728, "sq_pad": 2031076}, {"n": 4, "tok": 2931, "pad": 2932, "max_pad": 750, "sq_pad": 2149752}, {"n": 4, "tok": 2969, "pad": 2970, "max_pad": 766, "sq_pad": 2206236}, {"n": 4, "tok": 2987, "pad": 2988, "max_pad": 762, "sq_pad": 2232624}, {"n": 4, "tok": 3092, "pad": 3094, "max_pad": 800, "sq_pad": 2395428}, {"n": 4, "tok": 3242, "pad": 3246, "max_pad": 850, "sq_pad": 2636380}, {"n": 4, "tok": 3344, "pad": 3346, "max_pad": 850, "sq_pad": 2800204}, {"n": 4, "tok": 3428, "pad": 3430, "max_pad": 902, "sq_pad": 2945148}, {"n": 4, "tok": 3469, "pad": 3472, "max_pad": 878, "sq_pad": 3013864}, {"n": 4, "tok": 3635, "pad": 3636, "max_pad": 914, "sq_pad": 3305192}, {"n": 4, "tok": 3753, "pad": 3756, "max_pad": 972, "sq_pad": 3528944}, {"n": 4, "tok": 3820, "pad": 3822, "max_pad": 984, "sq_pad": 3653220}, {"n": 4, "tok": 3951, "pad": 3952, "max_pad": 1066, "sq_pad": 3912976}, {"n": 4, "tok": 3961, "pad": 3962, "max_pad": 1042, "sq_pad": 3930492}, {"n": 4, "tok": 3957, "pad": 3960, "max_pad": 1054, "sq_pad": 3928216}, {"n": 4, "tok": 3501, "pad": 3502, "max_pad": 1038, "sq_pad": 3214940}, {"n": 4, "tok": 4297, "pad": 4300, "max_pad": 1244, "sq_pad": 4666024}, {"n": 4, "tok": 4273, "pad": 4274, "max_pad": 1106, "sq_pad": 4574916}, {"n": 4, "tok": 4017, "pad": 4020, "max_pad": 1360, "sq_pad": 4523128}, {"n": 4, "tok": 3461, "pad": 3464, "max_pad": 1082, "sq_pad": 3335128}, {"n": 4, "tok": 4107, "pad": 4108, "max_pad": 1042, "sq_pad": 4219440}, {"n": 4, "tok": 4365, "pad": 4366, "max_pad": 1120, "sq_pad": 4769868}, {"n": 4, "tok": 4693, "pad": 4694, "max_pad": 1206, "sq_pad": 5511836}, {"n": 4, "tok": 4634, "pad": 4636, "max_pad": 1226, "sq_pad": 5385224}, {"n": 4, "tok": 3253, "pad": 3256, "max_pad": 1176, "sq_pad": 3072664}, {"n": 4, "tok": 4210, "pad": 4212, "max_pad": 1236, "sq_pad": 4565480}, {"n": 4, "tok": 3475, "pad": 3478, "max_pad": 1230, "sq_pad": 3513036}, {"n": 4, "tok": 4285, "pad": 4288, "max_pad": 1312, "sq_pad": 4917400}, {"n": 4, "tok": 3941, "pad": 3942, "max_pad": 1302, "sq_pad": 4228700}, {"n": 4, "tok": 4127, "pad": 4128, "max_pad": 1512, "sq_pad": 4810784}, {"n": 4, "tok": 5030, "pad": 5030, "max_pad": 1528, "sq_pad": 6434596}, {"n": 4, "tok": 4102, "pad": 4104, "max_pad": 1234, "sq_pad": 4458424}, {"n": 4, "tok": 5297, "pad": 5298, "max_pad": 1526, "sq_pad": 7082556}, {"n": 4, "tok": 4462, "pad": 4464, "max_pad": 1388, "sq_pad": 5456392}, {"n": 4, "tok": 2416, "pad": 2418, "max_pad": 690, "sq_pad": 1477932}, {"n": 4, "tok": 4472, "pad": 4476, "max_pad": 1696, "sq_pad": 6328488}, {"n": 4, "tok": 4880, "pad": 4880, "max_pad": 1454, "sq_pad": 6415080}, {"n": 4, "tok": 3585, "pad": 3588, "max_pad": 1322, "sq_pad": 3610136}, {"n": 4, "tok": 3123, "pad": 3126, "max_pad": 1382, "sq_pad": 2927900}, {"n": 4, "tok": 4067, "pad": 4070, "max_pad": 1464, "sq_pad": 4788740}, {"n": 4, "tok": 5440, "pad": 5444, "max_pad": 1842, "sq_pad": 8121936}, {"n": 4, "tok": 5781, "pad": 5784, "max_pad": 1478, "sq_pad": 8368488}, {"n": 4, "tok": 6415, "pad": 6416, "max_pad": 1934, "sq_pad": 10439256}, {"n": 4, "tok": 4896, "pad": 4898, "max_pad": 1572, "sq_pad": 6470692}, {"n": 4, "tok": 4979, "pad": 4982, "max_pad": 1636, "sq_pad": 6876316}, {"n": 4, "tok": 6597, "pad": 6600, "max_pad": 2140, "sq_pad": 11303608}, {"n": 4, "tok": 6618, "pad": 6620, "max_pad": 2140, "sq_pad": 12320200}, {"n": 4, "tok": 3820, "pad": 3822, "max_pad": 1740, "sq_pad": 4485140}, {"n": 4, "tok": 4701, "pad": 4702, "max_pad": 1648, "sq_pad": 6311052}, {"n": 4, "tok": 4023, "pad": 4026, "max_pad": 1392, "sq_pad": 4416804}, {"n": 4, "tok": 4110, "pad": 4112, "max_pad": 1490, "sq_pad": 4969072}, {"n": 4, "tok": 5009, "pad": 5012, "max_pad": 1774, "sq_pad": 7370616}, {"n": 4, "tok": 5658, "pad": 5660, "max_pad": 1898, "sq_pad": 9371224}, {"n": 4, "tok": 5253, "pad": 5256, "max_pad": 1564, "sq_pad": 7085120}, {"n": 4, "tok": 3662, "pad": 3662, "max_pad": 1702, "sq_pad": 4214140}, {"n": 4, "tok": 4181, "pad": 4184, "max_pad": 1440, "sq_pad": 5042968}, {"n": 4, "tok": 5313, "pad": 5316, "max_pad": 1678, "sq_pad": 7329096}, {"n": 4, "tok": 3881, "pad": 3884, "max_pad": 1146, "sq_pad": 3856560}, {"n": 4, "tok": 6506, "pad": 6508, "max_pad": 2032, "sq_pad": 11470408}, {"n": 4, "tok": 5011, "pad": 5014, "max_pad": 1574, "sq_pad": 6431268}, {"n": 4, "tok": 6009, "pad": 6010, "max_pad": 1642, "sq_pad": 9160804}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 398709, "pad": 398834, "sq_pad": 699986108, "data_digest": "46f2110f52a66708", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4875, "pad": 4878, "max_pad": 1594, "sq_pad": 6472300}, {"n": 4, "tok": 2249, "pad": 2250, "max_pad": 880, "sq_pad": 1404644}, {"n": 4, "tok": 4204, "pad": 4208, "max_pad": 1378, "sq_pad": 4920376}, {"n": 4, "tok": 4871, "pad": 4874, "max_pad": 2074, "sq_pad": 7137820}, {"n": 4, "tok": 6990, "pad": 6992, "max_pad": 2158, "sq_pad": 13122904}, {"n": 4, "tok": 6030, "pad": 6032, "max_pad": 1768, "sq_pad": 9579752}, {"n": 4, "tok": 5677, "pad": 5678, "max_pad": 1780, "sq_pad": 8553444}, {"n": 4, "tok": 3357, "pad": 3360, "max_pad": 1174, "sq_pad": 2980552}, {"n": 4, "tok": 5246, "pad": 5248, "max_pad": 1780, "sq_pad": 7734424}, {"n": 4, "tok": 3737, "pad": 3738, "max_pad": 1384, "sq_pad": 3768740}, {"n": 4, "tok": 4369, "pad": 4372, "max_pad": 2114, "sq_pad": 6177528}, {"n": 4, "tok": 7859, "pad": 7862, "max_pad": 2158, "sq_pad": 15897436}, {"n": 4, "tok": 8615, "pad": 8618, "max_pad": 2158, "sq_pad": 18567628}, {"n": 4, "tok": 5473, "pad": 5476, "max_pad": 2158, "sq_pad": 9987016}, {"n": 4, "tok": 4884, "pad": 4886, "max_pad": 2118, "sq_pad": 7659716}, {"n": 4, "tok": 4653, "pad": 4654, "max_pad": 1376, "sq_pad": 5586708}, {"n": 4, "tok": 5700, "pad": 5702, "max_pad": 2144, "sq_pad": 8877172}, {"n": 4, "tok": 3269, "pad": 3272, "max_pad": 890, "sq_pad": 2695320}, {"n": 4, "tok": 2414, "pad": 2418, "max_pad": 622, "sq_pad": 1462548}, {"n": 4, "tok": 7639, "pad": 7640, "max_pad": 2136, "sq_pad": 14883232}, {"n": 4, "tok": 6388, "pad": 6390, "max_pad": 2136, "sq_pad": 10753940}, {"n": 4, "tok": 6699, "pad": 6700, "max_pad": 2158, "sq_pad": 11565096}, {"n": 4, "tok": 6558, "pad": 6558, "max_pad": 2158, "sq_pad": 11783660}, {"n": 4, "tok": 8641, "pad": 8644, "max_pad": 2162, "sq_pad": 18679696}, {"n": 4, "tok": 6508, "pad": 6510, "max_pad": 2162, "sq_pad": 11806876}, {"n": 4, "tok": 6597, "pad": 6598, "max_pad": 2162, "sq_pad": 12008268}, {"n": 4, "tok": 7880, "pad": 7882, "max_pad": 2162, "sq_pad": 15771052}, {"n": 4, "tok": 8566, "pad": 8570, "max_pad": 2162, "sq_pad": 18361732}, {"n": 4, "tok": 8566, "pad": 8570, "max_pad": 2162, "sq_pad": 18361732}, {"n": 4, "tok": 5431, "pad": 5432, "max_pad": 1980, "sq_pad": 7963672}, {"n": 4, "tok": 6535, "pad": 6536, "max_pad": 1810, "sq_pad": 10823728}, {"n": 4, "tok": 7170, "pad": 7172, "max_pad": 2108, "sq_pad": 13262928}, {"n": 4, "tok": 5686, "pad": 5688, "max_pad": 2100, "sq_pad": 8849856}, {"n": 4, "tok": 7565, "pad": 7566, "max_pad": 2134, "sq_pad": 14953116}, {"n": 4, "tok": 6536, "pad": 6536, "max_pad": 2134, "sq_pad": 11701456}, {"n": 4, "tok": 8534, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 8315, "pad": 8316, "max_pad": 2134, "sq_pad": 17311368}, {"n": 4, "tok": 8558, "pad": 8560, "max_pad": 2164, "sq_pad": 18320704}, {"n": 4, "tok": 8558, "pad": 8560, "max_pad": 2164, "sq_pad": 18320704}, {"n": 4, "tok": 7474, "pad": 7476, "max_pad": 2164, "sq_pad": 14908272}, {"n": 4, "tok": 7983, "pad": 7984, "max_pad": 2118, "sq_pad": 15970376}, {"n": 4, "tok": 5831, "pad": 5832, "max_pad": 2128, "sq_pad": 9557984}, {"n": 4, "tok": 5825, "pad": 5826, "max_pad": 1598, "sq_pad": 8526988}, {"n": 4, "tok": 5817, "pad": 5818, "max_pad": 1536, "sq_pad": 8471436}, {"n": 4, "tok": 4661, "pad": 4662, "max_pad": 1610, "sq_pad": 6024636}, {"n": 4, "tok": 3397, "pad": 3398, "max_pad": 1038, "sq_pad": 2938916}, {"n": 4, "tok": 7238, "pad": 7238, "max_pad": 2128, "sq_pad": 14314468}, {"n": 4, "tok": 7046, "pad": 7048, "max_pad": 2116, "sq_pad": 12773448}, {"n": 4, "tok": 4520, "pad": 4524, "max_pad": 1304, "sq_pad": 5162248}, {"n": 4, "tok": 4429, "pad": 4430, "max_pad": 1280, "sq_pad": 4951812}, {"n": 4, "tok": 3083, "pad": 3086, "max_pad": 1108, "sq_pad": 2533244}, {"n": 4, "tok": 7097, "pad": 7100, "max_pad": 2154, "sq_pad": 13600720}, {"n": 4, "tok": 3861, "pad": 3864, "max_pad": 1240, "sq_pad": 3863880}, {"n": 4, "tok": 4770, "pad": 4774, "max_pad": 1764, "sq_pad": 6145564}, {"n": 4, "tok": 6501, "pad": 6504, "max_pad": 2116, "sq_pad": 10958120}, {"n": 4, "tok": 7662, "pad": 7664, "max_pad": 2170, "sq_pad": 14945488}, {"n": 4, "tok": 5038, "pad": 5040, "max_pad": 1952, "sq_pad": 7034504}, {"n": 4, "tok": 5685, "pad": 5686, "max_pad": 2124, "sq_pad": 8774260}, {"n": 4, "tok": 7558, "pad": 7560, "max_pad": 2136, "sq_pad": 14520200}, {"n": 4, "tok": 7728, "pad": 7728, "max_pad": 2136, "sq_pad": 14993912}, {"n": 4, "tok": 8542, "pad": 8544, "max_pad": 2170, "sq_pad": 18251720}, {"n": 4, "tok": 8642, "pad": 8642, "max_pad": 2174, "sq_pad": 18673228}, {"n": 4, "tok": 8409, "pad": 8412, "max_pad": 2106, "sq_pad": 17690544}, {"n": 4, "tok": 8510, "pad": 8512, "max_pad": 2150, "sq_pad": 18115472}]}


==> anc/data/controlled/micro_batches/p1_bf16roll.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 669305, "pad": 683264, "sq_pad": 1056249856, "data_digest": "59574d8f172e4eb8", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3954, "pad": 4096, "max_pad": 704, "sq_pad": 2215936}, {"n": 8, "tok": 4628, "pad": 4864, "max_pad": 768, "sq_pad": 3039232}, {"n": 8, "tok": 5379, "pad": 5632, "max_pad": 960, "sq_pad": 4096000}, {"n": 8, "tok": 5639, "pad": 5888, "max_pad": 928, "sq_pad": 4421632}, {"n": 8, "tok": 6361, "pad": 6656, "max_pad": 1024, "sq_pad": 5605376}, {"n": 8, "tok": 6353, "pad": 6656, "max_pad": 1088, "sq_pad": 5650432}, {"n": 8, "tok": 6541, "pad": 6656, "max_pad": 992, "sq_pad": 5617664}, {"n": 8, "tok": 6637, "pad": 6912, "max_pad": 960, "sq_pad": 6029312}, {"n": 8, "tok": 6977, "pad": 7168, "max_pad": 1056, "sq_pad": 6508544}, {"n": 8, "tok": 7726, "pad": 7936, "max_pad": 1152, "sq_pad": 7989248}, {"n": 8, "tok": 8161, "pad": 8448, "max_pad": 1280, "sq_pad": 9091072}, {"n": 8, "tok": 7492, "pad": 7680, "max_pad": 1120, "sq_pad": 7626752}, {"n": 8, "tok": 7834, "pad": 7936, "max_pad": 1248, "sq_pad": 8052736}, {"n": 8, "tok": 8168, "pad": 8448, "max_pad": 1344, "sq_pad": 9189376}, {"n": 8, "tok": 5232, "pad": 5376, "max_pad": 1248, "sq_pad": 4542464}, {"n": 8, "tok": 5715, "pad": 5888, "max_pad": 1184, "sq_pad": 4984832}, {"n": 8, "tok": 7177, "pad": 7424, "max_pad": 1408, "sq_pad": 7884800}, {"n": 8, "tok": 7176, "pad": 7424, "max_pad": 1312, "sq_pad": 7352320}, {"n": 8, "tok": 8768, "pad": 8960, "max_pad": 1312, "sq_pad": 10233856}, {"n": 8, "tok": 9049, "pad": 9216, "max_pad": 1376, "sq_pad": 11022336}, {"n": 8, "tok": 8191, "pad": 8448, "max_pad": 1504, "sq_pad": 9771008}, {"n": 8, "tok": 8695, "pad": 8960, "max_pad": 1440, "sq_pad": 10657792}, {"n": 8, "tok": 7269, "pad": 7424, "max_pad": 1440, "sq_pad": 7278592}, {"n": 8, "tok": 10070, "pad": 10240, "max_pad": 1504, "sq_pad": 13381632}, {"n": 8, "tok": 9149, "pad": 9472, "max_pad": 1664, "sq_pad": 12376064}, {"n": 8, "tok": 9770, "pad": 9984, "max_pad": 1600, "sq_pad": 13537280}, {"n": 8, "tok": 7580, "pad": 7936, "max_pad": 1696, "sq_pad": 8525824}, {"n": 8, "tok": 7768, "pad": 7936, "max_pad": 1280, "sq_pad": 8382464}, {"n": 8, "tok": 8000, "pad": 8192, "max_pad": 1536, "sq_pad": 9164800}, {"n": 8, "tok": 7029, "pad": 7168, "max_pad": 1120, "sq_pad": 6490112}, {"n": 8, "tok": 11333, "pad": 11520, "max_pad": 1696, "sq_pad": 17061888}, {"n": 8, "tok": 9032, "pad": 9216, "max_pad": 1664, "sq_pad": 11352064}, {"n": 8, "tok": 8986, "pad": 9216, "max_pad": 1504, "sq_pad": 11026432}, {"n": 8, "tok": 8824, "pad": 8960, "max_pad": 1600, "sq_pad": 10809344}, {"n": 8, "tok": 11690, "pad": 12032, "max_pad": 2016, "sq_pad": 18755584}, {"n": 8, "tok": 10858, "pad": 11008, "max_pad": 1888, "sq_pad": 15513600}, {"n": 8, "tok": 8405, "pad": 8704, "max_pad": 1408, "sq_pad": 9687040}, {"n": 8, "tok": 10456, "pad": 10752, "max_pad": 1440, "sq_pad": 14481408}, {"n": 8, "tok": 14736, "pad": 14848, "max_pad": 1984, "sq_pad": 27602944}, {"n": 8, "tok": 16776, "pad": 16896, "max_pad": 2208, "sq_pad": 35733504}, {"n": 8, "tok": 15932, "pad": 16128, "max_pad": 2272, "sq_pad": 33966080}, {"n": 8, "tok": 10411, "pad": 10752, "max_pad": 2144, "sq_pad": 16281600}, {"n": 8, "tok": 15502, "pad": 15872, "max_pad": 2432, "sq_pad": 32593920}, {"n": 8, "tok": 16092, "pad": 16384, "max_pad": 2336, "sq_pad": 34648064}, {"n": 8, "tok": 17026, "pad": 17152, "max_pad": 2208, "sq_pad": 36780032}, {"n": 8, "tok": 15131, "pad": 15360, "max_pad": 2144, "sq_pad": 30251008}, {"n": 8, "tok": 9925, "pad": 10240, "max_pad": 1664, "sq_pad": 13545472}, {"n": 8, "tok": 10189, "pad": 10496, "max_pad": 1536, "sq_pad": 13955072}, {"n": 8, "tok": 14315, "pad": 14592, "max_pad": 2368, "sq_pad": 27768832}, {"n": 8, "tok": 17302, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}, {"n": 8, "tok": 12286, "pad": 12544, "max_pad": 2144, "sq_pad": 20187136}, {"n": 8, "tok": 10099, "pad": 10240, "max_pad": 1664, "sq_pad": 13418496}, {"n": 8, "tok": 10581, "pad": 10752, "max_pad": 2176, "sq_pad": 15450112}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 13088, "pad": 13312, "max_pad": 2272, "sq_pad": 23560192}, {"n": 8, "tok": 12085, "pad": 12288, "max_pad": 2112, "sq_pad": 19632128}, {"n": 8, "tok": 12575, "pad": 12800, "max_pad": 1888, "sq_pad": 20682752}, {"n": 8, "tok": 13143, "pad": 13312, "max_pad": 2112, "sq_pad": 22767616}, {"n": 8, "tok": 15230, "pad": 15360, "max_pad": 2144, "sq_pad": 29876224}, {"n": 8, "tok": 15203, "pad": 15360, "max_pad": 2144, "sq_pad": 29980672}, {"n": 8, "tok": 16519, "pad": 16640, "max_pad": 2176, "sq_pad": 34758656}, {"n": 8, "tok": 16963, "pad": 17408, "max_pad": 2400, "sq_pad": 37980160}, {"n": 8, "tok": 15864, "pad": 16128, "max_pad": 2240, "sq_pad": 32843776}, {"n": 8, "tok": 17156, "pad": 17408, "max_pad": 2368, "sq_pad": 37922816}], "selfcheck": {"verl": 4096, "ours": 4096, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 669305, "pad": 669576, "sq_pad": 1018978440, "data_digest": "59574d8f172e4eb8", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3954, "pad": 3960, "max_pad": 688, "sq_pad": 2073744}, {"n": 8, "tok": 4628, "pad": 4632, "max_pad": 744, "sq_pad": 2757688}, {"n": 8, "tok": 5379, "pad": 5386, "max_pad": 800, "sq_pad": 3702364}, {"n": 8, "tok": 5639, "pad": 5642, "max_pad": 798, "sq_pad": 4035372}, {"n": 8, "tok": 6361, "pad": 6366, "max_pad": 860, "sq_pad": 5097620}, {"n": 8, "tok": 6353, "pad": 6356, "max_pad": 910, "sq_pad": 5106832}, {"n": 8, "tok": 6541, "pad": 6544, "max_pad": 926, "sq_pad": 5417528}, {"n": 8, "tok": 6637, "pad": 6640, "max_pad": 930, "sq_pad": 5565128}, {"n": 8, "tok": 6977, "pad": 6982, "max_pad": 1002, "sq_pad": 6161276}, {"n": 8, "tok": 7726, "pad": 7732, "max_pad": 1132, "sq_pad": 7561816}, {"n": 8, "tok": 8161, "pad": 8168, "max_pad": 1192, "sq_pad": 8452552}, {"n": 8, "tok": 7492, "pad": 7496, "max_pad": 1114, "sq_pad": 7255584}, {"n": 8, "tok": 7834, "pad": 7836, "max_pad": 1238, "sq_pad": 7866224}, {"n": 8, "tok": 8168, "pad": 8172, "max_pad": 1180, "sq_pad": 8545736}, {"n": 8, "tok": 5232, "pad": 5236, "max_pad": 1238, "sq_pad": 4388136}, {"n": 8, "tok": 5715, "pad": 5720, "max_pad": 1178, "sq_pad": 4767136}, {"n": 8, "tok": 7177, "pad": 7182, "max_pad": 1274, "sq_pad": 7342692}, {"n": 8, "tok": 7176, "pad": 7178, "max_pad": 1312, "sq_pad": 6949948}, {"n": 8, "tok": 8768, "pad": 8772, "max_pad": 1310, "sq_pad": 9898840}, {"n": 8, "tok": 9049, "pad": 9056, "max_pad": 1370, "sq_pad": 10702496}, {"n": 8, "tok": 8191, "pad": 8196, "max_pad": 1396, "sq_pad": 9183360}, {"n": 8, "tok": 8695, "pad": 8698, "max_pad": 1412, "sq_pad": 10012212}, {"n": 8, "tok": 7269, "pad": 7274, "max_pad": 1432, "sq_pad": 6986228}, {"n": 8, "tok": 10070, "pad": 10076, "max_pad": 1478, "sq_pad": 12952088}, {"n": 8, "tok": 9149, "pad": 9152, "max_pad": 1440, "sq_pad": 11463376}, {"n": 8, "tok": 9770, "pad": 9772, "max_pad": 1570, "sq_pad": 13089232}, {"n": 8, "tok": 7580, "pad": 7586, "max_pad": 1692, "sq_pad": 7967324}, {"n": 8, "tok": 7768, "pad": 7776, "max_pad": 1214, "sq_pad": 8032168}, {"n": 8, "tok": 8000, "pad": 8004, "max_pad": 1470, "sq_pad": 8709760}, {"n": 8, "tok": 7029, "pad": 7034, "max_pad": 1104, "sq_pad": 6251276}, {"n": 8, "tok": 11333, "pad": 11336, "max_pad": 1638, "sq_pad": 16482864}, {"n": 8, "tok": 9032, "pad": 9034, "max_pad": 1638, "sq_pad": 10956772}, {"n": 8, "tok": 8986, "pad": 8990, "max_pad": 1500, "sq_pad": 10442860}, {"n": 8, "tok": 8824, "pad": 8826, "max_pad": 1578, "sq_pad": 10522588}, {"n": 8, "tok": 11690, "pad": 11694, "max_pad": 1782, "sq_pad": 17587820}, {"n": 8, "tok": 10858, "pad": 10864, "max_pad": 1858, "sq_pad": 15101584}, {"n": 8, "tok": 8405, "pad": 8410, "max_pad": 1396, "sq_pad": 9031140}, {"n": 8, "tok": 10456, "pad": 10460, "max_pad": 1390, "sq_pad": 13700528}, {"n": 8, "tok": 14736, "pad": 14742, "max_pad": 1960, "sq_pad": 27203188}, {"n": 8, "tok": 16776, "pad": 16780, "max_pad": 2198, "sq_pad": 35243288}, {"n": 8, "tok": 15932, "pad": 15936, "max_pad": 2198, "sq_pad": 33170096}, {"n": 8, "tok": 10411, "pad": 10418, "max_pad": 2140, "sq_pad": 15481060}, {"n": 8, "tok": 15502, "pad": 15506, "max_pad": 2212, "sq_pad": 31022508}, {"n": 8, "tok": 16092, "pad": 16100, "max_pad": 2198, "sq_pad": 33405280}, {"n": 8, "tok": 17026, "pad": 17032, "max_pad": 2198, "sq_pad": 36267800}, {"n": 8, "tok": 15131, "pad": 15132, "max_pad": 2138, "sq_pad": 29454888}, {"n": 8, "tok": 9925, "pad": 9930, "max_pad": 1640, "sq_pad": 12784380}, {"n": 8, "tok": 10189, "pad": 10192, "max_pad": 1458, "sq_pad": 13126904}, {"n": 8, "tok": 14315, "pad": 14318, "max_pad": 2176, "sq_pad": 26634316}, {"n": 8, "tok": 17302, "pad": 17308, "max_pad": 2176, "sq_pad": 37449608}, {"n": 8, "tok": 12286, "pad": 12290, "max_pad": 2124, "sq_pad": 19433596}, {"n": 8, "tok": 10099, "pad": 10100, "max_pad": 1634, "sq_pad": 13057824}, {"n": 8, "tok": 10581, "pad": 10586, "max_pad": 2108, "sq_pad": 14915692}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13088, "pad": 13090, "max_pad": 2136, "sq_pad": 22710300}, {"n": 8, "tok": 12085, "pad": 12090, "max_pad": 2112, "sq_pad": 19024500}, {"n": 8, "tok": 12575, "pad": 12580, "max_pad": 1868, "sq_pad": 19996984}, {"n": 8, "tok": 13143, "pad": 13148, "max_pad": 2112, "sq_pad": 22240512}, {"n": 8, "tok": 15230, "pad": 15236, "max_pad": 2132, "sq_pad": 29430128}, {"n": 8, "tok": 15203, "pad": 15206, "max_pad": 2122, "sq_pad": 29377676}, {"n": 8, "tok": 16519, "pad": 16526, "max_pad": 2160, "sq_pad": 34282020}, {"n": 8, "tok": 16963, "pad": 16964, "max_pad": 2160, "sq_pad": 36014680}, {"n": 8, "tok": 15864, "pad": 15866, "max_pad": 2146, "sq_pad": 31760300}, {"n": 8, "tok": 17156, "pad": 17158, "max_pad": 2170, "sq_pad": 36800668}], "selfcheck": {"verl": 3960, "ours": 3960, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 238853, "pad": 248576, "sq_pad": 264638464, "data_digest": "c862a5c4eba67191", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1576, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 2378, "pad": 2560, "max_pad": 800, "sq_pad": 1691648}, {"n": 4, "tok": 2120, "pad": 2304, "max_pad": 800, "sq_pad": 1394688}, {"n": 4, "tok": 2508, "pad": 2560, "max_pad": 768, "sq_pad": 1669120}, {"n": 4, "tok": 2451, "pad": 2560, "max_pad": 736, "sq_pad": 1656832}, {"n": 4, "tok": 2928, "pad": 3072, "max_pad": 896, "sq_pad": 2402304}, {"n": 4, "tok": 2890, "pad": 3072, "max_pad": 768, "sq_pad": 2359296}, {"n": 4, "tok": 2749, "pad": 2816, "max_pad": 800, "sq_pad": 2021376}, {"n": 4, "tok": 3227, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3134, "pad": 3328, "max_pad": 992, "sq_pad": 2822144}, {"n": 4, "tok": 3214, "pad": 3328, "max_pad": 928, "sq_pad": 2795520}, {"n": 4, "tok": 3139, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3236, "pad": 3328, "max_pad": 896, "sq_pad": 2787328}, {"n": 4, "tok": 3305, "pad": 3328, "max_pad": 928, "sq_pad": 2805760}, {"n": 4, "tok": 3637, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3000, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3382, "pad": 3584, "max_pad": 1088, "sq_pad": 3274752}, {"n": 4, "tok": 3595, "pad": 3840, "max_pad": 1184, "sq_pad": 3782656}, {"n": 4, "tok": 3818, "pad": 4096, "max_pad": 1376, "sq_pad": 4372480}, {"n": 4, "tok": 3908, "pad": 4096, "max_pad": 1184, "sq_pad": 4257792}, {"n": 4, "tok": 3700, "pad": 3840, "max_pad": 1088, "sq_pad": 3717120}, {"n": 4, "tok": 4461, "pad": 4608, "max_pad": 1216, "sq_pad": 5318656}, {"n": 4, "tok": 4038, "pad": 4096, "max_pad": 1152, "sq_pad": 4233216}, {"n": 4, "tok": 3454, "pad": 3584, "max_pad": 1088, "sq_pad": 3397632}, {"n": 4, "tok": 4048, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 3786, "pad": 3840, "max_pad": 1248, "sq_pad": 3835904}, {"n": 4, "tok": 3609, "pad": 3840, "max_pad": 1184, "sq_pad": 3823616}, {"n": 4, "tok": 4559, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 2462, "pad": 2560, "max_pad": 1216, "sq_pad": 2105344}, {"n": 4, "tok": 2770, "pad": 2816, "max_pad": 1248, "sq_pad": 2439168}, {"n": 4, "tok": 3154, "pad": 3328, "max_pad": 1184, "sq_pad": 2945024}, {"n": 4, "tok": 2561, "pad": 2816, "max_pad": 1184, "sq_pad": 2328576}, {"n": 4, "tok": 3148, "pad": 3328, "max_pad": 1344, "sq_pad": 3356672}, {"n": 4, "tok": 4029, "pad": 4096, "max_pad": 1280, "sq_pad": 4511744}, {"n": 4, "tok": 3759, "pad": 3840, "max_pad": 1344, "sq_pad": 4069376}, {"n": 4, "tok": 3417, "pad": 3584, "max_pad": 1088, "sq_pad": 3317760}, {"n": 4, "tok": 4279, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4489, "pad": 4608, "max_pad": 1312, "sq_pad": 5476352}, {"n": 4, "tok": 5084, "pad": 5120, "max_pad": 1376, "sq_pad": 6592512}, {"n": 4, "tok": 3965, "pad": 4096, "max_pad": 1376, "sq_pad": 4429824}, {"n": 4, "tok": 3925, "pad": 4096, "max_pad": 1376, "sq_pad": 4544512}, {"n": 4, "tok": 4266, "pad": 4352, "max_pad": 1408, "sq_pad": 5109760}, {"n": 4, "tok": 4118, "pad": 4352, "max_pad": 1600, "sq_pad": 5261312}, {"n": 4, "tok": 4577, "pad": 4864, "max_pad": 1440, "sq_pad": 6150144}, {"n": 4, "tok": 3947, "pad": 4096, "max_pad": 1440, "sq_pad": 4466688}, {"n": 4, "tok": 3322, "pad": 3584, "max_pad": 1216, "sq_pad": 3352576}, {"n": 4, "tok": 4643, "pad": 4864, "max_pad": 1312, "sq_pad": 5984256}, {"n": 4, "tok": 5427, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 4876, "pad": 5120, "max_pad": 1440, "sq_pad": 6787072}, {"n": 4, "tok": 4273, "pad": 4352, "max_pad": 1472, "sq_pad": 5281792}, {"n": 4, "tok": 5997, "pad": 6144, "max_pad": 1664, "sq_pad": 9467904}, {"n": 4, "tok": 3773, "pad": 4096, "max_pad": 1600, "sq_pad": 4661248}, {"n": 4, "tok": 4087, "pad": 4352, "max_pad": 1696, "sq_pad": 5257216}, {"n": 4, "tok": 3493, "pad": 3584, "max_pad": 1152, "sq_pad": 3342336}, {"n": 4, "tok": 3520, "pad": 3584, "max_pad": 1152, "sq_pad": 3442688}, {"n": 4, "tok": 4248, "pad": 4352, "max_pad": 1280, "sq_pad": 4939776}, {"n": 4, "tok": 3946, "pad": 4096, "max_pad": 1472, "sq_pad": 4538368}, {"n": 4, "tok": 4054, "pad": 4096, "max_pad": 1440, "sq_pad": 4491264}, {"n": 4, "tok": 3658, "pad": 3840, "max_pad": 1120, "sq_pad": 3741696}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 1024, "sq_pad": 3237888}, {"n": 4, "tok": 5378, "pad": 5632, "max_pad": 1696, "sq_pad": 8239104}, {"n": 4, "tok": 5955, "pad": 6144, "max_pad": 1728, "sq_pad": 9641984}, {"n": 4, "tok": 5367, "pad": 5632, "max_pad": 1664, "sq_pad": 8202240}, {"n": 4, "tok": 3665, "pad": 3840, "max_pad": 1088, "sq_pad": 3743744}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 430452, "pad": 441088, "sq_pad": 808470528, "data_digest": "f026d84392c6d4b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3821, "pad": 4096, "max_pad": 1184, "sq_pad": 4241408}, {"n": 4, "tok": 5165, "pad": 5376, "max_pad": 1504, "sq_pad": 7360512}, {"n": 4, "tok": 4525, "pad": 4608, "max_pad": 1536, "sq_pad": 5605376}, {"n": 4, "tok": 4299, "pad": 4608, "max_pad": 1600, "sq_pad": 5707776}, {"n": 4, "tok": 5878, "pad": 6144, "max_pad": 1888, "sq_pad": 9678848}, {"n": 4, "tok": 5812, "pad": 5888, "max_pad": 1792, "sq_pad": 9019392}, {"n": 4, "tok": 5637, "pad": 5888, "max_pad": 1888, "sq_pad": 9039872}, {"n": 4, "tok": 5221, "pad": 5376, "max_pad": 1472, "sq_pad": 7247872}, {"n": 4, "tok": 4161, "pad": 4352, "max_pad": 1408, "sq_pad": 4890624}, {"n": 4, "tok": 4244, "pad": 4352, "max_pad": 1184, "sq_pad": 4755456}, {"n": 4, "tok": 5074, "pad": 5376, "max_pad": 1536, "sq_pad": 7274496}, {"n": 4, "tok": 5382, "pad": 5632, "max_pad": 1472, "sq_pad": 7938048}, {"n": 4, "tok": 7139, "pad": 7168, "max_pad": 1856, "sq_pad": 12851200}, {"n": 4, "tok": 7597, "pad": 7680, "max_pad": 1984, "sq_pad": 14751744}, {"n": 4, "tok": 8165, "pad": 8448, "max_pad": 2368, "sq_pad": 17940480}, {"n": 4, "tok": 8611, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7258, "pad": 7424, "max_pad": 2144, "sq_pad": 14702592}, {"n": 4, "tok": 8674, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 6241, "pad": 6400, "max_pad": 2272, "sq_pad": 11728896}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1216, "sq_pad": 4790272}, {"n": 4, "tok": 6933, "pad": 7168, "max_pad": 2208, "sq_pad": 13555712}, {"n": 4, "tok": 8569, "pad": 8704, "max_pad": 2272, "sq_pad": 18966528}, {"n": 4, "tok": 7488, "pad": 7680, "max_pad": 2272, "sq_pad": 15681536}, {"n": 4, "tok": 8604, "pad": 8704, "max_pad": 2208, "sq_pad": 18946048}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 8486, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8538, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6593, "pad": 6656, "max_pad": 2144, "sq_pad": 11421696}, {"n": 4, "tok": 5508, "pad": 5632, "max_pad": 1664, "sq_pad": 8151040}, {"n": 4, "tok": 4417, "pad": 4608, "max_pad": 1312, "sq_pad": 5378048}, {"n": 4, "tok": 4687, "pad": 4864, "max_pad": 1312, "sq_pad": 5959680}, {"n": 4, "tok": 5502, "pad": 5632, "max_pad": 1472, "sq_pad": 7952384}, {"n": 4, "tok": 5757, "pad": 5888, "max_pad": 1568, "sq_pad": 8697856}, {"n": 4, "tok": 8558, "pad": 8704, "max_pad": 2304, "sq_pad": 18964480}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8602, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 6923, "pad": 7168, "max_pad": 2144, "sq_pad": 13053952}, {"n": 4, "tok": 5363, "pad": 5632, "max_pad": 1536, "sq_pad": 7964672}, {"n": 4, "tok": 4690, "pad": 4864, "max_pad": 1376, "sq_pad": 5969920}, {"n": 4, "tok": 5409, "pad": 5632, "max_pad": 1664, "sq_pad": 8079360}, {"n": 4, "tok": 5004, "pad": 5120, "max_pad": 1664, "sq_pad": 6776832}, {"n": 4, "tok": 5577, "pad": 5632, "max_pad": 2112, "sq_pad": 8607744}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7033, "pad": 7168, "max_pad": 2144, "sq_pad": 13359104}, {"n": 4, "tok": 6055, "pad": 6144, "max_pad": 2176, "sq_pad": 10078208}, {"n": 4, "tok": 5211, "pad": 5376, "max_pad": 1632, "sq_pad": 7344128}, {"n": 4, "tok": 6874, "pad": 7168, "max_pad": 2112, "sq_pad": 13000704}, {"n": 4, "tok": 6460, "pad": 6656, "max_pad": 1888, "sq_pad": 11155456}, {"n": 4, "tok": 6115, "pad": 6400, "max_pad": 1792, "sq_pad": 10313728}, {"n": 4, "tok": 5837, "pad": 5888, "max_pad": 1536, "sq_pad": 8675328}, {"n": 4, "tok": 7306, "pad": 7424, "max_pad": 2112, "sq_pad": 14092288}, {"n": 4, "tok": 7561, "pad": 7680, "max_pad": 2112, "sq_pad": 14925824}, {"n": 4, "tok": 7669, "pad": 7936, "max_pad": 2144, "sq_pad": 15921152}, {"n": 4, "tok": 6968, "pad": 7168, "max_pad": 2144, "sq_pad": 13035520}, {"n": 4, "tok": 8235, "pad": 8448, "max_pad": 2272, "sq_pad": 17920000}, {"n": 4, "tok": 7883, "pad": 7936, "max_pad": 2176, "sq_pad": 15818752}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8379, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7365, "pad": 7680, "max_pad": 2176, "sq_pad": 14874624}, {"n": 4, "tok": 8499, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8604, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 668958, "pad": 684032, "sq_pad": 1073281024, "data_digest": "d51f4fa680090e08", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4022, "pad": 4352, "max_pad": 800, "sq_pad": 2453504}, {"n": 8, "tok": 4871, "pad": 5120, "max_pad": 768, "sq_pad": 3301376}, {"n": 8, "tok": 5183, "pad": 5376, "max_pad": 768, "sq_pad": 3627008}, {"n": 8, "tok": 5366, "pad": 5632, "max_pad": 864, "sq_pad": 3995648}, {"n": 8, "tok": 5811, "pad": 5888, "max_pad": 832, "sq_pad": 4354048}, {"n": 8, "tok": 6049, "pad": 6144, "max_pad": 800, "sq_pad": 4722688}, {"n": 8, "tok": 6163, "pad": 6400, "max_pad": 896, "sq_pad": 5132288}, {"n": 8, "tok": 6574, "pad": 6912, "max_pad": 1088, "sq_pad": 6033408}, {"n": 8, "tok": 6850, "pad": 6912, "max_pad": 864, "sq_pad": 5971968}, {"n": 8, "tok": 7131, "pad": 7424, "max_pad": 1120, "sq_pad": 6934528}, {"n": 8, "tok": 7316, "pad": 7680, "max_pad": 1152, "sq_pad": 7417856}, {"n": 8, "tok": 7558, "pad": 7680, "max_pad": 992, "sq_pad": 7378944}, {"n": 8, "tok": 7876, "pad": 8192, "max_pad": 1248, "sq_pad": 8448000}, {"n": 8, "tok": 8238, "pad": 8448, "max_pad": 1184, "sq_pad": 8945664}, {"n": 8, "tok": 8705, "pad": 8960, "max_pad": 1312, "sq_pad": 10080256}, {"n": 8, "tok": 8649, "pad": 8960, "max_pad": 1376, "sq_pad": 10309632}, {"n": 8, "tok": 9458, "pad": 9728, "max_pad": 1376, "sq_pad": 11862016}, {"n": 8, "tok": 9489, "pad": 9728, "max_pad": 1376, "sq_pad": 12044288}, {"n": 8, "tok": 8214, "pad": 8448, "max_pad": 1344, "sq_pad": 9996288}, {"n": 8, "tok": 7156, "pad": 7424, "max_pad": 1376, "sq_pad": 7868416}, {"n": 8, "tok": 9294, "pad": 9472, "max_pad": 1536, "sq_pad": 12179456}, {"n": 8, "tok": 8294, "pad": 8448, "max_pad": 1504, "sq_pad": 9914368}, {"n": 8, "tok": 9051, "pad": 9216, "max_pad": 1568, "sq_pad": 11913216}, {"n": 8, "tok": 9798, "pad": 9984, "max_pad": 1568, "sq_pad": 12990464}, {"n": 8, "tok": 9026, "pad": 9216, "max_pad": 1600, "sq_pad": 11753472}, {"n": 8, "tok": 9457, "pad": 9728, "max_pad": 1664, "sq_pad": 13285376}, {"n": 8, "tok": 8681, "pad": 8960, "max_pad": 1920, "sq_pad": 11546624}, {"n": 8, "tok": 11213, "pad": 11520, "max_pad": 1856, "sq_pad": 17940480}, {"n": 8, "tok": 7379, "pad": 7680, "max_pad": 1760, "sq_pad": 8310784}, {"n": 8, "tok": 9685, "pad": 9984, "max_pad": 2048, "sq_pad": 14098432}, {"n": 8, "tok": 14837, "pad": 15104, "max_pad": 2144, "sq_pad": 29747200}, {"n": 8, "tok": 16345, "pad": 16640, "max_pad": 2144, "sq_pad": 34719744}, {"n": 8, "tok": 13874, "pad": 14080, "max_pad": 2144, "sq_pad": 27428864}, {"n": 8, "tok": 12384, "pad": 12544, "max_pad": 2208, "sq_pad": 22616064}, {"n": 8, "tok": 12728, "pad": 12800, "max_pad": 2176, "sq_pad": 24442880}, {"n": 8, "tok": 10780, "pad": 11008, "max_pad": 2144, "sq_pad": 16828416}, {"n": 8, "tok": 12722, "pad": 12800, "max_pad": 2208, "sq_pad": 21583872}, {"n": 8, "tok": 13589, "pad": 13824, "max_pad": 2208, "sq_pad": 26609664}, {"n": 8, "tok": 15663, "pad": 15872, "max_pad": 2208, "sq_pad": 32229376}, {"n": 8, "tok": 13832, "pad": 14080, "max_pad": 2240, "sq_pad": 26554368}, {"n": 8, "tok": 13776, "pad": 14080, "max_pad": 2400, "sq_pad": 26894336}, {"n": 8, "tok": 16472, "pad": 16640, "max_pad": 2208, "sq_pad": 34787328}, {"n": 8, "tok": 16523, "pad": 16896, "max_pad": 2208, "sq_pad": 35842048}, {"n": 8, "tok": 15761, "pad": 16128, "max_pad": 2144, "sq_pad": 32808960}, {"n": 8, "tok": 14796, "pad": 15104, "max_pad": 2144, "sq_pad": 29759488}, {"n": 8, "tok": 15809, "pad": 15872, "max_pad": 2144, "sq_pad": 32843776}, {"n": 8, "tok": 13721, "pad": 13824, "max_pad": 2144, "sq_pad": 26267648}, {"n": 8, "tok": 13164, "pad": 13312, "max_pad": 2144, "sq_pad": 22888448}, {"n": 8, "tok": 11964, "pad": 12288, "max_pad": 1856, "sq_pad": 19257344}, {"n": 8, "tok": 15358, "pad": 15616, "max_pad": 2240, "sq_pad": 32559104}, {"n": 8, "tok": 9014, "pad": 9216, "max_pad": 2112, "sq_pad": 15079424}, {"n": 8, "tok": 5165, "pad": 5376, "max_pad": 768, "sq_pad": 3635200}, {"n": 8, "tok": 6851, "pad": 7168, "max_pad": 1824, "sq_pad": 7417856}, {"n": 8, "tok": 6695, "pad": 6912, "max_pad": 960, "sq_pad": 5988352}, {"n": 8, "tok": 7333, "pad": 7680, "max_pad": 1152, "sq_pad": 7424000}, {"n": 8, "tok": 8045, "pad": 8192, "max_pad": 1120, "sq_pad": 8402944}, {"n": 8, "tok": 8893, "pad": 9216, "max_pad": 1344, "sq_pad": 10663936}, {"n": 8, "tok": 9697, "pad": 9984, "max_pad": 1504, "sq_pad": 12544000}, {"n": 8, "tok": 11779, "pad": 12032, "max_pad": 1664, "sq_pad": 18155520}, {"n": 8, "tok": 13109, "pad": 13312, "max_pad": 1760, "sq_pad": 22175744}, {"n": 8, "tok": 14613, "pad": 14848, "max_pad": 2144, "sq_pad": 27666432}, {"n": 8, "tok": 16934, "pad": 17152, "max_pad": 2272, "sq_pad": 36800512}, {"n": 8, "tok": 17113, "pad": 17408, "max_pad": 2400, "sq_pad": 37937152}, {"n": 8, "tok": 17062, "pad": 17408, "max_pad": 2336, "sq_pad": 37910528}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 668958, "pad": 669216, "sq_pad": 1034147360, "data_digest": "d51f4fa680090e08", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4022, "pad": 4026, "max_pad": 566, "sq_pad": 2040540}, {"n": 8, "tok": 4871, "pad": 4874, "max_pad": 670, "sq_pad": 2978372}, {"n": 8, "tok": 5183, "pad": 5190, "max_pad": 692, "sq_pad": 3371068}, {"n": 8, "tok": 5366, "pad": 5370, "max_pad": 698, "sq_pad": 3606852}, {"n": 8, "tok": 5811, "pad": 5814, "max_pad": 800, "sq_pad": 4239260}, {"n": 8, "tok": 6049, "pad": 6052, "max_pad": 798, "sq_pad": 4583152}, {"n": 8, "tok": 6163, "pad": 6166, "max_pad": 796, "sq_pad": 4754060}, {"n": 8, "tok": 6574, "pad": 6578, "max_pad": 854, "sq_pad": 5411684}, {"n": 8, "tok": 6850, "pad": 6854, "max_pad": 864, "sq_pad": 5872636}, {"n": 8, "tok": 7131, "pad": 7136, "max_pad": 928, "sq_pad": 6369032}, {"n": 8, "tok": 7316, "pad": 7320, "max_pad": 952, "sq_pad": 6701440}, {"n": 8, "tok": 7558, "pad": 7564, "max_pad": 976, "sq_pad": 7157264}, {"n": 8, "tok": 7876, "pad": 7882, "max_pad": 1020, "sq_pad": 7769380}, {"n": 8, "tok": 8238, "pad": 8242, "max_pad": 1066, "sq_pad": 8496340}, {"n": 8, "tok": 8705, "pad": 8710, "max_pad": 1126, "sq_pad": 9487380}, {"n": 8, "tok": 8649, "pad": 8654, "max_pad": 1158, "sq_pad": 9564212}, {"n": 8, "tok": 9458, "pad": 9462, "max_pad": 1216, "sq_pad": 11194508}, {"n": 8, "tok": 9489, "pad": 9494, "max_pad": 1286, "sq_pad": 11457732}, {"n": 8, "tok": 8214, "pad": 8216, "max_pad": 1330, "sq_pad": 9555376}, {"n": 8, "tok": 7156, "pad": 7162, "max_pad": 1346, "sq_pad": 7370956}, {"n": 8, "tok": 9294, "pad": 9296, "max_pad": 1468, "sq_pad": 11746776}, {"n": 8, "tok": 8294, "pad": 8298, "max_pad": 1500, "sq_pad": 9662252}, {"n": 8, "tok": 9051, "pad": 9054, "max_pad": 1540, "sq_pad": 11552908}, {"n": 8, "tok": 9798, "pad": 9800, "max_pad": 1558, "sq_pad": 12579872}, {"n": 8, "tok": 9026, "pad": 9028, "max_pad": 1576, "sq_pad": 11302000}, {"n": 8, "tok": 9457, "pad": 9458, "max_pad": 1646, "sq_pad": 12793812}, {"n": 8, "tok": 8681, "pad": 8686, "max_pad": 1754, "sq_pad": 10726884}, {"n": 8, "tok": 11213, "pad": 11218, "max_pad": 1842, "sq_pad": 17327676}, {"n": 8, "tok": 7379, "pad": 7382, "max_pad": 1744, "sq_pad": 7834268}, {"n": 8, "tok": 9685, "pad": 9688, "max_pad": 2020, "sq_pad": 13353768}, {"n": 8, "tok": 14837, "pad": 14842, "max_pad": 2138, "sq_pad": 29000804}, {"n": 8, "tok": 16345, "pad": 16350, "max_pad": 2138, "sq_pad": 33600004}, {"n": 8, "tok": 13874, "pad": 13876, "max_pad": 2138, "sq_pad": 26969728}, {"n": 8, "tok": 12384, "pad": 12388, "max_pad": 2132, "sq_pad": 22050408}, {"n": 8, "tok": 12728, "pad": 12732, "max_pad": 2176, "sq_pad": 24227760}, {"n": 8, "tok": 10780, "pad": 10784, "max_pad": 2118, "sq_pad": 16179048}, {"n": 8, "tok": 12722, "pad": 12728, "max_pad": 2198, "sq_pad": 21342912}, {"n": 8, "tok": 13589, "pad": 13596, "max_pad": 2198, "sq_pad": 26012504}, {"n": 8, "tok": 15663, "pad": 15670, "max_pad": 2198, "sq_pad": 31525060}, {"n": 8, "tok": 13832, "pad": 13838, "max_pad": 2122, "sq_pad": 25605284}, {"n": 8, "tok": 13776, "pad": 13780, "max_pad": 2188, "sq_pad": 25654696}, {"n": 8, "tok": 16472, "pad": 16476, "max_pad": 2188, "sq_pad": 34154656}, {"n": 8, "tok": 16523, "pad": 16530, "max_pad": 2188, "sq_pad": 34411820}, {"n": 8, "tok": 15761, "pad": 15762, "max_pad": 2130, "sq_pad": 31340076}, {"n": 8, "tok": 14796, "pad": 14798, "max_pad": 2132, "sq_pad": 28869716}, {"n": 8, "tok": 15809, "pad": 15810, "max_pad": 2142, "sq_pad": 32654092}, {"n": 8, "tok": 13721, "pad": 13726, "max_pad": 2142, "sq_pad": 25923532}, {"n": 8, "tok": 13164, "pad": 13168, "max_pad": 2134, "sq_pad": 22426056}, {"n": 8, "tok": 11964, "pad": 11970, "max_pad": 1832, "sq_pad": 18502348}, {"n": 8, "tok": 15358, "pad": 15362, "max_pad": 2138, "sq_pad": 31475996}, {"n": 8, "tok": 9014, "pad": 9020, "max_pad": 2110, "sq_pad": 14818744}, {"n": 8, "tok": 5165, "pad": 5170, "max_pad": 710, "sq_pad": 3350836}, {"n": 8, "tok": 6851, "pad": 6854, "max_pad": 1582, "sq_pad": 6484292}, {"n": 8, "tok": 6695, "pad": 6698, "max_pad": 872, "sq_pad": 5615132}, {"n": 8, "tok": 7333, "pad": 7336, "max_pad": 964, "sq_pad": 6734160}, {"n": 8, "tok": 8045, "pad": 8048, "max_pad": 1064, "sq_pad": 8105152}, {"n": 8, "tok": 8893, "pad": 8898, "max_pad": 1144, "sq_pad": 9903036}, {"n": 8, "tok": 9697, "pad": 9700, "max_pad": 1308, "sq_pad": 11784760}, {"n": 8, "tok": 11779, "pad": 11782, "max_pad": 1572, "sq_pad": 17394252}, {"n": 8, "tok": 13109, "pad": 13114, "max_pad": 1700, "sq_pad": 21511772}, {"n": 8, "tok": 14613, "pad": 14618, "max_pad": 2018, "sq_pad": 26764404}, {"n": 8, "tok": 16934, "pad": 16936, "max_pad": 2138, "sq_pad": 35864608}, {"n": 8, "tok": 17113, "pad": 17116, "max_pad": 2154, "sq_pad": 36620512}, {"n": 8, "tok": 17062, "pad": 17066, "max_pad": 2156, "sq_pad": 36407740}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 263739, "pad": 273920, "sq_pad": 335167488, "data_digest": "3b6f7da655eac9a9", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1866, "pad": 2048, "max_pad": 640, "sq_pad": 1071104}, {"n": 4, "tok": 2156, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 2351, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2520, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2593, "pad": 2816, "max_pad": 832, "sq_pad": 2007040}, {"n": 4, "tok": 2590, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2670, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2696, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2796, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 3015, "pad": 3072, "max_pad": 832, "sq_pad": 2369536}, {"n": 4, "tok": 3017, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3032, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3090, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3073, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3283, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3291, "pad": 3584, "max_pad": 1088, "sq_pad": 3262464}, {"n": 4, "tok": 3416, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3434, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3528, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3603, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3702, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3614, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3747, "pad": 3840, "max_pad": 992, "sq_pad": 3690496}, {"n": 4, "tok": 3811, "pad": 4096, "max_pad": 1216, "sq_pad": 4245504}, {"n": 4, "tok": 3900, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 3976, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 4031, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4207, "pad": 4352, "max_pad": 1152, "sq_pad": 4741120}, {"n": 4, "tok": 4276, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 4429, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 4078, "pad": 4352, "max_pad": 1184, "sq_pad": 4786176}, {"n": 4, "tok": 4571, "pad": 4864, "max_pad": 1408, "sq_pad": 5963776}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 4789, "pad": 4864, "max_pad": 1216, "sq_pad": 5914624}, {"n": 4, "tok": 4932, "pad": 5120, "max_pad": 1408, "sq_pad": 6576128}, {"n": 4, "tok": 4557, "pad": 4864, "max_pad": 1504, "sq_pad": 6180864}, {"n": 4, "tok": 4407, "pad": 4608, "max_pad": 1472, "sq_pad": 5873664}, {"n": 4, "tok": 3807, "pad": 4096, "max_pad": 1344, "sq_pad": 4704256}, {"n": 4, "tok": 3904, "pad": 4096, "max_pad": 1344, "sq_pad": 4605952}, {"n": 4, "tok": 3252, "pad": 3328, "max_pad": 1376, "sq_pad": 3196928}, {"n": 4, "tok": 4216, "pad": 4352, "max_pad": 1472, "sq_pad": 5265408}, {"n": 4, "tok": 5078, "pad": 5120, "max_pad": 1472, "sq_pad": 6905856}, {"n": 4, "tok": 3580, "pad": 3840, "max_pad": 1472, "sq_pad": 4098048}, {"n": 4, "tok": 4714, "pad": 4864, "max_pad": 1504, "sq_pad": 6254592}, {"n": 4, "tok": 3919, "pad": 4096, "max_pad": 1632, "sq_pad": 4708352}, {"n": 4, "tok": 5132, "pad": 5376, "max_pad": 1728, "sq_pad": 8036352}, {"n": 4, "tok": 5841, "pad": 5888, "max_pad": 1568, "sq_pad": 8777728}, {"n": 4, "tok": 3957, "pad": 4096, "max_pad": 1120, "sq_pad": 4212736}, {"n": 4, "tok": 4543, "pad": 4608, "max_pad": 1600, "sq_pad": 6068224}, {"n": 4, "tok": 4483, "pad": 4608, "max_pad": 1600, "sq_pad": 5660672}, {"n": 4, "tok": 4722, "pad": 4864, "max_pad": 1728, "sq_pad": 6733824}, {"n": 4, "tok": 4735, "pad": 4864, "max_pad": 1664, "sq_pad": 6717440}, {"n": 4, "tok": 3518, "pad": 3584, "max_pad": 1120, "sq_pad": 3311616}, {"n": 4, "tok": 5163, "pad": 5376, "max_pad": 1920, "sq_pad": 8235008}, {"n": 4, "tok": 6156, "pad": 6400, "max_pad": 1856, "sq_pad": 10600448}, {"n": 4, "tok": 5057, "pad": 5120, "max_pad": 1760, "sq_pad": 7432192}, {"n": 4, "tok": 2859, "pad": 3072, "max_pad": 896, "sq_pad": 2385920}, {"n": 4, "tok": 4520, "pad": 4608, "max_pad": 1760, "sq_pad": 5949440}, {"n": 4, "tok": 5130, "pad": 5376, "max_pad": 2016, "sq_pad": 7841792}, {"n": 4, "tok": 4555, "pad": 4864, "max_pad": 2048, "sq_pad": 7170048}, {"n": 4, "tok": 8357, "pad": 8448, "max_pad": 2176, "sq_pad": 17852416}, {"n": 4, "tok": 6480, "pad": 6656, "max_pad": 2144, "sq_pad": 11950080}, {"n": 4, "tok": 8164, "pad": 8192, "max_pad": 2144, "sq_pad": 16865280}, {"n": 4, "tok": 8181, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 405219, "pad": 415488, "sq_pad": 753070080, "data_digest": "eb36927703b7ef5b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 7127, "pad": 7168, "max_pad": 2144, "sq_pad": 14331904}, {"n": 4, "tok": 6747, "pad": 6912, "max_pad": 2144, "sq_pad": 13096960}, {"n": 4, "tok": 5940, "pad": 6144, "max_pad": 2304, "sq_pad": 11356160}, {"n": 4, "tok": 6444, "pad": 6656, "max_pad": 2304, "sq_pad": 12404736}, {"n": 4, "tok": 5670, "pad": 5888, "max_pad": 2304, "sq_pad": 10854400}, {"n": 4, "tok": 7058, "pad": 7168, "max_pad": 2272, "sq_pad": 14727168}, {"n": 4, "tok": 5331, "pad": 5632, "max_pad": 2144, "sq_pad": 8816640}, {"n": 4, "tok": 5449, "pad": 5632, "max_pad": 1728, "sq_pad": 8673280}, {"n": 4, "tok": 5518, "pad": 5632, "max_pad": 1600, "sq_pad": 8067072}, {"n": 4, "tok": 7204, "pad": 7424, "max_pad": 2400, "sq_pad": 14602240}, {"n": 4, "tok": 7387, "pad": 7680, "max_pad": 2208, "sq_pad": 15423488}, {"n": 4, "tok": 6202, "pad": 6400, "max_pad": 2208, "sq_pad": 11751424}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7027, "pad": 7168, "max_pad": 2144, "sq_pad": 13285376}, {"n": 4, "tok": 6292, "pad": 6400, "max_pad": 1984, "sq_pad": 11126784}, {"n": 4, "tok": 7540, "pad": 7680, "max_pad": 2208, "sq_pad": 15411200}, {"n": 4, "tok": 6139, "pad": 6400, "max_pad": 2144, "sq_pad": 11061248}, {"n": 4, "tok": 7637, "pad": 7680, "max_pad": 2208, "sq_pad": 15353856}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2240, "sq_pad": 18950144}, {"n": 4, "tok": 7944, "pad": 8192, "max_pad": 2208, "sq_pad": 16852992}, {"n": 4, "tok": 8631, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7892, "pad": 8192, "max_pad": 2208, "sq_pad": 16898048}, {"n": 4, "tok": 7615, "pad": 7680, "max_pad": 2144, "sq_pad": 14954496}, {"n": 4, "tok": 8146, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8337, "pad": 8448, "max_pad": 2208, "sq_pad": 17868800}, {"n": 4, "tok": 6459, "pad": 6656, "max_pad": 2144, "sq_pad": 12005376}, {"n": 4, "tok": 7282, "pad": 7424, "max_pad": 2240, "sq_pad": 15013888}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6079, "pad": 6144, "max_pad": 2144, "sq_pad": 11065344}, {"n": 4, "tok": 7642, "pad": 7680, "max_pad": 2144, "sq_pad": 15112192}, {"n": 4, "tok": 6899, "pad": 7168, "max_pad": 2144, "sq_pad": 13023232}, {"n": 4, "tok": 6265, "pad": 6400, "max_pad": 2144, "sq_pad": 10651648}, {"n": 4, "tok": 6282, "pad": 6400, "max_pad": 1920, "sq_pad": 10483712}, {"n": 4, "tok": 5682, "pad": 5888, "max_pad": 1664, "sq_pad": 8871936}, {"n": 4, "tok": 7020, "pad": 7168, "max_pad": 2272, "sq_pad": 14725120}, {"n": 4, "tok": 8338, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6781, "pad": 6912, "max_pad": 2112, "sq_pad": 13713408}, {"n": 4, "tok": 2233, "pad": 2304, "max_pad": 640, "sq_pad": 1335296}, {"n": 4, "tok": 2475, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2690, "pad": 2816, "max_pad": 736, "sq_pad": 1986560}, {"n": 4, "tok": 2905, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 3946, "pad": 4096, "max_pad": 1696, "sq_pad": 4798464}, {"n": 4, "tok": 3258, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 960, "sq_pad": 3217408}, {"n": 4, "tok": 3580, "pad": 3840, "max_pad": 1152, "sq_pad": 3735552}, {"n": 4, "tok": 3753, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3914, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 4131, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 4346, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4547, "pad": 4608, "max_pad": 1152, "sq_pad": 5308416}, {"n": 4, "tok": 4661, "pad": 4864, "max_pad": 1312, "sq_pad": 5926912}, {"n": 4, "tok": 5036, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 5686, "pad": 5888, "max_pad": 1600, "sq_pad": 8701952}, {"n": 4, "tok": 6093, "pad": 6400, "max_pad": 1824, "sq_pad": 10309632}, {"n": 4, "tok": 6435, "pad": 6656, "max_pad": 1760, "sq_pad": 11089920}, {"n": 4, "tok": 6674, "pad": 6912, "max_pad": 1856, "sq_pad": 11970560}, {"n": 4, "tok": 7084, "pad": 7168, "max_pad": 1824, "sq_pad": 12849152}, {"n": 4, "tok": 7529, "pad": 7680, "max_pad": 2112, "sq_pad": 14796800}, {"n": 4, "tok": 8407, "pad": 8448, "max_pad": 2144, "sq_pad": 17848320}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8562, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8551, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8586, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 630877, "pad": 646144, "sq_pad": 970807296, "data_digest": "405175dd84fc7ad6", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 2811, "pad": 3072, "max_pad": 544, "sq_pad": 1210368}, {"n": 8, "tok": 3859, "pad": 4096, "max_pad": 640, "sq_pad": 2123776}, {"n": 8, "tok": 4456, "pad": 4608, "max_pad": 608, "sq_pad": 2660352}, {"n": 8, "tok": 4822, "pad": 5120, "max_pad": 800, "sq_pad": 3309568}, {"n": 8, "tok": 5128, "pad": 5376, "max_pad": 800, "sq_pad": 3633152}, {"n": 8, "tok": 5439, "pad": 5632, "max_pad": 832, "sq_pad": 3987456}, {"n": 8, "tok": 5741, "pad": 5888, "max_pad": 800, "sq_pad": 4339712}, {"n": 8, "tok": 6073, "pad": 6400, "max_pad": 992, "sq_pad": 5165056}, {"n": 8, "tok": 6119, "pad": 6400, "max_pad": 960, "sq_pad": 5214208}, {"n": 8, "tok": 6860, "pad": 7168, "max_pad": 1120, "sq_pad": 6483968}, {"n": 8, "tok": 7256, "pad": 7424, "max_pad": 992, "sq_pad": 6895616}, {"n": 8, "tok": 6672, "pad": 6912, "max_pad": 1120, "sq_pad": 6225920}, {"n": 8, "tok": 8268, "pad": 8448, "max_pad": 1120, "sq_pad": 8929280}, {"n": 8, "tok": 7953, "pad": 8192, "max_pad": 1248, "sq_pad": 8681472}, {"n": 8, "tok": 8189, "pad": 8448, "max_pad": 1312, "sq_pad": 9302016}, {"n": 8, "tok": 8564, "pad": 8704, "max_pad": 1216, "sq_pad": 9705472}, {"n": 8, "tok": 9399, "pad": 9728, "max_pad": 1504, "sq_pad": 11925504}, {"n": 8, "tok": 7447, "pad": 7680, "max_pad": 1280, "sq_pad": 7784448}, {"n": 8, "tok": 9576, "pad": 9728, "max_pad": 1376, "sq_pad": 12183552}, {"n": 8, "tok": 9036, "pad": 9216, "max_pad": 1376, "sq_pad": 11163648}, {"n": 8, "tok": 9569, "pad": 9728, "max_pad": 1408, "sq_pad": 12417024}, {"n": 8, "tok": 7327, "pad": 7424, "max_pad": 1408, "sq_pad": 7688192}, {"n": 8, "tok": 10451, "pad": 10752, "max_pad": 1472, "sq_pad": 14637056}, {"n": 8, "tok": 9494, "pad": 9728, "max_pad": 1568, "sq_pad": 12951552}, {"n": 8, "tok": 9378, "pad": 9728, "max_pad": 1504, "sq_pad": 12486656}, {"n": 8, "tok": 8581, "pad": 8704, "max_pad": 1536, "sq_pad": 10299392}, {"n": 8, "tok": 9330, "pad": 9472, "max_pad": 1568, "sq_pad": 13047808}, {"n": 8, "tok": 10146, "pad": 10496, "max_pad": 1824, "sq_pad": 15609856}, {"n": 8, "tok": 7458, "pad": 7680, "max_pad": 1568, "sq_pad": 8681472}, {"n": 8, "tok": 11326, "pad": 11520, "max_pad": 2144, "sq_pad": 19163136}, {"n": 8, "tok": 9236, "pad": 9472, "max_pad": 1728, "sq_pad": 12136448}, {"n": 8, "tok": 13782, "pad": 14080, "max_pad": 2336, "sq_pad": 26128384}, {"n": 8, "tok": 14594, "pad": 14848, "max_pad": 2144, "sq_pad": 29409280}, {"n": 8, "tok": 13558, "pad": 13824, "max_pad": 2144, "sq_pad": 25317376}, {"n": 8, "tok": 14507, "pad": 14592, "max_pad": 2144, "sq_pad": 28547072}, {"n": 8, "tok": 9973, "pad": 10240, "max_pad": 1792, "sq_pad": 14012416}, {"n": 8, "tok": 11706, "pad": 12032, "max_pad": 2016, "sq_pad": 19316736}, {"n": 8, "tok": 12846, "pad": 13056, "max_pad": 2144, "sq_pad": 22536192}, {"n": 8, "tok": 12756, "pad": 13056, "max_pad": 1984, "sq_pad": 21860352}, {"n": 8, "tok": 11242, "pad": 11520, "max_pad": 1696, "sq_pad": 16764928}, {"n": 8, "tok": 9410, "pad": 9728, "max_pad": 1728, "sq_pad": 13123584}, {"n": 8, "tok": 11553, "pad": 11776, "max_pad": 2144, "sq_pad": 18954240}, {"n": 8, "tok": 11827, "pad": 12032, "max_pad": 2240, "sq_pad": 21168128}, {"n": 8, "tok": 17125, "pad": 17408, "max_pad": 2336, "sq_pad": 37910528}, {"n": 8, "tok": 17046, "pad": 17408, "max_pad": 2400, "sq_pad": 37957632}, {"n": 8, "tok": 16958, "pad": 17152, "max_pad": 2240, "sq_pad": 36812800}, {"n": 8, "tok": 14202, "pad": 14336, "max_pad": 2144, "sq_pad": 26849280}, {"n": 8, "tok": 14786, "pad": 15104, "max_pad": 2336, "sq_pad": 29640704}, {"n": 8, "tok": 14787, "pad": 15104, "max_pad": 2368, "sq_pad": 29368320}, {"n": 8, "tok": 15202, "pad": 15360, "max_pad": 2208, "sq_pad": 32307200}, {"n": 8, "tok": 3275, "pad": 3584, "max_pad": 640, "sq_pad": 1652736}, {"n": 8, "tok": 4683, "pad": 4864, "max_pad": 1120, "sq_pad": 3268608}, {"n": 8, "tok": 4695, "pad": 4864, "max_pad": 736, "sq_pad": 2979840}, {"n": 8, "tok": 5930, "pad": 6144, "max_pad": 960, "sq_pad": 4767744}, {"n": 8, "tok": 7092, "pad": 7424, "max_pad": 1120, "sq_pad": 6938624}, {"n": 8, "tok": 7976, "pad": 8192, "max_pad": 1088, "sq_pad": 8398848}, {"n": 8, "tok": 8545, "pad": 8704, "max_pad": 1184, "sq_pad": 9484288}, {"n": 8, "tok": 9366, "pad": 9728, "max_pad": 1440, "sq_pad": 11894784}, {"n": 8, "tok": 10510, "pad": 10752, "max_pad": 1504, "sq_pad": 14530560}, {"n": 8, "tok": 11737, "pad": 12032, "max_pad": 1696, "sq_pad": 18151424}, {"n": 8, "tok": 13000, "pad": 13312, "max_pad": 1920, "sq_pad": 22267904}, {"n": 8, "tok": 15923, "pad": 16128, "max_pad": 2272, "sq_pad": 32673792}, {"n": 8, "tok": 17167, "pad": 17408, "max_pad": 2240, "sq_pad": 37888000}, {"n": 8, "tok": 17154, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 630877, "pad": 631130, "sq_pad": 931070252, "data_digest": "405175dd84fc7ad6", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 2811, "pad": 2816, "max_pad": 408, "sq_pad": 998264}, {"n": 8, "tok": 3859, "pad": 3864, "max_pad": 526, "sq_pad": 1875168}, {"n": 8, "tok": 4456, "pad": 4460, "max_pad": 604, "sq_pad": 2492768}, {"n": 8, "tok": 4822, "pad": 4824, "max_pad": 636, "sq_pad": 2912104}, {"n": 8, "tok": 5128, "pad": 5132, "max_pad": 672, "sq_pad": 3296112}, {"n": 8, "tok": 5439, "pad": 5442, "max_pad": 704, "sq_pad": 3705260}, {"n": 8, "tok": 5741, "pad": 5744, "max_pad": 764, "sq_pad": 4127592}, {"n": 8, "tok": 6073, "pad": 6076, "max_pad": 802, "sq_pad": 4618856}, {"n": 8, "tok": 6119, "pad": 6122, "max_pad": 824, "sq_pad": 4752796}, {"n": 8, "tok": 6860, "pad": 6864, "max_pad": 904, "sq_pad": 5894472}, {"n": 8, "tok": 7256, "pad": 7260, "max_pad": 924, "sq_pad": 6590920}, {"n": 8, "tok": 6672, "pad": 6676, "max_pad": 976, "sq_pad": 5786448}, {"n": 8, "tok": 8268, "pad": 8274, "max_pad": 1060, "sq_pad": 8559788}, {"n": 8, "tok": 7953, "pad": 7956, "max_pad": 1102, "sq_pad": 8156416}, {"n": 8, "tok": 8189, "pad": 8192, "max_pad": 1138, "sq_pad": 8703736}, {"n": 8, "tok": 8564, "pad": 8568, "max_pad": 1162, "sq_pad": 9399552}, {"n": 8, "tok": 9399, "pad": 9402, "max_pad": 1264, "sq_pad": 11060652}, {"n": 8, "tok": 7447, "pad": 7452, "max_pad": 1206, "sq_pad": 7321888}, {"n": 8, "tok": 9576, "pad": 9578, "max_pad": 1302, "sq_pad": 11791356}, {"n": 8, "tok": 9036, "pad": 9038, "max_pad": 1356, "sq_pad": 10764916}, {"n": 8, "tok": 9569, "pad": 9572, "max_pad": 1384, "sq_pad": 12055360}, {"n": 8, "tok": 7327, "pad": 7330, "max_pad": 1380, "sq_pad": 7482668}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1462, "sq_pad": 13938912}, {"n": 8, "tok": 9494, "pad": 9500, "max_pad": 1504, "sq_pad": 12361360}, {"n": 8, "tok": 9378, "pad": 9382, "max_pad": 1474, "sq_pad": 11901388}, {"n": 8, "tok": 8581, "pad": 8584, "max_pad": 1522, "sq_pad": 10020896}, {"n": 8, "tok": 9330, "pad": 9336, "max_pad": 1560, "sq_pad": 12768680}, {"n": 8, "tok": 10146, "pad": 10150, "max_pad": 1636, "sq_pad": 14558572}, {"n": 8, "tok": 7458, "pad": 7464, "max_pad": 1566, "sq_pad": 8350120}, {"n": 8, "tok": 11326, "pad": 11332, "max_pad": 2120, "sq_pad": 18569752}, {"n": 8, "tok": 9236, "pad": 9240, "max_pad": 1726, "sq_pad": 11648248}, {"n": 8, "tok": 13782, "pad": 13786, "max_pad": 2124, "sq_pad": 24890076}, {"n": 8, "tok": 14594, "pad": 14600, "max_pad": 2124, "sq_pad": 28597176}, {"n": 8, "tok": 13558, "pad": 13562, "max_pad": 2124, "sq_pad": 24507356}, {"n": 8, "tok": 14507, "pad": 14510, "max_pad": 2140, "sq_pad": 28253668}, {"n": 8, "tok": 9973, "pad": 9976, "max_pad": 1770, "sq_pad": 13367072}, {"n": 8, "tok": 11706, "pad": 11710, "max_pad": 2000, "sq_pad": 18228332}, {"n": 8, "tok": 12846, "pad": 12852, "max_pad": 2120, "sq_pad": 21783872}, {"n": 8, "tok": 12756, "pad": 12758, "max_pad": 1960, "sq_pad": 20851260}, {"n": 8, "tok": 11242, "pad": 11246, "max_pad": 1614, "sq_pad": 15913428}, {"n": 8, "tok": 9410, "pad": 9414, "max_pad": 1708, "sq_pad": 12338420}, {"n": 8, "tok": 11553, "pad": 11560, "max_pad": 2128, "sq_pad": 18205784}, {"n": 8, "tok": 11827, "pad": 11832, "max_pad": 2130, "sq_pad": 20413720}, {"n": 8, "tok": 17125, "pad": 17130, "max_pad": 2160, "sq_pad": 36681300}, {"n": 8, "tok": 17046, "pad": 17048, "max_pad": 2160, "sq_pad": 36353944}, {"n": 8, "tok": 16958, "pad": 16964, "max_pad": 2162, "sq_pad": 35998144}, {"n": 8, "tok": 14202, "pad": 14204, "max_pad": 2132, "sq_pad": 26401488}, {"n": 8, "tok": 14786, "pad": 14790, "max_pad": 2132, "sq_pad": 28327228}, {"n": 8, "tok": 14787, "pad": 14792, "max_pad": 2152, "sq_pad": 28057112}, {"n": 8, "tok": 15202, "pad": 15204, "max_pad": 2130, "sq_pad": 31643304}, {"n": 8, "tok": 3275, "pad": 3278, "max_pad": 448, "sq_pad": 1349500}, {"n": 8, "tok": 4683, "pad": 4686, "max_pad": 1098, "sq_pad": 3054748}, {"n": 8, "tok": 4695, "pad": 4702, "max_pad": 676, "sq_pad": 2776236}, {"n": 8, "tok": 5930, "pad": 5934, "max_pad": 848, "sq_pad": 4423460}, {"n": 8, "tok": 7092, "pad": 7096, "max_pad": 954, "sq_pad": 6305040}, {"n": 8, "tok": 7976, "pad": 7978, "max_pad": 1026, "sq_pad": 7960188}, {"n": 8, "tok": 8545, "pad": 8550, "max_pad": 1128, "sq_pad": 9147644}, {"n": 8, "tok": 9366, "pad": 9370, "max_pad": 1248, "sq_pad": 10988452}, {"n": 8, "tok": 10510, "pad": 10516, "max_pad": 1442, "sq_pad": 13870232}, {"n": 8, "tok": 11737, "pad": 11742, "max_pad": 1528, "sq_pad": 17255212}, {"n": 8, "tok": 13000, "pad": 13004, "max_pad": 1740, "sq_pad": 21193992}, {"n": 8, "tok": 15923, "pad": 15926, "max_pad": 2180, "sq_pad": 31832204}, {"n": 8, "tok": 17167, "pad": 17170, "max_pad": 2180, "sq_pad": 36852788}, {"n": 8, "tok": 17154, "pad": 17154, "max_pad": 2148, "sq_pad": 36782852}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 249746, "pad": 261376, "sq_pad": 305412096, "data_digest": "64497683bc9d3a89", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1309, "pad": 1536, "max_pad": 480, "sq_pad": 602112}, {"n": 4, "tok": 1502, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1850, "pad": 2048, "max_pad": 640, "sq_pad": 1073152}, {"n": 4, "tok": 2009, "pad": 2304, "max_pad": 768, "sq_pad": 1378304}, {"n": 4, "tok": 2136, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2320, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2401, "pad": 2560, "max_pad": 704, "sq_pad": 1646592}, {"n": 4, "tok": 2421, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2518, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2610, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2698, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 2741, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2833, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2908, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 2981, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3092, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2891, "pad": 3072, "max_pad": 896, "sq_pad": 2430976}, {"n": 4, "tok": 3228, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3355, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3505, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3580, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3676, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3059, "pad": 3328, "max_pad": 960, "sq_pad": 2861056}, {"n": 4, "tok": 3613, "pad": 3840, "max_pad": 1152, "sq_pad": 3774464}, {"n": 4, "tok": 4074, "pad": 4352, "max_pad": 1280, "sq_pad": 4784128}, {"n": 4, "tok": 4194, "pad": 4352, "max_pad": 1152, "sq_pad": 4741120}, {"n": 4, "tok": 4181, "pad": 4352, "max_pad": 1152, "sq_pad": 4741120}, {"n": 4, "tok": 3772, "pad": 3840, "max_pad": 1152, "sq_pad": 3921920}, {"n": 4, "tok": 3737, "pad": 3840, "max_pad": 1120, "sq_pad": 3885056}, {"n": 4, "tok": 4452, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 4470, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4094, "pad": 4352, "max_pad": 1408, "sq_pad": 5046272}, {"n": 4, "tok": 4603, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4796, "pad": 4864, "max_pad": 1312, "sq_pad": 5926912}, {"n": 4, "tok": 3596, "pad": 3840, "max_pad": 1216, "sq_pad": 3803136}, {"n": 4, "tok": 3851, "pad": 4096, "max_pad": 1376, "sq_pad": 4507648}, {"n": 4, "tok": 4418, "pad": 4608, "max_pad": 1312, "sq_pad": 5449728}, {"n": 4, "tok": 5158, "pad": 5376, "max_pad": 1472, "sq_pad": 7247872}, {"n": 4, "tok": 4286, "pad": 4608, "max_pad": 1568, "sq_pad": 5754880}, {"n": 4, "tok": 4750, "pad": 4864, "max_pad": 1408, "sq_pad": 6150144}, {"n": 4, "tok": 4584, "pad": 4864, "max_pad": 1408, "sq_pad": 6184960}, {"n": 4, "tok": 4985, "pad": 5120, "max_pad": 1376, "sq_pad": 6621184}, {"n": 4, "tok": 4149, "pad": 4352, "max_pad": 1568, "sq_pad": 5363712}, {"n": 4, "tok": 3178, "pad": 3328, "max_pad": 1184, "sq_pad": 3018752}, {"n": 4, "tok": 5308, "pad": 5632, "max_pad": 1664, "sq_pad": 8060928}, {"n": 4, "tok": 5143, "pad": 5376, "max_pad": 1472, "sq_pad": 7337984}, {"n": 4, "tok": 4158, "pad": 4352, "max_pad": 1472, "sq_pad": 5289984}, {"n": 4, "tok": 5336, "pad": 5376, "max_pad": 1504, "sq_pad": 7424000}, {"n": 4, "tok": 5606, "pad": 5888, "max_pad": 1728, "sq_pad": 8798208}, {"n": 4, "tok": 3772, "pad": 3840, "max_pad": 1472, "sq_pad": 4089856}, {"n": 4, "tok": 4017, "pad": 4096, "max_pad": 1568, "sq_pad": 4814848}, {"n": 4, "tok": 4564, "pad": 4864, "max_pad": 1536, "sq_pad": 6092800}, {"n": 4, "tok": 4310, "pad": 4608, "max_pad": 1536, "sq_pad": 6035456}, {"n": 4, "tok": 5020, "pad": 5120, "max_pad": 1600, "sq_pad": 7550976}, {"n": 4, "tok": 3743, "pad": 3840, "max_pad": 1664, "sq_pad": 4491264}, {"n": 4, "tok": 6403, "pad": 6656, "max_pad": 1824, "sq_pad": 11118592}, {"n": 4, "tok": 4311, "pad": 4352, "max_pad": 1568, "sq_pad": 5140480}, {"n": 4, "tok": 3147, "pad": 3328, "max_pad": 1568, "sq_pad": 3540992}, {"n": 4, "tok": 6355, "pad": 6656, "max_pad": 2144, "sq_pad": 11636736}, {"n": 4, "tok": 4971, "pad": 5120, "max_pad": 2144, "sq_pad": 8402944}, {"n": 4, "tok": 4506, "pad": 4608, "max_pad": 1696, "sq_pad": 5814272}, {"n": 4, "tok": 4730, "pad": 4864, "max_pad": 1728, "sq_pad": 6326272}, {"n": 4, "tok": 6096, "pad": 6144, "max_pad": 1888, "sq_pad": 10176512}, {"n": 4, "tok": 7686, "pad": 7936, "max_pad": 2336, "sq_pad": 15951872}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 381131, "pad": 391936, "sq_pad": 682749952, "data_digest": "75c85a1c7e78e10c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 8479, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6115, "pad": 6400, "max_pad": 2144, "sq_pad": 11292672}, {"n": 4, "tok": 6784, "pad": 6912, "max_pad": 2144, "sq_pad": 12687360}, {"n": 4, "tok": 6774, "pad": 6912, "max_pad": 2144, "sq_pad": 12654592}, {"n": 4, "tok": 7601, "pad": 7680, "max_pad": 2144, "sq_pad": 15151104}, {"n": 4, "tok": 6906, "pad": 7168, "max_pad": 2368, "sq_pad": 14493696}, {"n": 4, "tok": 4713, "pad": 4864, "max_pad": 1792, "sq_pad": 6586368}, {"n": 4, "tok": 5260, "pad": 5376, "max_pad": 1792, "sq_pad": 7542784}, {"n": 4, "tok": 5448, "pad": 5632, "max_pad": 1920, "sq_pad": 8374272}, {"n": 4, "tok": 6258, "pad": 6400, "max_pad": 2016, "sq_pad": 10803200}, {"n": 4, "tok": 6347, "pad": 6400, "max_pad": 2144, "sq_pad": 11139072}, {"n": 4, "tok": 6499, "pad": 6656, "max_pad": 1952, "sq_pad": 11397120}, {"n": 4, "tok": 6035, "pad": 6144, "max_pad": 1984, "sq_pad": 9791488}, {"n": 4, "tok": 6721, "pad": 6912, "max_pad": 1984, "sq_pad": 12056576}, {"n": 4, "tok": 5843, "pad": 5888, "max_pad": 1632, "sq_pad": 8722432}, {"n": 4, "tok": 5399, "pad": 5632, "max_pad": 1696, "sq_pad": 8042496}, {"n": 4, "tok": 4494, "pad": 4608, "max_pad": 1728, "sq_pad": 6195200}, {"n": 4, "tok": 4916, "pad": 5120, "max_pad": 1536, "sq_pad": 6809600}, {"n": 4, "tok": 5363, "pad": 5632, "max_pad": 2144, "sq_pad": 8931328}, {"n": 4, "tok": 6190, "pad": 6400, "max_pad": 2080, "sq_pad": 10807296}, {"n": 4, "tok": 3897, "pad": 4096, "max_pad": 1760, "sq_pad": 4952064}, {"n": 4, "tok": 7930, "pad": 8192, "max_pad": 2336, "sq_pad": 16926720}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8609, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8578, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2336, "sq_pad": 18991104}, {"n": 4, "tok": 8486, "pad": 8704, "max_pad": 2336, "sq_pad": 18991104}, {"n": 4, "tok": 8472, "pad": 8704, "max_pad": 2336, "sq_pad": 18982912}, {"n": 4, "tok": 6102, "pad": 6400, "max_pad": 2144, "sq_pad": 10782720}, {"n": 4, "tok": 8100, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 7841, "pad": 7936, "max_pad": 2144, "sq_pad": 16052224}, {"n": 4, "tok": 6945, "pad": 7168, "max_pad": 2304, "sq_pad": 13535232}, {"n": 4, "tok": 6804, "pad": 6912, "max_pad": 2112, "sq_pad": 12462080}, {"n": 4, "tok": 7983, "pad": 8192, "max_pad": 2336, "sq_pad": 16889856}, {"n": 4, "tok": 8462, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 6740, "pad": 6912, "max_pad": 2272, "sq_pad": 14479360}, {"n": 4, "tok": 1538, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 1737, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 2534, "pad": 2816, "max_pad": 1120, "sq_pad": 2256896}, {"n": 4, "tok": 2149, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2243, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2452, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2814, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 3116, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 3431, "pad": 3584, "max_pad": 960, "sq_pad": 3217408}, {"n": 4, "tok": 3661, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3924, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 4052, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 4152, "pad": 4352, "max_pad": 1184, "sq_pad": 4747264}, {"n": 4, "tok": 4393, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4560, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4806, "pad": 4864, "max_pad": 1248, "sq_pad": 5916672}, {"n": 4, "tok": 4979, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 5531, "pad": 5632, "max_pad": 1472, "sq_pad": 7938048}, {"n": 4, "tok": 5689, "pad": 5888, "max_pad": 1536, "sq_pad": 8677376}, {"n": 4, "tok": 6048, "pad": 6144, "max_pad": 1600, "sq_pad": 9443328}, {"n": 4, "tok": 6198, "pad": 6400, "max_pad": 1728, "sq_pad": 10264576}, {"n": 4, "tok": 6802, "pad": 6912, "max_pad": 1792, "sq_pad": 11954176}, {"n": 4, "tok": 7542, "pad": 7680, "max_pad": 2080, "sq_pad": 14792704}, {"n": 4, "tok": 8381, "pad": 8448, "max_pad": 2208, "sq_pad": 17856512}, {"n": 4, "tok": 8606, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8561, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8590, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 667606, "pad": 683520, "sq_pad": 1063389184, "data_digest": "7e3d79454cad6e60", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4350, "pad": 4608, "max_pad": 768, "sq_pad": 2717696}, {"n": 8, "tok": 5132, "pad": 5376, "max_pad": 832, "sq_pad": 3645440}, {"n": 8, "tok": 5666, "pad": 5888, "max_pad": 864, "sq_pad": 4354048}, {"n": 8, "tok": 5860, "pad": 6144, "max_pad": 960, "sq_pad": 4763648}, {"n": 8, "tok": 6313, "pad": 6656, "max_pad": 1024, "sq_pad": 5584896}, {"n": 8, "tok": 6577, "pad": 6912, "max_pad": 1088, "sq_pad": 6033408}, {"n": 8, "tok": 6849, "pad": 7168, "max_pad": 1120, "sq_pad": 6483968}, {"n": 8, "tok": 7672, "pad": 7936, "max_pad": 1120, "sq_pad": 7897088}, {"n": 8, "tok": 7872, "pad": 8192, "max_pad": 1184, "sq_pad": 8425472}, {"n": 8, "tok": 7528, "pad": 7680, "max_pad": 1088, "sq_pad": 7761920}, {"n": 8, "tok": 8395, "pad": 8704, "max_pad": 1216, "sq_pad": 9496576}, {"n": 8, "tok": 8225, "pad": 8448, "max_pad": 1184, "sq_pad": 9265152}, {"n": 8, "tok": 9267, "pad": 9472, "max_pad": 1280, "sq_pad": 11241472}, {"n": 8, "tok": 9024, "pad": 9216, "max_pad": 1312, "sq_pad": 11008000}, {"n": 8, "tok": 9203, "pad": 9472, "max_pad": 1408, "sq_pad": 11714560}, {"n": 8, "tok": 8627, "pad": 8960, "max_pad": 1408, "sq_pad": 10760192}, {"n": 8, "tok": 8179, "pad": 8448, "max_pad": 1344, "sq_pad": 9601024}, {"n": 8, "tok": 9712, "pad": 9984, "max_pad": 1440, "sq_pad": 12947456}, {"n": 8, "tok": 9221, "pad": 9472, "max_pad": 1472, "sq_pad": 11937792}, {"n": 8, "tok": 10510, "pad": 10752, "max_pad": 1504, "sq_pad": 14850048}, {"n": 8, "tok": 8832, "pad": 8960, "max_pad": 1440, "sq_pad": 11108352}, {"n": 8, "tok": 9011, "pad": 9216, "max_pad": 1696, "sq_pad": 12349440}, {"n": 8, "tok": 8831, "pad": 8960, "max_pad": 1536, "sq_pad": 10698752}, {"n": 8, "tok": 8859, "pad": 9216, "max_pad": 1728, "sq_pad": 11683840}, {"n": 8, "tok": 9837, "pad": 9984, "max_pad": 1536, "sq_pad": 13182976}, {"n": 8, "tok": 10499, "pad": 10752, "max_pad": 1568, "sq_pad": 15122432}, {"n": 8, "tok": 9652, "pad": 9984, "max_pad": 1888, "sq_pad": 14168064}, {"n": 8, "tok": 9709, "pad": 9984, "max_pad": 1664, "sq_pad": 13572096}, {"n": 8, "tok": 8702, "pad": 8960, "max_pad": 1696, "sq_pad": 11726848}, {"n": 8, "tok": 7452, "pad": 7680, "max_pad": 1408, "sq_pad": 7727104}, {"n": 8, "tok": 11511, "pad": 11776, "max_pad": 1792, "sq_pad": 18685952}, {"n": 8, "tok": 14819, "pad": 15104, "max_pad": 2304, "sq_pad": 30437376}, {"n": 8, "tok": 16630, "pad": 16896, "max_pad": 2208, "sq_pad": 35764224}, {"n": 8, "tok": 12536, "pad": 12800, "max_pad": 2112, "sq_pad": 23721984}, {"n": 8, "tok": 10196, "pad": 10496, "max_pad": 2112, "sq_pad": 16814080}, {"n": 8, "tok": 14197, "pad": 14336, "max_pad": 2208, "sq_pad": 28858368}, {"n": 8, "tok": 12763, "pad": 13056, "max_pad": 2368, "sq_pad": 24190976}, {"n": 8, "tok": 17177, "pad": 17408, "max_pad": 2272, "sq_pad": 37898240}, {"n": 8, "tok": 14079, "pad": 14336, "max_pad": 2112, "sq_pad": 26589184}, {"n": 8, "tok": 13959, "pad": 14080, "max_pad": 2208, "sq_pad": 25962496}, {"n": 8, "tok": 15553, "pad": 15872, "max_pad": 2368, "sq_pad": 31948800}, {"n": 8, "tok": 11721, "pad": 12032, "max_pad": 2208, "sq_pad": 20482048}, {"n": 8, "tok": 12783, "pad": 13056, "max_pad": 2176, "sq_pad": 23951360}, {"n": 8, "tok": 12468, "pad": 12800, "max_pad": 2304, "sq_pad": 23132160}, {"n": 8, "tok": 13181, "pad": 13312, "max_pad": 2144, "sq_pad": 24078336}, {"n": 8, "tok": 14741, "pad": 15104, "max_pad": 2400, "sq_pad": 29595648}, {"n": 8, "tok": 15981, "pad": 16384, "max_pad": 2208, "sq_pad": 34684928}, {"n": 8, "tok": 6595, "pad": 6912, "max_pad": 1120, "sq_pad": 6213632}, {"n": 8, "tok": 7538, "pad": 7680, "max_pad": 1248, "sq_pad": 7507968}, {"n": 8, "tok": 15763, "pad": 15872, "max_pad": 2208, "sq_pad": 33654784}, {"n": 8, "tok": 8140, "pad": 8448, "max_pad": 2016, "sq_pad": 11100160}, {"n": 8, "tok": 9522, "pad": 9728, "max_pad": 2208, "sq_pad": 14321664}, {"n": 8, "tok": 10094, "pad": 10240, "max_pad": 2176, "sq_pad": 15523840}, {"n": 8, "tok": 10537, "pad": 10752, "max_pad": 2144, "sq_pad": 15712256}, {"n": 8, "tok": 8213, "pad": 8448, "max_pad": 1312, "sq_pad": 9132032}, {"n": 8, "tok": 8492, "pad": 8704, "max_pad": 2240, "sq_pad": 11202560}, {"n": 8, "tok": 11838, "pad": 12032, "max_pad": 2176, "sq_pad": 20164608}, {"n": 8, "tok": 13330, "pad": 13568, "max_pad": 2272, "sq_pad": 26198016}, {"n": 8, "tok": 11910, "pad": 12032, "max_pad": 2144, "sq_pad": 20150272}, {"n": 8, "tok": 10205, "pad": 10496, "max_pad": 2336, "sq_pad": 16488448}, {"n": 8, "tok": 17418, "pad": 17664, "max_pad": 2272, "sq_pad": 39010304}, {"n": 8, "tok": 13555, "pad": 13824, "max_pad": 2144, "sq_pad": 26523648}, {"n": 8, "tok": 11306, "pad": 11520, "max_pad": 2272, "sq_pad": 18409472}, {"n": 8, "tok": 13289, "pad": 13568, "max_pad": 2144, "sq_pad": 23449600}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 667606, "pad": 667862, "sq_pad": 1021742364, "data_digest": "7e3d79454cad6e60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4350, "pad": 4354, "max_pad": 626, "sq_pad": 2394820}, {"n": 8, "tok": 5132, "pad": 5138, "max_pad": 660, "sq_pad": 3302172}, {"n": 8, "tok": 5666, "pad": 5668, "max_pad": 730, "sq_pad": 4017736}, {"n": 8, "tok": 5860, "pad": 5862, "max_pad": 756, "sq_pad": 4297476}, {"n": 8, "tok": 6313, "pad": 6316, "max_pad": 820, "sq_pad": 4990112}, {"n": 8, "tok": 6577, "pad": 6582, "max_pad": 862, "sq_pad": 5419412}, {"n": 8, "tok": 6849, "pad": 6852, "max_pad": 918, "sq_pad": 5875328}, {"n": 8, "tok": 7672, "pad": 7674, "max_pad": 998, "sq_pad": 7367148}, {"n": 8, "tok": 7872, "pad": 7878, "max_pad": 1026, "sq_pad": 7763804}, {"n": 8, "tok": 7528, "pad": 7534, "max_pad": 1080, "sq_pad": 7462188}, {"n": 8, "tok": 8395, "pad": 8396, "max_pad": 1092, "sq_pad": 8817464}, {"n": 8, "tok": 8225, "pad": 8228, "max_pad": 1144, "sq_pad": 8807760}, {"n": 8, "tok": 9267, "pad": 9272, "max_pad": 1266, "sq_pad": 10761128}, {"n": 8, "tok": 9024, "pad": 9030, "max_pad": 1296, "sq_pad": 10564252}, {"n": 8, "tok": 9203, "pad": 9208, "max_pad": 1328, "sq_pad": 11036288}, {"n": 8, "tok": 8627, "pad": 8630, "max_pad": 1296, "sq_pad": 9945948}, {"n": 8, "tok": 8179, "pad": 8182, "max_pad": 1314, "sq_pad": 9184948}, {"n": 8, "tok": 9712, "pad": 9712, "max_pad": 1348, "sq_pad": 12239616}, {"n": 8, "tok": 9221, "pad": 9226, "max_pad": 1460, "sq_pad": 11501324}, {"n": 8, "tok": 10510, "pad": 10514, "max_pad": 1450, "sq_pad": 14188324}, {"n": 8, "tok": 8832, "pad": 8836, "max_pad": 1436, "sq_pad": 10808496}, {"n": 8, "tok": 9011, "pad": 9014, "max_pad": 1580, "sq_pad": 11771068}, {"n": 8, "tok": 8831, "pad": 8838, "max_pad": 1536, "sq_pad": 10450468}, {"n": 8, "tok": 8859, "pad": 8864, "max_pad": 1606, "sq_pad": 10653808}, {"n": 8, "tok": 9837, "pad": 9840, "max_pad": 1506, "sq_pad": 12843056}, {"n": 8, "tok": 10499, "pad": 10502, "max_pad": 1546, "sq_pad": 14626652}, {"n": 8, "tok": 9652, "pad": 9656, "max_pad": 1870, "sq_pad": 13566416}, {"n": 8, "tok": 9709, "pad": 9712, "max_pad": 1664, "sq_pad": 13011488}, {"n": 8, "tok": 8702, "pad": 8706, "max_pad": 1696, "sq_pad": 11182932}, {"n": 8, "tok": 7452, "pad": 7456, "max_pad": 1400, "sq_pad": 7264008}, {"n": 8, "tok": 11511, "pad": 11512, "max_pad": 1770, "sq_pad": 17878976}, {"n": 8, "tok": 14819, "pad": 14826, "max_pad": 2142, "sq_pad": 29331980}, {"n": 8, "tok": 16630, "pad": 16636, "max_pad": 2118, "sq_pad": 34666936}, {"n": 8, "tok": 12536, "pad": 12542, "max_pad": 2110, "sq_pad": 23319860}, {"n": 8, "tok": 10196, "pad": 10200, "max_pad": 2110, "sq_pad": 16253056}, {"n": 8, "tok": 14197, "pad": 14204, "max_pad": 2140, "sq_pad": 28415536}, {"n": 8, "tok": 12763, "pad": 12768, "max_pad": 2166, "sq_pad": 22996928}, {"n": 8, "tok": 17177, "pad": 17178, "max_pad": 2166, "sq_pad": 36894780}, {"n": 8, "tok": 14079, "pad": 14084, "max_pad": 2112, "sq_pad": 25756096}, {"n": 8, "tok": 13959, "pad": 13966, "max_pad": 2162, "sq_pad": 25513716}, {"n": 8, "tok": 15553, "pad": 15556, "max_pad": 2202, "sq_pad": 30595664}, {"n": 8, "tok": 11721, "pad": 11724, "max_pad": 2202, "sq_pad": 19685104}, {"n": 8, "tok": 12783, "pad": 12784, "max_pad": 2152, "sq_pad": 23033832}, {"n": 8, "tok": 12468, "pad": 12470, "max_pad": 2152, "sq_pad": 21848196}, {"n": 8, "tok": 13181, "pad": 13184, "max_pad": 2108, "sq_pad": 23687040}, {"n": 8, "tok": 14741, "pad": 14744, "max_pad": 2184, "sq_pad": 28075480}, {"n": 8, "tok": 15981, "pad": 15984, "max_pad": 2184, "sq_pad": 33506712}, {"n": 8, "tok": 6595, "pad": 6600, "max_pad": 1112, "sq_pad": 5699944}, {"n": 8, "tok": 7538, "pad": 7542, "max_pad": 1212, "sq_pad": 7230476}, {"n": 8, "tok": 15763, "pad": 15770, "max_pad": 2166, "sq_pad": 33210556}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1992, "sq_pad": 10514184}, {"n": 8, "tok": 9522, "pad": 9528, "max_pad": 2132, "sq_pad": 13740352}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 2166, "sq_pad": 15133328}, {"n": 8, "tok": 10537, "pad": 10542, "max_pad": 2138, "sq_pad": 15082812}, {"n": 8, "tok": 8213, "pad": 8218, "max_pad": 1184, "sq_pad": 8600580}, {"n": 8, "tok": 8492, "pad": 8494, "max_pad": 2138, "sq_pad": 10555836}, {"n": 8, "tok": 11838, "pad": 11842, "max_pad": 2138, "sq_pad": 19543564}, {"n": 8, "tok": 13330, "pad": 13336, "max_pad": 2128, "sq_pad": 25252320}, {"n": 8, "tok": 11910, "pad": 11916, "max_pad": 2128, "sq_pad": 19787512}, {"n": 8, "tok": 10205, "pad": 10208, "max_pad": 2196, "sq_pad": 15522160}, {"n": 8, "tok": 17418, "pad": 17424, "max_pad": 2190, "sq_pad": 37952928}, {"n": 8, "tok": 13555, "pad": 13556, "max_pad": 2142, "sq_pad": 26011208}, {"n": 8, "tok": 11306, "pad": 11308, "max_pad": 2136, "sq_pad": 17630912}, {"n": 8, "tok": 13289, "pad": 13292, "max_pad": 2136, "sq_pad": 22698160}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 271896, "pad": 282112, "sq_pad": 345378816, "data_digest": "1297c54855429e65", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1994, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 2356, "pad": 2560, "max_pad": 768, "sq_pad": 1662976}, {"n": 4, "tok": 2525, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2607, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2776, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2890, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 2899, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2961, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3083, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3230, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3289, "pad": 3584, "max_pad": 1088, "sq_pad": 3260416}, {"n": 4, "tok": 3288, "pad": 3328, "max_pad": 864, "sq_pad": 2772992}, {"n": 4, "tok": 3363, "pad": 3584, "max_pad": 1024, "sq_pad": 3235840}, {"n": 4, "tok": 3486, "pad": 3584, "max_pad": 960, "sq_pad": 3217408}, {"n": 4, "tok": 3807, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 3865, "pad": 4096, "max_pad": 1152, "sq_pad": 4220928}, {"n": 4, "tok": 3860, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 4012, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 3368, "pad": 3584, "max_pad": 1056, "sq_pad": 3379200}, {"n": 4, "tok": 4160, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1216, "sq_pad": 4759552}, {"n": 4, "tok": 4221, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 3742, "pad": 3840, "max_pad": 1120, "sq_pad": 3954688}, {"n": 4, "tok": 4483, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4541, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4726, "pad": 4864, "max_pad": 1280, "sq_pad": 5924864}, {"n": 4, "tok": 4785, "pad": 4864, "max_pad": 1248, "sq_pad": 5918720}, {"n": 4, "tok": 4239, "pad": 4352, "max_pad": 1312, "sq_pad": 5089280}, {"n": 4, "tok": 4295, "pad": 4352, "max_pad": 1344, "sq_pad": 5138432}, {"n": 4, "tok": 4908, "pad": 5120, "max_pad": 1408, "sq_pad": 6576128}, {"n": 4, "tok": 4329, "pad": 4608, "max_pad": 1312, "sq_pad": 5449728}, {"n": 4, "tok": 4298, "pad": 4352, "max_pad": 1312, "sq_pad": 5089280}, {"n": 4, "tok": 4525, "pad": 4608, "max_pad": 1344, "sq_pad": 5543936}, {"n": 4, "tok": 3654, "pad": 3840, "max_pad": 1280, "sq_pad": 4057088}, {"n": 4, "tok": 4526, "pad": 4608, "max_pad": 1376, "sq_pad": 5707776}, {"n": 4, "tok": 5186, "pad": 5376, "max_pad": 1440, "sq_pad": 7239680}, {"n": 4, "tok": 4692, "pad": 4864, "max_pad": 1568, "sq_pad": 6352896}, {"n": 4, "tok": 4529, "pad": 4608, "max_pad": 1408, "sq_pad": 5756928}, {"n": 4, "tok": 5499, "pad": 5632, "max_pad": 1504, "sq_pad": 7944192}, {"n": 4, "tok": 5011, "pad": 5120, "max_pad": 1472, "sq_pad": 6905856}, {"n": 4, "tok": 4862, "pad": 5120, "max_pad": 1440, "sq_pad": 6670336}, {"n": 4, "tok": 3970, "pad": 4096, "max_pad": 1440, "sq_pad": 4886528}, {"n": 4, "tok": 3156, "pad": 3328, "max_pad": 1408, "sq_pad": 3512320}, {"n": 4, "tok": 5855, "pad": 6144, "max_pad": 1824, "sq_pad": 9549824}, {"n": 4, "tok": 4481, "pad": 4608, "max_pad": 1632, "sq_pad": 5875712}, {"n": 4, "tok": 4350, "pad": 4608, "max_pad": 1472, "sq_pad": 5470208}, {"n": 4, "tok": 4617, "pad": 4864, "max_pad": 1632, "sq_pad": 6410240}, {"n": 4, "tok": 4242, "pad": 4352, "max_pad": 1536, "sq_pad": 5064704}, {"n": 4, "tok": 4910, "pad": 5120, "max_pad": 1664, "sq_pad": 6912000}, {"n": 4, "tok": 4927, "pad": 5120, "max_pad": 1536, "sq_pad": 6916096}, {"n": 4, "tok": 5968, "pad": 6144, "max_pad": 1632, "sq_pad": 9455616}, {"n": 4, "tok": 4531, "pad": 4608, "max_pad": 1568, "sq_pad": 5879808}, {"n": 4, "tok": 4824, "pad": 4864, "max_pad": 1728, "sq_pad": 6641664}, {"n": 4, "tok": 4828, "pad": 5120, "max_pad": 1888, "sq_pad": 7526400}, {"n": 4, "tok": 4778, "pad": 4864, "max_pad": 1632, "sq_pad": 6426624}, {"n": 4, "tok": 4931, "pad": 5120, "max_pad": 1664, "sq_pad": 7145472}, {"n": 4, "tok": 3672, "pad": 3840, "max_pad": 1600, "sq_pad": 4261888}, {"n": 4, "tok": 5030, "pad": 5120, "max_pad": 1696, "sq_pad": 7378944}, {"n": 4, "tok": 3367, "pad": 3584, "max_pad": 1024, "sq_pad": 3246080}, {"n": 4, "tok": 4085, "pad": 4352, "max_pad": 1408, "sq_pad": 4982784}, {"n": 4, "tok": 5097, "pad": 5376, "max_pad": 1728, "sq_pad": 8407040}, {"n": 4, "tok": 6414, "pad": 6656, "max_pad": 1792, "sq_pad": 11126784}, {"n": 4, "tok": 6303, "pad": 6400, "max_pad": 2144, "sq_pad": 11384832}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 395710, "pad": 405760, "sq_pad": 729423872, "data_digest": "9255c80533eab303", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8162, "pad": 8448, "max_pad": 2336, "sq_pad": 17958912}, {"n": 4, "tok": 7324, "pad": 7424, "max_pad": 2176, "sq_pad": 14317568}, {"n": 4, "tok": 5212, "pad": 5376, "max_pad": 2112, "sq_pad": 9592832}, {"n": 4, "tok": 5971, "pad": 6144, "max_pad": 2112, "sq_pad": 10778624}, {"n": 4, "tok": 4225, "pad": 4352, "max_pad": 2112, "sq_pad": 6166528}, {"n": 4, "tok": 5641, "pad": 5888, "max_pad": 2336, "sq_pad": 11053056}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7802, "pad": 7936, "max_pad": 2176, "sq_pad": 16095232}, {"n": 4, "tok": 4961, "pad": 5120, "max_pad": 2304, "sq_pad": 7981056}, {"n": 4, "tok": 8664, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8513, "pad": 8704, "max_pad": 2272, "sq_pad": 18958336}, {"n": 4, "tok": 7838, "pad": 7936, "max_pad": 2112, "sq_pad": 15818752}, {"n": 4, "tok": 6241, "pad": 6400, "max_pad": 2112, "sq_pad": 10766336}, {"n": 4, "tok": 6105, "pad": 6144, "max_pad": 1984, "sq_pad": 9723904}, {"n": 4, "tok": 7854, "pad": 7936, "max_pad": 2208, "sq_pad": 16238592}, {"n": 4, "tok": 7712, "pad": 7936, "max_pad": 2208, "sq_pad": 15919104}, {"n": 4, "tok": 7841, "pad": 7936, "max_pad": 2240, "sq_pad": 15988736}, {"n": 4, "tok": 6603, "pad": 6656, "max_pad": 2208, "sq_pad": 12232704}, {"n": 4, "tok": 5118, "pad": 5376, "max_pad": 2176, "sq_pad": 8249344}, {"n": 4, "tok": 6254, "pad": 6400, "max_pad": 2176, "sq_pad": 11575296}, {"n": 4, "tok": 6529, "pad": 6656, "max_pad": 2176, "sq_pad": 12290048}, {"n": 4, "tok": 6429, "pad": 6656, "max_pad": 2176, "sq_pad": 11794432}, {"n": 4, "tok": 6039, "pad": 6144, "max_pad": 2176, "sq_pad": 11020288}, {"n": 4, "tok": 6364, "pad": 6400, "max_pad": 2112, "sq_pad": 10936320}, {"n": 4, "tok": 6817, "pad": 6912, "max_pad": 2144, "sq_pad": 13142016}, {"n": 4, "tok": 6064, "pad": 6144, "max_pad": 1728, "sq_pad": 9488384}, {"n": 4, "tok": 8677, "pad": 8960, "max_pad": 2400, "sq_pad": 20107264}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 7245, "pad": 7424, "max_pad": 2208, "sq_pad": 14929920}, {"n": 4, "tok": 3587, "pad": 3840, "max_pad": 1248, "sq_pad": 3799040}, {"n": 4, "tok": 3008, "pad": 3072, "max_pad": 1120, "sq_pad": 2537472}, {"n": 4, "tok": 3494, "pad": 3584, "max_pad": 928, "sq_pad": 3217408}, {"n": 4, "tok": 4044, "pad": 4096, "max_pad": 1216, "sq_pad": 4270080}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7103, "pad": 7168, "max_pad": 2208, "sq_pad": 14714880}, {"n": 4, "tok": 3289, "pad": 3328, "max_pad": 1472, "sq_pad": 3319808}, {"n": 4, "tok": 4851, "pad": 5120, "max_pad": 2016, "sq_pad": 7780352}, {"n": 4, "tok": 3541, "pad": 3840, "max_pad": 1056, "sq_pad": 3723264}, {"n": 4, "tok": 5981, "pad": 6144, "max_pad": 2240, "sq_pad": 11163648}, {"n": 4, "tok": 4870, "pad": 5120, "max_pad": 2144, "sq_pad": 7563264}, {"n": 4, "tok": 5224, "pad": 5376, "max_pad": 2176, "sq_pad": 8525824}, {"n": 4, "tok": 5086, "pad": 5376, "max_pad": 1504, "sq_pad": 7264256}, {"n": 4, "tok": 5451, "pad": 5632, "max_pad": 2144, "sq_pad": 9078784}, {"n": 4, "tok": 3852, "pad": 4096, "max_pad": 1248, "sq_pad": 4302848}, {"n": 4, "tok": 4361, "pad": 4608, "max_pad": 1376, "sq_pad": 5443584}, {"n": 4, "tok": 3946, "pad": 4096, "max_pad": 1248, "sq_pad": 4356096}, {"n": 4, "tok": 4546, "pad": 4608, "max_pad": 2144, "sq_pad": 6656000}, {"n": 4, "tok": 5516, "pad": 5632, "max_pad": 2144, "sq_pad": 8665088}, {"n": 4, "tok": 6322, "pad": 6656, "max_pad": 2368, "sq_pad": 12515328}, {"n": 4, "tok": 5705, "pad": 5888, "max_pad": 2144, "sq_pad": 10473472}, {"n": 4, "tok": 7625, "pad": 7680, "max_pad": 2144, "sq_pad": 15347712}, {"n": 4, "tok": 7305, "pad": 7424, "max_pad": 2144, "sq_pad": 14774272}, {"n": 4, "tok": 4605, "pad": 4864, "max_pad": 1376, "sq_pad": 5990400}, {"n": 4, "tok": 3819, "pad": 4096, "max_pad": 1280, "sq_pad": 4388864}, {"n": 4, "tok": 6386, "pad": 6656, "max_pad": 2400, "sq_pad": 12783616}, {"n": 4, "tok": 8756, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8662, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4987, "pad": 5120, "max_pad": 2144, "sq_pad": 7907328}, {"n": 4, "tok": 4687, "pad": 4864, "max_pad": 1696, "sq_pad": 6412288}, {"n": 4, "tok": 6619, "pad": 6656, "max_pad": 2144, "sq_pad": 11776000}, {"n": 4, "tok": 6999, "pad": 7168, "max_pad": 2272, "sq_pad": 13185024}, {"n": 4, "tok": 6290, "pad": 6400, "max_pad": 1792, "sq_pad": 10518528}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 654795, "pad": 669440, "sq_pad": 1026166784, "data_digest": "eb648dd3a7f7244d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3195, "pad": 3328, "max_pad": 480, "sq_pad": 1394688}, {"n": 8, "tok": 4214, "pad": 4352, "max_pad": 608, "sq_pad": 2375680}, {"n": 8, "tok": 4767, "pad": 5120, "max_pad": 864, "sq_pad": 3340288}, {"n": 8, "tok": 5351, "pad": 5632, "max_pad": 832, "sq_pad": 3985408}, {"n": 8, "tok": 5869, "pad": 6144, "max_pad": 896, "sq_pad": 4747264}, {"n": 8, "tok": 5987, "pad": 6400, "max_pad": 1024, "sq_pad": 5177344}, {"n": 8, "tok": 6168, "pad": 6400, "max_pad": 864, "sq_pad": 5126144}, {"n": 8, "tok": 6551, "pad": 6656, "max_pad": 864, "sq_pad": 5541888}, {"n": 8, "tok": 7173, "pad": 7424, "max_pad": 1056, "sq_pad": 6914048}, {"n": 8, "tok": 7413, "pad": 7680, "max_pad": 1056, "sq_pad": 7389184}, {"n": 8, "tok": 7760, "pad": 7936, "max_pad": 1024, "sq_pad": 7878656}, {"n": 8, "tok": 8225, "pad": 8448, "max_pad": 1152, "sq_pad": 8939520}, {"n": 8, "tok": 8496, "pad": 8704, "max_pad": 1216, "sq_pad": 9494528}, {"n": 8, "tok": 8750, "pad": 8960, "max_pad": 1216, "sq_pad": 10047488}, {"n": 8, "tok": 8931, "pad": 9216, "max_pad": 1312, "sq_pad": 10647552}, {"n": 8, "tok": 9231, "pad": 9472, "max_pad": 1280, "sq_pad": 11229184}, {"n": 8, "tok": 9301, "pad": 9472, "max_pad": 1248, "sq_pad": 11223040}, {"n": 8, "tok": 9714, "pad": 9984, "max_pad": 1376, "sq_pad": 12484608}, {"n": 8, "tok": 8782, "pad": 8960, "max_pad": 1312, "sq_pad": 10598400}, {"n": 8, "tok": 9012, "pad": 9216, "max_pad": 1376, "sq_pad": 11167744}, {"n": 8, "tok": 10621, "pad": 10752, "max_pad": 1440, "sq_pad": 14477312}, {"n": 8, "tok": 9328, "pad": 9472, "max_pad": 1472, "sq_pad": 12138496}, {"n": 8, "tok": 6818, "pad": 7168, "max_pad": 1440, "sq_pad": 7145472}, {"n": 8, "tok": 6928, "pad": 7168, "max_pad": 1472, "sq_pad": 6897664}, {"n": 8, "tok": 8368, "pad": 8448, "max_pad": 1760, "sq_pad": 10078208}, {"n": 8, "tok": 9263, "pad": 9472, "max_pad": 1792, "sq_pad": 12775424}, {"n": 8, "tok": 5980, "pad": 6144, "max_pad": 1408, "sq_pad": 5419008}, {"n": 8, "tok": 10006, "pad": 10240, "max_pad": 1728, "sq_pad": 14766080}, {"n": 8, "tok": 8623, "pad": 8960, "max_pad": 1856, "sq_pad": 12296192}, {"n": 8, "tok": 8418, "pad": 8704, "max_pad": 1856, "sq_pad": 11108352}, {"n": 8, "tok": 10903, "pad": 11264, "max_pad": 2176, "sq_pad": 18518016}, {"n": 8, "tok": 8734, "pad": 8960, "max_pad": 1920, "sq_pad": 11864064}, {"n": 8, "tok": 10906, "pad": 11008, "max_pad": 2112, "sq_pad": 17295360}, {"n": 8, "tok": 7979, "pad": 8192, "max_pad": 2112, "sq_pad": 10098688}, {"n": 8, "tok": 8034, "pad": 8192, "max_pad": 1696, "sq_pad": 10612736}, {"n": 8, "tok": 5172, "pad": 5376, "max_pad": 1120, "sq_pad": 4059136}, {"n": 8, "tok": 8962, "pad": 9216, "max_pad": 2112, "sq_pad": 13025280}, {"n": 8, "tok": 12166, "pad": 12288, "max_pad": 2176, "sq_pad": 20785152}, {"n": 8, "tok": 13491, "pad": 13824, "max_pad": 2400, "sq_pad": 25149440}, {"n": 8, "tok": 15730, "pad": 15872, "max_pad": 2240, "sq_pad": 32548864}, {"n": 8, "tok": 14253, "pad": 14592, "max_pad": 2400, "sq_pad": 28559360}, {"n": 8, "tok": 10927, "pad": 11264, "max_pad": 1984, "sq_pad": 16525312}, {"n": 8, "tok": 11352, "pad": 11520, "max_pad": 1600, "sq_pad": 16691200}, {"n": 8, "tok": 16041, "pad": 16384, "max_pad": 2336, "sq_pad": 34439168}, {"n": 8, "tok": 9608, "pad": 9728, "max_pad": 2144, "sq_pad": 13015040}, {"n": 8, "tok": 10342, "pad": 10752, "max_pad": 2368, "sq_pad": 16142336}, {"n": 8, "tok": 10853, "pad": 11264, "max_pad": 2144, "sq_pad": 18683904}, {"n": 8, "tok": 10477, "pad": 10752, "max_pad": 1600, "sq_pad": 14700544}, {"n": 8, "tok": 12004, "pad": 12288, "max_pad": 1792, "sq_pad": 19290112}, {"n": 8, "tok": 13799, "pad": 14080, "max_pad": 2368, "sq_pad": 26509312}, {"n": 8, "tok": 15957, "pad": 16128, "max_pad": 2144, "sq_pad": 32851968}, {"n": 8, "tok": 15101, "pad": 15360, "max_pad": 2272, "sq_pad": 31250432}, {"n": 8, "tok": 12164, "pad": 12544, "max_pad": 2176, "sq_pad": 22722560}, {"n": 8, "tok": 14936, "pad": 15104, "max_pad": 2144, "sq_pad": 28934144}, {"n": 8, "tok": 16315, "pad": 16384, "max_pad": 2176, "sq_pad": 33998848}, {"n": 8, "tok": 17047, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 16810, "pad": 16896, "max_pad": 2240, "sq_pad": 35987456}, {"n": 8, "tok": 12767, "pad": 13056, "max_pad": 2080, "sq_pad": 22605824}, {"n": 8, "tok": 14184, "pad": 14336, "max_pad": 2048, "sq_pad": 26187776}, {"n": 8, "tok": 13401, "pad": 13568, "max_pad": 2112, "sq_pad": 24180736}, {"n": 8, "tok": 14343, "pad": 14592, "max_pad": 2144, "sq_pad": 27957248}, {"n": 8, "tok": 11514, "pad": 11776, "max_pad": 2208, "sq_pad": 20011008}, {"n": 8, "tok": 15821, "pad": 15872, "max_pad": 2208, "sq_pad": 32768000}, {"n": 8, "tok": 13459, "pad": 13824, "max_pad": 2368, "sq_pad": 24616960}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 654795, "pad": 655056, "sq_pad": 987949256, "data_digest": "eb648dd3a7f7244d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3195, "pad": 3198, "max_pad": 454, "sq_pad": 1287572}, {"n": 8, "tok": 4214, "pad": 4216, "max_pad": 564, "sq_pad": 2227008}, {"n": 8, "tok": 4767, "pad": 4770, "max_pad": 622, "sq_pad": 2848124}, {"n": 8, "tok": 5351, "pad": 5354, "max_pad": 684, "sq_pad": 3584268}, {"n": 8, "tok": 5869, "pad": 5874, "max_pad": 790, "sq_pad": 4322372}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 772, "sq_pad": 4485820}, {"n": 8, "tok": 6168, "pad": 6176, "max_pad": 808, "sq_pad": 4769952}, {"n": 8, "tok": 6551, "pad": 6554, "max_pad": 848, "sq_pad": 5371980}, {"n": 8, "tok": 7173, "pad": 7178, "max_pad": 934, "sq_pad": 6444860}, {"n": 8, "tok": 7413, "pad": 7418, "max_pad": 984, "sq_pad": 6886620}, {"n": 8, "tok": 7760, "pad": 7764, "max_pad": 1004, "sq_pad": 7539680}, {"n": 8, "tok": 8225, "pad": 8230, "max_pad": 1084, "sq_pad": 8474748}, {"n": 8, "tok": 8496, "pad": 8502, "max_pad": 1130, "sq_pad": 9047252}, {"n": 8, "tok": 8750, "pad": 8754, "max_pad": 1120, "sq_pad": 9582468}, {"n": 8, "tok": 8931, "pad": 8934, "max_pad": 1128, "sq_pad": 9977500}, {"n": 8, "tok": 9231, "pad": 9234, "max_pad": 1192, "sq_pad": 10662028}, {"n": 8, "tok": 9301, "pad": 9306, "max_pad": 1186, "sq_pad": 10827420}, {"n": 8, "tok": 9714, "pad": 9718, "max_pad": 1258, "sq_pad": 11809012}, {"n": 8, "tok": 8782, "pad": 8786, "max_pad": 1306, "sq_pad": 10247508}, {"n": 8, "tok": 9012, "pad": 9018, "max_pad": 1348, "sq_pad": 10757212}, {"n": 8, "tok": 10621, "pad": 10624, "max_pad": 1438, "sq_pad": 14135744}, {"n": 8, "tok": 9328, "pad": 9332, "max_pad": 1460, "sq_pad": 11844312}, {"n": 8, "tok": 6818, "pad": 6822, "max_pad": 1426, "sq_pad": 6493204}, {"n": 8, "tok": 6928, "pad": 6930, "max_pad": 1468, "sq_pad": 6491796}, {"n": 8, "tok": 8368, "pad": 8372, "max_pad": 1730, "sq_pad": 9873064}, {"n": 8, "tok": 9263, "pad": 9266, "max_pad": 1784, "sq_pad": 12311748}, {"n": 8, "tok": 5980, "pad": 5982, "max_pad": 1388, "sq_pad": 5104084}, {"n": 8, "tok": 10006, "pad": 10010, "max_pad": 1704, "sq_pad": 14136356}, {"n": 8, "tok": 8623, "pad": 8626, "max_pad": 1718, "sq_pad": 11248812}, {"n": 8, "tok": 8418, "pad": 8422, "max_pad": 1840, "sq_pad": 10523324}, {"n": 8, "tok": 10903, "pad": 10908, "max_pad": 1934, "sq_pad": 17218768}, {"n": 8, "tok": 8734, "pad": 8738, "max_pad": 1892, "sq_pad": 11418900}, {"n": 8, "tok": 10906, "pad": 10908, "max_pad": 2108, "sq_pad": 17047256}, {"n": 8, "tok": 7979, "pad": 7984, "max_pad": 2108, "sq_pad": 9827504}, {"n": 8, "tok": 8034, "pad": 8036, "max_pad": 1682, "sq_pad": 10350840}, {"n": 8, "tok": 5172, "pad": 5178, "max_pad": 1100, "sq_pad": 3821612}, {"n": 8, "tok": 8962, "pad": 8966, "max_pad": 2108, "sq_pad": 12410804}, {"n": 8, "tok": 12166, "pad": 12170, "max_pad": 2152, "sq_pad": 20384220}, {"n": 8, "tok": 13491, "pad": 13496, "max_pad": 2198, "sq_pad": 23809216}, {"n": 8, "tok": 15730, "pad": 15738, "max_pad": 2198, "sq_pad": 32019716}, {"n": 8, "tok": 14253, "pad": 14260, "max_pad": 2198, "sq_pad": 27201120}, {"n": 8, "tok": 10927, "pad": 10932, "max_pad": 1970, "sq_pad": 15546048}, {"n": 8, "tok": 11352, "pad": 11356, "max_pad": 1596, "sq_pad": 16225136}, {"n": 8, "tok": 16041, "pad": 16048, "max_pad": 2124, "sq_pad": 32972032}, {"n": 8, "tok": 9608, "pad": 9614, "max_pad": 2124, "sq_pad": 12717620}, {"n": 8, "tok": 10342, "pad": 10346, "max_pad": 2116, "sq_pad": 14660444}, {"n": 8, "tok": 10853, "pad": 10858, "max_pad": 2116, "sq_pad": 17628012}, {"n": 8, "tok": 10477, "pad": 10480, "max_pad": 1580, "sq_pad": 13941784}, {"n": 8, "tok": 12004, "pad": 12008, "max_pad": 1764, "sq_pad": 18438504}, {"n": 8, "tok": 13799, "pad": 13804, "max_pad": 2140, "sq_pad": 25335624}, {"n": 8, "tok": 15957, "pad": 15962, "max_pad": 2140, "sq_pad": 32173084}, {"n": 8, "tok": 15101, "pad": 15104, "max_pad": 2150, "sq_pad": 30223752}, {"n": 8, "tok": 12164, "pad": 12168, "max_pad": 2172, "sq_pad": 21799656}, {"n": 8, "tok": 14936, "pad": 14940, "max_pad": 2144, "sq_pad": 28310888}, {"n": 8, "tok": 16315, "pad": 16316, "max_pad": 2172, "sq_pad": 33745264}, {"n": 8, "tok": 17047, "pad": 17054, "max_pad": 2176, "sq_pad": 36358916}, {"n": 8, "tok": 16810, "pad": 16818, "max_pad": 2176, "sq_pad": 35660228}, {"n": 8, "tok": 12767, "pad": 12770, "max_pad": 1886, "sq_pad": 21558580}, {"n": 8, "tok": 14184, "pad": 14188, "max_pad": 2032, "sq_pad": 25738112}, {"n": 8, "tok": 13401, "pad": 13402, "max_pad": 2108, "sq_pad": 23745156}, {"n": 8, "tok": 14343, "pad": 14348, "max_pad": 2128, "sq_pad": 27187952}, {"n": 8, "tok": 11514, "pad": 11516, "max_pad": 2206, "sq_pad": 19407760}, {"n": 8, "tok": 15821, "pad": 15822, "max_pad": 2206, "sq_pad": 32607836}, {"n": 8, "tok": 13459, "pad": 13460, "max_pad": 2126, "sq_pad": 23141064}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 248880, "pad": 260352, "sq_pad": 295788544, "data_digest": "7f9e2aabf0adb4e5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1472, "pad": 1536, "max_pad": 384, "sq_pad": 589824}, {"n": 4, "tok": 1723, "pad": 1792, "max_pad": 480, "sq_pad": 804864}, {"n": 4, "tok": 2017, "pad": 2304, "max_pad": 768, "sq_pad": 1376256}, {"n": 4, "tok": 2197, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2301, "pad": 2560, "max_pad": 832, "sq_pad": 1687552}, {"n": 4, "tok": 2466, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2641, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2710, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2815, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 3054, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2990, "pad": 3072, "max_pad": 768, "sq_pad": 2359296}, {"n": 4, "tok": 2997, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3050, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3118, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3284, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3267, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3512, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3661, "pad": 3840, "max_pad": 1024, "sq_pad": 3692544}, {"n": 4, "tok": 3621, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3792, "pad": 3840, "max_pad": 992, "sq_pad": 3690496}, {"n": 4, "tok": 3903, "pad": 4096, "max_pad": 1088, "sq_pad": 4202496}, {"n": 4, "tok": 3857, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 4098, "pad": 4352, "max_pad": 1280, "sq_pad": 4786176}, {"n": 4, "tok": 4127, "pad": 4352, "max_pad": 1216, "sq_pad": 4759552}, {"n": 4, "tok": 4204, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4292, "pad": 4608, "max_pad": 1376, "sq_pad": 5376000}, {"n": 4, "tok": 4318, "pad": 4608, "max_pad": 1344, "sq_pad": 5357568}, {"n": 4, "tok": 4432, "pad": 4608, "max_pad": 1248, "sq_pad": 5320704}, {"n": 4, "tok": 4487, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4444, "pad": 4608, "max_pad": 1248, "sq_pad": 5320704}, {"n": 4, "tok": 4652, "pad": 4864, "max_pad": 1312, "sq_pad": 5928960}, {"n": 4, "tok": 4579, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4591, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4710, "pad": 4864, "max_pad": 1280, "sq_pad": 5920768}, {"n": 4, "tok": 4793, "pad": 4864, "max_pad": 1248, "sq_pad": 5916672}, {"n": 4, "tok": 4921, "pad": 5120, "max_pad": 1344, "sq_pad": 6559744}, {"n": 4, "tok": 4193, "pad": 4352, "max_pad": 1344, "sq_pad": 5183488}, {"n": 4, "tok": 4589, "pad": 4864, "max_pad": 1312, "sq_pad": 5965824}, {"n": 4, "tok": 4741, "pad": 4864, "max_pad": 1376, "sq_pad": 6033408}, {"n": 4, "tok": 4271, "pad": 4352, "max_pad": 1312, "sq_pad": 5179392}, {"n": 4, "tok": 5166, "pad": 5376, "max_pad": 1504, "sq_pad": 7262208}, {"n": 4, "tok": 5455, "pad": 5632, "max_pad": 1504, "sq_pad": 7950336}, {"n": 4, "tok": 4276, "pad": 4352, "max_pad": 1472, "sq_pad": 5277696}, {"n": 4, "tok": 5052, "pad": 5120, "max_pad": 1472, "sq_pad": 6903808}, {"n": 4, "tok": 3584, "pad": 3840, "max_pad": 1440, "sq_pad": 4073472}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 1184, "sq_pad": 3035136}, {"n": 4, "tok": 3595, "pad": 3840, "max_pad": 1472, "sq_pad": 4061184}, {"n": 4, "tok": 3333, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4512, "pad": 4608, "max_pad": 1792, "sq_pad": 5978112}, {"n": 4, "tok": 3856, "pad": 4096, "max_pad": 1728, "sq_pad": 4937728}, {"n": 4, "tok": 3743, "pad": 3840, "max_pad": 1728, "sq_pad": 4481024}, {"n": 4, "tok": 5520, "pad": 5632, "max_pad": 1792, "sq_pad": 8263680}, {"n": 4, "tok": 3096, "pad": 3328, "max_pad": 1408, "sq_pad": 3217408}, {"n": 4, "tok": 2884, "pad": 3072, "max_pad": 1120, "sq_pad": 2574336}, {"n": 4, "tok": 5134, "pad": 5376, "max_pad": 1664, "sq_pad": 8083456}, {"n": 4, "tok": 4872, "pad": 5120, "max_pad": 1728, "sq_pad": 7485440}, {"n": 4, "tok": 4919, "pad": 5120, "max_pad": 1728, "sq_pad": 7280640}, {"n": 4, "tok": 3704, "pad": 3840, "max_pad": 1696, "sq_pad": 4657152}, {"n": 4, "tok": 4207, "pad": 4352, "max_pad": 1792, "sq_pad": 5447680}, {"n": 4, "tok": 4211, "pad": 4352, "max_pad": 1856, "sq_pad": 5627904}, {"n": 4, "tok": 6016, "pad": 6144, "max_pad": 1952, "sq_pad": 10684416}, {"n": 4, "tok": 4887, "pad": 5120, "max_pad": 2112, "sq_pad": 7804928}, {"n": 4, "tok": 4843, "pad": 5120, "max_pad": 1920, "sq_pad": 7559168}, {"n": 4, "tok": 3891, "pad": 4096, "max_pad": 1632, "sq_pad": 4732928}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 405915, "pad": 416768, "sq_pad": 749017088, "data_digest": "70257d5b8b276fa4", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 6159, "pad": 6400, "max_pad": 2112, "sq_pad": 11208704}, {"n": 4, "tok": 4747, "pad": 4864, "max_pad": 2080, "sq_pad": 6924288}, {"n": 4, "tok": 3626, "pad": 3840, "max_pad": 1184, "sq_pad": 3807232}, {"n": 4, "tok": 4353, "pad": 4608, "max_pad": 2112, "sq_pad": 6758400}, {"n": 4, "tok": 4697, "pad": 4864, "max_pad": 1792, "sq_pad": 7137280}, {"n": 4, "tok": 3337, "pad": 3584, "max_pad": 1696, "sq_pad": 4065280}, {"n": 4, "tok": 2811, "pad": 3072, "max_pad": 1120, "sq_pad": 2811904}, {"n": 4, "tok": 2361, "pad": 2560, "max_pad": 832, "sq_pad": 1720320}, {"n": 4, "tok": 4037, "pad": 4096, "max_pad": 2112, "sq_pad": 5840896}, {"n": 4, "tok": 4925, "pad": 5120, "max_pad": 1888, "sq_pad": 7147520}, {"n": 4, "tok": 6619, "pad": 6912, "max_pad": 2016, "sq_pad": 12554240}, {"n": 4, "tok": 5547, "pad": 5632, "max_pad": 2176, "sq_pad": 8722432}, {"n": 4, "tok": 6728, "pad": 6912, "max_pad": 2176, "sq_pad": 12498944}, {"n": 4, "tok": 6763, "pad": 6912, "max_pad": 2272, "sq_pad": 12380160}, {"n": 4, "tok": 7348, "pad": 7424, "max_pad": 2208, "sq_pad": 14569472}, {"n": 4, "tok": 8382, "pad": 8448, "max_pad": 2240, "sq_pad": 17979392}, {"n": 4, "tok": 7723, "pad": 7936, "max_pad": 2208, "sq_pad": 16347136}, {"n": 4, "tok": 6530, "pad": 6656, "max_pad": 2240, "sq_pad": 11864064}, {"n": 4, "tok": 4739, "pad": 4864, "max_pad": 1408, "sq_pad": 5988352}, {"n": 4, "tok": 6188, "pad": 6400, "max_pad": 1984, "sq_pad": 10491904}, {"n": 4, "tok": 5353, "pad": 5632, "max_pad": 1472, "sq_pad": 7936000}, {"n": 4, "tok": 5999, "pad": 6144, "max_pad": 1632, "sq_pad": 9463808}, {"n": 4, "tok": 7549, "pad": 7680, "max_pad": 2208, "sq_pad": 15470592}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5165, "pad": 5376, "max_pad": 2144, "sq_pad": 8140800}, {"n": 4, "tok": 4443, "pad": 4608, "max_pad": 1472, "sq_pad": 5470208}, {"n": 4, "tok": 5201, "pad": 5376, "max_pad": 1728, "sq_pad": 7571456}, {"n": 4, "tok": 5141, "pad": 5376, "max_pad": 2272, "sq_pad": 8398848}, {"n": 4, "tok": 4756, "pad": 4864, "max_pad": 2144, "sq_pad": 7180288}, {"n": 4, "tok": 6097, "pad": 6400, "max_pad": 2144, "sq_pad": 11474944}, {"n": 4, "tok": 5305, "pad": 5376, "max_pad": 1600, "sq_pad": 7387136}, {"n": 4, "tok": 5172, "pad": 5376, "max_pad": 1536, "sq_pad": 7313408}, {"n": 4, "tok": 5785, "pad": 5888, "max_pad": 1632, "sq_pad": 8900608}, {"n": 4, "tok": 6219, "pad": 6400, "max_pad": 1792, "sq_pad": 10389504}, {"n": 4, "tok": 6827, "pad": 6912, "max_pad": 2144, "sq_pad": 12687360}, {"n": 4, "tok": 6972, "pad": 7168, "max_pad": 2304, "sq_pad": 13666304}, {"n": 4, "tok": 8237, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 7720, "pad": 7936, "max_pad": 2240, "sq_pad": 16037888}, {"n": 4, "tok": 7956, "pad": 8192, "max_pad": 2144, "sq_pad": 16814080}, {"n": 4, "tok": 7145, "pad": 7424, "max_pad": 2368, "sq_pad": 15480832}, {"n": 4, "tok": 8621, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3543, "pad": 3840, "max_pad": 1120, "sq_pad": 3782656}, {"n": 4, "tok": 7007, "pad": 7168, "max_pad": 2144, "sq_pad": 13051904}, {"n": 4, "tok": 7929, "pad": 7936, "max_pad": 2144, "sq_pad": 15783936}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7627, "pad": 7680, "max_pad": 2176, "sq_pad": 15058944}, {"n": 4, "tok": 8479, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8110, "pad": 8192, "max_pad": 2240, "sq_pad": 17047552}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 5474, "pad": 5632, "max_pad": 1888, "sq_pad": 8767488}, {"n": 4, "tok": 7293, "pad": 7424, "max_pad": 1984, "sq_pad": 13801472}, {"n": 4, "tok": 7944, "pad": 8192, "max_pad": 2272, "sq_pad": 16848896}, {"n": 4, "tok": 6240, "pad": 6400, "max_pad": 1888, "sq_pad": 10393600}, {"n": 4, "tok": 6165, "pad": 6400, "max_pad": 1888, "sq_pad": 10393600}, {"n": 4, "tok": 7236, "pad": 7424, "max_pad": 2112, "sq_pad": 14565376}, {"n": 4, "tok": 8491, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 5852, "pad": 6144, "max_pad": 2144, "sq_pad": 9992192}, {"n": 4, "tok": 4728, "pad": 4864, "max_pad": 2144, "sq_pad": 7116800}, {"n": 4, "tok": 6786, "pad": 6912, "max_pad": 2208, "sq_pad": 12873728}, {"n": 4, "tok": 6997, "pad": 7168, "max_pad": 2336, "sq_pad": 13848576}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6184, "pad": 6400, "max_pad": 1920, "sq_pad": 10377216}, {"n": 4, "tok": 7275, "pad": 7424, "max_pad": 2240, "sq_pad": 14125056}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 682233, "pad": 697088, "sq_pad": 1116557312, "data_digest": "01d219ccaff50909", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4122, "pad": 4352, "max_pad": 672, "sq_pad": 2390016}, {"n": 8, "tok": 5037, "pad": 5376, "max_pad": 864, "sq_pad": 3659776}, {"n": 8, "tok": 5526, "pad": 5888, "max_pad": 992, "sq_pad": 4413440}, {"n": 8, "tok": 5889, "pad": 6144, "max_pad": 896, "sq_pad": 4739072}, {"n": 8, "tok": 6200, "pad": 6400, "max_pad": 896, "sq_pad": 5132288}, {"n": 8, "tok": 6576, "pad": 6912, "max_pad": 1056, "sq_pad": 6017024}, {"n": 8, "tok": 6866, "pad": 7168, "max_pad": 1056, "sq_pad": 6455296}, {"n": 8, "tok": 7212, "pad": 7424, "max_pad": 1024, "sq_pad": 6901760}, {"n": 8, "tok": 7379, "pad": 7680, "max_pad": 1152, "sq_pad": 7417856}, {"n": 8, "tok": 7857, "pad": 8192, "max_pad": 1216, "sq_pad": 8435712}, {"n": 8, "tok": 8067, "pad": 8192, "max_pad": 1056, "sq_pad": 8390656}, {"n": 8, "tok": 8535, "pad": 8704, "max_pad": 1184, "sq_pad": 9490432}, {"n": 8, "tok": 8886, "pad": 9216, "max_pad": 1408, "sq_pad": 11210752}, {"n": 8, "tok": 9247, "pad": 9472, "max_pad": 1408, "sq_pad": 11302912}, {"n": 8, "tok": 9160, "pad": 9472, "max_pad": 1344, "sq_pad": 11255808}, {"n": 8, "tok": 7492, "pad": 7680, "max_pad": 1280, "sq_pad": 7999488}, {"n": 8, "tok": 8783, "pad": 8960, "max_pad": 1472, "sq_pad": 11077632}, {"n": 8, "tok": 5188, "pad": 5376, "max_pad": 1344, "sq_pad": 4673536}, {"n": 8, "tok": 8785, "pad": 8960, "max_pad": 1504, "sq_pad": 11159552}, {"n": 8, "tok": 10642, "pad": 11008, "max_pad": 1632, "sq_pad": 15294464}, {"n": 8, "tok": 9757, "pad": 9984, "max_pad": 1536, "sq_pad": 13254656}, {"n": 8, "tok": 7739, "pad": 7936, "max_pad": 1696, "sq_pad": 9578496}, {"n": 8, "tok": 6838, "pad": 7168, "max_pad": 1568, "sq_pad": 7499776}, {"n": 8, "tok": 6957, "pad": 7168, "max_pad": 1568, "sq_pad": 7901184}, {"n": 8, "tok": 7797, "pad": 7936, "max_pad": 1952, "sq_pad": 10541056}, {"n": 8, "tok": 7615, "pad": 7936, "max_pad": 2144, "sq_pad": 10362880}, {"n": 8, "tok": 9413, "pad": 9728, "max_pad": 2144, "sq_pad": 15984640}, {"n": 8, "tok": 10929, "pad": 11264, "max_pad": 2176, "sq_pad": 19204096}, {"n": 8, "tok": 9362, "pad": 9728, "max_pad": 2176, "sq_pad": 13438976}, {"n": 8, "tok": 9514, "pad": 9728, "max_pad": 1600, "sq_pad": 12308480}, {"n": 8, "tok": 11252, "pad": 11520, "max_pad": 2176, "sq_pad": 17465344}, {"n": 8, "tok": 11635, "pad": 11776, "max_pad": 2176, "sq_pad": 18749440}, {"n": 8, "tok": 8351, "pad": 8704, "max_pad": 1792, "sq_pad": 10633216}, {"n": 8, "tok": 7549, "pad": 7680, "max_pad": 1504, "sq_pad": 8183808}, {"n": 8, "tok": 8322, "pad": 8448, "max_pad": 1760, "sq_pad": 10092544}, {"n": 8, "tok": 6679, "pad": 6912, "max_pad": 1280, "sq_pad": 6768640}, {"n": 8, "tok": 8433, "pad": 8704, "max_pad": 1952, "sq_pad": 10604544}, {"n": 8, "tok": 11748, "pad": 12032, "max_pad": 2176, "sq_pad": 19802112}, {"n": 8, "tok": 8807, "pad": 8960, "max_pad": 1728, "sq_pad": 11233280}, {"n": 8, "tok": 11242, "pad": 11520, "max_pad": 2144, "sq_pad": 18509824}, {"n": 8, "tok": 11856, "pad": 12032, "max_pad": 2112, "sq_pad": 19470336}, {"n": 8, "tok": 8428, "pad": 8704, "max_pad": 1344, "sq_pad": 9732096}, {"n": 8, "tok": 9746, "pad": 9984, "max_pad": 2144, "sq_pad": 14039040}, {"n": 8, "tok": 11147, "pad": 11264, "max_pad": 1888, "sq_pad": 17528832}, {"n": 8, "tok": 12774, "pad": 13056, "max_pad": 2080, "sq_pad": 22681600}, {"n": 8, "tok": 16604, "pad": 16896, "max_pad": 2272, "sq_pad": 35895296}, {"n": 8, "tok": 13838, "pad": 14080, "max_pad": 2176, "sq_pad": 25632768}, {"n": 8, "tok": 14991, "pad": 15104, "max_pad": 2144, "sq_pad": 29323264}, {"n": 8, "tok": 11866, "pad": 12032, "max_pad": 2144, "sq_pad": 19513344}, {"n": 8, "tok": 17103, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17299, "pad": 17408, "max_pad": 2208, "sq_pad": 37892096}, {"n": 8, "tok": 17166, "pad": 17408, "max_pad": 2240, "sq_pad": 37885952}, {"n": 8, "tok": 16492, "pad": 16896, "max_pad": 2368, "sq_pad": 35817472}, {"n": 8, "tok": 16313, "pad": 16384, "max_pad": 2176, "sq_pad": 34408448}, {"n": 8, "tok": 17453, "pad": 17664, "max_pad": 2240, "sq_pad": 39004160}, {"n": 8, "tok": 14205, "pad": 14336, "max_pad": 2208, "sq_pad": 26447872}, {"n": 8, "tok": 14321, "pad": 14592, "max_pad": 2240, "sq_pad": 27721728}, {"n": 8, "tok": 15963, "pad": 16128, "max_pad": 2144, "sq_pad": 32708608}, {"n": 8, "tok": 17019, "pad": 17152, "max_pad": 2176, "sq_pad": 36777984}, {"n": 8, "tok": 17069, "pad": 17408, "max_pad": 2304, "sq_pad": 37904384}, {"n": 8, "tok": 14558, "pad": 14848, "max_pad": 2112, "sq_pad": 28403712}, {"n": 8, "tok": 15843, "pad": 16128, "max_pad": 2336, "sq_pad": 33046528}, {"n": 8, "tok": 16327, "pad": 16384, "max_pad": 2144, "sq_pad": 33716224}, {"n": 8, "tok": 16464, "pad": 16640, "max_pad": 2176, "sq_pad": 34697216}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 682233, "pad": 682484, "sq_pad": 1078473256, "data_digest": "01d219ccaff50909", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4122, "pad": 4128, "max_pad": 574, "sq_pad": 2137448}, {"n": 8, "tok": 5037, "pad": 5038, "max_pad": 662, "sq_pad": 3176124}, {"n": 8, "tok": 5526, "pad": 5530, "max_pad": 744, "sq_pad": 3829300}, {"n": 8, "tok": 5889, "pad": 5892, "max_pad": 766, "sq_pad": 4341472}, {"n": 8, "tok": 6200, "pad": 6200, "max_pad": 804, "sq_pad": 4808264}, {"n": 8, "tok": 6576, "pad": 6580, "max_pad": 852, "sq_pad": 5415888}, {"n": 8, "tok": 6866, "pad": 6870, "max_pad": 880, "sq_pad": 5901836}, {"n": 8, "tok": 7212, "pad": 7216, "max_pad": 918, "sq_pad": 6510536}, {"n": 8, "tok": 7379, "pad": 7382, "max_pad": 942, "sq_pad": 6813972}, {"n": 8, "tok": 7857, "pad": 7862, "max_pad": 1006, "sq_pad": 7729980}, {"n": 8, "tok": 8067, "pad": 8068, "max_pad": 1028, "sq_pad": 8137928}, {"n": 8, "tok": 8535, "pad": 8540, "max_pad": 1154, "sq_pad": 9131000}, {"n": 8, "tok": 8886, "pad": 8892, "max_pad": 1398, "sq_pad": 10472544}, {"n": 8, "tok": 9247, "pad": 9252, "max_pad": 1404, "sq_pad": 10786720}, {"n": 8, "tok": 9160, "pad": 9164, "max_pad": 1210, "sq_pad": 10513856}, {"n": 8, "tok": 7492, "pad": 7496, "max_pad": 1270, "sq_pad": 7660248}, {"n": 8, "tok": 8783, "pad": 8786, "max_pad": 1454, "sq_pad": 10779388}, {"n": 8, "tok": 5188, "pad": 5192, "max_pad": 1244, "sq_pad": 4315136}, {"n": 8, "tok": 8785, "pad": 8788, "max_pad": 1504, "sq_pad": 10807904}, {"n": 8, "tok": 10642, "pad": 10646, "max_pad": 1506, "sq_pad": 14242108}, {"n": 8, "tok": 9757, "pad": 9762, "max_pad": 1526, "sq_pad": 12709748}, {"n": 8, "tok": 7739, "pad": 7742, "max_pad": 1670, "sq_pad": 9215996}, {"n": 8, "tok": 6838, "pad": 6844, "max_pad": 1564, "sq_pad": 6950520}, {"n": 8, "tok": 6957, "pad": 6962, "max_pad": 1538, "sq_pad": 7597460}, {"n": 8, "tok": 7797, "pad": 7800, "max_pad": 1934, "sq_pad": 10303680}, {"n": 8, "tok": 7615, "pad": 7620, "max_pad": 2122, "sq_pad": 9428640}, {"n": 8, "tok": 9413, "pad": 9420, "max_pad": 2122, "sq_pad": 15371648}, {"n": 8, "tok": 10929, "pad": 10934, "max_pad": 2152, "sq_pad": 18345268}, {"n": 8, "tok": 9362, "pad": 9366, "max_pad": 2152, "sq_pad": 12673388}, {"n": 8, "tok": 9514, "pad": 9518, "max_pad": 1574, "sq_pad": 11751876}, {"n": 8, "tok": 11252, "pad": 11256, "max_pad": 2152, "sq_pad": 16680448}, {"n": 8, "tok": 11635, "pad": 11640, "max_pad": 2152, "sq_pad": 18330696}, {"n": 8, "tok": 8351, "pad": 8356, "max_pad": 1792, "sq_pad": 10168464}, {"n": 8, "tok": 7549, "pad": 7554, "max_pad": 1472, "sq_pad": 7918500}, {"n": 8, "tok": 8322, "pad": 8326, "max_pad": 1760, "sq_pad": 9880668}, {"n": 8, "tok": 6679, "pad": 6682, "max_pad": 1280, "sq_pad": 6369444}, {"n": 8, "tok": 8433, "pad": 8438, "max_pad": 1940, "sq_pad": 10016572}, {"n": 8, "tok": 11748, "pad": 11752, "max_pad": 2172, "sq_pad": 19108400}, {"n": 8, "tok": 8807, "pad": 8812, "max_pad": 1722, "sq_pad": 10924056}, {"n": 8, "tok": 11242, "pad": 11246, "max_pad": 1980, "sq_pad": 17550180}, {"n": 8, "tok": 11856, "pad": 11860, "max_pad": 2082, "sq_pad": 18978112}, {"n": 8, "tok": 8428, "pad": 8434, "max_pad": 1322, "sq_pad": 9269900}, {"n": 8, "tok": 9746, "pad": 9748, "max_pad": 2114, "sq_pad": 13355184}, {"n": 8, "tok": 11147, "pad": 11150, "max_pad": 1888, "sq_pad": 17279868}, {"n": 8, "tok": 12774, "pad": 12778, "max_pad": 2064, "sq_pad": 21704116}, {"n": 8, "tok": 16604, "pad": 16604, "max_pad": 2146, "sq_pad": 34630648}, {"n": 8, "tok": 13838, "pad": 13842, "max_pad": 2146, "sq_pad": 24932116}, {"n": 8, "tok": 14991, "pad": 14994, "max_pad": 2134, "sq_pad": 28929236}, {"n": 8, "tok": 11866, "pad": 11868, "max_pad": 2134, "sq_pad": 19095696}, {"n": 8, "tok": 17103, "pad": 17110, "max_pad": 2140, "sq_pad": 36594100}, {"n": 8, "tok": 17299, "pad": 17304, "max_pad": 2206, "sq_pad": 37445024}, {"n": 8, "tok": 17166, "pad": 17166, "max_pad": 2160, "sq_pad": 36836652}, {"n": 8, "tok": 16492, "pad": 16494, "max_pad": 2122, "sq_pad": 34071260}, {"n": 8, "tok": 16313, "pad": 16314, "max_pad": 2172, "sq_pad": 34150148}, {"n": 8, "tok": 17453, "pad": 17460, "max_pad": 2184, "sq_pad": 38106576}, {"n": 8, "tok": 14205, "pad": 14208, "max_pad": 2184, "sq_pad": 25943816}, {"n": 8, "tok": 14321, "pad": 14324, "max_pad": 2228, "sq_pad": 26866128}, {"n": 8, "tok": 15963, "pad": 15968, "max_pad": 2126, "sq_pad": 32042848}, {"n": 8, "tok": 17019, "pad": 17020, "max_pad": 2152, "sq_pad": 36212192}, {"n": 8, "tok": 17069, "pad": 17072, "max_pad": 2152, "sq_pad": 36435968}, {"n": 8, "tok": 14558, "pad": 14564, "max_pad": 2104, "sq_pad": 27420360}, {"n": 8, "tok": 15843, "pad": 15850, "max_pad": 2142, "sq_pad": 31864556}, {"n": 8, "tok": 16327, "pad": 16334, "max_pad": 2142, "sq_pad": 33531212}, {"n": 8, "tok": 16464, "pad": 16466, "max_pad": 2120, "sq_pad": 33970236}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 256257, "pad": 267008, "sq_pad": 319791104, "data_digest": "1428d7fb964dc1e1", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1965, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 2157, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2442, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2595, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2681, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2845, "pad": 3072, "max_pad": 928, "sq_pad": 2396160}, {"n": 4, "tok": 2919, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 2970, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3064, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3136, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3230, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3346, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3388, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3478, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3557, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3655, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3674, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3705, "pad": 3840, "max_pad": 1024, "sq_pad": 3692544}, {"n": 4, "tok": 3881, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 3976, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 3988, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4079, "pad": 4352, "max_pad": 1280, "sq_pad": 4784128}, {"n": 4, "tok": 4162, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 4373, "pad": 4608, "max_pad": 1280, "sq_pad": 5339136}, {"n": 4, "tok": 4057, "pad": 4352, "max_pad": 1600, "sq_pad": 5376000}, {"n": 4, "tok": 4829, "pad": 4864, "max_pad": 1408, "sq_pad": 5978112}, {"n": 4, "tok": 4440, "pad": 4608, "max_pad": 1216, "sq_pad": 5324800}, {"n": 4, "tok": 4807, "pad": 4864, "max_pad": 1408, "sq_pad": 5971968}, {"n": 4, "tok": 4666, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 4494, "pad": 4608, "max_pad": 1216, "sq_pad": 5318656}, {"n": 4, "tok": 4347, "pad": 4608, "max_pad": 1408, "sq_pad": 5515264}, {"n": 4, "tok": 3145, "pad": 3328, "max_pad": 1312, "sq_pad": 3151872}, {"n": 4, "tok": 4577, "pad": 4864, "max_pad": 1472, "sq_pad": 6260736}, {"n": 4, "tok": 4206, "pad": 4352, "max_pad": 1280, "sq_pad": 5130240}, {"n": 4, "tok": 2482, "pad": 2560, "max_pad": 1280, "sq_pad": 2189312}, {"n": 4, "tok": 2706, "pad": 2816, "max_pad": 1312, "sq_pad": 2480128}, {"n": 4, "tok": 3672, "pad": 3840, "max_pad": 1440, "sq_pad": 4386816}, {"n": 4, "tok": 5113, "pad": 5376, "max_pad": 1504, "sq_pad": 7370752}, {"n": 4, "tok": 5013, "pad": 5120, "max_pad": 1344, "sq_pad": 6569984}, {"n": 4, "tok": 5629, "pad": 5888, "max_pad": 1600, "sq_pad": 8706048}, {"n": 4, "tok": 4149, "pad": 4352, "max_pad": 1344, "sq_pad": 5236736}, {"n": 4, "tok": 5608, "pad": 5632, "max_pad": 1536, "sq_pad": 7981056}, {"n": 4, "tok": 3738, "pad": 3840, "max_pad": 1600, "sq_pad": 4245504}, {"n": 4, "tok": 4001, "pad": 4096, "max_pad": 1696, "sq_pad": 5345280}, {"n": 4, "tok": 3098, "pad": 3328, "max_pad": 1376, "sq_pad": 3295232}, {"n": 4, "tok": 3740, "pad": 3840, "max_pad": 1568, "sq_pad": 4184064}, {"n": 4, "tok": 3676, "pad": 3840, "max_pad": 1632, "sq_pad": 4474880}, {"n": 4, "tok": 3281, "pad": 3328, "max_pad": 1568, "sq_pad": 3635200}, {"n": 4, "tok": 3675, "pad": 3840, "max_pad": 1920, "sq_pad": 4929536}, {"n": 4, "tok": 4122, "pad": 4352, "max_pad": 1952, "sq_pad": 6125568}, {"n": 4, "tok": 2925, "pad": 3072, "max_pad": 1056, "sq_pad": 2525184}, {"n": 4, "tok": 4690, "pad": 4864, "max_pad": 2144, "sq_pad": 7720960}, {"n": 4, "tok": 5400, "pad": 5632, "max_pad": 2144, "sq_pad": 10104832}, {"n": 4, "tok": 4013, "pad": 4096, "max_pad": 2144, "sq_pad": 5879808}, {"n": 4, "tok": 4692, "pad": 4864, "max_pad": 2144, "sq_pad": 7784448}, {"n": 4, "tok": 6237, "pad": 6400, "max_pad": 2176, "sq_pad": 11499520}, {"n": 4, "tok": 5304, "pad": 5376, "max_pad": 2176, "sq_pad": 8239104}, {"n": 4, "tok": 4058, "pad": 4352, "max_pad": 1600, "sq_pad": 5199872}, {"n": 4, "tok": 4778, "pad": 4864, "max_pad": 1600, "sq_pad": 6227968}, {"n": 4, "tok": 4736, "pad": 4864, "max_pad": 1408, "sq_pad": 6043648}, {"n": 4, "tok": 5828, "pad": 6144, "max_pad": 2400, "sq_pad": 10512384}, {"n": 4, "tok": 5424, "pad": 5632, "max_pad": 1600, "sq_pad": 8079360}, {"n": 4, "tok": 5767, "pad": 5888, "max_pad": 2176, "sq_pad": 9347072}, {"n": 4, "tok": 5868, "pad": 6144, "max_pad": 2176, "sq_pad": 10024960}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 425976, "pad": 436480, "sq_pad": 816723968, "data_digest": "52b4e9b6940aa44d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3466, "pad": 3584, "max_pad": 1184, "sq_pad": 3323904}, {"n": 4, "tok": 4885, "pad": 5120, "max_pad": 1792, "sq_pad": 7329792}, {"n": 4, "tok": 3074, "pad": 3328, "max_pad": 1120, "sq_pad": 2904064}, {"n": 4, "tok": 4475, "pad": 4608, "max_pad": 1568, "sq_pad": 5672960}, {"n": 4, "tok": 3257, "pad": 3328, "max_pad": 1184, "sq_pad": 3045376}, {"n": 4, "tok": 5065, "pad": 5120, "max_pad": 1760, "sq_pad": 7047168}, {"n": 4, "tok": 2950, "pad": 3072, "max_pad": 1120, "sq_pad": 2668544}, {"n": 4, "tok": 3729, "pad": 3840, "max_pad": 1280, "sq_pad": 4057088}, {"n": 4, "tok": 3687, "pad": 3840, "max_pad": 1280, "sq_pad": 3852288}, {"n": 4, "tok": 4746, "pad": 4864, "max_pad": 1952, "sq_pad": 6752256}, {"n": 4, "tok": 6379, "pad": 6656, "max_pad": 2176, "sq_pad": 12017664}, {"n": 4, "tok": 5369, "pad": 5632, "max_pad": 2176, "sq_pad": 8742912}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1824, "sq_pad": 6121472}, {"n": 4, "tok": 4353, "pad": 4608, "max_pad": 1728, "sq_pad": 5775360}, {"n": 4, "tok": 5474, "pad": 5632, "max_pad": 1824, "sq_pad": 8574976}, {"n": 4, "tok": 5768, "pad": 5888, "max_pad": 2016, "sq_pad": 9656320}, {"n": 4, "tok": 6806, "pad": 6912, "max_pad": 2112, "sq_pad": 12711936}, {"n": 4, "tok": 5050, "pad": 5120, "max_pad": 1664, "sq_pad": 6782976}, {"n": 4, "tok": 4098, "pad": 4352, "max_pad": 1248, "sq_pad": 4823040}, {"n": 4, "tok": 4330, "pad": 4608, "max_pad": 1344, "sq_pad": 5445632}, {"n": 4, "tok": 4022, "pad": 4096, "max_pad": 1216, "sq_pad": 4374528}, {"n": 4, "tok": 5724, "pad": 5888, "max_pad": 2144, "sq_pad": 9664512}, {"n": 4, "tok": 5297, "pad": 5376, "max_pad": 1952, "sq_pad": 8488960}, {"n": 4, "tok": 5850, "pad": 5888, "max_pad": 1888, "sq_pad": 9162752}, {"n": 4, "tok": 5368, "pad": 5632, "max_pad": 1952, "sq_pad": 8663040}, {"n": 4, "tok": 7406, "pad": 7680, "max_pad": 2080, "sq_pad": 14891008}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8116, "pad": 8192, "max_pad": 2176, "sq_pad": 16943104}, {"n": 4, "tok": 7304, "pad": 7424, "max_pad": 2176, "sq_pad": 14153728}, {"n": 4, "tok": 6534, "pad": 6656, "max_pad": 2144, "sq_pad": 11507712}, {"n": 4, "tok": 8013, "pad": 8192, "max_pad": 2272, "sq_pad": 16889856}, {"n": 4, "tok": 6978, "pad": 7168, "max_pad": 2272, "sq_pad": 13563904}, {"n": 4, "tok": 6863, "pad": 6912, "max_pad": 2144, "sq_pad": 12638208}, {"n": 4, "tok": 5003, "pad": 5120, "max_pad": 1760, "sq_pad": 6875136}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8547, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8674, "pad": 8704, "max_pad": 2208, "sq_pad": 18952192}, {"n": 4, "tok": 8625, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8602, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8268, "pad": 8448, "max_pad": 2240, "sq_pad": 17872896}, {"n": 4, "tok": 8224, "pad": 8448, "max_pad": 2272, "sq_pad": 17920000}, {"n": 4, "tok": 7677, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8721, "pad": 8960, "max_pad": 2368, "sq_pad": 20092928}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6932, "pad": 7168, "max_pad": 2208, "sq_pad": 13182976}, {"n": 4, "tok": 7273, "pad": 7424, "max_pad": 2240, "sq_pad": 14247936}, {"n": 4, "tok": 8712, "pad": 8960, "max_pad": 2432, "sq_pad": 20125696}, {"n": 4, "tok": 5609, "pad": 5888, "max_pad": 1600, "sq_pad": 8693760}, {"n": 4, "tok": 7894, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 8069, "pad": 8192, "max_pad": 2144, "sq_pad": 16865280}, {"n": 4, "tok": 8482, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8537, "pad": 8704, "max_pad": 2272, "sq_pad": 18954240}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8461, "pad": 8704, "max_pad": 2304, "sq_pad": 18964480}, {"n": 4, "tok": 8412, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6146, "pad": 6400, "max_pad": 1888, "sq_pad": 10561536}, {"n": 4, "tok": 7307, "pad": 7424, "max_pad": 2208, "sq_pad": 14077952}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7763, "pad": 7936, "max_pad": 2144, "sq_pad": 15845376}, {"n": 4, "tok": 7991, "pad": 8192, "max_pad": 2272, "sq_pad": 16873472}, {"n": 4, "tok": 8473, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 646503, "pad": 663040, "sq_pad": 1032239104, "data_digest": "7a455aa885294623", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3274, "pad": 3584, "max_pad": 672, "sq_pad": 1669120}, {"n": 8, "tok": 3726, "pad": 4096, "max_pad": 704, "sq_pad": 2140160}, {"n": 8, "tok": 3986, "pad": 4352, "max_pad": 736, "sq_pad": 2412544}, {"n": 8, "tok": 4156, "pad": 4352, "max_pad": 576, "sq_pad": 2369536}, {"n": 8, "tok": 4597, "pad": 4864, "max_pad": 736, "sq_pad": 2983936}, {"n": 8, "tok": 5075, "pad": 5376, "max_pad": 864, "sq_pad": 3655680}, {"n": 8, "tok": 5384, "pad": 5632, "max_pad": 800, "sq_pad": 3977216}, {"n": 8, "tok": 5573, "pad": 5888, "max_pad": 896, "sq_pad": 4366336}, {"n": 8, "tok": 5932, "pad": 6144, "max_pad": 896, "sq_pad": 4743168}, {"n": 8, "tok": 6156, "pad": 6400, "max_pad": 928, "sq_pad": 5148672}, {"n": 8, "tok": 6734, "pad": 6912, "max_pad": 992, "sq_pad": 6000640}, {"n": 8, "tok": 6861, "pad": 7168, "max_pad": 1024, "sq_pad": 6481920}, {"n": 8, "tok": 6806, "pad": 7168, "max_pad": 1088, "sq_pad": 6631424}, {"n": 8, "tok": 6543, "pad": 6656, "max_pad": 1152, "sq_pad": 5978112}, {"n": 8, "tok": 7335, "pad": 7680, "max_pad": 1280, "sq_pad": 7710720}, {"n": 8, "tok": 9037, "pad": 9216, "max_pad": 1472, "sq_pad": 10919936}, {"n": 8, "tok": 7534, "pad": 7680, "max_pad": 1312, "sq_pad": 8067072}, {"n": 8, "tok": 8477, "pad": 8704, "max_pad": 1344, "sq_pad": 10035200}, {"n": 8, "tok": 6839, "pad": 7168, "max_pad": 1504, "sq_pad": 7419904}, {"n": 8, "tok": 5780, "pad": 5888, "max_pad": 1120, "sq_pad": 4706304}, {"n": 8, "tok": 7468, "pad": 7680, "max_pad": 1376, "sq_pad": 8067072}, {"n": 8, "tok": 8389, "pad": 8704, "max_pad": 1408, "sq_pad": 10334208}, {"n": 8, "tok": 6888, "pad": 7168, "max_pad": 1504, "sq_pad": 7135232}, {"n": 8, "tok": 8794, "pad": 8960, "max_pad": 1440, "sq_pad": 10326016}, {"n": 8, "tok": 7318, "pad": 7680, "max_pad": 1248, "sq_pad": 7608320}, {"n": 8, "tok": 7921, "pad": 8192, "max_pad": 1184, "sq_pad": 8679424}, {"n": 8, "tok": 7671, "pad": 7936, "max_pad": 1632, "sq_pad": 9172992}, {"n": 8, "tok": 7282, "pad": 7424, "max_pad": 1280, "sq_pad": 7518208}, {"n": 8, "tok": 9548, "pad": 9728, "max_pad": 1440, "sq_pad": 12179456}, {"n": 8, "tok": 9545, "pad": 9728, "max_pad": 1568, "sq_pad": 12607488}, {"n": 8, "tok": 7818, "pad": 7936, "max_pad": 1536, "sq_pad": 8888320}, {"n": 8, "tok": 8241, "pad": 8448, "max_pad": 1536, "sq_pad": 10260480}, {"n": 8, "tok": 9156, "pad": 9472, "max_pad": 1792, "sq_pad": 12607488}, {"n": 8, "tok": 8376, "pad": 8704, "max_pad": 1856, "sq_pad": 11139072}, {"n": 8, "tok": 8326, "pad": 8704, "max_pad": 1600, "sq_pad": 10434560}, {"n": 8, "tok": 11426, "pad": 11776, "max_pad": 1792, "sq_pad": 18139136}, {"n": 8, "tok": 9657, "pad": 9984, "max_pad": 1728, "sq_pad": 12922880}, {"n": 8, "tok": 7379, "pad": 7680, "max_pad": 1152, "sq_pad": 7454720}, {"n": 8, "tok": 10642, "pad": 11008, "max_pad": 1792, "sq_pad": 16166912}, {"n": 8, "tok": 10662, "pad": 10752, "max_pad": 1664, "sq_pad": 15437824}, {"n": 8, "tok": 11996, "pad": 12288, "max_pad": 2336, "sq_pad": 21114880}, {"n": 8, "tok": 10240, "pad": 10496, "max_pad": 1824, "sq_pad": 15198208}, {"n": 8, "tok": 14629, "pad": 14848, "max_pad": 2240, "sq_pad": 29124608}, {"n": 8, "tok": 16038, "pad": 16384, "max_pad": 2176, "sq_pad": 33867776}, {"n": 8, "tok": 10868, "pad": 11264, "max_pad": 2144, "sq_pad": 17276928}, {"n": 8, "tok": 16391, "pad": 16640, "max_pad": 2240, "sq_pad": 34834432}, {"n": 8, "tok": 13130, "pad": 13568, "max_pad": 2144, "sq_pad": 25200640}, {"n": 8, "tok": 15054, "pad": 15360, "max_pad": 2144, "sq_pad": 30113792}, {"n": 8, "tok": 15179, "pad": 15360, "max_pad": 2176, "sq_pad": 30697472}, {"n": 8, "tok": 16342, "pad": 16640, "max_pad": 2336, "sq_pad": 34916352}, {"n": 8, "tok": 15140, "pad": 15360, "max_pad": 2304, "sq_pad": 30803968}, {"n": 8, "tok": 13545, "pad": 13824, "max_pad": 2176, "sq_pad": 25522176}, {"n": 8, "tok": 15340, "pad": 15616, "max_pad": 2368, "sq_pad": 31625216}, {"n": 8, "tok": 16159, "pad": 16384, "max_pad": 2208, "sq_pad": 33929216}, {"n": 8, "tok": 12918, "pad": 13056, "max_pad": 1920, "sq_pad": 22173696}, {"n": 8, "tok": 15756, "pad": 16128, "max_pad": 2368, "sq_pad": 33069056}, {"n": 8, "tok": 16364, "pad": 16640, "max_pad": 2304, "sq_pad": 35055616}, {"n": 8, "tok": 13330, "pad": 13568, "max_pad": 2144, "sq_pad": 23840768}, {"n": 8, "tok": 12507, "pad": 12800, "max_pad": 1824, "sq_pad": 20684800}, {"n": 8, "tok": 15965, "pad": 16128, "max_pad": 2176, "sq_pad": 33433600}, {"n": 8, "tok": 16276, "pad": 16640, "max_pad": 2208, "sq_pad": 34916352}, {"n": 8, "tok": 16962, "pad": 17152, "max_pad": 2176, "sq_pad": 36788224}, {"n": 8, "tok": 17030, "pad": 17152, "max_pad": 2176, "sq_pad": 36780032}, {"n": 8, "tok": 17032, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 646503, "pad": 646764, "sq_pad": 989572032, "data_digest": "7a455aa885294623", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3274, "pad": 3276, "max_pad": 446, "sq_pad": 1346656}, {"n": 8, "tok": 3726, "pad": 3730, "max_pad": 500, "sq_pad": 1740692}, {"n": 8, "tok": 3986, "pad": 3992, "max_pad": 526, "sq_pad": 1994328}, {"n": 8, "tok": 4156, "pad": 4160, "max_pad": 538, "sq_pad": 2164208}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 612, "sq_pad": 2653484}, {"n": 8, "tok": 5075, "pad": 5078, "max_pad": 646, "sq_pad": 3223796}, {"n": 8, "tok": 5384, "pad": 5386, "max_pad": 686, "sq_pad": 3627604}, {"n": 8, "tok": 5573, "pad": 5578, "max_pad": 720, "sq_pad": 3891820}, {"n": 8, "tok": 5932, "pad": 5934, "max_pad": 780, "sq_pad": 4408836}, {"n": 8, "tok": 6156, "pad": 6160, "max_pad": 858, "sq_pad": 4755400}, {"n": 8, "tok": 6734, "pad": 6738, "max_pad": 982, "sq_pad": 5708180}, {"n": 8, "tok": 6861, "pad": 6864, "max_pad": 1000, "sq_pad": 5935320}, {"n": 8, "tok": 6806, "pad": 6810, "max_pad": 1058, "sq_pad": 5951988}, {"n": 8, "tok": 6543, "pad": 6546, "max_pad": 1130, "sq_pad": 5804108}, {"n": 8, "tok": 7335, "pad": 7338, "max_pad": 1058, "sq_pad": 6949380}, {"n": 8, "tok": 9037, "pad": 9042, "max_pad": 1464, "sq_pad": 10516844}, {"n": 8, "tok": 7534, "pad": 7542, "max_pad": 1296, "sq_pad": 7806428}, {"n": 8, "tok": 8477, "pad": 8480, "max_pad": 1256, "sq_pad": 9500064}, {"n": 8, "tok": 6839, "pad": 6842, "max_pad": 1332, "sq_pad": 6640148}, {"n": 8, "tok": 5780, "pad": 5782, "max_pad": 1100, "sq_pad": 4546916}, {"n": 8, "tok": 7468, "pad": 7472, "max_pad": 1356, "sq_pad": 7691696}, {"n": 8, "tok": 8389, "pad": 8394, "max_pad": 1404, "sq_pad": 9651476}, {"n": 8, "tok": 6888, "pad": 6892, "max_pad": 1486, "sq_pad": 6646656}, {"n": 8, "tok": 8794, "pad": 8798, "max_pad": 1436, "sq_pad": 9983916}, {"n": 8, "tok": 7318, "pad": 7322, "max_pad": 1240, "sq_pad": 7041316}, {"n": 8, "tok": 7921, "pad": 7924, "max_pad": 1164, "sq_pad": 8224128}, {"n": 8, "tok": 7671, "pad": 7678, "max_pad": 1624, "sq_pad": 8707804}, {"n": 8, "tok": 7282, "pad": 7284, "max_pad": 1280, "sq_pad": 7280056}, {"n": 8, "tok": 9548, "pad": 9552, "max_pad": 1352, "sq_pad": 11715856}, {"n": 8, "tok": 9545, "pad": 9546, "max_pad": 1460, "sq_pad": 12107740}, {"n": 8, "tok": 7818, "pad": 7822, "max_pad": 1478, "sq_pad": 8623676}, {"n": 8, "tok": 8241, "pad": 8246, "max_pad": 1518, "sq_pad": 9822100}, {"n": 8, "tok": 9156, "pad": 9162, "max_pad": 1588, "sq_pad": 11660988}, {"n": 8, "tok": 8376, "pad": 8380, "max_pad": 1676, "sq_pad": 10239048}, {"n": 8, "tok": 8326, "pad": 8330, "max_pad": 1582, "sq_pad": 9662724}, {"n": 8, "tok": 11426, "pad": 11428, "max_pad": 1764, "sq_pad": 17263400}, {"n": 8, "tok": 9657, "pad": 9660, "max_pad": 1708, "sq_pad": 12135264}, {"n": 8, "tok": 7379, "pad": 7384, "max_pad": 1124, "sq_pad": 6898064}, {"n": 8, "tok": 10642, "pad": 10646, "max_pad": 1738, "sq_pad": 15043868}, {"n": 8, "tok": 10662, "pad": 10666, "max_pad": 1664, "sq_pad": 15245044}, {"n": 8, "tok": 11996, "pad": 11998, "max_pad": 2154, "sq_pad": 19971828}, {"n": 8, "tok": 10240, "pad": 10244, "max_pad": 1810, "sq_pad": 14463824}, {"n": 8, "tok": 14629, "pad": 14632, "max_pad": 2158, "sq_pad": 28274912}, {"n": 8, "tok": 16038, "pad": 16040, "max_pad": 2158, "sq_pad": 32630056}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 2130, "sq_pad": 15975048}, {"n": 8, "tok": 16391, "pad": 16398, "max_pad": 2130, "sq_pad": 33804948}, {"n": 8, "tok": 13130, "pad": 13136, "max_pad": 2116, "sq_pad": 24026824}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2124, "sq_pad": 29071784}, {"n": 8, "tok": 15179, "pad": 15180, "max_pad": 2124, "sq_pad": 29985752}, {"n": 8, "tok": 16342, "pad": 16348, "max_pad": 2164, "sq_pad": 33645712}, {"n": 8, "tok": 15140, "pad": 15146, "max_pad": 2164, "sq_pad": 29901412}, {"n": 8, "tok": 13545, "pad": 13546, "max_pad": 2152, "sq_pad": 24532628}, {"n": 8, "tok": 15340, "pad": 15346, "max_pad": 2198, "sq_pad": 30457188}, {"n": 8, "tok": 16159, "pad": 16166, "max_pad": 2198, "sq_pad": 33158836}, {"n": 8, "tok": 12918, "pad": 12922, "max_pad": 1904, "sq_pad": 21729340}, {"n": 8, "tok": 15756, "pad": 15762, "max_pad": 2134, "sq_pad": 31481188}, {"n": 8, "tok": 16364, "pad": 16370, "max_pad": 2160, "sq_pad": 33901748}, {"n": 8, "tok": 13330, "pad": 13336, "max_pad": 2128, "sq_pad": 23062736}, {"n": 8, "tok": 12507, "pad": 12512, "max_pad": 1808, "sq_pad": 19873832}, {"n": 8, "tok": 15965, "pad": 15972, "max_pad": 2128, "sq_pad": 32823312}, {"n": 8, "tok": 16276, "pad": 16280, "max_pad": 2178, "sq_pad": 33444376}, {"n": 8, "tok": 16962, "pad": 16966, "max_pad": 2154, "sq_pad": 35990348}, {"n": 8, "tok": 17030, "pad": 17032, "max_pad": 2154, "sq_pad": 36266536}, {"n": 8, "tok": 17032, "pad": 17038, "max_pad": 2138, "sq_pad": 36286844}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 216688, "pad": 227840, "sq_pad": 227082240, "data_digest": "89fed4b84ffa5f91", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1541, "pad": 1792, "max_pad": 640, "sq_pad": 851968}, {"n": 4, "tok": 1733, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 1829, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 1897, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 1951, "pad": 2048, "max_pad": 512, "sq_pad": 1048576}, {"n": 4, "tok": 2035, "pad": 2304, "max_pad": 736, "sq_pad": 1363968}, {"n": 4, "tok": 2048, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2108, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2218, "pad": 2304, "max_pad": 608, "sq_pad": 1331200}, {"n": 4, "tok": 2379, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2530, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2545, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2690, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2694, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2774, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2799, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2905, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 3027, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 2984, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3172, "pad": 3328, "max_pad": 896, "sq_pad": 2779136}, {"n": 4, "tok": 3240, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3494, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3432, "pad": 3584, "max_pad": 1024, "sq_pad": 3237888}, {"n": 4, "tok": 3429, "pad": 3584, "max_pad": 992, "sq_pad": 3231744}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 1088, "sq_pad": 3336192}, {"n": 4, "tok": 3332, "pad": 3584, "max_pad": 1056, "sq_pad": 3264512}, {"n": 4, "tok": 3688, "pad": 3840, "max_pad": 1152, "sq_pad": 3852288}, {"n": 4, "tok": 2855, "pad": 3072, "max_pad": 1152, "sq_pad": 2680832}, {"n": 4, "tok": 3221, "pad": 3328, "max_pad": 1056, "sq_pad": 2869248}, {"n": 4, "tok": 4114, "pad": 4352, "max_pad": 1216, "sq_pad": 4759552}, {"n": 4, "tok": 4078, "pad": 4352, "max_pad": 1184, "sq_pad": 4755456}, {"n": 4, "tok": 4959, "pad": 5120, "max_pad": 1472, "sq_pad": 6709248}, {"n": 4, "tok": 3538, "pad": 3840, "max_pad": 1536, "sq_pad": 4573184}, {"n": 4, "tok": 3996, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4242, "pad": 4352, "max_pad": 1280, "sq_pad": 5007360}, {"n": 4, "tok": 4235, "pad": 4352, "max_pad": 1312, "sq_pad": 5023744}, {"n": 4, "tok": 2747, "pad": 2816, "max_pad": 960, "sq_pad": 2072576}, {"n": 4, "tok": 4092, "pad": 4352, "max_pad": 1504, "sq_pad": 5347328}, {"n": 4, "tok": 2393, "pad": 2560, "max_pad": 704, "sq_pad": 1652736}, {"n": 4, "tok": 3387, "pad": 3584, "max_pad": 1120, "sq_pad": 3397632}, {"n": 4, "tok": 4408, "pad": 4608, "max_pad": 1504, "sq_pad": 5722112}, {"n": 4, "tok": 3060, "pad": 3328, "max_pad": 1120, "sq_pad": 2934784}, {"n": 4, "tok": 4477, "pad": 4608, "max_pad": 1472, "sq_pad": 5773312}, {"n": 4, "tok": 3912, "pad": 4096, "max_pad": 1408, "sq_pad": 4581376}, {"n": 4, "tok": 3974, "pad": 4096, "max_pad": 1504, "sq_pad": 4724736}, {"n": 4, "tok": 2914, "pad": 3072, "max_pad": 896, "sq_pad": 2430976}, {"n": 4, "tok": 4297, "pad": 4352, "max_pad": 1248, "sq_pad": 4831232}, {"n": 4, "tok": 4497, "pad": 4608, "max_pad": 1440, "sq_pad": 5494784}, {"n": 4, "tok": 3379, "pad": 3584, "max_pad": 1152, "sq_pad": 3334144}, {"n": 4, "tok": 3939, "pad": 4096, "max_pad": 1248, "sq_pad": 4356096}, {"n": 4, "tok": 3928, "pad": 4096, "max_pad": 1152, "sq_pad": 4233216}, {"n": 4, "tok": 3993, "pad": 4096, "max_pad": 1184, "sq_pad": 4501504}, {"n": 4, "tok": 5106, "pad": 5376, "max_pad": 1856, "sq_pad": 7923712}, {"n": 4, "tok": 2565, "pad": 2816, "max_pad": 992, "sq_pad": 2093056}, {"n": 4, "tok": 2675, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 4607, "pad": 4864, "max_pad": 1472, "sq_pad": 6135808}, {"n": 4, "tok": 4736, "pad": 4864, "max_pad": 1408, "sq_pad": 6088704}, {"n": 4, "tok": 4812, "pad": 5120, "max_pad": 1600, "sq_pad": 6838272}, {"n": 4, "tok": 5506, "pad": 5632, "max_pad": 1504, "sq_pad": 7944192}, {"n": 4, "tok": 4039, "pad": 4096, "max_pad": 1472, "sq_pad": 4651008}, {"n": 4, "tok": 3794, "pad": 3840, "max_pad": 1472, "sq_pad": 4308992}, {"n": 4, "tok": 4024, "pad": 4096, "max_pad": 1504, "sq_pad": 4558848}, {"n": 4, "tok": 3271, "pad": 3584, "max_pad": 1504, "sq_pad": 3725312}, {"n": 4, "tok": 4970, "pad": 5120, "max_pad": 1536, "sq_pad": 6922240}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 429815, "pad": 441344, "sq_pad": 824049664, "data_digest": "c793fd836fa14c08", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4849, "pad": 5120, "max_pad": 1600, "sq_pad": 7067648}, {"n": 4, "tok": 4307, "pad": 4352, "max_pad": 1600, "sq_pad": 5404672}, {"n": 4, "tok": 4532, "pad": 4608, "max_pad": 1664, "sq_pad": 6004736}, {"n": 4, "tok": 3844, "pad": 4096, "max_pad": 1856, "sq_pad": 5134336}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1440, "sq_pad": 4001792}, {"n": 4, "tok": 4547, "pad": 4864, "max_pad": 1600, "sq_pad": 6432768}, {"n": 4, "tok": 5730, "pad": 5888, "max_pad": 1728, "sq_pad": 9216000}, {"n": 4, "tok": 5696, "pad": 5888, "max_pad": 1792, "sq_pad": 9009152}, {"n": 4, "tok": 4768, "pad": 4864, "max_pad": 1536, "sq_pad": 6055936}, {"n": 4, "tok": 4889, "pad": 5120, "max_pad": 1728, "sq_pad": 6883328}, {"n": 4, "tok": 3901, "pad": 4096, "max_pad": 1152, "sq_pad": 4235264}, {"n": 4, "tok": 3478, "pad": 3584, "max_pad": 1024, "sq_pad": 3235840}, {"n": 4, "tok": 4090, "pad": 4352, "max_pad": 1440, "sq_pad": 4941824}, {"n": 4, "tok": 6552, "pad": 6656, "max_pad": 1760, "sq_pad": 11089920}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 1728, "sq_pad": 7239680}, {"n": 4, "tok": 5663, "pad": 5888, "max_pad": 1856, "sq_pad": 9091072}, {"n": 4, "tok": 5364, "pad": 5632, "max_pad": 1824, "sq_pad": 8587264}, {"n": 4, "tok": 6632, "pad": 6912, "max_pad": 2400, "sq_pad": 13494272}, {"n": 4, "tok": 4828, "pad": 4864, "max_pad": 1824, "sq_pad": 6572032}, {"n": 4, "tok": 5412, "pad": 5632, "max_pad": 1792, "sq_pad": 8626176}, {"n": 4, "tok": 6202, "pad": 6400, "max_pad": 2048, "sq_pad": 11208704}, {"n": 4, "tok": 8427, "pad": 8704, "max_pad": 2368, "sq_pad": 19013632}, {"n": 4, "tok": 8541, "pad": 8704, "max_pad": 2272, "sq_pad": 18958336}, {"n": 4, "tok": 7497, "pad": 7680, "max_pad": 2176, "sq_pad": 15007744}, {"n": 4, "tok": 4297, "pad": 4608, "max_pad": 1504, "sq_pad": 5478400}, {"n": 4, "tok": 6571, "pad": 6656, "max_pad": 2144, "sq_pad": 11569152}, {"n": 4, "tok": 8043, "pad": 8192, "max_pad": 2240, "sq_pad": 16979968}, {"n": 4, "tok": 8348, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 6837, "pad": 7168, "max_pad": 2368, "sq_pad": 14288896}, {"n": 4, "tok": 6293, "pad": 6400, "max_pad": 2144, "sq_pad": 11456512}, {"n": 4, "tok": 7448, "pad": 7680, "max_pad": 2144, "sq_pad": 14954496}, {"n": 4, "tok": 7606, "pad": 7680, "max_pad": 2144, "sq_pad": 15241216}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 6711, "pad": 6912, "max_pad": 2272, "sq_pad": 12873728}, {"n": 4, "tok": 8178, "pad": 8448, "max_pad": 2176, "sq_pad": 17856512}, {"n": 4, "tok": 8164, "pad": 8448, "max_pad": 2368, "sq_pad": 18063360}, {"n": 4, "tok": 7679, "pad": 7936, "max_pad": 2176, "sq_pad": 15910912}, {"n": 4, "tok": 7461, "pad": 7680, "max_pad": 2336, "sq_pad": 15837184}, {"n": 4, "tok": 7260, "pad": 7424, "max_pad": 2208, "sq_pad": 15091712}, {"n": 4, "tok": 6285, "pad": 6400, "max_pad": 1984, "sq_pad": 10450944}, {"n": 4, "tok": 7031, "pad": 7168, "max_pad": 2304, "sq_pad": 13629440}, {"n": 4, "tok": 8309, "pad": 8448, "max_pad": 2272, "sq_pad": 17983488}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 7371, "pad": 7424, "max_pad": 2208, "sq_pad": 14018560}, {"n": 4, "tok": 6725, "pad": 6912, "max_pad": 1888, "sq_pad": 12079104}, {"n": 4, "tok": 6193, "pad": 6400, "max_pad": 1920, "sq_pad": 10930176}, {"n": 4, "tok": 7278, "pad": 7424, "max_pad": 2240, "sq_pad": 14092288}, {"n": 4, "tok": 8478, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8498, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7866, "pad": 7936, "max_pad": 2176, "sq_pad": 16095232}, {"n": 4, "tok": 6957, "pad": 7168, "max_pad": 2304, "sq_pad": 13686784}, {"n": 4, "tok": 6373, "pad": 6656, "max_pad": 1920, "sq_pad": 11225088}, {"n": 4, "tok": 6708, "pad": 6912, "max_pad": 1952, "sq_pad": 12064768}, {"n": 4, "tok": 5799, "pad": 5888, "max_pad": 1600, "sq_pad": 8783872}, {"n": 4, "tok": 7457, "pad": 7680, "max_pad": 2304, "sq_pad": 15620096}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7736, "pad": 7936, "max_pad": 2176, "sq_pad": 15984640}, {"n": 4, "tok": 8577, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8385, "pad": 8448, "max_pad": 2144, "sq_pad": 17848320}, {"n": 4, "tok": 8486, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8544, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 673481, "pad": 688640, "sq_pad": 1075343360, "data_digest": "20c4ba5db276ca65", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3750, "pad": 4096, "max_pad": 736, "sq_pad": 2168832}, {"n": 8, "tok": 4236, "pad": 4352, "max_pad": 576, "sq_pad": 2369536}, {"n": 8, "tok": 4550, "pad": 4864, "max_pad": 800, "sq_pad": 3000320}, {"n": 8, "tok": 4882, "pad": 5120, "max_pad": 768, "sq_pad": 3297280}, {"n": 8, "tok": 5129, "pad": 5376, "max_pad": 800, "sq_pad": 3633152}, {"n": 8, "tok": 5497, "pad": 5632, "max_pad": 768, "sq_pad": 3973120}, {"n": 8, "tok": 6043, "pad": 6144, "max_pad": 800, "sq_pad": 4728832}, {"n": 8, "tok": 6510, "pad": 6656, "max_pad": 896, "sq_pad": 5545984}, {"n": 8, "tok": 6900, "pad": 7168, "max_pad": 960, "sq_pad": 6455296}, {"n": 8, "tok": 7837, "pad": 7936, "max_pad": 1024, "sq_pad": 7880704}, {"n": 8, "tok": 8269, "pad": 8448, "max_pad": 1152, "sq_pad": 8937472}, {"n": 8, "tok": 8529, "pad": 8704, "max_pad": 1216, "sq_pad": 9494528}, {"n": 8, "tok": 8611, "pad": 8960, "max_pad": 1440, "sq_pad": 10385408}, {"n": 8, "tok": 9089, "pad": 9216, "max_pad": 1248, "sq_pad": 10649600}, {"n": 8, "tok": 9418, "pad": 9728, "max_pad": 1536, "sq_pad": 12181504}, {"n": 8, "tok": 8869, "pad": 9216, "max_pad": 1344, "sq_pad": 10782720}, {"n": 8, "tok": 9989, "pad": 10240, "max_pad": 1440, "sq_pad": 13215744}, {"n": 8, "tok": 7076, "pad": 7424, "max_pad": 1376, "sq_pad": 7342080}, {"n": 8, "tok": 10360, "pad": 10496, "max_pad": 1408, "sq_pad": 13799424}, {"n": 8, "tok": 9703, "pad": 9984, "max_pad": 1696, "sq_pad": 13406208}, {"n": 8, "tok": 10617, "pad": 10752, "max_pad": 1568, "sq_pad": 14532608}, {"n": 8, "tok": 9021, "pad": 9216, "max_pad": 1600, "sq_pad": 11677696}, {"n": 8, "tok": 7692, "pad": 7936, "max_pad": 1504, "sq_pad": 8699904}, {"n": 8, "tok": 8838, "pad": 8960, "max_pad": 1504, "sq_pad": 11075584}, {"n": 8, "tok": 10522, "pad": 10752, "max_pad": 1664, "sq_pad": 14868480}, {"n": 8, "tok": 10276, "pad": 10496, "max_pad": 2080, "sq_pad": 15241216}, {"n": 8, "tok": 9979, "pad": 10240, "max_pad": 1792, "sq_pad": 14045184}, {"n": 8, "tok": 10035, "pad": 10240, "max_pad": 2080, "sq_pad": 14630912}, {"n": 8, "tok": 9180, "pad": 9472, "max_pad": 1856, "sq_pad": 13129728}, {"n": 8, "tok": 9254, "pad": 9472, "max_pad": 1920, "sq_pad": 13049856}, {"n": 8, "tok": 10568, "pad": 10752, "max_pad": 1856, "sq_pad": 15609856}, {"n": 8, "tok": 10306, "pad": 10496, "max_pad": 2080, "sq_pad": 15626240}, {"n": 8, "tok": 12601, "pad": 12800, "max_pad": 2240, "sq_pad": 23830528}, {"n": 8, "tok": 12909, "pad": 13056, "max_pad": 2176, "sq_pad": 25096192}, {"n": 8, "tok": 13735, "pad": 14080, "max_pad": 2400, "sq_pad": 27670528}, {"n": 8, "tok": 12269, "pad": 12544, "max_pad": 2304, "sq_pad": 22910976}, {"n": 8, "tok": 13808, "pad": 14080, "max_pad": 2144, "sq_pad": 25389056}, {"n": 8, "tok": 12009, "pad": 12288, "max_pad": 2144, "sq_pad": 20305920}, {"n": 8, "tok": 8157, "pad": 8448, "max_pad": 1632, "sq_pad": 10178560}, {"n": 8, "tok": 7626, "pad": 7936, "max_pad": 1152, "sq_pad": 8079360}, {"n": 8, "tok": 7959, "pad": 8192, "max_pad": 1600, "sq_pad": 8916992}, {"n": 8, "tok": 10250, "pad": 10496, "max_pad": 1632, "sq_pad": 14020608}, {"n": 8, "tok": 11475, "pad": 11776, "max_pad": 2304, "sq_pad": 19087360}, {"n": 8, "tok": 13999, "pad": 14336, "max_pad": 2368, "sq_pad": 26847232}, {"n": 8, "tok": 14375, "pad": 14592, "max_pad": 2176, "sq_pad": 27252736}, {"n": 8, "tok": 16003, "pad": 16128, "max_pad": 2176, "sq_pad": 33075200}, {"n": 8, "tok": 14679, "pad": 14848, "max_pad": 2208, "sq_pad": 28788736}, {"n": 8, "tok": 9150, "pad": 9472, "max_pad": 2144, "sq_pad": 12500992}, {"n": 8, "tok": 11865, "pad": 12032, "max_pad": 2208, "sq_pad": 20269056}, {"n": 8, "tok": 14778, "pad": 15104, "max_pad": 2368, "sq_pad": 29974528}, {"n": 8, "tok": 14286, "pad": 14592, "max_pad": 2144, "sq_pad": 27375616}, {"n": 8, "tok": 16270, "pad": 16640, "max_pad": 2400, "sq_pad": 34918400}, {"n": 8, "tok": 17154, "pad": 17408, "max_pad": 2272, "sq_pad": 37894144}, {"n": 8, "tok": 16057, "pad": 16128, "max_pad": 2176, "sq_pad": 32851968}, {"n": 8, "tok": 15520, "pad": 15872, "max_pad": 2176, "sq_pad": 32245760}, {"n": 8, "tok": 16355, "pad": 16640, "max_pad": 2368, "sq_pad": 34926592}, {"n": 8, "tok": 13401, "pad": 13568, "max_pad": 2176, "sq_pad": 24649728}, {"n": 8, "tok": 9143, "pad": 9472, "max_pad": 1728, "sq_pad": 12285952}, {"n": 8, "tok": 8087, "pad": 8192, "max_pad": 1664, "sq_pad": 9297920}, {"n": 8, "tok": 12631, "pad": 12800, "max_pad": 2176, "sq_pad": 21745664}, {"n": 8, "tok": 12058, "pad": 12288, "max_pad": 2240, "sq_pad": 20277248}, {"n": 8, "tok": 10168, "pad": 10496, "max_pad": 2144, "sq_pad": 15661056}, {"n": 8, "tok": 16565, "pad": 16896, "max_pad": 2144, "sq_pad": 35741696}, {"n": 8, "tok": 16604, "pad": 16896, "max_pad": 2336, "sq_pad": 35842048}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 673481, "pad": 673744, "sq_pad": 1033407752, "data_digest": "20c4ba5db276ca65", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3750, "pad": 3756, "max_pad": 516, "sq_pad": 1781336}, {"n": 8, "tok": 4236, "pad": 4238, "max_pad": 560, "sq_pad": 2246956}, {"n": 8, "tok": 4550, "pad": 4554, "max_pad": 590, "sq_pad": 2593620}, {"n": 8, "tok": 4882, "pad": 4884, "max_pad": 630, "sq_pad": 2982640}, {"n": 8, "tok": 5129, "pad": 5134, "max_pad": 658, "sq_pad": 3295692}, {"n": 8, "tok": 5497, "pad": 5502, "max_pad": 710, "sq_pad": 3786740}, {"n": 8, "tok": 6043, "pad": 6048, "max_pad": 798, "sq_pad": 4581344}, {"n": 8, "tok": 6510, "pad": 6514, "max_pad": 866, "sq_pad": 5310884}, {"n": 8, "tok": 6900, "pad": 6904, "max_pad": 940, "sq_pad": 6035144}, {"n": 8, "tok": 7837, "pad": 7842, "max_pad": 1018, "sq_pad": 7692396}, {"n": 8, "tok": 8269, "pad": 8274, "max_pad": 1060, "sq_pad": 8562620}, {"n": 8, "tok": 8529, "pad": 8534, "max_pad": 1158, "sq_pad": 9119924}, {"n": 8, "tok": 8611, "pad": 8618, "max_pad": 1188, "sq_pad": 9521372}, {"n": 8, "tok": 9089, "pad": 9094, "max_pad": 1236, "sq_pad": 10365876}, {"n": 8, "tok": 9418, "pad": 9422, "max_pad": 1300, "sq_pad": 11355580}, {"n": 8, "tok": 8869, "pad": 8872, "max_pad": 1326, "sq_pad": 10127240}, {"n": 8, "tok": 9989, "pad": 9992, "max_pad": 1394, "sq_pad": 12559968}, {"n": 8, "tok": 7076, "pad": 7082, "max_pad": 1348, "sq_pad": 6617708}, {"n": 8, "tok": 10360, "pad": 10364, "max_pad": 1402, "sq_pad": 13457392}, {"n": 8, "tok": 9703, "pad": 9708, "max_pad": 1538, "sq_pad": 12620816}, {"n": 8, "tok": 10617, "pad": 10620, "max_pad": 1558, "sq_pad": 14178304}, {"n": 8, "tok": 9021, "pad": 9026, "max_pad": 1590, "sq_pad": 11139940}, {"n": 8, "tok": 7692, "pad": 7692, "max_pad": 1492, "sq_pad": 8247728}, {"n": 8, "tok": 8838, "pad": 8844, "max_pad": 1490, "sq_pad": 10812496}, {"n": 8, "tok": 10522, "pad": 10524, "max_pad": 1536, "sq_pad": 14201832}, {"n": 8, "tok": 10276, "pad": 10280, "max_pad": 1976, "sq_pad": 14558648}, {"n": 8, "tok": 9979, "pad": 9982, "max_pad": 1788, "sq_pad": 13539740}, {"n": 8, "tok": 10035, "pad": 10038, "max_pad": 2068, "sq_pad": 14129740}, {"n": 8, "tok": 9180, "pad": 9182, "max_pad": 1842, "sq_pad": 12296020}, {"n": 8, "tok": 9254, "pad": 9260, "max_pad": 1904, "sq_pad": 12612112}, {"n": 8, "tok": 10568, "pad": 10570, "max_pad": 1834, "sq_pad": 15115332}, {"n": 8, "tok": 10306, "pad": 10310, "max_pad": 2054, "sq_pad": 15102972}, {"n": 8, "tok": 12601, "pad": 12602, "max_pad": 2170, "sq_pad": 23073044}, {"n": 8, "tok": 12909, "pad": 12910, "max_pad": 2158, "sq_pad": 24593236}, {"n": 8, "tok": 13735, "pad": 13740, "max_pad": 2158, "sq_pad": 26280048}, {"n": 8, "tok": 12269, "pad": 12276, "max_pad": 2136, "sq_pad": 21907184}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2136, "sq_pad": 24446684}, {"n": 8, "tok": 12009, "pad": 12014, "max_pad": 2136, "sq_pad": 19660868}, {"n": 8, "tok": 8157, "pad": 8158, "max_pad": 1608, "sq_pad": 9657372}, {"n": 8, "tok": 7626, "pad": 7632, "max_pad": 1114, "sq_pad": 7463200}, {"n": 8, "tok": 7959, "pad": 7962, "max_pad": 1570, "sq_pad": 8419908}, {"n": 8, "tok": 10250, "pad": 10254, "max_pad": 1608, "sq_pad": 13387292}, {"n": 8, "tok": 11475, "pad": 11480, "max_pad": 2118, "sq_pad": 17959584}, {"n": 8, "tok": 13999, "pad": 14004, "max_pad": 2158, "sq_pad": 25480608}, {"n": 8, "tok": 14375, "pad": 14380, "max_pad": 2158, "sq_pad": 26529320}, {"n": 8, "tok": 16003, "pad": 16008, "max_pad": 2158, "sq_pad": 32602800}, {"n": 8, "tok": 14679, "pad": 14682, "max_pad": 2136, "sq_pad": 28149044}, {"n": 8, "tok": 9150, "pad": 9152, "max_pad": 2136, "sq_pad": 11874192}, {"n": 8, "tok": 11865, "pad": 11870, "max_pad": 2162, "sq_pad": 19756980}, {"n": 8, "tok": 14778, "pad": 14784, "max_pad": 2162, "sq_pad": 28619328}, {"n": 8, "tok": 14286, "pad": 14288, "max_pad": 2134, "sq_pad": 26334936}, {"n": 8, "tok": 16270, "pad": 16274, "max_pad": 2162, "sq_pad": 33330812}, {"n": 8, "tok": 17154, "pad": 17162, "max_pad": 2162, "sq_pad": 36821292}, {"n": 8, "tok": 16057, "pad": 16062, "max_pad": 2160, "sq_pad": 32578164}, {"n": 8, "tok": 15520, "pad": 15526, "max_pad": 2170, "sq_pad": 30898132}, {"n": 8, "tok": 16355, "pad": 16358, "max_pad": 2174, "sq_pad": 33691844}, {"n": 8, "tok": 13401, "pad": 13404, "max_pad": 2174, "sq_pad": 24229304}, {"n": 8, "tok": 9143, "pad": 9146, "max_pad": 1698, "sq_pad": 11453260}, {"n": 8, "tok": 8087, "pad": 8090, "max_pad": 1636, "sq_pad": 9087876}, {"n": 8, "tok": 12631, "pad": 12636, "max_pad": 2154, "sq_pad": 21237104}, {"n": 8, "tok": 12058, "pad": 12064, "max_pad": 2118, "sq_pad": 19428472}, {"n": 8, "tok": 10168, "pad": 10174, "max_pad": 2120, "sq_pad": 14901772}, {"n": 8, "tok": 16565, "pad": 16566, "max_pad": 2124, "sq_pad": 34424628}, {"n": 8, "tok": 16604, "pad": 16608, "max_pad": 2164, "sq_pad": 34579352}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 261535, "pad": 272640, "sq_pad": 324020224, "data_digest": "256c8c62b4489109", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1755, "pad": 2048, "max_pad": 736, "sq_pad": 1118208}, {"n": 4, "tok": 1995, "pad": 2304, "max_pad": 768, "sq_pad": 1378304}, {"n": 4, "tok": 2090, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2146, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2243, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2307, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2404, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2478, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2530, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2599, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2688, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2809, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2913, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 3130, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3161, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3349, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3549, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3351, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 3851, "pad": 4096, "max_pad": 1216, "sq_pad": 4245504}, {"n": 4, "tok": 3986, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4053, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4216, "pad": 4352, "max_pad": 1152, "sq_pad": 4741120}, {"n": 4, "tok": 4157, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4372, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 4010, "pad": 4096, "max_pad": 1184, "sq_pad": 4397056}, {"n": 4, "tok": 4601, "pad": 4864, "max_pad": 1408, "sq_pad": 5971968}, {"n": 4, "tok": 4456, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 4633, "pad": 4864, "max_pad": 1344, "sq_pad": 5945344}, {"n": 4, "tok": 4366, "pad": 4608, "max_pad": 1280, "sq_pad": 5384192}, {"n": 4, "tok": 5052, "pad": 5120, "max_pad": 1344, "sq_pad": 6563840}, {"n": 4, "tok": 4523, "pad": 4608, "max_pad": 1312, "sq_pad": 5408768}, {"n": 4, "tok": 4346, "pad": 4608, "max_pad": 1344, "sq_pad": 5384192}, {"n": 4, "tok": 4936, "pad": 5120, "max_pad": 1408, "sq_pad": 6610944}, {"n": 4, "tok": 5053, "pad": 5120, "max_pad": 1344, "sq_pad": 6563840}, {"n": 4, "tok": 3623, "pad": 3840, "max_pad": 1504, "sq_pad": 4083712}, {"n": 4, "tok": 3453, "pad": 3584, "max_pad": 1152, "sq_pad": 3315712}, {"n": 4, "tok": 5234, "pad": 5376, "max_pad": 1408, "sq_pad": 7235584}, {"n": 4, "tok": 5126, "pad": 5376, "max_pad": 1472, "sq_pad": 7264256}, {"n": 4, "tok": 5000, "pad": 5120, "max_pad": 1600, "sq_pad": 7002112}, {"n": 4, "tok": 4703, "pad": 4864, "max_pad": 1632, "sq_pad": 6391808}, {"n": 4, "tok": 5146, "pad": 5376, "max_pad": 1472, "sq_pad": 7266304}, {"n": 4, "tok": 5471, "pad": 5632, "max_pad": 1568, "sq_pad": 7974912}, {"n": 4, "tok": 4879, "pad": 5120, "max_pad": 1600, "sq_pad": 6780928}, {"n": 4, "tok": 4142, "pad": 4352, "max_pad": 1664, "sq_pad": 5572608}, {"n": 4, "tok": 3456, "pad": 3584, "max_pad": 1504, "sq_pad": 3729408}, {"n": 4, "tok": 4236, "pad": 4352, "max_pad": 1376, "sq_pad": 4952064}, {"n": 4, "tok": 4428, "pad": 4608, "max_pad": 1504, "sq_pad": 5765120}, {"n": 4, "tok": 4410, "pad": 4608, "max_pad": 1472, "sq_pad": 5736448}, {"n": 4, "tok": 5047, "pad": 5120, "max_pad": 1472, "sq_pad": 6774784}, {"n": 4, "tok": 5475, "pad": 5632, "max_pad": 1664, "sq_pad": 8093696}, {"n": 4, "tok": 4757, "pad": 4864, "max_pad": 1568, "sq_pad": 6182912}, {"n": 4, "tok": 5519, "pad": 5632, "max_pad": 2016, "sq_pad": 8927232}, {"n": 4, "tok": 4187, "pad": 4352, "max_pad": 1376, "sq_pad": 4933632}, {"n": 4, "tok": 5792, "pad": 5888, "max_pad": 1792, "sq_pad": 9152512}, {"n": 4, "tok": 5087, "pad": 5376, "max_pad": 1792, "sq_pad": 7938048}, {"n": 4, "tok": 4948, "pad": 5120, "max_pad": 2080, "sq_pad": 7493632}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1856, "sq_pad": 5535744}, {"n": 4, "tok": 4926, "pad": 5120, "max_pad": 1856, "sq_pad": 7593984}, {"n": 4, "tok": 5362, "pad": 5632, "max_pad": 1920, "sq_pad": 8742912}, {"n": 4, "tok": 3892, "pad": 4096, "max_pad": 1728, "sq_pad": 4872192}, {"n": 4, "tok": 4937, "pad": 5120, "max_pad": 1888, "sq_pad": 7137280}, {"n": 4, "tok": 5631, "pad": 5888, "max_pad": 1856, "sq_pad": 9234432}, {"n": 4, "tok": 4510, "pad": 4608, "max_pad": 1568, "sq_pad": 5867520}, {"n": 4, "tok": 5796, "pad": 5888, "max_pad": 2080, "sq_pad": 9754624}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 411946, "pad": 421888, "sq_pad": 766269440, "data_digest": "6a0ce603c50389d2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5529, "pad": 5632, "max_pad": 2176, "sq_pad": 9109504}, {"n": 4, "tok": 7072, "pad": 7168, "max_pad": 2176, "sq_pad": 14614528}, {"n": 4, "tok": 7278, "pad": 7424, "max_pad": 2208, "sq_pad": 15091712}, {"n": 4, "tok": 5631, "pad": 5888, "max_pad": 2176, "sq_pad": 10565632}, {"n": 4, "tok": 7418, "pad": 7680, "max_pad": 2368, "sq_pad": 15923200}, {"n": 4, "tok": 6317, "pad": 6400, "max_pad": 2208, "sq_pad": 11735040}, {"n": 4, "tok": 6340, "pad": 6400, "max_pad": 2144, "sq_pad": 11554816}, {"n": 4, "tok": 5929, "pad": 6144, "max_pad": 2304, "sq_pad": 11356160}, {"n": 4, "tok": 6767, "pad": 6912, "max_pad": 2144, "sq_pad": 12251136}, {"n": 4, "tok": 7041, "pad": 7168, "max_pad": 2144, "sq_pad": 13096960}, {"n": 4, "tok": 7186, "pad": 7424, "max_pad": 2336, "sq_pad": 14387200}, {"n": 4, "tok": 4823, "pad": 5120, "max_pad": 1728, "sq_pad": 6922240}, {"n": 4, "tok": 4257, "pad": 4352, "max_pad": 1632, "sq_pad": 5609472}, {"n": 4, "tok": 3900, "pad": 4096, "max_pad": 1472, "sq_pad": 4556800}, {"n": 4, "tok": 3753, "pad": 3840, "max_pad": 1152, "sq_pad": 3774464}, {"n": 4, "tok": 3873, "pad": 4096, "max_pad": 1120, "sq_pad": 4304896}, {"n": 4, "tok": 3491, "pad": 3584, "max_pad": 1088, "sq_pad": 3311616}, {"n": 4, "tok": 4468, "pad": 4608, "max_pad": 1600, "sq_pad": 5605376}, {"n": 4, "tok": 4704, "pad": 4864, "max_pad": 1376, "sq_pad": 6002688}, {"n": 4, "tok": 5546, "pad": 5632, "max_pad": 1632, "sq_pad": 8009728}, {"n": 4, "tok": 5940, "pad": 6144, "max_pad": 2304, "sq_pad": 10409984}, {"n": 4, "tok": 5535, "pad": 5632, "max_pad": 2144, "sq_pad": 8677376}, {"n": 4, "tok": 6322, "pad": 6400, "max_pad": 2144, "sq_pad": 10752000}, {"n": 4, "tok": 7677, "pad": 7936, "max_pad": 2368, "sq_pad": 16095232}, {"n": 4, "tok": 7613, "pad": 7680, "max_pad": 2176, "sq_pad": 15040512}, {"n": 4, "tok": 6762, "pad": 6912, "max_pad": 2176, "sq_pad": 12212224}, {"n": 4, "tok": 7862, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 8141, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 6152, "pad": 6400, "max_pad": 2144, "sq_pad": 10663936}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5661, "pad": 5888, "max_pad": 2144, "sq_pad": 9308160}, {"n": 4, "tok": 3489, "pad": 3584, "max_pad": 1152, "sq_pad": 3303424}, {"n": 4, "tok": 7201, "pad": 7424, "max_pad": 1888, "sq_pad": 13785088}, {"n": 4, "tok": 4664, "pad": 4864, "max_pad": 2304, "sq_pad": 7495680}, {"n": 4, "tok": 8535, "pad": 8704, "max_pad": 2272, "sq_pad": 18958336}, {"n": 4, "tok": 6243, "pad": 6400, "max_pad": 2240, "sq_pad": 10991616}, {"n": 4, "tok": 6997, "pad": 7168, "max_pad": 2144, "sq_pad": 13152256}, {"n": 4, "tok": 7289, "pad": 7424, "max_pad": 2144, "sq_pad": 14143488}, {"n": 4, "tok": 8089, "pad": 8192, "max_pad": 2176, "sq_pad": 16840704}, {"n": 4, "tok": 8181, "pad": 8448, "max_pad": 2368, "sq_pad": 18063360}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8510, "pad": 8704, "max_pad": 2272, "sq_pad": 18954240}, {"n": 4, "tok": 7527, "pad": 7680, "max_pad": 2240, "sq_pad": 15017984}, {"n": 4, "tok": 8530, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}, {"n": 4, "tok": 7717, "pad": 7936, "max_pad": 2336, "sq_pad": 16373760}, {"n": 4, "tok": 7803, "pad": 7936, "max_pad": 2176, "sq_pad": 15943680}, {"n": 4, "tok": 8198, "pad": 8448, "max_pad": 2368, "sq_pad": 18036736}, {"n": 4, "tok": 8157, "pad": 8192, "max_pad": 2176, "sq_pad": 16889856}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2336, "sq_pad": 18991104}, {"n": 4, "tok": 4933, "pad": 5120, "max_pad": 1440, "sq_pad": 6649856}, {"n": 4, "tok": 4887, "pad": 5120, "max_pad": 1728, "sq_pad": 7075840}, {"n": 4, "tok": 4256, "pad": 4352, "max_pad": 1408, "sq_pad": 5038080}, {"n": 4, "tok": 3512, "pad": 3584, "max_pad": 1056, "sq_pad": 3280896}, {"n": 4, "tok": 4575, "pad": 4608, "max_pad": 1664, "sq_pad": 6019072}, {"n": 4, "tok": 6636, "pad": 6912, "max_pad": 2368, "sq_pad": 13268992}, {"n": 4, "tok": 5995, "pad": 6144, "max_pad": 1728, "sq_pad": 9566208}, {"n": 4, "tok": 5553, "pad": 5632, "max_pad": 1568, "sq_pad": 8075264}, {"n": 4, "tok": 6505, "pad": 6656, "max_pad": 2208, "sq_pad": 12128256}, {"n": 4, "tok": 6430, "pad": 6656, "max_pad": 2144, "sq_pad": 11997184}, {"n": 4, "tok": 3738, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 8464, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8101, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 8218, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 8386, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}]}
{"stage": "old_log_prob", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 656486, "pad": 670976, "sq_pad": 1058887680, "data_digest": "ec961f6a941078cb", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3795, "pad": 4096, "max_pad": 736, "sq_pad": 2160640}, {"n": 8, "tok": 4160, "pad": 4352, "max_pad": 672, "sq_pad": 2387968}, {"n": 8, "tok": 4283, "pad": 4608, "max_pad": 768, "sq_pad": 2697216}, {"n": 8, "tok": 4591, "pad": 4864, "max_pad": 768, "sq_pad": 2990080}, {"n": 8, "tok": 4803, "pad": 5120, "max_pad": 832, "sq_pad": 3319808}, {"n": 8, "tok": 5033, "pad": 5376, "max_pad": 896, "sq_pad": 3670016}, {"n": 8, "tok": 5234, "pad": 5376, "max_pad": 672, "sq_pad": 3612672}, {"n": 8, "tok": 5566, "pad": 5888, "max_pad": 928, "sq_pad": 4378624}, {"n": 8, "tok": 5824, "pad": 6144, "max_pad": 960, "sq_pad": 4763648}, {"n": 8, "tok": 6220, "pad": 6400, "max_pad": 928, "sq_pad": 5140480}, {"n": 8, "tok": 6716, "pad": 6912, "max_pad": 992, "sq_pad": 6006784}, {"n": 8, "tok": 7007, "pad": 7168, "max_pad": 1216, "sq_pad": 6725632}, {"n": 8, "tok": 7167, "pad": 7424, "max_pad": 1280, "sq_pad": 7061504}, {"n": 8, "tok": 8226, "pad": 8448, "max_pad": 1216, "sq_pad": 9070592}, {"n": 8, "tok": 6732, "pad": 6912, "max_pad": 1248, "sq_pad": 6438912}, {"n": 8, "tok": 8264, "pad": 8448, "max_pad": 1568, "sq_pad": 9791488}, {"n": 8, "tok": 8404, "pad": 8704, "max_pad": 1696, "sq_pad": 10489856}, {"n": 8, "tok": 7259, "pad": 7424, "max_pad": 1216, "sq_pad": 7221248}, {"n": 8, "tok": 7588, "pad": 7680, "max_pad": 1440, "sq_pad": 7858176}, {"n": 8, "tok": 8003, "pad": 8192, "max_pad": 1536, "sq_pad": 8730624}, {"n": 8, "tok": 9430, "pad": 9728, "max_pad": 1632, "sq_pad": 12310528}, {"n": 8, "tok": 8331, "pad": 8704, "max_pad": 1664, "sq_pad": 10231808}, {"n": 8, "tok": 9531, "pad": 9728, "max_pad": 1728, "sq_pad": 12257280}, {"n": 8, "tok": 5245, "pad": 5376, "max_pad": 1120, "sq_pad": 4116480}, {"n": 8, "tok": 6601, "pad": 6912, "max_pad": 2336, "sq_pad": 8562688}, {"n": 8, "tok": 12306, "pad": 12544, "max_pad": 2208, "sq_pad": 22097920}, {"n": 8, "tok": 11569, "pad": 11776, "max_pad": 2144, "sq_pad": 19968000}, {"n": 8, "tok": 10906, "pad": 11008, "max_pad": 2144, "sq_pad": 18178048}, {"n": 8, "tok": 8337, "pad": 8448, "max_pad": 1440, "sq_pad": 9379840}, {"n": 8, "tok": 8078, "pad": 8192, "max_pad": 1120, "sq_pad": 8493056}, {"n": 8, "tok": 8535, "pad": 8704, "max_pad": 1536, "sq_pad": 9713664}, {"n": 8, "tok": 7430, "pad": 7680, "max_pad": 1504, "sq_pad": 8046592}, {"n": 8, "tok": 7679, "pad": 7936, "max_pad": 1600, "sq_pad": 8921088}, {"n": 8, "tok": 7605, "pad": 7936, "max_pad": 1728, "sq_pad": 9293824}, {"n": 8, "tok": 13461, "pad": 13824, "max_pad": 2144, "sq_pad": 25489408}, {"n": 8, "tok": 6775, "pad": 6912, "max_pad": 1408, "sq_pad": 6455296}, {"n": 8, "tok": 14248, "pad": 14592, "max_pad": 2176, "sq_pad": 27623424}, {"n": 8, "tok": 13673, "pad": 13824, "max_pad": 2144, "sq_pad": 26261504}, {"n": 8, "tok": 10376, "pad": 10752, "max_pad": 2144, "sq_pad": 15425536}, {"n": 8, "tok": 13650, "pad": 13824, "max_pad": 1952, "sq_pad": 24119296}, {"n": 8, "tok": 15735, "pad": 15872, "max_pad": 2144, "sq_pad": 31543296}, {"n": 8, "tok": 17023, "pad": 17152, "max_pad": 2176, "sq_pad": 36777984}, {"n": 8, "tok": 13614, "pad": 13824, "max_pad": 2144, "sq_pad": 26640384}, {"n": 8, "tok": 7070, "pad": 7168, "max_pad": 1504, "sq_pad": 6926336}, {"n": 8, "tok": 9432, "pad": 9728, "max_pad": 1760, "sq_pad": 12587008}, {"n": 8, "tok": 11991, "pad": 12288, "max_pad": 2176, "sq_pad": 20078592}, {"n": 8, "tok": 9414, "pad": 9728, "max_pad": 2144, "sq_pad": 13113344}, {"n": 8, "tok": 11531, "pad": 11776, "max_pad": 2272, "sq_pad": 20117504}, {"n": 8, "tok": 12088, "pad": 12288, "max_pad": 2208, "sq_pad": 21557248}, {"n": 8, "tok": 16109, "pad": 16384, "max_pad": 2336, "sq_pad": 34516992}, {"n": 8, "tok": 17432, "pad": 17664, "max_pad": 2336, "sq_pad": 39022592}, {"n": 8, "tok": 17432, "pad": 17664, "max_pad": 2336, "sq_pad": 39022592}, {"n": 8, "tok": 15403, "pad": 15616, "max_pad": 2176, "sq_pad": 31217664}, {"n": 8, "tok": 12906, "pad": 13056, "max_pad": 2112, "sq_pad": 21940224}, {"n": 8, "tok": 13563, "pad": 13824, "max_pad": 2240, "sq_pad": 24477696}, {"n": 8, "tok": 11065, "pad": 11264, "max_pad": 2144, "sq_pad": 16883712}, {"n": 8, "tok": 11723, "pad": 12032, "max_pad": 2144, "sq_pad": 19480576}, {"n": 8, "tok": 15671, "pad": 15872, "max_pad": 2176, "sq_pad": 31948800}, {"n": 8, "tok": 14336, "pad": 14592, "max_pad": 2272, "sq_pad": 27328512}, {"n": 8, "tok": 16263, "pad": 16640, "max_pad": 2336, "sq_pad": 35110912}, {"n": 8, "tok": 17064, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17042, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 17048, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 16890, "pad": 17152, "max_pad": 2304, "sq_pad": 36810752}]}
{"stage": "ref", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 656486, "pad": 656738, "sq_pad": 1021341252, "data_digest": "ec961f6a941078cb", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3795, "pad": 3800, "max_pad": 548, "sq_pad": 1815400}, {"n": 8, "tok": 4160, "pad": 4164, "max_pad": 558, "sq_pad": 2169488}, {"n": 8, "tok": 4283, "pad": 4286, "max_pad": 578, "sq_pad": 2300092}, {"n": 8, "tok": 4591, "pad": 4594, "max_pad": 600, "sq_pad": 2640940}, {"n": 8, "tok": 4803, "pad": 4808, "max_pad": 638, "sq_pad": 2892256}, {"n": 8, "tok": 5033, "pad": 5038, "max_pad": 660, "sq_pad": 3173956}, {"n": 8, "tok": 5234, "pad": 5238, "max_pad": 668, "sq_pad": 3430060}, {"n": 8, "tok": 5566, "pad": 5568, "max_pad": 730, "sq_pad": 3878568}, {"n": 8, "tok": 5824, "pad": 5830, "max_pad": 766, "sq_pad": 4252148}, {"n": 8, "tok": 6220, "pad": 6226, "max_pad": 854, "sq_pad": 4854636}, {"n": 8, "tok": 6716, "pad": 6720, "max_pad": 974, "sq_pad": 5686120}, {"n": 8, "tok": 7007, "pad": 7012, "max_pad": 1194, "sq_pad": 6432808}, {"n": 8, "tok": 7167, "pad": 7174, "max_pad": 1126, "sq_pad": 6528092}, {"n": 8, "tok": 8226, "pad": 8232, "max_pad": 1188, "sq_pad": 8638064}, {"n": 8, "tok": 6732, "pad": 6736, "max_pad": 1218, "sq_pad": 6154560}, {"n": 8, "tok": 8264, "pad": 8268, "max_pad": 1540, "sq_pad": 9403592}, {"n": 8, "tok": 8404, "pad": 8406, "max_pad": 1666, "sq_pad": 9749956}, {"n": 8, "tok": 7259, "pad": 7262, "max_pad": 1204, "sq_pad": 6918380}, {"n": 8, "tok": 7588, "pad": 7590, "max_pad": 1418, "sq_pad": 7665804}, {"n": 8, "tok": 8003, "pad": 8006, "max_pad": 1534, "sq_pad": 8371492}, {"n": 8, "tok": 9430, "pad": 9436, "max_pad": 1612, "sq_pad": 11607408}, {"n": 8, "tok": 8331, "pad": 8336, "max_pad": 1638, "sq_pad": 9374896}, {"n": 8, "tok": 9531, "pad": 9534, "max_pad": 1680, "sq_pad": 11761012}, {"n": 8, "tok": 5245, "pad": 5250, "max_pad": 1100, "sq_pad": 3952788}, {"n": 8, "tok": 6601, "pad": 6604, "max_pad": 2122, "sq_pad": 7487880}, {"n": 8, "tok": 12306, "pad": 12312, "max_pad": 2122, "sq_pad": 21280136}, {"n": 8, "tok": 11569, "pad": 11574, "max_pad": 2122, "sq_pad": 19455796}, {"n": 8, "tok": 10906, "pad": 10912, "max_pad": 2122, "sq_pad": 17866576}, {"n": 8, "tok": 8337, "pad": 8338, "max_pad": 1440, "sq_pad": 9169260}, {"n": 8, "tok": 8078, "pad": 8080, "max_pad": 1084, "sq_pad": 8254544}, {"n": 8, "tok": 8535, "pad": 8540, "max_pad": 1516, "sq_pad": 9353216}, {"n": 8, "tok": 7430, "pad": 7432, "max_pad": 1332, "sq_pad": 7407272}, {"n": 8, "tok": 7679, "pad": 7682, "max_pad": 1574, "sq_pad": 8469380}, {"n": 8, "tok": 7605, "pad": 7610, "max_pad": 1710, "sq_pad": 8742156}, {"n": 8, "tok": 13461, "pad": 13466, "max_pad": 2124, "sq_pad": 24375828}, {"n": 8, "tok": 6775, "pad": 6778, "max_pad": 1390, "sq_pad": 6223356}, {"n": 8, "tok": 14248, "pad": 14252, "max_pad": 2152, "sq_pad": 26593832}, {"n": 8, "tok": 13673, "pad": 13674, "max_pad": 2124, "sq_pad": 25733052}, {"n": 8, "tok": 10376, "pad": 10378, "max_pad": 2124, "sq_pad": 14341500}, {"n": 8, "tok": 13650, "pad": 13652, "max_pad": 1888, "sq_pad": 23513856}, {"n": 8, "tok": 15735, "pad": 15740, "max_pad": 2112, "sq_pad": 31010752}, {"n": 8, "tok": 17023, "pad": 17026, "max_pad": 2156, "sq_pad": 36238652}, {"n": 8, "tok": 13614, "pad": 13616, "max_pad": 2136, "sq_pad": 25982888}, {"n": 8, "tok": 7070, "pad": 7072, "max_pad": 1494, "sq_pad": 6744056}, {"n": 8, "tok": 9432, "pad": 9438, "max_pad": 1744, "sq_pad": 11770892}, {"n": 8, "tok": 11991, "pad": 11992, "max_pad": 2152, "sq_pad": 19242976}, {"n": 8, "tok": 9414, "pad": 9416, "max_pad": 2138, "sq_pad": 12440728}, {"n": 8, "tok": 11531, "pad": 11538, "max_pad": 2136, "sq_pad": 19276732}, {"n": 8, "tok": 12088, "pad": 12092, "max_pad": 2200, "sq_pad": 21052008}, {"n": 8, "tok": 16109, "pad": 16112, "max_pad": 2200, "sq_pad": 33320728}, {"n": 8, "tok": 17432, "pad": 17432, "max_pad": 2200, "sq_pad": 37986464}, {"n": 8, "tok": 17432, "pad": 17432, "max_pad": 2200, "sq_pad": 37986464}, {"n": 8, "tok": 15403, "pad": 15404, "max_pad": 2168, "sq_pad": 30390856}, {"n": 8, "tok": 12906, "pad": 12910, "max_pad": 2106, "sq_pad": 21488404}, {"n": 8, "tok": 13563, "pad": 13568, "max_pad": 2124, "sq_pad": 23493464}, {"n": 8, "tok": 11065, "pad": 11068, "max_pad": 2142, "sq_pad": 16434728}, {"n": 8, "tok": 11723, "pad": 11726, "max_pad": 2142, "sq_pad": 18706172}, {"n": 8, "tok": 15671, "pad": 15676, "max_pad": 2154, "sq_pad": 31228408}, {"n": 8, "tok": 14336, "pad": 14340, "max_pad": 2122, "sq_pad": 26300352}, {"n": 8, "tok": 16263, "pad": 16270, "max_pad": 2120, "sq_pad": 33505700}, {"n": 8, "tok": 17064, "pad": 17072, "max_pad": 2136, "sq_pad": 36431872}, {"n": 8, "tok": 17042, "pad": 17048, "max_pad": 2146, "sq_pad": 36330160}, {"n": 8, "tok": 17048, "pad": 17056, "max_pad": 2136, "sq_pad": 36363776}, {"n": 8, "tok": 16890, "pad": 16896, "max_pad": 2132, "sq_pad": 35693864}]}
{"stage": "train", "call": 17, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 231174, "pad": 243712, "sq_pad": 269565952, "data_digest": "2ee8f83aaa479bc5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1799, "pad": 2048, "max_pad": 672, "sq_pad": 1083392}, {"n": 4, "tok": 1996, "pad": 2304, "max_pad": 800, "sq_pad": 1396736}, {"n": 4, "tok": 2051, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2109, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2094, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2189, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2261, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2330, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2348, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2455, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2481, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2552, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2608, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2626, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2777, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2789, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2897, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 2927, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3036, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3184, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3395, "pad": 3584, "max_pad": 1056, "sq_pad": 3248128}, {"n": 4, "tok": 3321, "pad": 3584, "max_pad": 992, "sq_pad": 3250176}, {"n": 4, "tok": 3925, "pad": 4096, "max_pad": 1216, "sq_pad": 4276224}, {"n": 4, "tok": 3082, "pad": 3328, "max_pad": 1184, "sq_pad": 2977792}, {"n": 4, "tok": 3562, "pad": 3840, "max_pad": 1152, "sq_pad": 3749888}, {"n": 4, "tok": 3605, "pad": 3840, "max_pad": 1312, "sq_pad": 3860480}, {"n": 4, "tok": 4113, "pad": 4352, "max_pad": 1344, "sq_pad": 4864000}, {"n": 4, "tok": 4113, "pad": 4352, "max_pad": 1216, "sq_pad": 4810752}, {"n": 4, "tok": 3700, "pad": 3840, "max_pad": 1248, "sq_pad": 3803136}, {"n": 4, "tok": 3032, "pad": 3072, "max_pad": 1216, "sq_pad": 2652160}, {"n": 4, "tok": 4535, "pad": 4864, "max_pad": 1792, "sq_pad": 6707200}, {"n": 4, "tok": 3729, "pad": 3840, "max_pad": 1312, "sq_pad": 3880960}, {"n": 4, "tok": 3313, "pad": 3584, "max_pad": 1312, "sq_pad": 3590144}, {"n": 4, "tok": 5091, "pad": 5376, "max_pad": 1696, "sq_pad": 7559168}, {"n": 4, "tok": 4148, "pad": 4352, "max_pad": 1344, "sq_pad": 4892672}, {"n": 4, "tok": 3111, "pad": 3328, "max_pad": 960, "sq_pad": 2885632}, {"n": 4, "tok": 3750, "pad": 3840, "max_pad": 1472, "sq_pad": 4077568}, {"n": 4, "tok": 3838, "pad": 4096, "max_pad": 1248, "sq_pad": 4282368}, {"n": 4, "tok": 4429, "pad": 4608, "max_pad": 1536, "sq_pad": 5562368}, {"n": 4, "tok": 3574, "pad": 3840, "max_pad": 1120, "sq_pad": 3733504}, {"n": 4, "tok": 5257, "pad": 5376, "max_pad": 1632, "sq_pad": 7485440}, {"n": 4, "tok": 4173, "pad": 4352, "max_pad": 1280, "sq_pad": 4808704}, {"n": 4, "tok": 4606, "pad": 4864, "max_pad": 1664, "sq_pad": 6236160}, {"n": 4, "tok": 3725, "pad": 3840, "max_pad": 1152, "sq_pad": 3958784}, {"n": 4, "tok": 4342, "pad": 4608, "max_pad": 1344, "sq_pad": 5382144}, {"n": 4, "tok": 5189, "pad": 5376, "max_pad": 1792, "sq_pad": 7579648}, {"n": 4, "tok": 3165, "pad": 3328, "max_pad": 1120, "sq_pad": 3078144}, {"n": 4, "tok": 2080, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2635, "pad": 2816, "max_pad": 928, "sq_pad": 2070528}, {"n": 4, "tok": 3966, "pad": 4096, "max_pad": 2208, "sq_pad": 6074368}, {"n": 4, "tok": 5663, "pad": 5888, "max_pad": 2144, "sq_pad": 10143744}, {"n": 4, "tok": 6643, "pad": 6912, "max_pad": 2336, "sq_pad": 13019136}, {"n": 4, "tok": 4431, "pad": 4608, "max_pad": 1792, "sq_pad": 6029312}, {"n": 4, "tok": 7138, "pad": 7424, "max_pad": 2144, "sq_pad": 14405632}, {"n": 4, "tok": 6630, "pad": 6912, "max_pad": 2368, "sq_pad": 13199360}, {"n": 4, "tok": 4276, "pad": 4352, "max_pad": 2080, "sq_pad": 6121472}, {"n": 4, "tok": 3857, "pad": 4096, "max_pad": 1408, "sq_pad": 4497408}, {"n": 4, "tok": 4480, "pad": 4608, "max_pad": 1536, "sq_pad": 5511168}, {"n": 4, "tok": 3913, "pad": 4096, "max_pad": 1088, "sq_pad": 4229120}, {"n": 4, "tok": 4165, "pad": 4352, "max_pad": 1248, "sq_pad": 4771840}, {"n": 4, "tok": 4444, "pad": 4608, "max_pad": 1632, "sq_pad": 5615616}, {"n": 4, "tok": 4091, "pad": 4352, "max_pad": 1280, "sq_pad": 4786176}, {"n": 4, "tok": 3946, "pad": 4096, "max_pad": 1408, "sq_pad": 4466688}, {"n": 4, "tok": 3484, "pad": 3584, "max_pad": 1408, "sq_pad": 3561472}]}
{"stage": "train", "call": 18, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 425312, "pad": 436736, "sq_pad": 817113088, "data_digest": "1c1b616e54201cd1", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4110, "pad": 4352, "max_pad": 1376, "sq_pad": 5007360}, {"n": 4, "tok": 3569, "pad": 3840, "max_pad": 1600, "sq_pad": 4286464}, {"n": 4, "tok": 4799, "pad": 4864, "max_pad": 1728, "sq_pad": 6871040}, {"n": 4, "tok": 2806, "pad": 3072, "max_pad": 928, "sq_pad": 2422784}, {"n": 4, "tok": 6444, "pad": 6656, "max_pad": 2240, "sq_pad": 12310528}, {"n": 4, "tok": 7017, "pad": 7168, "max_pad": 2144, "sq_pad": 13342720}, {"n": 4, "tok": 3644, "pad": 3840, "max_pad": 1408, "sq_pad": 4167680}, {"n": 4, "tok": 3131, "pad": 3328, "max_pad": 896, "sq_pad": 2787328}, {"n": 4, "tok": 7235, "pad": 7424, "max_pad": 2176, "sq_pad": 14288896}, {"n": 4, "tok": 7013, "pad": 7168, "max_pad": 2144, "sq_pad": 13414400}, {"n": 4, "tok": 8496, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5177, "pad": 5376, "max_pad": 2144, "sq_pad": 8103936}, {"n": 4, "tok": 5444, "pad": 5632, "max_pad": 2144, "sq_pad": 8726528}, {"n": 4, "tok": 4932, "pad": 5120, "max_pad": 1504, "sq_pad": 6625280}, {"n": 4, "tok": 6493, "pad": 6656, "max_pad": 1920, "sq_pad": 11253760}, {"n": 4, "tok": 7157, "pad": 7424, "max_pad": 2112, "sq_pad": 13875200}, {"n": 4, "tok": 7687, "pad": 7936, "max_pad": 2208, "sq_pad": 15816704}, {"n": 4, "tok": 8048, "pad": 8192, "max_pad": 2208, "sq_pad": 16816128}, {"n": 4, "tok": 8571, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8452, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8507, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5107, "pad": 5376, "max_pad": 2144, "sq_pad": 8671232}, {"n": 4, "tok": 3795, "pad": 3840, "max_pad": 1504, "sq_pad": 4114432}, {"n": 4, "tok": 3275, "pad": 3328, "max_pad": 992, "sq_pad": 2811904}, {"n": 4, "tok": 4658, "pad": 4864, "max_pad": 1760, "sq_pad": 6377472}, {"n": 4, "tok": 4774, "pad": 4864, "max_pad": 1536, "sq_pad": 6103040}, {"n": 4, "tok": 6237, "pad": 6400, "max_pad": 2272, "sq_pad": 10915840}, {"n": 4, "tok": 5754, "pad": 5888, "max_pad": 2176, "sq_pad": 9347072}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1376, "sq_pad": 5984256}, {"n": 4, "tok": 4745, "pad": 4864, "max_pad": 2144, "sq_pad": 7096320}, {"n": 4, "tok": 5604, "pad": 5888, "max_pad": 2368, "sq_pad": 9930752}, {"n": 4, "tok": 5927, "pad": 6144, "max_pad": 2304, "sq_pad": 11343872}, {"n": 4, "tok": 5704, "pad": 5888, "max_pad": 2240, "sq_pad": 10266624}, {"n": 4, "tok": 6384, "pad": 6656, "max_pad": 2208, "sq_pad": 12158976}, {"n": 4, "tok": 7511, "pad": 7680, "max_pad": 2208, "sq_pad": 15534080}, {"n": 4, "tok": 8598, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2400, "sq_pad": 20105216}, {"n": 4, "tok": 8700, "pad": 8960, "max_pad": 2400, "sq_pad": 20105216}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2400, "sq_pad": 20105216}, {"n": 4, "tok": 8700, "pad": 8960, "max_pad": 2400, "sq_pad": 20105216}, {"n": 4, "tok": 7557, "pad": 7680, "max_pad": 2176, "sq_pad": 15212544}, {"n": 4, "tok": 7846, "pad": 7936, "max_pad": 2176, "sq_pad": 15992832}, {"n": 4, "tok": 6352, "pad": 6400, "max_pad": 2112, "sq_pad": 10651648}, {"n": 4, "tok": 6554, "pad": 6656, "max_pad": 2048, "sq_pad": 11298816}, {"n": 4, "tok": 6645, "pad": 6912, "max_pad": 1984, "sq_pad": 12175360}, {"n": 4, "tok": 6918, "pad": 7168, "max_pad": 2336, "sq_pad": 13340672}, {"n": 4, "tok": 6514, "pad": 6656, "max_pad": 2240, "sq_pad": 11741184}, {"n": 4, "tok": 4551, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}, {"n": 4, "tok": 5256, "pad": 5376, "max_pad": 1664, "sq_pad": 7530496}, {"n": 4, "tok": 6467, "pad": 6656, "max_pad": 2144, "sq_pad": 11999232}, {"n": 4, "tok": 8231, "pad": 8448, "max_pad": 2336, "sq_pad": 17958912}, {"n": 4, "tok": 7440, "pad": 7680, "max_pad": 2176, "sq_pad": 15091712}, {"n": 4, "tok": 6229, "pad": 6400, "max_pad": 1760, "sq_pad": 10309632}, {"n": 4, "tok": 8107, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 7787, "pad": 7936, "max_pad": 2208, "sq_pad": 16142336}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8506, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8366, "pad": 8448, "max_pad": 2176, "sq_pad": 17850368}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 652772, "pad": 667392, "sq_pad": 1014401024, "data_digest": "530762a5e884d85c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3541, "pad": 3840, "max_pad": 704, "sq_pad": 1912832}, {"n": 8, "tok": 4304, "pad": 4608, "max_pad": 736, "sq_pad": 2689024}, {"n": 8, "tok": 4654, "pad": 4864, "max_pad": 704, "sq_pad": 2973696}, {"n": 8, "tok": 4983, "pad": 5120, "max_pad": 672, "sq_pad": 3280896}, {"n": 8, "tok": 5515, "pad": 5888, "max_pad": 960, "sq_pad": 4395008}, {"n": 8, "tok": 5961, "pad": 6144, "max_pad": 832, "sq_pad": 4726784}, {"n": 8, "tok": 6658, "pad": 6912, "max_pad": 1024, "sq_pad": 6006784}, {"n": 8, "tok": 7127, "pad": 7424, "max_pad": 1120, "sq_pad": 6934528}, {"n": 8, "tok": 7422, "pad": 7680, "max_pad": 1120, "sq_pad": 7405568}, {"n": 8, "tok": 7751, "pad": 7936, "max_pad": 1024, "sq_pad": 7880704}, {"n": 8, "tok": 7179, "pad": 7424, "max_pad": 1088, "sq_pad": 7184384}, {"n": 8, "tok": 7883, "pad": 8192, "max_pad": 1088, "sq_pad": 8531968}, {"n": 8, "tok": 8864, "pad": 8960, "max_pad": 1152, "sq_pad": 10039296}, {"n": 8, "tok": 8555, "pad": 8704, "max_pad": 1216, "sq_pad": 9744384}, {"n": 8, "tok": 9356, "pad": 9472, "max_pad": 1216, "sq_pad": 11223040}, {"n": 8, "tok": 9374, "pad": 9728, "max_pad": 1472, "sq_pad": 11919360}, {"n": 8, "tok": 8803, "pad": 8960, "max_pad": 1440, "sq_pad": 10770432}, {"n": 8, "tok": 9219, "pad": 9472, "max_pad": 1408, "sq_pad": 11657216}, {"n": 8, "tok": 8341, "pad": 8704, "max_pad": 1344, "sq_pad": 10088448}, {"n": 8, "tok": 7617, "pad": 7936, "max_pad": 1600, "sq_pad": 9148416}, {"n": 8, "tok": 9059, "pad": 9216, "max_pad": 1536, "sq_pad": 11978752}, {"n": 8, "tok": 10766, "pad": 11008, "max_pad": 1888, "sq_pad": 16318464}, {"n": 8, "tok": 8230, "pad": 8448, "max_pad": 1568, "sq_pad": 9766912}, {"n": 8, "tok": 9898, "pad": 9984, "max_pad": 1888, "sq_pad": 14133248}, {"n": 8, "tok": 8800, "pad": 8960, "max_pad": 1760, "sq_pad": 10831872}, {"n": 8, "tok": 10536, "pad": 10752, "max_pad": 1440, "sq_pad": 14479360}, {"n": 8, "tok": 10655, "pad": 10752, "max_pad": 1824, "sq_pad": 15120384}, {"n": 8, "tok": 6577, "pad": 6912, "max_pad": 1600, "sq_pad": 7692288}, {"n": 8, "tok": 7903, "pad": 8192, "max_pad": 2080, "sq_pad": 10614784}, {"n": 8, "tok": 6956, "pad": 7168, "max_pad": 1376, "sq_pad": 7141376}, {"n": 8, "tok": 9080, "pad": 9216, "max_pad": 2176, "sq_pad": 12408832}, {"n": 8, "tok": 9439, "pad": 9728, "max_pad": 1536, "sq_pad": 12290048}, {"n": 8, "tok": 10025, "pad": 10240, "max_pad": 2144, "sq_pad": 14659584}, {"n": 8, "tok": 11835, "pad": 12032, "max_pad": 2144, "sq_pad": 19965952}, {"n": 8, "tok": 13886, "pad": 14080, "max_pad": 1984, "sq_pad": 24866816}, {"n": 8, "tok": 6975, "pad": 7168, "max_pad": 1760, "sq_pad": 7811072}, {"n": 8, "tok": 10886, "pad": 11264, "max_pad": 2176, "sq_pad": 18644992}, {"n": 8, "tok": 9056, "pad": 9216, "max_pad": 1984, "sq_pad": 11755520}, {"n": 8, "tok": 9996, "pad": 10240, "max_pad": 2176, "sq_pad": 14659584}, {"n": 8, "tok": 11594, "pad": 11776, "max_pad": 2176, "sq_pad": 21884928}, {"n": 8, "tok": 10108, "pad": 10240, "max_pad": 2144, "sq_pad": 16977920}, {"n": 8, "tok": 11341, "pad": 11520, "max_pad": 2144, "sq_pad": 19793920}, {"n": 8, "tok": 11899, "pad": 12032, "max_pad": 2176, "sq_pad": 21542912}, {"n": 8, "tok": 13130, "pad": 13312, "max_pad": 2176, "sq_pad": 24088576}, {"n": 8, "tok": 14809, "pad": 15104, "max_pad": 2304, "sq_pad": 30318592}, {"n": 8, "tok": 15662, "pad": 15872, "max_pad": 2272, "sq_pad": 32280576}, {"n": 8, "tok": 14459, "pad": 14592, "max_pad": 2144, "sq_pad": 27426816}, {"n": 8, "tok": 14734, "pad": 14848, "max_pad": 2144, "sq_pad": 28897280}, {"n": 8, "tok": 12642, "pad": 12800, "max_pad": 2112, "sq_pad": 20789248}, {"n": 8, "tok": 11301, "pad": 11520, "max_pad": 2080, "sq_pad": 17459200}, {"n": 8, "tok": 14216, "pad": 14592, "max_pad": 2400, "sq_pad": 29130752}, {"n": 8, "tok": 12351, "pad": 12544, "max_pad": 2208, "sq_pad": 21260288}, {"n": 8, "tok": 14982, "pad": 15104, "max_pad": 2144, "sq_pad": 28919808}, {"n": 8, "tok": 14826, "pad": 15104, "max_pad": 2304, "sq_pad": 29696000}, {"n": 8, "tok": 16436, "pad": 16640, "max_pad": 2176, "sq_pad": 34686976}, {"n": 8, "tok": 14327, "pad": 14592, "max_pad": 2240, "sq_pad": 27295744}, {"n": 8, "tok": 12362, "pad": 12544, "max_pad": 2176, "sq_pad": 21049344}, {"n": 8, "tok": 12400, "pad": 12800, "max_pad": 2368, "sq_pad": 21749760}, {"n": 8, "tok": 13841, "pad": 14080, "max_pad": 2272, "sq_pad": 25792512}, {"n": 8, "tok": 10634, "pad": 11008, "max_pad": 2144, "sq_pad": 15915008}, {"n": 8, "tok": 9994, "pad": 10240, "max_pad": 2304, "sq_pad": 14393344}, {"n": 8, "tok": 10963, "pad": 11264, "max_pad": 2176, "sq_pad": 17580032}, {"n": 8, "tok": 13066, "pad": 13312, "max_pad": 2240, "sq_pad": 23896064}, {"n": 8, "tok": 17030, "pad": 17408, "max_pad": 2368, "sq_pad": 37922816}]}
{"stage": "ref", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 652772, "pad": 653044, "sq_pad": 975724368, "data_digest": "530762a5e884d85c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3541, "pad": 3544, "max_pad": 512, "sq_pad": 1583048}, {"n": 8, "tok": 4304, "pad": 4306, "max_pad": 564, "sq_pad": 2322060}, {"n": 8, "tok": 4654, "pad": 4656, "max_pad": 620, "sq_pad": 2713240}, {"n": 8, "tok": 4983, "pad": 4988, "max_pad": 652, "sq_pad": 3113208}, {"n": 8, "tok": 5515, "pad": 5520, "max_pad": 732, "sq_pad": 3813768}, {"n": 8, "tok": 5961, "pad": 5964, "max_pad": 818, "sq_pad": 4454152}, {"n": 8, "tok": 6658, "pad": 6662, "max_pad": 858, "sq_pad": 5553660}, {"n": 8, "tok": 7127, "pad": 7132, "max_pad": 926, "sq_pad": 6361624}, {"n": 8, "tok": 7422, "pad": 7424, "max_pad": 984, "sq_pad": 6893104}, {"n": 8, "tok": 7751, "pad": 7754, "max_pad": 998, "sq_pad": 7521396}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1088, "sq_pad": 6828284}, {"n": 8, "tok": 7883, "pad": 7890, "max_pad": 1074, "sq_pad": 8075540}, {"n": 8, "tok": 8864, "pad": 8868, "max_pad": 1152, "sq_pad": 9835184}, {"n": 8, "tok": 8555, "pad": 8558, "max_pad": 1174, "sq_pad": 9408820}, {"n": 8, "tok": 9356, "pad": 9358, "max_pad": 1214, "sq_pad": 10955612}, {"n": 8, "tok": 9374, "pad": 9378, "max_pad": 1232, "sq_pad": 11009700}, {"n": 8, "tok": 8803, "pad": 8806, "max_pad": 1432, "sq_pad": 10492188}, {"n": 8, "tok": 9219, "pad": 9222, "max_pad": 1398, "sq_pad": 11045612}, {"n": 8, "tok": 8341, "pad": 8346, "max_pad": 1320, "sq_pad": 9393756}, {"n": 8, "tok": 7617, "pad": 7622, "max_pad": 1402, "sq_pad": 8324244}, {"n": 8, "tok": 9059, "pad": 9062, "max_pad": 1514, "sq_pad": 11580996}, {"n": 8, "tok": 10766, "pad": 10770, "max_pad": 1738, "sq_pad": 15517788}, {"n": 8, "tok": 8230, "pad": 8234, "max_pad": 1544, "sq_pad": 9357092}, {"n": 8, "tok": 9898, "pad": 9902, "max_pad": 1888, "sq_pad": 13942460}, {"n": 8, "tok": 8800, "pad": 8802, "max_pad": 1736, "sq_pad": 10456700}, {"n": 8, "tok": 10536, "pad": 10540, "max_pad": 1418, "sq_pad": 13912720}, {"n": 8, "tok": 10655, "pad": 10658, "max_pad": 1820, "sq_pad": 14876988}, {"n": 8, "tok": 6577, "pad": 6582, "max_pad": 1374, "sq_pad": 6854964}, {"n": 8, "tok": 7903, "pad": 7908, "max_pad": 2056, "sq_pad": 10096176}, {"n": 8, "tok": 6956, "pad": 6960, "max_pad": 1350, "sq_pad": 6747088}, {"n": 8, "tok": 9080, "pad": 9086, "max_pad": 2146, "sq_pad": 12115060}, {"n": 8, "tok": 9439, "pad": 9442, "max_pad": 1510, "sq_pad": 11775908}, {"n": 8, "tok": 10025, "pad": 10028, "max_pad": 2116, "sq_pad": 14076224}, {"n": 8, "tok": 11835, "pad": 11840, "max_pad": 2122, "sq_pad": 19408048}, {"n": 8, "tok": 13886, "pad": 13892, "max_pad": 1886, "sq_pad": 24180800}, {"n": 8, "tok": 6975, "pad": 6982, "max_pad": 1738, "sq_pad": 7400092}, {"n": 8, "tok": 10886, "pad": 10888, "max_pad": 2150, "sq_pad": 17770080}, {"n": 8, "tok": 9056, "pad": 9060, "max_pad": 1918, "sq_pad": 11302904}, {"n": 8, "tok": 9996, "pad": 10000, "max_pad": 2150, "sq_pad": 14013496}, {"n": 8, "tok": 11594, "pad": 11598, "max_pad": 2150, "sq_pad": 21339996}, {"n": 8, "tok": 10108, "pad": 10114, "max_pad": 2132, "sq_pad": 16676324}, {"n": 8, "tok": 11341, "pad": 11346, "max_pad": 2140, "sq_pad": 19355596}, {"n": 8, "tok": 11899, "pad": 11904, "max_pad": 2130, "sq_pad": 21135944}, {"n": 8, "tok": 13130, "pad": 13138, "max_pad": 2132, "sq_pad": 23491036}, {"n": 8, "tok": 14809, "pad": 14814, "max_pad": 2130, "sq_pad": 29117804}, {"n": 8, "tok": 15662, "pad": 15668, "max_pad": 2132, "sq_pad": 31400544}, {"n": 8, "tok": 14459, "pad": 14466, "max_pad": 2132, "sq_pad": 26963668}, {"n": 8, "tok": 14734, "pad": 14738, "max_pad": 2108, "sq_pad": 28490892}, {"n": 8, "tok": 12642, "pad": 12646, "max_pad": 2100, "sq_pad": 20315660}, {"n": 8, "tok": 11301, "pad": 11304, "max_pad": 2066, "sq_pad": 16812416}, {"n": 8, "tok": 14216, "pad": 14218, "max_pad": 2180, "sq_pad": 27549812}, {"n": 8, "tok": 12351, "pad": 12354, "max_pad": 2180, "sq_pad": 20668356}, {"n": 8, "tok": 14982, "pad": 14984, "max_pad": 2134, "sq_pad": 28477840}, {"n": 8, "tok": 14826, "pad": 14832, "max_pad": 2160, "sq_pad": 28586360}, {"n": 8, "tok": 16436, "pad": 16442, "max_pad": 2160, "sq_pad": 33895308}, {"n": 8, "tok": 14327, "pad": 14330, "max_pad": 2160, "sq_pad": 26249540}, {"n": 8, "tok": 12362, "pad": 12366, "max_pad": 2154, "sq_pad": 20464620}, {"n": 8, "tok": 12400, "pad": 12408, "max_pad": 2132, "sq_pad": 20240448}, {"n": 8, "tok": 13841, "pad": 13846, "max_pad": 2132, "sq_pad": 24846380}, {"n": 8, "tok": 10634, "pad": 10640, "max_pad": 2132, "sq_pad": 14988888}, {"n": 8, "tok": 9994, "pad": 9996, "max_pad": 2154, "sq_pad": 13524808}, {"n": 8, "tok": 10963, "pad": 10968, "max_pad": 2154, "sq_pad": 16777744}, {"n": 8, "tok": 13066, "pad": 13072, "max_pad": 2126, "sq_pad": 22991944}, {"n": 8, "tok": 17030, "pad": 17036, "max_pad": 2150, "sq_pad": 36278656}]}
{"stage": "train", "call": 19, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 251006, "pad": 261376, "sq_pad": 298676224, "data_digest": "c9cb0078a7f789e6", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1649, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 1892, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2095, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2209, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2299, "pad": 2560, "max_pad": 768, "sq_pad": 1662976}, {"n": 4, "tok": 2355, "pad": 2560, "max_pad": 768, "sq_pad": 1662976}, {"n": 4, "tok": 2446, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2537, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2676, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2839, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2893, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3068, "pad": 3328, "max_pad": 960, "sq_pad": 2793472}, {"n": 4, "tok": 3244, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3491, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3636, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3673, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3749, "pad": 3840, "max_pad": 992, "sq_pad": 3690496}, {"n": 4, "tok": 3774, "pad": 3840, "max_pad": 960, "sq_pad": 3686400}, {"n": 4, "tok": 3977, "pad": 4096, "max_pad": 1024, "sq_pad": 4194304}, {"n": 4, "tok": 3532, "pad": 3584, "max_pad": 1024, "sq_pad": 3407872}, {"n": 4, "tok": 3647, "pad": 3840, "max_pad": 1088, "sq_pad": 3776512}, {"n": 4, "tok": 4208, "pad": 4352, "max_pad": 1184, "sq_pad": 4747264}, {"n": 4, "tok": 3675, "pad": 3840, "max_pad": 1088, "sq_pad": 3883008}, {"n": 4, "tok": 4360, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4504, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 3931, "pad": 4096, "max_pad": 1248, "sq_pad": 4438016}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 4685, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 4671, "pad": 4864, "max_pad": 1312, "sq_pad": 5933056}, {"n": 4, "tok": 4594, "pad": 4864, "max_pad": 1408, "sq_pad": 5969920}, {"n": 4, "tok": 4780, "pad": 4864, "max_pad": 1248, "sq_pad": 5920768}, {"n": 4, "tok": 4990, "pad": 5120, "max_pad": 1376, "sq_pad": 6572032}, {"n": 4, "tok": 3813, "pad": 3840, "max_pad": 1440, "sq_pad": 4296704}, {"n": 4, "tok": 4409, "pad": 4608, "max_pad": 1376, "sq_pad": 5621760}, {"n": 4, "tok": 4810, "pad": 4864, "max_pad": 1408, "sq_pad": 6043648}, {"n": 4, "tok": 4365, "pad": 4608, "max_pad": 1504, "sq_pad": 5836800}, {"n": 4, "tok": 3976, "pad": 4096, "max_pad": 1280, "sq_pad": 4425728}, {"n": 4, "tok": 3730, "pad": 3840, "max_pad": 1312, "sq_pad": 4028416}, {"n": 4, "tok": 3887, "pad": 4096, "max_pad": 1536, "sq_pad": 5005312}, {"n": 4, "tok": 3935, "pad": 4096, "max_pad": 1472, "sq_pad": 4843520}, {"n": 4, "tok": 5124, "pad": 5376, "max_pad": 1664, "sq_pad": 7700480}, {"n": 4, "tok": 5109, "pad": 5376, "max_pad": 1696, "sq_pad": 7804928}, {"n": 4, "tok": 5657, "pad": 5888, "max_pad": 1920, "sq_pad": 9345024}, {"n": 4, "tok": 3940, "pad": 4096, "max_pad": 1568, "sq_pad": 4614144}, {"n": 4, "tok": 4290, "pad": 4352, "max_pad": 1504, "sq_pad": 5195776}, {"n": 4, "tok": 5614, "pad": 5888, "max_pad": 1888, "sq_pad": 9553920}, {"n": 4, "tok": 4284, "pad": 4352, "max_pad": 1568, "sq_pad": 5437440}, {"n": 4, "tok": 4488, "pad": 4608, "max_pad": 1792, "sq_pad": 5855232}, {"n": 4, "tok": 4312, "pad": 4352, "max_pad": 1280, "sq_pad": 5007360}, {"n": 4, "tok": 5265, "pad": 5376, "max_pad": 1408, "sq_pad": 7231488}, {"n": 4, "tok": 5271, "pad": 5376, "max_pad": 1440, "sq_pad": 7239680}, {"n": 4, "tok": 5607, "pad": 5888, "max_pad": 1696, "sq_pad": 8796160}, {"n": 4, "tok": 5048, "pad": 5120, "max_pad": 1824, "sq_pad": 7063552}, {"n": 4, "tok": 2722, "pad": 2816, "max_pad": 1280, "sq_pad": 2500608}, {"n": 4, "tok": 3855, "pad": 4096, "max_pad": 1568, "sq_pad": 5115904}, {"n": 4, "tok": 4471, "pad": 4608, "max_pad": 2112, "sq_pad": 7067648}, {"n": 4, "tok": 3432, "pad": 3584, "max_pad": 1312, "sq_pad": 3624960}, {"n": 4, "tok": 3357, "pad": 3584, "max_pad": 1216, "sq_pad": 3553280}, {"n": 4, "tok": 3599, "pad": 3840, "max_pad": 1376, "sq_pad": 4155392}, {"n": 4, "tok": 3696, "pad": 3840, "max_pad": 1408, "sq_pad": 4038656}, {"n": 4, "tok": 5384, "pad": 5632, "max_pad": 2176, "sq_pad": 8804352}, {"n": 4, "tok": 5252, "pad": 5376, "max_pad": 1600, "sq_pad": 7364608}, {"n": 4, "tok": 4187, "pad": 4352, "max_pad": 1440, "sq_pad": 5031936}]}
{"stage": "train", "call": 20, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 401766, "pad": 412160, "sq_pad": 732059648, "data_digest": "f85937f44a5fa3c1", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4981, "pad": 5120, "max_pad": 2144, "sq_pad": 7612416}, {"n": 4, "tok": 5044, "pad": 5120, "max_pad": 1600, "sq_pad": 6985728}, {"n": 4, "tok": 7436, "pad": 7680, "max_pad": 2304, "sq_pad": 15132672}, {"n": 4, "tok": 4399, "pad": 4608, "max_pad": 1696, "sq_pad": 5756928}, {"n": 4, "tok": 6742, "pad": 6912, "max_pad": 1824, "sq_pad": 11964416}, {"n": 4, "tok": 7144, "pad": 7424, "max_pad": 2112, "sq_pad": 13877248}, {"n": 4, "tok": 2882, "pad": 3072, "max_pad": 1120, "sq_pad": 2543616}, {"n": 4, "tok": 4093, "pad": 4352, "max_pad": 1760, "sq_pad": 5732352}, {"n": 4, "tok": 5028, "pad": 5120, "max_pad": 2144, "sq_pad": 7550976}, {"n": 4, "tok": 5858, "pad": 6144, "max_pad": 2176, "sq_pad": 11094016}, {"n": 4, "tok": 4227, "pad": 4352, "max_pad": 1152, "sq_pad": 4753408}, {"n": 4, "tok": 4829, "pad": 4864, "max_pad": 1920, "sq_pad": 6875136}, {"n": 4, "tok": 4988, "pad": 5120, "max_pad": 1536, "sq_pad": 6866944}, {"n": 4, "tok": 5008, "pad": 5120, "max_pad": 2176, "sq_pad": 7813120}, {"n": 4, "tok": 5380, "pad": 5632, "max_pad": 2176, "sq_pad": 10196992}, {"n": 4, "tok": 6214, "pad": 6400, "max_pad": 2176, "sq_pad": 12122112}, {"n": 4, "tok": 5047, "pad": 5120, "max_pad": 2144, "sq_pad": 8939520}, {"n": 4, "tok": 5061, "pad": 5120, "max_pad": 2144, "sq_pad": 8009728}, {"n": 4, "tok": 5725, "pad": 5888, "max_pad": 2144, "sq_pad": 10678272}, {"n": 4, "tok": 5616, "pad": 5888, "max_pad": 2144, "sq_pad": 9713664}, {"n": 4, "tok": 5923, "pad": 6144, "max_pad": 2144, "sq_pad": 10864640}, {"n": 4, "tok": 5976, "pad": 6144, "max_pad": 2272, "sq_pad": 11417600}, {"n": 4, "tok": 5672, "pad": 5888, "max_pad": 2144, "sq_pad": 9312256}, {"n": 4, "tok": 7458, "pad": 7680, "max_pad": 2304, "sq_pad": 15620096}, {"n": 4, "tok": 6337, "pad": 6400, "max_pad": 2144, "sq_pad": 11356160}, {"n": 4, "tok": 8472, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 7148, "pad": 7168, "max_pad": 2112, "sq_pad": 13328384}, {"n": 4, "tok": 8514, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7127, "pad": 7168, "max_pad": 2144, "sq_pad": 13297664}, {"n": 4, "tok": 7332, "pad": 7424, "max_pad": 2144, "sq_pad": 14129152}, {"n": 4, "tok": 6306, "pad": 6400, "max_pad": 1888, "sq_pad": 11032576}, {"n": 4, "tok": 8428, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5978, "pad": 6144, "max_pad": 1632, "sq_pad": 9449472}, {"n": 4, "tok": 6664, "pad": 6912, "max_pad": 2112, "sq_pad": 12142592}, {"n": 4, "tok": 6028, "pad": 6144, "max_pad": 2112, "sq_pad": 9887744}, {"n": 4, "tok": 5273, "pad": 5376, "max_pad": 1760, "sq_pad": 7608320}, {"n": 4, "tok": 6302, "pad": 6400, "max_pad": 2208, "sq_pad": 11726848}, {"n": 4, "tok": 7914, "pad": 8192, "max_pad": 2400, "sq_pad": 17403904}, {"n": 4, "tok": 5773, "pad": 5888, "max_pad": 2208, "sq_pad": 9791488}, {"n": 4, "tok": 6578, "pad": 6656, "max_pad": 2144, "sq_pad": 11438080}, {"n": 4, "tok": 7207, "pad": 7424, "max_pad": 2144, "sq_pad": 13944832}, {"n": 4, "tok": 7775, "pad": 7936, "max_pad": 2144, "sq_pad": 15828992}, {"n": 4, "tok": 7267, "pad": 7424, "max_pad": 2240, "sq_pad": 14270464}, {"n": 4, "tok": 7559, "pad": 7680, "max_pad": 2176, "sq_pad": 15409152}, {"n": 4, "tok": 8309, "pad": 8448, "max_pad": 2176, "sq_pad": 17866752}, {"n": 4, "tok": 8127, "pad": 8192, "max_pad": 2176, "sq_pad": 16824320}, {"n": 4, "tok": 7479, "pad": 7680, "max_pad": 2176, "sq_pad": 14981120}, {"n": 4, "tok": 6848, "pad": 7168, "max_pad": 2336, "sq_pad": 13281280}, {"n": 4, "tok": 5338, "pad": 5632, "max_pad": 2048, "sq_pad": 8976384}, {"n": 4, "tok": 7024, "pad": 7168, "max_pad": 2176, "sq_pad": 13047808}, {"n": 4, "tok": 5206, "pad": 5376, "max_pad": 1504, "sq_pad": 7264256}, {"n": 4, "tok": 7194, "pad": 7424, "max_pad": 2304, "sq_pad": 14346240}, {"n": 4, "tok": 6546, "pad": 6656, "max_pad": 2208, "sq_pad": 11560960}, {"n": 4, "tok": 7295, "pad": 7424, "max_pad": 2208, "sq_pad": 14223360}, {"n": 4, "tok": 6008, "pad": 6144, "max_pad": 2144, "sq_pad": 10016768}, {"n": 4, "tok": 4626, "pad": 4864, "max_pad": 1280, "sq_pad": 5922816}, {"n": 4, "tok": 4621, "pad": 4864, "max_pad": 1344, "sq_pad": 6012928}, {"n": 4, "tok": 5373, "pad": 5632, "max_pad": 2368, "sq_pad": 9158656}, {"n": 4, "tok": 6259, "pad": 6400, "max_pad": 2176, "sq_pad": 11599872}, {"n": 4, "tok": 4704, "pad": 4864, "max_pad": 1312, "sq_pad": 5951488}, {"n": 4, "tok": 6492, "pad": 6656, "max_pad": 2176, "sq_pad": 11540480}, {"n": 4, "tok": 6574, "pad": 6656, "max_pad": 2144, "sq_pad": 12343296}, {"n": 4, "tok": 8530, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8500, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}


==> anc/data/controlled/micro_batches/p1_full.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 672036, "pad": 687104, "sq_pad": 1060751360, "data_digest": "a3ddbcf8718c753b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3475, "pad": 3584, "max_pad": 512, "sq_pad": 1617920}, {"n": 8, "tok": 4738, "pad": 4864, "max_pad": 672, "sq_pad": 2969600}, {"n": 8, "tok": 5329, "pad": 5632, "max_pad": 864, "sq_pad": 3997696}, {"n": 8, "tok": 5640, "pad": 5888, "max_pad": 832, "sq_pad": 4345856}, {"n": 8, "tok": 5820, "pad": 6144, "max_pad": 960, "sq_pad": 4771840}, {"n": 8, "tok": 6258, "pad": 6400, "max_pad": 832, "sq_pad": 5126144}, {"n": 8, "tok": 6670, "pad": 6912, "max_pad": 1024, "sq_pad": 6006784}, {"n": 8, "tok": 7097, "pad": 7424, "max_pad": 1120, "sq_pad": 6934528}, {"n": 8, "tok": 7442, "pad": 7680, "max_pad": 1088, "sq_pad": 7395328}, {"n": 8, "tok": 8013, "pad": 8192, "max_pad": 1088, "sq_pad": 8398848}, {"n": 8, "tok": 8281, "pad": 8448, "max_pad": 1088, "sq_pad": 8929280}, {"n": 8, "tok": 8347, "pad": 8704, "max_pad": 1280, "sq_pad": 9517056}, {"n": 8, "tok": 8518, "pad": 8704, "max_pad": 1120, "sq_pad": 9474048}, {"n": 8, "tok": 8891, "pad": 9216, "max_pad": 1312, "sq_pad": 10651648}, {"n": 8, "tok": 9238, "pad": 9472, "max_pad": 1312, "sq_pad": 11243520}, {"n": 8, "tok": 8615, "pad": 8960, "max_pad": 1248, "sq_pad": 10418176}, {"n": 8, "tok": 8242, "pad": 8448, "max_pad": 1312, "sq_pad": 10190848}, {"n": 8, "tok": 9083, "pad": 9216, "max_pad": 1344, "sq_pad": 10905600}, {"n": 8, "tok": 7446, "pad": 7680, "max_pad": 1472, "sq_pad": 9340928}, {"n": 8, "tok": 8311, "pad": 8448, "max_pad": 1504, "sq_pad": 9951232}, {"n": 8, "tok": 9947, "pad": 10240, "max_pad": 1504, "sq_pad": 13418496}, {"n": 8, "tok": 8851, "pad": 9216, "max_pad": 1568, "sq_pad": 11753472}, {"n": 8, "tok": 7434, "pad": 7680, "max_pad": 1600, "sq_pad": 8699904}, {"n": 8, "tok": 8821, "pad": 8960, "max_pad": 1696, "sq_pad": 11456512}, {"n": 8, "tok": 8343, "pad": 8704, "max_pad": 1792, "sq_pad": 10608640}, {"n": 8, "tok": 9740, "pad": 9984, "max_pad": 1792, "sq_pad": 14213120}, {"n": 8, "tok": 9345, "pad": 9472, "max_pad": 1600, "sq_pad": 12468224}, {"n": 8, "tok": 7837, "pad": 8192, "max_pad": 1472, "sq_pad": 9340928}, {"n": 8, "tok": 11306, "pad": 11520, "max_pad": 1824, "sq_pad": 17885184}, {"n": 8, "tok": 12944, "pad": 13312, "max_pad": 1984, "sq_pad": 23451648}, {"n": 8, "tok": 10352, "pad": 10496, "max_pad": 1984, "sq_pad": 15962112}, {"n": 8, "tok": 12096, "pad": 12288, "max_pad": 2048, "sq_pad": 19806208}, {"n": 8, "tok": 15603, "pad": 15872, "max_pad": 2304, "sq_pad": 31879168}, {"n": 8, "tok": 13584, "pad": 13824, "max_pad": 2144, "sq_pad": 25612288}, {"n": 8, "tok": 8049, "pad": 8192, "max_pad": 1664, "sq_pad": 9220096}, {"n": 8, "tok": 13790, "pad": 13824, "max_pad": 2176, "sq_pad": 26425344}, {"n": 8, "tok": 13292, "pad": 13568, "max_pad": 2400, "sq_pad": 25460736}, {"n": 8, "tok": 11494, "pad": 11776, "max_pad": 2304, "sq_pad": 20355072}, {"n": 8, "tok": 13790, "pad": 14080, "max_pad": 2176, "sq_pad": 27256832}, {"n": 8, "tok": 9789, "pad": 9984, "max_pad": 2176, "sq_pad": 13672448}, {"n": 8, "tok": 8943, "pad": 9216, "max_pad": 1344, "sq_pad": 10805248}, {"n": 8, "tok": 8707, "pad": 8960, "max_pad": 1312, "sq_pad": 10182656}, {"n": 8, "tok": 8631, "pad": 8960, "max_pad": 1472, "sq_pad": 10414080}, {"n": 8, "tok": 9252, "pad": 9472, "max_pad": 1568, "sq_pad": 11423744}, {"n": 8, "tok": 10328, "pad": 10496, "max_pad": 1696, "sq_pad": 14336000}, {"n": 8, "tok": 12603, "pad": 12800, "max_pad": 1888, "sq_pad": 20940800}, {"n": 8, "tok": 13717, "pad": 13824, "max_pad": 2144, "sq_pad": 24797184}, {"n": 8, "tok": 13329, "pad": 13568, "max_pad": 2144, "sq_pad": 24956928}, {"n": 8, "tok": 14834, "pad": 15104, "max_pad": 2176, "sq_pad": 30169088}, {"n": 8, "tok": 13058, "pad": 13312, "max_pad": 2144, "sq_pad": 22812672}, {"n": 8, "tok": 11924, "pad": 12032, "max_pad": 1824, "sq_pad": 18649088}, {"n": 8, "tok": 8671, "pad": 8960, "max_pad": 1600, "sq_pad": 10606592}, {"n": 8, "tok": 9887, "pad": 10240, "max_pad": 2144, "sq_pad": 14114816}, {"n": 8, "tok": 13293, "pad": 13568, "max_pad": 2176, "sq_pad": 24780800}, {"n": 8, "tok": 16020, "pad": 16128, "max_pad": 2144, "sq_pad": 33134592}, {"n": 8, "tok": 16102, "pad": 16384, "max_pad": 2144, "sq_pad": 33665024}, {"n": 8, "tok": 15781, "pad": 15872, "max_pad": 2176, "sq_pad": 31963136}, {"n": 8, "tok": 11681, "pad": 12032, "max_pad": 1728, "sq_pad": 18200576}, {"n": 8, "tok": 10723, "pad": 11008, "max_pad": 2144, "sq_pad": 16195584}, {"n": 8, "tok": 16655, "pad": 16896, "max_pad": 2304, "sq_pad": 35874816}, {"n": 8, "tok": 16312, "pad": 16640, "max_pad": 2336, "sq_pad": 34801664}, {"n": 8, "tok": 15135, "pad": 15360, "max_pad": 2240, "sq_pad": 29845504}, {"n": 8, "tok": 17169, "pad": 17408, "max_pad": 2400, "sq_pad": 37937152}, {"n": 8, "tok": 17420, "pad": 17664, "max_pad": 2272, "sq_pad": 39010304}], "selfcheck": {"verl": 3584, "ours": 3584, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 672036, "pad": 672300, "sq_pad": 1021267216, "data_digest": "a3ddbcf8718c753b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3475, "pad": 3478, "max_pad": 508, "sq_pad": 1524468}, {"n": 8, "tok": 4738, "pad": 4742, "max_pad": 638, "sq_pad": 2818692}, {"n": 8, "tok": 5329, "pad": 5332, "max_pad": 698, "sq_pad": 3558384}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 724, "sq_pad": 3983544}, {"n": 8, "tok": 5820, "pad": 5824, "max_pad": 774, "sq_pad": 4250352}, {"n": 8, "tok": 6258, "pad": 6262, "max_pad": 816, "sq_pad": 4906652}, {"n": 8, "tok": 6670, "pad": 6676, "max_pad": 890, "sq_pad": 5578072}, {"n": 8, "tok": 7097, "pad": 7102, "max_pad": 926, "sq_pad": 6308420}, {"n": 8, "tok": 7442, "pad": 7446, "max_pad": 966, "sq_pad": 6933748}, {"n": 8, "tok": 8013, "pad": 8016, "max_pad": 1058, "sq_pad": 8040392}, {"n": 8, "tok": 8281, "pad": 8286, "max_pad": 1084, "sq_pad": 8591004}, {"n": 8, "tok": 8347, "pad": 8350, "max_pad": 1096, "sq_pad": 8719420}, {"n": 8, "tok": 8518, "pad": 8522, "max_pad": 1112, "sq_pad": 9082452}, {"n": 8, "tok": 8891, "pad": 8896, "max_pad": 1172, "sq_pad": 9899496}, {"n": 8, "tok": 9238, "pad": 9244, "max_pad": 1220, "sq_pad": 10690704}, {"n": 8, "tok": 8615, "pad": 8620, "max_pad": 1248, "sq_pad": 9983728}, {"n": 8, "tok": 8242, "pad": 8246, "max_pad": 1294, "sq_pad": 9761044}, {"n": 8, "tok": 9083, "pad": 9088, "max_pad": 1334, "sq_pad": 10642680}, {"n": 8, "tok": 7446, "pad": 7452, "max_pad": 1458, "sq_pad": 8780200}, {"n": 8, "tok": 8311, "pad": 8314, "max_pad": 1494, "sq_pad": 9697956}, {"n": 8, "tok": 9947, "pad": 9950, "max_pad": 1494, "sq_pad": 12896436}, {"n": 8, "tok": 8851, "pad": 8856, "max_pad": 1448, "sq_pad": 10776008}, {"n": 8, "tok": 7434, "pad": 7438, "max_pad": 1580, "sq_pad": 8205620}, {"n": 8, "tok": 8821, "pad": 8822, "max_pad": 1684, "sq_pad": 11170044}, {"n": 8, "tok": 8343, "pad": 8346, "max_pad": 1544, "sq_pad": 9544092}, {"n": 8, "tok": 9740, "pad": 9746, "max_pad": 1772, "sq_pad": 13713164}, {"n": 8, "tok": 9345, "pad": 9350, "max_pad": 1590, "sq_pad": 12187492}, {"n": 8, "tok": 7837, "pad": 7840, "max_pad": 1452, "sq_pad": 8686648}, {"n": 8, "tok": 11306, "pad": 11308, "max_pad": 1794, "sq_pad": 17228072}, {"n": 8, "tok": 12944, "pad": 12950, "max_pad": 1974, "sq_pad": 22446940}, {"n": 8, "tok": 10352, "pad": 10354, "max_pad": 1958, "sq_pad": 15553956}, {"n": 8, "tok": 12096, "pad": 12100, "max_pad": 2022, "sq_pad": 19200376}, {"n": 8, "tok": 15603, "pad": 15608, "max_pad": 2122, "sq_pad": 30754704}, {"n": 8, "tok": 13584, "pad": 13586, "max_pad": 2142, "sq_pad": 24952220}, {"n": 8, "tok": 8049, "pad": 8052, "max_pad": 1636, "sq_pad": 8888920}, {"n": 8, "tok": 13790, "pad": 13796, "max_pad": 2176, "sq_pad": 26350568}, {"n": 8, "tok": 13292, "pad": 13298, "max_pad": 2176, "sq_pad": 24314372}, {"n": 8, "tok": 11494, "pad": 11498, "max_pad": 2160, "sq_pad": 19289140}, {"n": 8, "tok": 13790, "pad": 13792, "max_pad": 2146, "sq_pad": 26277096}, {"n": 8, "tok": 9789, "pad": 9792, "max_pad": 2146, "sq_pad": 13145016}, {"n": 8, "tok": 8943, "pad": 8946, "max_pad": 1334, "sq_pad": 10173412}, {"n": 8, "tok": 8707, "pad": 8712, "max_pad": 1290, "sq_pad": 9639408}, {"n": 8, "tok": 8631, "pad": 8636, "max_pad": 1458, "sq_pad": 9715744}, {"n": 8, "tok": 9252, "pad": 9256, "max_pad": 1540, "sq_pad": 10928368}, {"n": 8, "tok": 10328, "pad": 10334, "max_pad": 1678, "sq_pad": 13909764}, {"n": 8, "tok": 12603, "pad": 12606, "max_pad": 1828, "sq_pad": 20317980}, {"n": 8, "tok": 13717, "pad": 13720, "max_pad": 2138, "sq_pad": 24428224}, {"n": 8, "tok": 13329, "pad": 13332, "max_pad": 2142, "sq_pad": 24419928}, {"n": 8, "tok": 14834, "pad": 14836, "max_pad": 2150, "sq_pad": 29489000}, {"n": 8, "tok": 13058, "pad": 13060, "max_pad": 2138, "sq_pad": 22033432}, {"n": 8, "tok": 11924, "pad": 11926, "max_pad": 1806, "sq_pad": 18315828}, {"n": 8, "tok": 8671, "pad": 8674, "max_pad": 1582, "sq_pad": 9934340}, {"n": 8, "tok": 9887, "pad": 9892, "max_pad": 2122, "sq_pad": 13242184}, {"n": 8, "tok": 13293, "pad": 13298, "max_pad": 2170, "sq_pad": 23760700}, {"n": 8, "tok": 16020, "pad": 16026, "max_pad": 2134, "sq_pad": 32770620}, {"n": 8, "tok": 16102, "pad": 16108, "max_pad": 2136, "sq_pad": 32591640}, {"n": 8, "tok": 15781, "pad": 15788, "max_pad": 2112, "sq_pad": 31627792}, {"n": 8, "tok": 11681, "pad": 11688, "max_pad": 1720, "sq_pad": 17273504}, {"n": 8, "tok": 10723, "pad": 10728, "max_pad": 2122, "sq_pad": 15335952}, {"n": 8, "tok": 16655, "pad": 16658, "max_pad": 2140, "sq_pad": 34844796}, {"n": 8, "tok": 16312, "pad": 16318, "max_pad": 2140, "sq_pad": 33414716}, {"n": 8, "tok": 15135, "pad": 15138, "max_pad": 2134, "sq_pad": 28937364}, {"n": 8, "tok": 17169, "pad": 17170, "max_pad": 2198, "sq_pad": 36854204}, {"n": 8, "tok": 17420, "pad": 17428, "max_pad": 2198, "sq_pad": 37976024}], "selfcheck": {"verl": 3478, "ours": 3478, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 262470, "pad": 273408, "sq_pad": 328757248, "data_digest": "a14bb93e11167f22", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1610, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 1865, "pad": 2048, "max_pad": 640, "sq_pad": 1071104}, {"n": 4, "tok": 2260, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2478, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2575, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2754, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2799, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2841, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2976, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 2844, "pad": 3072, "max_pad": 928, "sq_pad": 2398208}, {"n": 4, "tok": 3056, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3202, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3241, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3429, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3522, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3575, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3660, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3782, "pad": 4096, "max_pad": 1216, "sq_pad": 4243456}, {"n": 4, "tok": 4042, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 3971, "pad": 4096, "max_pad": 1056, "sq_pad": 4198400}, {"n": 4, "tok": 4186, "pad": 4352, "max_pad": 1152, "sq_pad": 4743168}, {"n": 4, "tok": 4095, "pad": 4352, "max_pad": 1216, "sq_pad": 4759552}, {"n": 4, "tok": 4113, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4234, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4268, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 4250, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 4443, "pad": 4608, "max_pad": 1216, "sq_pad": 5318656}, {"n": 4, "tok": 4448, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4522, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 1280, "sq_pad": 5924864}, {"n": 4, "tok": 4797, "pad": 4864, "max_pad": 1248, "sq_pad": 5916672}, {"n": 4, "tok": 3818, "pad": 4096, "max_pad": 1184, "sq_pad": 4501504}, {"n": 4, "tok": 4223, "pad": 4352, "max_pad": 1344, "sq_pad": 5396480}, {"n": 4, "tok": 4019, "pad": 4096, "max_pad": 1280, "sq_pad": 4798464}, {"n": 4, "tok": 4460, "pad": 4608, "max_pad": 1312, "sq_pad": 5453824}, {"n": 4, "tok": 4623, "pad": 4864, "max_pad": 1344, "sq_pad": 5986304}, {"n": 4, "tok": 3854, "pad": 4096, "max_pad": 1472, "sq_pad": 4958208}, {"n": 4, "tok": 3592, "pad": 3840, "max_pad": 1568, "sq_pad": 4945920}, {"n": 4, "tok": 3638, "pad": 3840, "max_pad": 1376, "sq_pad": 4263936}, {"n": 4, "tok": 4673, "pad": 4864, "max_pad": 1632, "sq_pad": 6391808}, {"n": 4, "tok": 5348, "pad": 5376, "max_pad": 1504, "sq_pad": 7262208}, {"n": 4, "tok": 4599, "pad": 4864, "max_pad": 1440, "sq_pad": 6156288}, {"n": 4, "tok": 4899, "pad": 5120, "max_pad": 1536, "sq_pad": 6856704}, {"n": 4, "tok": 3952, "pad": 4096, "max_pad": 1440, "sq_pad": 4888576}, {"n": 4, "tok": 3605, "pad": 3840, "max_pad": 1664, "sq_pad": 4356096}, {"n": 4, "tok": 3829, "pad": 4096, "max_pad": 1600, "sq_pad": 5105664}, {"n": 4, "tok": 5409, "pad": 5632, "max_pad": 1568, "sq_pad": 7968768}, {"n": 4, "tok": 3412, "pad": 3584, "max_pad": 1696, "sq_pad": 4108288}, {"n": 4, "tok": 4151, "pad": 4352, "max_pad": 1504, "sq_pad": 5191680}, {"n": 4, "tok": 4192, "pad": 4352, "max_pad": 1664, "sq_pad": 5203968}, {"n": 4, "tok": 6411, "pad": 6656, "max_pad": 1792, "sq_pad": 11147264}, {"n": 4, "tok": 3329, "pad": 3584, "max_pad": 1504, "sq_pad": 3733504}, {"n": 4, "tok": 5225, "pad": 5376, "max_pad": 1600, "sq_pad": 7829504}, {"n": 4, "tok": 4120, "pad": 4352, "max_pad": 1472, "sq_pad": 5154816}, {"n": 4, "tok": 3672, "pad": 3840, "max_pad": 1472, "sq_pad": 4065280}, {"n": 4, "tok": 4165, "pad": 4352, "max_pad": 1472, "sq_pad": 5332992}, {"n": 4, "tok": 4461, "pad": 4608, "max_pad": 1536, "sq_pad": 5808128}, {"n": 4, "tok": 6845, "pad": 6912, "max_pad": 1824, "sq_pad": 11962368}, {"n": 4, "tok": 7209, "pad": 7424, "max_pad": 2016, "sq_pad": 13815808}, {"n": 4, "tok": 5735, "pad": 5888, "max_pad": 1984, "sq_pad": 9816064}, {"n": 4, "tok": 5371, "pad": 5632, "max_pad": 2144, "sq_pad": 9664512}, {"n": 4, "tok": 4981, "pad": 5120, "max_pad": 2048, "sq_pad": 7342080}, {"n": 4, "tok": 5526, "pad": 5632, "max_pad": 1984, "sq_pad": 8501248}, {"n": 4, "tok": 6570, "pad": 6656, "max_pad": 2048, "sq_pad": 11274240}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 409566, "pad": 419840, "sq_pad": 748804096, "data_digest": "1bd00656acc0c29d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 7273, "pad": 7424, "max_pad": 2048, "sq_pad": 13907968}, {"n": 4, "tok": 8330, "pad": 8448, "max_pad": 2208, "sq_pad": 17860608}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5076, "pad": 5376, "max_pad": 1600, "sq_pad": 7520256}, {"n": 4, "tok": 4055, "pad": 4096, "max_pad": 1664, "sq_pad": 4847616}, {"n": 4, "tok": 3994, "pad": 4096, "max_pad": 1280, "sq_pad": 4372480}, {"n": 4, "tok": 8629, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}, {"n": 4, "tok": 5161, "pad": 5376, "max_pad": 2368, "sq_pad": 8632320}, {"n": 4, "tok": 6783, "pad": 6912, "max_pad": 2176, "sq_pad": 12765184}, {"n": 4, "tok": 6509, "pad": 6656, "max_pad": 2304, "sq_pad": 12462080}, {"n": 4, "tok": 4287, "pad": 4352, "max_pad": 1408, "sq_pad": 4986880}, {"n": 4, "tok": 7207, "pad": 7424, "max_pad": 2304, "sq_pad": 15368192}, {"n": 4, "tok": 6176, "pad": 6400, "max_pad": 2304, "sq_pad": 11986944}, {"n": 4, "tok": 7614, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 5063, "pad": 5120, "max_pad": 2176, "sq_pad": 7690240}, {"n": 4, "tok": 4726, "pad": 4864, "max_pad": 1376, "sq_pad": 5982208}, {"n": 4, "tok": 4572, "pad": 4864, "max_pad": 1344, "sq_pad": 5965824}, {"n": 4, "tok": 4371, "pad": 4608, "max_pad": 1280, "sq_pad": 5371904}, {"n": 4, "tok": 4303, "pad": 4608, "max_pad": 1312, "sq_pad": 5355520}, {"n": 4, "tok": 4404, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 3864, "pad": 4096, "max_pad": 1248, "sq_pad": 4362240}, {"n": 4, "tok": 4767, "pad": 4864, "max_pad": 1472, "sq_pad": 6051840}, {"n": 4, "tok": 4611, "pad": 4864, "max_pad": 1376, "sq_pad": 5969920}, {"n": 4, "tok": 4641, "pad": 4864, "max_pad": 1568, "sq_pad": 6092800}, {"n": 4, "tok": 4275, "pad": 4352, "max_pad": 1312, "sq_pad": 4823040}, {"n": 4, "tok": 6053, "pad": 6144, "max_pad": 1696, "sq_pad": 9512960}, {"n": 4, "tok": 6409, "pad": 6656, "max_pad": 1792, "sq_pad": 11188224}, {"n": 4, "tok": 6194, "pad": 6400, "max_pad": 1952, "sq_pad": 10489856}, {"n": 4, "tok": 7338, "pad": 7424, "max_pad": 2176, "sq_pad": 14174208}, {"n": 4, "tok": 6379, "pad": 6656, "max_pad": 2144, "sq_pad": 11499520}, {"n": 4, "tok": 7859, "pad": 7936, "max_pad": 2176, "sq_pad": 16095232}, {"n": 4, "tok": 5470, "pad": 5632, "max_pad": 2144, "sq_pad": 8939520}, {"n": 4, "tok": 7437, "pad": 7680, "max_pad": 2368, "sq_pad": 15849472}, {"n": 4, "tok": 7397, "pad": 7680, "max_pad": 2176, "sq_pad": 15407104}, {"n": 4, "tok": 7023, "pad": 7168, "max_pad": 2144, "sq_pad": 13330432}, {"n": 4, "tok": 6035, "pad": 6144, "max_pad": 1792, "sq_pad": 9586688}, {"n": 4, "tok": 6346, "pad": 6400, "max_pad": 1792, "sq_pad": 10487808}, {"n": 4, "tok": 5578, "pad": 5632, "max_pad": 1824, "sq_pad": 8161280}, {"n": 4, "tok": 3973, "pad": 4096, "max_pad": 1216, "sq_pad": 4323328}, {"n": 4, "tok": 4698, "pad": 4864, "max_pad": 1600, "sq_pad": 6248448}, {"n": 4, "tok": 4491, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 5396, "pad": 5632, "max_pad": 2144, "sq_pad": 8759296}, {"n": 4, "tok": 5462, "pad": 5632, "max_pad": 2080, "sq_pad": 8925184}, {"n": 4, "tok": 7831, "pad": 7936, "max_pad": 2176, "sq_pad": 15837184}, {"n": 4, "tok": 8436, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 7584, "pad": 7680, "max_pad": 2144, "sq_pad": 15239168}, {"n": 4, "tok": 8472, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 7630, "pad": 7680, "max_pad": 2144, "sq_pad": 14813184}, {"n": 4, "tok": 7337, "pad": 7424, "max_pad": 2176, "sq_pad": 14120960}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5965, "pad": 6144, "max_pad": 1728, "sq_pad": 9492480}, {"n": 4, "tok": 5716, "pad": 5888, "max_pad": 1728, "sq_pad": 8790016}, {"n": 4, "tok": 4432, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 6291, "pad": 6400, "max_pad": 2144, "sq_pad": 10749952}, {"n": 4, "tok": 8126, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 8529, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8176, "pad": 8448, "max_pad": 2272, "sq_pad": 17889280}, {"n": 4, "tok": 8136, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 7183, "pad": 7424, "max_pad": 2336, "sq_pad": 14112768}, {"n": 4, "tok": 7952, "pad": 8192, "max_pad": 2304, "sq_pad": 16883712}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8617, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 659239, "pad": 674048, "sq_pad": 1039986688, "data_digest": "f5818d070a13ac5c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4040, "pad": 4352, "max_pad": 736, "sq_pad": 2414592}, {"n": 8, "tok": 4666, "pad": 4864, "max_pad": 704, "sq_pad": 2971648}, {"n": 8, "tok": 5023, "pad": 5376, "max_pad": 896, "sq_pad": 3672064}, {"n": 8, "tok": 5171, "pad": 5376, "max_pad": 768, "sq_pad": 3624960}, {"n": 8, "tok": 5380, "pad": 5632, "max_pad": 768, "sq_pad": 3971072}, {"n": 8, "tok": 5541, "pad": 5888, "max_pad": 896, "sq_pad": 4364288}, {"n": 8, "tok": 5906, "pad": 6144, "max_pad": 832, "sq_pad": 4728832}, {"n": 8, "tok": 6292, "pad": 6656, "max_pad": 1056, "sq_pad": 5603328}, {"n": 8, "tok": 6664, "pad": 6912, "max_pad": 960, "sq_pad": 5984256}, {"n": 8, "tok": 7326, "pad": 7680, "max_pad": 1088, "sq_pad": 7452672}, {"n": 8, "tok": 6716, "pad": 6912, "max_pad": 1088, "sq_pad": 6184960}, {"n": 8, "tok": 7595, "pad": 7936, "max_pad": 1248, "sq_pad": 8173568}, {"n": 8, "tok": 7862, "pad": 7936, "max_pad": 1312, "sq_pad": 8269824}, {"n": 8, "tok": 8993, "pad": 9216, "max_pad": 1440, "sq_pad": 10956800}, {"n": 8, "tok": 7809, "pad": 7936, "max_pad": 1440, "sq_pad": 8122368}, {"n": 8, "tok": 8810, "pad": 8960, "max_pad": 1504, "sq_pad": 10590208}, {"n": 8, "tok": 8310, "pad": 8448, "max_pad": 1504, "sq_pad": 9381888}, {"n": 8, "tok": 8676, "pad": 8960, "max_pad": 1472, "sq_pad": 10563584}, {"n": 8, "tok": 9217, "pad": 9472, "max_pad": 1568, "sq_pad": 11937792}, {"n": 8, "tok": 7523, "pad": 7680, "max_pad": 1504, "sq_pad": 8028160}, {"n": 8, "tok": 7698, "pad": 7936, "max_pad": 1568, "sq_pad": 8544256}, {"n": 8, "tok": 10069, "pad": 10240, "max_pad": 1632, "sq_pad": 13645824}, {"n": 8, "tok": 8530, "pad": 8704, "max_pad": 1536, "sq_pad": 10205184}, {"n": 8, "tok": 8721, "pad": 8960, "max_pad": 1280, "sq_pad": 10070016}, {"n": 8, "tok": 8853, "pad": 9216, "max_pad": 1504, "sq_pad": 10946560}, {"n": 8, "tok": 8922, "pad": 9216, "max_pad": 1408, "sq_pad": 11235328}, {"n": 8, "tok": 8152, "pad": 8448, "max_pad": 1600, "sq_pad": 10086400}, {"n": 8, "tok": 9162, "pad": 9472, "max_pad": 1440, "sq_pad": 11603968}, {"n": 8, "tok": 9916, "pad": 10240, "max_pad": 1792, "sq_pad": 14321664}, {"n": 8, "tok": 11824, "pad": 12032, "max_pad": 1824, "sq_pad": 18829312}, {"n": 8, "tok": 11141, "pad": 11264, "max_pad": 1696, "sq_pad": 16482304}, {"n": 8, "tok": 8110, "pad": 8448, "max_pad": 1888, "sq_pad": 10278912}, {"n": 8, "tok": 10443, "pad": 10752, "max_pad": 1920, "sq_pad": 15726592}, {"n": 8, "tok": 11120, "pad": 11264, "max_pad": 2240, "sq_pad": 17876992}, {"n": 8, "tok": 12310, "pad": 12544, "max_pad": 2336, "sq_pad": 23132160}, {"n": 8, "tok": 16824, "pad": 17152, "max_pad": 2240, "sq_pad": 36812800}, {"n": 8, "tok": 15658, "pad": 15872, "max_pad": 2240, "sq_pad": 33206272}, {"n": 8, "tok": 12608, "pad": 12800, "max_pad": 2208, "sq_pad": 23320576}, {"n": 8, "tok": 15155, "pad": 15360, "max_pad": 2240, "sq_pad": 31021056}, {"n": 8, "tok": 17078, "pad": 17408, "max_pad": 2336, "sq_pad": 37912576}, {"n": 8, "tok": 13137, "pad": 13312, "max_pad": 2208, "sq_pad": 25815040}, {"n": 8, "tok": 14932, "pad": 15104, "max_pad": 2176, "sq_pad": 30113792}, {"n": 8, "tok": 10933, "pad": 11008, "max_pad": 2112, "sq_pad": 18012160}, {"n": 8, "tok": 10055, "pad": 10240, "max_pad": 2144, "sq_pad": 15867904}, {"n": 8, "tok": 9712, "pad": 9984, "max_pad": 1600, "sq_pad": 12664832}, {"n": 8, "tok": 8154, "pad": 8448, "max_pad": 1760, "sq_pad": 10233856}, {"n": 8, "tok": 7229, "pad": 7424, "max_pad": 1216, "sq_pad": 7358464}, {"n": 8, "tok": 9150, "pad": 9472, "max_pad": 2208, "sq_pad": 12926976}, {"n": 8, "tok": 8413, "pad": 8704, "max_pad": 1504, "sq_pad": 9920512}, {"n": 8, "tok": 8732, "pad": 8960, "max_pad": 1600, "sq_pad": 10502144}, {"n": 8, "tok": 13575, "pad": 13824, "max_pad": 2272, "sq_pad": 25673728}, {"n": 8, "tok": 12795, "pad": 13056, "max_pad": 2304, "sq_pad": 23885824}, {"n": 8, "tok": 15204, "pad": 15360, "max_pad": 2176, "sq_pad": 30119936}, {"n": 8, "tok": 16562, "pad": 16640, "max_pad": 2176, "sq_pad": 34912256}, {"n": 8, "tok": 14086, "pad": 14336, "max_pad": 2272, "sq_pad": 26865664}, {"n": 8, "tok": 16917, "pad": 17152, "max_pad": 2272, "sq_pad": 36794368}, {"n": 8, "tok": 16236, "pad": 16384, "max_pad": 2144, "sq_pad": 33654784}, {"n": 8, "tok": 12573, "pad": 12800, "max_pad": 2144, "sq_pad": 21659648}, {"n": 8, "tok": 11081, "pad": 11264, "max_pad": 1728, "sq_pad": 16240640}, {"n": 8, "tok": 9288, "pad": 9472, "max_pad": 2112, "sq_pad": 12804096}, {"n": 8, "tok": 16640, "pad": 16896, "max_pad": 2176, "sq_pad": 35729408}, {"n": 8, "tok": 15626, "pad": 15872, "max_pad": 2240, "sq_pad": 32430080}, {"n": 8, "tok": 12152, "pad": 12288, "max_pad": 2176, "sq_pad": 19841024}, {"n": 8, "tok": 16243, "pad": 16384, "max_pad": 2144, "sq_pad": 33703936}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 659239, "pad": 659504, "sq_pad": 1001925432, "data_digest": "f5818d070a13ac5c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4040, "pad": 4044, "max_pad": 542, "sq_pad": 2052192}, {"n": 8, "tok": 4666, "pad": 4670, "max_pad": 622, "sq_pad": 2731524}, {"n": 8, "tok": 5023, "pad": 5026, "max_pad": 642, "sq_pad": 3159012}, {"n": 8, "tok": 5171, "pad": 5176, "max_pad": 660, "sq_pad": 3350056}, {"n": 8, "tok": 5380, "pad": 5384, "max_pad": 688, "sq_pad": 3624928}, {"n": 8, "tok": 5541, "pad": 5548, "max_pad": 714, "sq_pad": 3848992}, {"n": 8, "tok": 5906, "pad": 5910, "max_pad": 790, "sq_pad": 4372100}, {"n": 8, "tok": 6292, "pad": 6298, "max_pad": 838, "sq_pad": 4965900}, {"n": 8, "tok": 6664, "pad": 6666, "max_pad": 854, "sq_pad": 5556972}, {"n": 8, "tok": 7326, "pad": 7328, "max_pad": 1080, "sq_pad": 6782160}, {"n": 8, "tok": 6716, "pad": 6720, "max_pad": 1068, "sq_pad": 5919880}, {"n": 8, "tok": 7595, "pad": 7600, "max_pad": 1220, "sq_pad": 7503416}, {"n": 8, "tok": 7862, "pad": 7866, "max_pad": 1310, "sq_pad": 8131812}, {"n": 8, "tok": 8993, "pad": 8996, "max_pad": 1426, "sq_pad": 10501992}, {"n": 8, "tok": 7809, "pad": 7812, "max_pad": 1426, "sq_pad": 7878144}, {"n": 8, "tok": 8810, "pad": 8814, "max_pad": 1498, "sq_pad": 10266596}, {"n": 8, "tok": 8310, "pad": 8314, "max_pad": 1490, "sq_pad": 9112860}, {"n": 8, "tok": 8676, "pad": 8676, "max_pad": 1354, "sq_pad": 9869680}, {"n": 8, "tok": 9217, "pad": 9218, "max_pad": 1442, "sq_pad": 11273044}, {"n": 8, "tok": 7523, "pad": 7528, "max_pad": 1500, "sq_pad": 7737632}, {"n": 8, "tok": 7698, "pad": 7702, "max_pad": 1540, "sq_pad": 8020580}, {"n": 8, "tok": 10069, "pad": 10074, "max_pad": 1612, "sq_pad": 13264276}, {"n": 8, "tok": 8530, "pad": 8536, "max_pad": 1524, "sq_pad": 9837096}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 1134, "sq_pad": 9520464}, {"n": 8, "tok": 8853, "pad": 8854, "max_pad": 1264, "sq_pad": 10020860}, {"n": 8, "tok": 8922, "pad": 8926, "max_pad": 1372, "sq_pad": 10541308}, {"n": 8, "tok": 8152, "pad": 8158, "max_pad": 1594, "sq_pad": 9541140}, {"n": 8, "tok": 9162, "pad": 9168, "max_pad": 1412, "sq_pad": 10896152}, {"n": 8, "tok": 9916, "pad": 9922, "max_pad": 1706, "sq_pad": 13385844}, {"n": 8, "tok": 11824, "pad": 11828, "max_pad": 1800, "sq_pad": 18279184}, {"n": 8, "tok": 11141, "pad": 11144, "max_pad": 1692, "sq_pad": 16185456}, {"n": 8, "tok": 8110, "pad": 8116, "max_pad": 1880, "sq_pad": 9498240}, {"n": 8, "tok": 10443, "pad": 10446, "max_pad": 1892, "sq_pad": 14723132}, {"n": 8, "tok": 11120, "pad": 11124, "max_pad": 2198, "sq_pad": 17397808}, {"n": 8, "tok": 12310, "pad": 12316, "max_pad": 2198, "sq_pad": 22252776}, {"n": 8, "tok": 16824, "pad": 16826, "max_pad": 2198, "sq_pad": 35427564}, {"n": 8, "tok": 15658, "pad": 15664, "max_pad": 2188, "sq_pad": 32372096}, {"n": 8, "tok": 12608, "pad": 12612, "max_pad": 2188, "sq_pad": 22771880}, {"n": 8, "tok": 15155, "pad": 15160, "max_pad": 2188, "sq_pad": 30249208}, {"n": 8, "tok": 17078, "pad": 17080, "max_pad": 2188, "sq_pad": 36469448}, {"n": 8, "tok": 13137, "pad": 13144, "max_pad": 2198, "sq_pad": 25456888}, {"n": 8, "tok": 14932, "pad": 14940, "max_pad": 2122, "sq_pad": 29488256}, {"n": 8, "tok": 10933, "pad": 10938, "max_pad": 2110, "sq_pad": 17887004}, {"n": 8, "tok": 10055, "pad": 10062, "max_pad": 2118, "sq_pad": 15418756}, {"n": 8, "tok": 9712, "pad": 9718, "max_pad": 1592, "sq_pad": 12009612}, {"n": 8, "tok": 8154, "pad": 8158, "max_pad": 1758, "sq_pad": 9773772}, {"n": 8, "tok": 7229, "pad": 7234, "max_pad": 1200, "sq_pad": 7013996}, {"n": 8, "tok": 9150, "pad": 9154, "max_pad": 2006, "sq_pad": 11848052}, {"n": 8, "tok": 8413, "pad": 8418, "max_pad": 1314, "sq_pad": 9190764}, {"n": 8, "tok": 8732, "pad": 8738, "max_pad": 1580, "sq_pad": 10020372}, {"n": 8, "tok": 13575, "pad": 13580, "max_pad": 2154, "sq_pad": 24788672}, {"n": 8, "tok": 12795, "pad": 12802, "max_pad": 2172, "sq_pad": 22922516}, {"n": 8, "tok": 15204, "pad": 15204, "max_pad": 2154, "sq_pad": 29538424}, {"n": 8, "tok": 16562, "pad": 16562, "max_pad": 2154, "sq_pad": 34580748}, {"n": 8, "tok": 14086, "pad": 14088, "max_pad": 2138, "sq_pad": 25886312}, {"n": 8, "tok": 16917, "pad": 16922, "max_pad": 2134, "sq_pad": 35794836}, {"n": 8, "tok": 16236, "pad": 16242, "max_pad": 2134, "sq_pad": 33121796}, {"n": 8, "tok": 12573, "pad": 12576, "max_pad": 2134, "sq_pad": 20940544}, {"n": 8, "tok": 11081, "pad": 11086, "max_pad": 1712, "sq_pad": 15780924}, {"n": 8, "tok": 9288, "pad": 9292, "max_pad": 2022, "sq_pad": 12231016}, {"n": 8, "tok": 16640, "pad": 16642, "max_pad": 2142, "sq_pad": 34672044}, {"n": 8, "tok": 15626, "pad": 15628, "max_pad": 2210, "sq_pad": 31711544}, {"n": 8, "tok": 12152, "pad": 12156, "max_pad": 2156, "sq_pad": 19406808}, {"n": 8, "tok": 16243, "pad": 16246, "max_pad": 2132, "sq_pad": 33148372}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 248618, "pad": 259584, "sq_pad": 290287616, "data_digest": "2b6a4cf5217df3b6", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1907, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 2133, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2237, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2429, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2479, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2544, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2575, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2596, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2688, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2692, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2754, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2787, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2920, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 2986, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3040, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3252, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3298, "pad": 3584, "max_pad": 1088, "sq_pad": 3260416}, {"n": 4, "tok": 3366, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3539, "pad": 3840, "max_pad": 1088, "sq_pad": 3727360}, {"n": 4, "tok": 3787, "pad": 3840, "max_pad": 1088, "sq_pad": 3725312}, {"n": 4, "tok": 3624, "pad": 3840, "max_pad": 1056, "sq_pad": 3717120}, {"n": 4, "tok": 3092, "pad": 3328, "max_pad": 1088, "sq_pad": 2910208}, {"n": 4, "tok": 3838, "pad": 4096, "max_pad": 1376, "sq_pad": 4460544}, {"n": 4, "tok": 3757, "pad": 3840, "max_pad": 1248, "sq_pad": 3811328}, {"n": 4, "tok": 4396, "pad": 4608, "max_pad": 1472, "sq_pad": 5507072}, {"n": 4, "tok": 3466, "pad": 3584, "max_pad": 1152, "sq_pad": 3334144}, {"n": 4, "tok": 4292, "pad": 4352, "max_pad": 1344, "sq_pad": 4913152}, {"n": 4, "tok": 4701, "pad": 4864, "max_pad": 1440, "sq_pad": 6043648}, {"n": 4, "tok": 4005, "pad": 4096, "max_pad": 1440, "sq_pad": 4427776}, {"n": 4, "tok": 3804, "pad": 4096, "max_pad": 1248, "sq_pad": 4261888}, {"n": 4, "tok": 4410, "pad": 4608, "max_pad": 1344, "sq_pad": 5390336}, {"n": 4, "tok": 4400, "pad": 4608, "max_pad": 1504, "sq_pad": 5822464}, {"n": 4, "tok": 4125, "pad": 4352, "max_pad": 1376, "sq_pad": 4945920}, {"n": 4, "tok": 4185, "pad": 4352, "max_pad": 1504, "sq_pad": 4999168}, {"n": 4, "tok": 4548, "pad": 4864, "max_pad": 1536, "sq_pad": 6096896}, {"n": 4, "tok": 4128, "pad": 4352, "max_pad": 1504, "sq_pad": 5199872}, {"n": 4, "tok": 4305, "pad": 4352, "max_pad": 1440, "sq_pad": 5148672}, {"n": 4, "tok": 4912, "pad": 5120, "max_pad": 1568, "sq_pad": 6789120}, {"n": 4, "tok": 3819, "pad": 4096, "max_pad": 1184, "sq_pad": 4294656}, {"n": 4, "tok": 3704, "pad": 3840, "max_pad": 1504, "sq_pad": 4294656}, {"n": 4, "tok": 3298, "pad": 3328, "max_pad": 1056, "sq_pad": 2871296}, {"n": 4, "tok": 4400, "pad": 4608, "max_pad": 1568, "sq_pad": 5672960}, {"n": 4, "tok": 5375, "pad": 5632, "max_pad": 1824, "sq_pad": 8327168}, {"n": 4, "tok": 4694, "pad": 4864, "max_pad": 1408, "sq_pad": 6088704}, {"n": 4, "tok": 5018, "pad": 5120, "max_pad": 1536, "sq_pad": 6758400}, {"n": 4, "tok": 3512, "pad": 3584, "max_pad": 1056, "sq_pad": 3442688}, {"n": 4, "tok": 4272, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 4449, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 4556, "pad": 4608, "max_pad": 1152, "sq_pad": 5308416}, {"n": 4, "tok": 4297, "pad": 4608, "max_pad": 1504, "sq_pad": 5638144}, {"n": 4, "tok": 4319, "pad": 4608, "max_pad": 1312, "sq_pad": 5433344}, {"n": 4, "tok": 4603, "pad": 4864, "max_pad": 1440, "sq_pad": 6230016}, {"n": 4, "tok": 5178, "pad": 5376, "max_pad": 1728, "sq_pad": 7866368}, {"n": 4, "tok": 2974, "pad": 3072, "max_pad": 896, "sq_pad": 2416640}, {"n": 4, "tok": 5373, "pad": 5632, "max_pad": 1632, "sq_pad": 7997440}, {"n": 4, "tok": 3789, "pad": 3840, "max_pad": 1120, "sq_pad": 3753984}, {"n": 4, "tok": 4486, "pad": 4608, "max_pad": 1728, "sq_pad": 5974016}, {"n": 4, "tok": 5430, "pad": 5632, "max_pad": 1760, "sq_pad": 8304640}, {"n": 4, "tok": 6793, "pad": 6912, "max_pad": 1824, "sq_pad": 11962368}, {"n": 4, "tok": 5031, "pad": 5120, "max_pad": 1824, "sq_pad": 6948864}, {"n": 4, "tok": 5160, "pad": 5376, "max_pad": 1696, "sq_pad": 7393280}, {"n": 4, "tok": 5981, "pad": 6144, "max_pad": 1696, "sq_pad": 9668608}, {"n": 4, "tok": 3831, "pad": 4096, "max_pad": 1184, "sq_pad": 4425728}, {"n": 4, "tok": 4279, "pad": 4352, "max_pad": 1888, "sq_pad": 5752832}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 410621, "pad": 421888, "sq_pad": 772145152, "data_digest": "851b99adfca5a49d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4495, "pad": 4608, "max_pad": 1568, "sq_pad": 5607424}, {"n": 4, "tok": 5948, "pad": 6144, "max_pad": 1920, "sq_pad": 10078208}, {"n": 4, "tok": 4902, "pad": 5120, "max_pad": 1920, "sq_pad": 7112704}, {"n": 4, "tok": 6218, "pad": 6400, "max_pad": 2336, "sq_pad": 11792384}, {"n": 4, "tok": 6250, "pad": 6400, "max_pad": 2208, "sq_pad": 11653120}, {"n": 4, "tok": 6060, "pad": 6144, "max_pad": 2240, "sq_pad": 11417600}, {"n": 4, "tok": 8583, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 8241, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}, {"n": 4, "tok": 7170, "pad": 7424, "max_pad": 2336, "sq_pad": 15382528}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2304, "sq_pad": 18974720}, {"n": 4, "tok": 7359, "pad": 7424, "max_pad": 2208, "sq_pad": 15093760}, {"n": 4, "tok": 5249, "pad": 5376, "max_pad": 2144, "sq_pad": 8226816}, {"n": 4, "tok": 7469, "pad": 7680, "max_pad": 2304, "sq_pad": 15685632}, {"n": 4, "tok": 7686, "pad": 7936, "max_pad": 2336, "sq_pad": 16486400}, {"n": 4, "tok": 8583, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 8495, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6103, "pad": 6400, "max_pad": 2208, "sq_pad": 11587584}, {"n": 4, "tok": 7034, "pad": 7168, "max_pad": 2208, "sq_pad": 14716928}, {"n": 4, "tok": 7276, "pad": 7424, "max_pad": 2208, "sq_pad": 14929920}, {"n": 4, "tok": 7656, "pad": 7936, "max_pad": 2368, "sq_pad": 16334848}, {"n": 4, "tok": 7415, "pad": 7424, "max_pad": 2112, "sq_pad": 14565376}, {"n": 4, "tok": 3518, "pad": 3584, "max_pad": 1280, "sq_pad": 3446784}, {"n": 4, "tok": 4758, "pad": 4864, "max_pad": 2144, "sq_pad": 7153664}, {"n": 4, "tok": 5297, "pad": 5376, "max_pad": 2144, "sq_pad": 8714240}, {"n": 4, "tok": 4936, "pad": 5120, "max_pad": 1600, "sq_pad": 6744064}, {"n": 4, "tok": 4776, "pad": 4864, "max_pad": 1248, "sq_pad": 5920768}, {"n": 4, "tok": 4334, "pad": 4608, "max_pad": 1760, "sq_pad": 6092800}, {"n": 4, "tok": 3820, "pad": 4096, "max_pad": 1504, "sq_pad": 4687872}, {"n": 4, "tok": 3046, "pad": 3328, "max_pad": 1056, "sq_pad": 2936832}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1216, "sq_pad": 4798464}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 1536, "sq_pad": 6299648}, {"n": 4, "tok": 4526, "pad": 4608, "max_pad": 2048, "sq_pad": 6412288}, {"n": 4, "tok": 3924, "pad": 4096, "max_pad": 1216, "sq_pad": 4343808}, {"n": 4, "tok": 4489, "pad": 4608, "max_pad": 1408, "sq_pad": 5490688}, {"n": 4, "tok": 4159, "pad": 4352, "max_pad": 1184, "sq_pad": 4765696}, {"n": 4, "tok": 4573, "pad": 4864, "max_pad": 1600, "sq_pad": 6309888}, {"n": 4, "tok": 5473, "pad": 5632, "max_pad": 2176, "sq_pad": 8716288}, {"n": 4, "tok": 8102, "pad": 8192, "max_pad": 2208, "sq_pad": 16945152}, {"n": 4, "tok": 5520, "pad": 5632, "max_pad": 2240, "sq_pad": 8937472}, {"n": 4, "tok": 7275, "pad": 7424, "max_pad": 2240, "sq_pad": 14940160}, {"n": 4, "tok": 6922, "pad": 7168, "max_pad": 2176, "sq_pad": 13105152}, {"n": 4, "tok": 8282, "pad": 8448, "max_pad": 2240, "sq_pad": 17932288}, {"n": 4, "tok": 7994, "pad": 8192, "max_pad": 2304, "sq_pad": 17098752}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7464, "pad": 7680, "max_pad": 2144, "sq_pad": 15292416}, {"n": 4, "tok": 6622, "pad": 6912, "max_pad": 2336, "sq_pad": 12642304}, {"n": 4, "tok": 8455, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8462, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 8460, "pad": 8704, "max_pad": 2368, "sq_pad": 18989056}, {"n": 4, "tok": 7776, "pad": 7936, "max_pad": 2112, "sq_pad": 15792128}, {"n": 4, "tok": 7384, "pad": 7424, "max_pad": 2144, "sq_pad": 14276608}, {"n": 4, "tok": 5189, "pad": 5376, "max_pad": 1664, "sq_pad": 7383040}, {"n": 4, "tok": 6130, "pad": 6400, "max_pad": 1728, "sq_pad": 10274816}, {"n": 4, "tok": 4951, "pad": 5120, "max_pad": 1568, "sq_pad": 6690816}, {"n": 4, "tok": 4758, "pad": 4864, "max_pad": 1344, "sq_pad": 5957632}, {"n": 4, "tok": 4530, "pad": 4608, "max_pad": 2080, "sq_pad": 6789120}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8072, "pad": 8192, "max_pad": 2112, "sq_pad": 16801792}, {"n": 4, "tok": 8165, "pad": 8448, "max_pad": 2368, "sq_pad": 17975296}, {"n": 4, "tok": 7461, "pad": 7680, "max_pad": 2240, "sq_pad": 15538176}, {"n": 4, "tok": 6008, "pad": 6144, "max_pad": 1920, "sq_pad": 9844736}, {"n": 4, "tok": 6144, "pad": 6400, "max_pad": 2368, "sq_pad": 11081728}, {"n": 4, "tok": 7752, "pad": 7936, "max_pad": 2240, "sq_pad": 15874048}, {"n": 4, "tok": 8491, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628059, "pad": 643072, "sq_pad": 953610240, "data_digest": "d78120f0ffb78ca2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3315, "pad": 3584, "max_pad": 640, "sq_pad": 1654784}, {"n": 8, "tok": 3918, "pad": 4096, "max_pad": 544, "sq_pad": 2103296}, {"n": 8, "tok": 4344, "pad": 4608, "max_pad": 672, "sq_pad": 2666496}, {"n": 8, "tok": 4655, "pad": 4864, "max_pad": 672, "sq_pad": 2963456}, {"n": 8, "tok": 4879, "pad": 5120, "max_pad": 768, "sq_pad": 3297280}, {"n": 8, "tok": 5130, "pad": 5376, "max_pad": 800, "sq_pad": 3633152}, {"n": 8, "tok": 5450, "pad": 5632, "max_pad": 736, "sq_pad": 3969024}, {"n": 8, "tok": 5361, "pad": 5632, "max_pad": 896, "sq_pad": 4155392}, {"n": 8, "tok": 5571, "pad": 5888, "max_pad": 928, "sq_pad": 4499456}, {"n": 8, "tok": 6325, "pad": 6656, "max_pad": 1056, "sq_pad": 5597184}, {"n": 8, "tok": 6242, "pad": 6400, "max_pad": 928, "sq_pad": 5296128}, {"n": 8, "tok": 6919, "pad": 7168, "max_pad": 992, "sq_pad": 6436864}, {"n": 8, "tok": 5565, "pad": 5888, "max_pad": 928, "sq_pad": 4716544}, {"n": 8, "tok": 6783, "pad": 6912, "max_pad": 960, "sq_pad": 6203392}, {"n": 8, "tok": 7509, "pad": 7680, "max_pad": 1216, "sq_pad": 7796736}, {"n": 8, "tok": 7630, "pad": 7936, "max_pad": 1280, "sq_pad": 8224768}, {"n": 8, "tok": 7390, "pad": 7680, "max_pad": 1120, "sq_pad": 7532544}, {"n": 8, "tok": 7808, "pad": 7936, "max_pad": 1376, "sq_pad": 8488960}, {"n": 8, "tok": 7557, "pad": 7680, "max_pad": 1120, "sq_pad": 7561216}, {"n": 8, "tok": 8492, "pad": 8704, "max_pad": 1216, "sq_pad": 9742336}, {"n": 8, "tok": 8926, "pad": 9216, "max_pad": 1408, "sq_pad": 10708992}, {"n": 8, "tok": 6436, "pad": 6656, "max_pad": 1312, "sq_pad": 6352896}, {"n": 8, "tok": 8002, "pad": 8192, "max_pad": 1632, "sq_pad": 9394176}, {"n": 8, "tok": 6680, "pad": 6912, "max_pad": 1376, "sq_pad": 6844416}, {"n": 8, "tok": 9712, "pad": 9984, "max_pad": 1440, "sq_pad": 12611584}, {"n": 8, "tok": 7903, "pad": 8192, "max_pad": 1440, "sq_pad": 8949760}, {"n": 8, "tok": 9378, "pad": 9472, "max_pad": 1760, "sq_pad": 12331008}, {"n": 8, "tok": 9203, "pad": 9472, "max_pad": 2016, "sq_pad": 12570624}, {"n": 8, "tok": 8588, "pad": 8704, "max_pad": 1376, "sq_pad": 9945088}, {"n": 8, "tok": 9329, "pad": 9472, "max_pad": 1536, "sq_pad": 11905024}, {"n": 8, "tok": 7344, "pad": 7680, "max_pad": 1408, "sq_pad": 7839744}, {"n": 8, "tok": 8679, "pad": 8960, "max_pad": 1760, "sq_pad": 10840064}, {"n": 8, "tok": 10354, "pad": 10496, "max_pad": 2112, "sq_pad": 14950400}, {"n": 8, "tok": 9856, "pad": 10240, "max_pad": 1920, "sq_pad": 13905920}, {"n": 8, "tok": 11866, "pad": 12032, "max_pad": 1888, "sq_pad": 19382272}, {"n": 8, "tok": 12768, "pad": 13056, "max_pad": 2016, "sq_pad": 21702656}, {"n": 8, "tok": 10959, "pad": 11264, "max_pad": 2144, "sq_pad": 17346560}, {"n": 8, "tok": 7801, "pad": 7936, "max_pad": 1248, "sq_pad": 8865792}, {"n": 8, "tok": 8590, "pad": 8704, "max_pad": 1984, "sq_pad": 12019712}, {"n": 8, "tok": 14811, "pad": 15104, "max_pad": 2272, "sq_pad": 29591552}, {"n": 8, "tok": 14096, "pad": 14336, "max_pad": 2144, "sq_pad": 26695680}, {"n": 8, "tok": 13707, "pad": 13824, "max_pad": 2144, "sq_pad": 25069568}, {"n": 8, "tok": 13588, "pad": 13824, "max_pad": 2240, "sq_pad": 24522752}, {"n": 8, "tok": 15062, "pad": 15360, "max_pad": 2144, "sq_pad": 29681664}, {"n": 8, "tok": 14313, "pad": 14592, "max_pad": 2144, "sq_pad": 27357184}, {"n": 8, "tok": 13064, "pad": 13312, "max_pad": 2144, "sq_pad": 22781952}, {"n": 8, "tok": 14864, "pad": 15104, "max_pad": 2272, "sq_pad": 29087744}, {"n": 8, "tok": 15950, "pad": 16128, "max_pad": 2208, "sq_pad": 32790528}, {"n": 8, "tok": 15480, "pad": 15616, "max_pad": 2176, "sq_pad": 31418368}, {"n": 8, "tok": 16621, "pad": 16896, "max_pad": 2336, "sq_pad": 35825664}, {"n": 8, "tok": 14507, "pad": 14848, "max_pad": 2144, "sq_pad": 29231104}, {"n": 8, "tok": 8697, "pad": 8960, "max_pad": 2176, "sq_pad": 11769856}, {"n": 8, "tok": 10830, "pad": 11008, "max_pad": 1632, "sq_pad": 15390720}, {"n": 8, "tok": 10895, "pad": 11264, "max_pad": 2144, "sq_pad": 16822272}, {"n": 8, "tok": 12357, "pad": 12544, "max_pad": 2144, "sq_pad": 21737472}, {"n": 8, "tok": 10342, "pad": 10496, "max_pad": 1568, "sq_pad": 14137344}, {"n": 8, "tok": 12502, "pad": 12800, "max_pad": 2048, "sq_pad": 21174272}, {"n": 8, "tok": 14092, "pad": 14336, "max_pad": 2304, "sq_pad": 27699200}, {"n": 8, "tok": 14270, "pad": 14592, "max_pad": 2368, "sq_pad": 28538880}, {"n": 8, "tok": 10812, "pad": 11008, "max_pad": 2176, "sq_pad": 16205824}, {"n": 8, "tok": 14074, "pad": 14336, "max_pad": 2240, "sq_pad": 27377664}, {"n": 8, "tok": 14278, "pad": 14592, "max_pad": 2112, "sq_pad": 26888192}, {"n": 8, "tok": 9525, "pad": 9728, "max_pad": 1696, "sq_pad": 12191744}, {"n": 8, "tok": 16105, "pad": 16384, "max_pad": 2272, "sq_pad": 34617344}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628059, "pad": 628322, "sq_pad": 915978532, "data_digest": "d78120f0ffb78ca2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3315, "pad": 3318, "max_pad": 510, "sq_pad": 1395012}, {"n": 8, "tok": 3918, "pad": 3922, "max_pad": 526, "sq_pad": 1926676}, {"n": 8, "tok": 4344, "pad": 4348, "max_pad": 574, "sq_pad": 2366240}, {"n": 8, "tok": 4655, "pad": 4656, "max_pad": 592, "sq_pad": 2710016}, {"n": 8, "tok": 4879, "pad": 4880, "max_pad": 630, "sq_pad": 2979072}, {"n": 8, "tok": 5130, "pad": 5132, "max_pad": 672, "sq_pad": 3294752}, {"n": 8, "tok": 5450, "pad": 5452, "max_pad": 706, "sq_pad": 3717096}, {"n": 8, "tok": 5361, "pad": 5366, "max_pad": 736, "sq_pad": 3740796}, {"n": 8, "tok": 5571, "pad": 5574, "max_pad": 760, "sq_pad": 4012244}, {"n": 8, "tok": 6325, "pad": 6330, "max_pad": 830, "sq_pad": 5012508}, {"n": 8, "tok": 6242, "pad": 6246, "max_pad": 848, "sq_pad": 5037732}, {"n": 8, "tok": 6919, "pad": 6926, "max_pad": 892, "sq_pad": 5998644}, {"n": 8, "tok": 5565, "pad": 5570, "max_pad": 898, "sq_pad": 4352556}, {"n": 8, "tok": 6783, "pad": 6788, "max_pad": 944, "sq_pad": 6025720}, {"n": 8, "tok": 7509, "pad": 7514, "max_pad": 1212, "sq_pad": 7498220}, {"n": 8, "tok": 7630, "pad": 7636, "max_pad": 1250, "sq_pad": 7600976}, {"n": 8, "tok": 7390, "pad": 7396, "max_pad": 1012, "sq_pad": 6977312}, {"n": 8, "tok": 7808, "pad": 7814, "max_pad": 1352, "sq_pad": 8232996}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1092, "sq_pad": 7332772}, {"n": 8, "tok": 8492, "pad": 8496, "max_pad": 1186, "sq_pad": 9277480}, {"n": 8, "tok": 8926, "pad": 8930, "max_pad": 1400, "sq_pad": 10094836}, {"n": 8, "tok": 6436, "pad": 6442, "max_pad": 1288, "sq_pad": 6039260}, {"n": 8, "tok": 8002, "pad": 8006, "max_pad": 1622, "sq_pad": 9033788}, {"n": 8, "tok": 6680, "pad": 6684, "max_pad": 1374, "sq_pad": 6388680}, {"n": 8, "tok": 9712, "pad": 9716, "max_pad": 1424, "sq_pad": 11958224}, {"n": 8, "tok": 7903, "pad": 7906, "max_pad": 1426, "sq_pad": 8550628}, {"n": 8, "tok": 9378, "pad": 9382, "max_pad": 1744, "sq_pad": 12100284}, {"n": 8, "tok": 9203, "pad": 9210, "max_pad": 1996, "sq_pad": 12023276}, {"n": 8, "tok": 8588, "pad": 8592, "max_pad": 1364, "sq_pad": 9683480}, {"n": 8, "tok": 9329, "pad": 9332, "max_pad": 1532, "sq_pad": 11571968}, {"n": 8, "tok": 7344, "pad": 7346, "max_pad": 1392, "sq_pad": 7249092}, {"n": 8, "tok": 8679, "pad": 8686, "max_pad": 1736, "sq_pad": 10315420}, {"n": 8, "tok": 10354, "pad": 10360, "max_pad": 2108, "sq_pad": 14610600}, {"n": 8, "tok": 9856, "pad": 9858, "max_pad": 1890, "sq_pad": 12904388}, {"n": 8, "tok": 11866, "pad": 11872, "max_pad": 1852, "sq_pad": 18858856}, {"n": 8, "tok": 12768, "pad": 12772, "max_pad": 2008, "sq_pad": 20805384}, {"n": 8, "tok": 10959, "pad": 10964, "max_pad": 2142, "sq_pad": 16615808}, {"n": 8, "tok": 7801, "pad": 7806, "max_pad": 1240, "sq_pad": 8590604}, {"n": 8, "tok": 8590, "pad": 8594, "max_pad": 1958, "sq_pad": 11759380}, {"n": 8, "tok": 14811, "pad": 14818, "max_pad": 2120, "sq_pad": 28406036}, {"n": 8, "tok": 14096, "pad": 14102, "max_pad": 2140, "sq_pad": 25959676}, {"n": 8, "tok": 13707, "pad": 13712, "max_pad": 2140, "sq_pad": 24674896}, {"n": 8, "tok": 13588, "pad": 13592, "max_pad": 2230, "sq_pad": 23730328}, {"n": 8, "tok": 15062, "pad": 15068, "max_pad": 2126, "sq_pad": 28574664}, {"n": 8, "tok": 14313, "pad": 14318, "max_pad": 2128, "sq_pad": 26493004}, {"n": 8, "tok": 13064, "pad": 13068, "max_pad": 2142, "sq_pad": 21935944}, {"n": 8, "tok": 14864, "pad": 14868, "max_pad": 2124, "sq_pad": 28109056}, {"n": 8, "tok": 15950, "pad": 15952, "max_pad": 2130, "sq_pad": 32062464}, {"n": 8, "tok": 15480, "pad": 15486, "max_pad": 2130, "sq_pad": 30883676}, {"n": 8, "tok": 16621, "pad": 16628, "max_pad": 2162, "sq_pad": 34649608}, {"n": 8, "tok": 14507, "pad": 14508, "max_pad": 2132, "sq_pad": 28169352}, {"n": 8, "tok": 8697, "pad": 8702, "max_pad": 2160, "sq_pad": 11144716}, {"n": 8, "tok": 10830, "pad": 10834, "max_pad": 1624, "sq_pad": 14946420}, {"n": 8, "tok": 10895, "pad": 10898, "max_pad": 2132, "sq_pad": 15867668}, {"n": 8, "tok": 12357, "pad": 12358, "max_pad": 2132, "sq_pad": 21158396}, {"n": 8, "tok": 10342, "pad": 10346, "max_pad": 1520, "sq_pad": 13731172}, {"n": 8, "tok": 12502, "pad": 12506, "max_pad": 1858, "sq_pad": 20116668}, {"n": 8, "tok": 14092, "pad": 14094, "max_pad": 2160, "sq_pad": 26724644}, {"n": 8, "tok": 14270, "pad": 14272, "max_pad": 2160, "sq_pad": 27163032}, {"n": 8, "tok": 10812, "pad": 10816, "max_pad": 2152, "sq_pad": 15667816}, {"n": 8, "tok": 14074, "pad": 14076, "max_pad": 2180, "sq_pad": 26317056}, {"n": 8, "tok": 14278, "pad": 14280, "max_pad": 2082, "sq_pad": 25743840}, {"n": 8, "tok": 9525, "pad": 9530, "max_pad": 1666, "sq_pad": 11697524}, {"n": 8, "tok": 16105, "pad": 16106, "max_pad": 2148, "sq_pad": 33408100}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 221023, "pad": 232192, "sq_pad": 234442752, "data_digest": "e35a2b80576deb54", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1519, "pad": 1792, "max_pad": 608, "sq_pad": 839680}, {"n": 4, "tok": 1796, "pad": 2048, "max_pad": 704, "sq_pad": 1097728}, {"n": 4, "tok": 1959, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 1959, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 2105, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2239, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2335, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2320, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2444, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2435, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2513, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2617, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2690, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2760, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2477, "pad": 2560, "max_pad": 736, "sq_pad": 1748992}, {"n": 4, "tok": 2884, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 2608, "pad": 2816, "max_pad": 896, "sq_pad": 2129920}, {"n": 4, "tok": 2963, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3130, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3195, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3350, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 2892, "pad": 3072, "max_pad": 992, "sq_pad": 2541568}, {"n": 4, "tok": 3421, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3498, "pad": 3584, "max_pad": 896, "sq_pad": 3211264}, {"n": 4, "tok": 2570, "pad": 2816, "max_pad": 1088, "sq_pad": 2334720}, {"n": 4, "tok": 2995, "pad": 3072, "max_pad": 896, "sq_pad": 2555904}, {"n": 4, "tok": 3633, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3150, "pad": 3328, "max_pad": 960, "sq_pad": 2906112}, {"n": 4, "tok": 3300, "pad": 3584, "max_pad": 1248, "sq_pad": 3614720}, {"n": 4, "tok": 4209, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 3706, "pad": 3840, "max_pad": 1280, "sq_pad": 3938304}, {"n": 4, "tok": 3924, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 3859, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 3531, "pad": 3584, "max_pad": 1024, "sq_pad": 3323904}, {"n": 4, "tok": 4108, "pad": 4352, "max_pad": 1216, "sq_pad": 4761600}, {"n": 4, "tok": 3700, "pad": 3840, "max_pad": 1472, "sq_pad": 4323328}, {"n": 4, "tok": 3580, "pad": 3840, "max_pad": 1280, "sq_pad": 3852288}, {"n": 4, "tok": 3977, "pad": 4096, "max_pad": 1184, "sq_pad": 4311040}, {"n": 4, "tok": 4473, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4019, "pad": 4096, "max_pad": 1216, "sq_pad": 4429824}, {"n": 4, "tok": 4788, "pad": 4864, "max_pad": 1408, "sq_pad": 5969920}, {"n": 4, "tok": 4138, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 3697, "pad": 3840, "max_pad": 1312, "sq_pad": 4106240}, {"n": 4, "tok": 2739, "pad": 2816, "max_pad": 1056, "sq_pad": 2209792}, {"n": 4, "tok": 3307, "pad": 3584, "max_pad": 1472, "sq_pad": 3874816}, {"n": 4, "tok": 4695, "pad": 4864, "max_pad": 1632, "sq_pad": 6187008}, {"n": 4, "tok": 2286, "pad": 2560, "max_pad": 832, "sq_pad": 1689600}, {"n": 4, "tok": 4394, "pad": 4608, "max_pad": 1376, "sq_pad": 5609472}, {"n": 4, "tok": 4810, "pad": 5120, "max_pad": 1408, "sq_pad": 6610944}, {"n": 4, "tok": 4902, "pad": 5120, "max_pad": 1440, "sq_pad": 6633472}, {"n": 4, "tok": 4128, "pad": 4352, "max_pad": 1344, "sq_pad": 4843520}, {"n": 4, "tok": 3775, "pad": 3840, "max_pad": 1440, "sq_pad": 4198400}, {"n": 4, "tok": 4339, "pad": 4608, "max_pad": 1760, "sq_pad": 5869568}, {"n": 4, "tok": 5039, "pad": 5120, "max_pad": 1600, "sq_pad": 6842368}, {"n": 4, "tok": 5220, "pad": 5376, "max_pad": 2016, "sq_pad": 8032256}, {"n": 4, "tok": 3983, "pad": 4096, "max_pad": 1344, "sq_pad": 4636672}, {"n": 4, "tok": 4610, "pad": 4864, "max_pad": 1376, "sq_pad": 6090752}, {"n": 4, "tok": 3978, "pad": 4096, "max_pad": 1312, "sq_pad": 4460544}, {"n": 4, "tok": 4875, "pad": 5120, "max_pad": 1536, "sq_pad": 6815744}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1536, "sq_pad": 5548032}, {"n": 4, "tok": 3561, "pad": 3840, "max_pad": 1216, "sq_pad": 3930112}, {"n": 4, "tok": 3783, "pad": 3840, "max_pad": 1408, "sq_pad": 4007936}, {"n": 4, "tok": 4775, "pad": 4864, "max_pad": 1760, "sq_pad": 6320128}, {"n": 4, "tok": 3904, "pad": 4096, "max_pad": 1440, "sq_pad": 4526080}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 407036, "pad": 419072, "sq_pad": 740798464, "data_digest": "55e6065a70e8709b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5210, "pad": 5376, "max_pad": 1568, "sq_pad": 7360512}, {"n": 4, "tok": 5144, "pad": 5376, "max_pad": 2112, "sq_pad": 8167424}, {"n": 4, "tok": 5045, "pad": 5120, "max_pad": 1920, "sq_pad": 7151616}, {"n": 4, "tok": 4811, "pad": 5120, "max_pad": 1504, "sq_pad": 6754304}, {"n": 4, "tok": 5140, "pad": 5376, "max_pad": 1824, "sq_pad": 7761920}, {"n": 4, "tok": 6726, "pad": 6912, "max_pad": 1984, "sq_pad": 12304384}, {"n": 4, "tok": 6658, "pad": 6912, "max_pad": 2176, "sq_pad": 12404736}, {"n": 4, "tok": 6110, "pad": 6400, "max_pad": 1728, "sq_pad": 10291200}, {"n": 4, "tok": 6460, "pad": 6656, "max_pad": 2144, "sq_pad": 12005376}, {"n": 4, "tok": 4499, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4618, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 3183, "pad": 3328, "max_pad": 1344, "sq_pad": 3579904}, {"n": 4, "tok": 3389, "pad": 3584, "max_pad": 1536, "sq_pad": 4352000}, {"n": 4, "tok": 5201, "pad": 5376, "max_pad": 1984, "sq_pad": 8419328}, {"n": 4, "tok": 7067, "pad": 7168, "max_pad": 2144, "sq_pad": 13348864}, {"n": 4, "tok": 7744, "pad": 7936, "max_pad": 2240, "sq_pad": 16193536}, {"n": 4, "tok": 7165, "pad": 7424, "max_pad": 2336, "sq_pad": 14389248}, {"n": 4, "tok": 6931, "pad": 7168, "max_pad": 2144, "sq_pad": 13359104}, {"n": 4, "tok": 7606, "pad": 7680, "max_pad": 2144, "sq_pad": 14964736}, {"n": 4, "tok": 6101, "pad": 6400, "max_pad": 2144, "sq_pad": 10958848}, {"n": 4, "tok": 6799, "pad": 6912, "max_pad": 1984, "sq_pad": 12032000}, {"n": 4, "tok": 6789, "pad": 6912, "max_pad": 2240, "sq_pad": 12470272}, {"n": 4, "tok": 7495, "pad": 7680, "max_pad": 2144, "sq_pad": 14874624}, {"n": 4, "tok": 7567, "pad": 7680, "max_pad": 2144, "sq_pad": 14831616}, {"n": 4, "tok": 6867, "pad": 7168, "max_pad": 2208, "sq_pad": 13187072}, {"n": 4, "tok": 7446, "pad": 7680, "max_pad": 2144, "sq_pad": 15194112}, {"n": 4, "tok": 6232, "pad": 6400, "max_pad": 2144, "sq_pad": 10708992}, {"n": 4, "tok": 6832, "pad": 6912, "max_pad": 1792, "sq_pad": 11950080}, {"n": 4, "tok": 6614, "pad": 6656, "max_pad": 1824, "sq_pad": 11200512}, {"n": 4, "tok": 8250, "pad": 8448, "max_pad": 2272, "sq_pad": 17887232}, {"n": 4, "tok": 7835, "pad": 7936, "max_pad": 2176, "sq_pad": 15874048}, {"n": 4, "tok": 8115, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 6964, "pad": 7168, "max_pad": 2304, "sq_pad": 13604864}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8360, "pad": 8448, "max_pad": 2208, "sq_pad": 17893376}, {"n": 4, "tok": 8261, "pad": 8448, "max_pad": 2304, "sq_pad": 17924096}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5979, "pad": 6144, "max_pad": 2144, "sq_pad": 10450944}, {"n": 4, "tok": 3044, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 5653, "pad": 5888, "max_pad": 2176, "sq_pad": 9494528}, {"n": 4, "tok": 5400, "pad": 5632, "max_pad": 1728, "sq_pad": 8230912}, {"n": 4, "tok": 5430, "pad": 5632, "max_pad": 1536, "sq_pad": 7954432}, {"n": 4, "tok": 5363, "pad": 5632, "max_pad": 1632, "sq_pad": 8210432}, {"n": 4, "tok": 5532, "pad": 5632, "max_pad": 2144, "sq_pad": 8697856}, {"n": 4, "tok": 6158, "pad": 6400, "max_pad": 2336, "sq_pad": 11905024}, {"n": 4, "tok": 6199, "pad": 6400, "max_pad": 2112, "sq_pad": 10930176}, {"n": 4, "tok": 5192, "pad": 5376, "max_pad": 1600, "sq_pad": 7415808}, {"n": 4, "tok": 5150, "pad": 5376, "max_pad": 1696, "sq_pad": 7532544}, {"n": 4, "tok": 6152, "pad": 6400, "max_pad": 2016, "sq_pad": 10719232}, {"n": 4, "tok": 6350, "pad": 6656, "max_pad": 2112, "sq_pad": 11458560}, {"n": 4, "tok": 5452, "pad": 5632, "max_pad": 1792, "sq_pad": 8390656}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8204, "pad": 8448, "max_pad": 2176, "sq_pad": 17891328}, {"n": 4, "tok": 6066, "pad": 6144, "max_pad": 2176, "sq_pad": 10475520}, {"n": 4, "tok": 5874, "pad": 6144, "max_pad": 2176, "sq_pad": 10254336}, {"n": 4, "tok": 4938, "pad": 5120, "max_pad": 1408, "sq_pad": 6594560}, {"n": 4, "tok": 5867, "pad": 6144, "max_pad": 2432, "sq_pad": 10577920}, {"n": 4, "tok": 8207, "pad": 8448, "max_pad": 2272, "sq_pad": 17983488}, {"n": 4, "tok": 7599, "pad": 7680, "max_pad": 2112, "sq_pad": 14858240}, {"n": 4, "tok": 6679, "pad": 6912, "max_pad": 1952, "sq_pad": 12029952}, {"n": 4, "tok": 4944, "pad": 5120, "max_pad": 1696, "sq_pad": 6797312}, {"n": 4, "tok": 4581, "pad": 4864, "max_pad": 1536, "sq_pad": 6084608}, {"n": 4, "tok": 7519, "pad": 7680, "max_pad": 2272, "sq_pad": 15677440}, {"n": 4, "tok": 8586, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 667977, "pad": 683008, "sq_pad": 1064228864, "data_digest": "6fc98d23daad41e7", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3535, "pad": 3840, "max_pad": 672, "sq_pad": 1890304}, {"n": 8, "tok": 4306, "pad": 4608, "max_pad": 768, "sq_pad": 2701312}, {"n": 8, "tok": 5027, "pad": 5120, "max_pad": 704, "sq_pad": 3282944}, {"n": 8, "tok": 5631, "pad": 5888, "max_pad": 896, "sq_pad": 4370432}, {"n": 8, "tok": 5996, "pad": 6144, "max_pad": 800, "sq_pad": 4722688}, {"n": 8, "tok": 6192, "pad": 6400, "max_pad": 896, "sq_pad": 5134336}, {"n": 8, "tok": 6542, "pad": 6912, "max_pad": 1056, "sq_pad": 6014976}, {"n": 8, "tok": 6566, "pad": 6656, "max_pad": 992, "sq_pad": 5654528}, {"n": 8, "tok": 6709, "pad": 6912, "max_pad": 1024, "sq_pad": 6158336}, {"n": 8, "tok": 6790, "pad": 6912, "max_pad": 1088, "sq_pad": 6094848}, {"n": 8, "tok": 5720, "pad": 5888, "max_pad": 960, "sq_pad": 4474880}, {"n": 8, "tok": 5922, "pad": 6144, "max_pad": 1088, "sq_pad": 5003264}, {"n": 8, "tok": 8510, "pad": 8704, "max_pad": 1792, "sq_pad": 10080256}, {"n": 8, "tok": 6466, "pad": 6656, "max_pad": 1152, "sq_pad": 5871616}, {"n": 8, "tok": 7401, "pad": 7680, "max_pad": 1216, "sq_pad": 7647232}, {"n": 8, "tok": 9064, "pad": 9216, "max_pad": 1344, "sq_pad": 10862592}, {"n": 8, "tok": 7553, "pad": 7936, "max_pad": 1344, "sq_pad": 8105984}, {"n": 8, "tok": 7233, "pad": 7424, "max_pad": 1312, "sq_pad": 7211008}, {"n": 8, "tok": 8650, "pad": 8960, "max_pad": 1376, "sq_pad": 10129408}, {"n": 8, "tok": 7995, "pad": 8192, "max_pad": 1504, "sq_pad": 9060352}, {"n": 8, "tok": 7666, "pad": 7936, "max_pad": 1568, "sq_pad": 8697856}, {"n": 8, "tok": 10569, "pad": 10752, "max_pad": 1568, "sq_pad": 14688256}, {"n": 8, "tok": 9382, "pad": 9728, "max_pad": 1600, "sq_pad": 12144640}, {"n": 8, "tok": 9266, "pad": 9472, "max_pad": 1632, "sq_pad": 12058624}, {"n": 8, "tok": 8921, "pad": 9216, "max_pad": 1568, "sq_pad": 11354112}, {"n": 8, "tok": 9112, "pad": 9472, "max_pad": 1696, "sq_pad": 11886592}, {"n": 8, "tok": 8743, "pad": 8960, "max_pad": 1568, "sq_pad": 10678272}, {"n": 8, "tok": 9723, "pad": 9984, "max_pad": 1824, "sq_pad": 13484032}, {"n": 8, "tok": 9390, "pad": 9728, "max_pad": 1792, "sq_pad": 12515328}, {"n": 8, "tok": 8633, "pad": 8960, "max_pad": 1536, "sq_pad": 10600448}, {"n": 8, "tok": 7149, "pad": 7424, "max_pad": 1472, "sq_pad": 7675904}, {"n": 8, "tok": 9550, "pad": 9728, "max_pad": 1856, "sq_pad": 13203456}, {"n": 8, "tok": 8989, "pad": 9216, "max_pad": 1504, "sq_pad": 11286528}, {"n": 8, "tok": 7779, "pad": 7936, "max_pad": 1152, "sq_pad": 8034304}, {"n": 8, "tok": 8173, "pad": 8448, "max_pad": 1280, "sq_pad": 9191424}, {"n": 8, "tok": 14130, "pad": 14336, "max_pad": 2144, "sq_pad": 26902528}, {"n": 8, "tok": 11330, "pad": 11520, "max_pad": 1856, "sq_pad": 17283072}, {"n": 8, "tok": 8487, "pad": 8704, "max_pad": 1280, "sq_pad": 9717760}, {"n": 8, "tok": 12321, "pad": 12544, "max_pad": 1856, "sq_pad": 20275200}, {"n": 8, "tok": 9148, "pad": 9472, "max_pad": 1600, "sq_pad": 11550720}, {"n": 8, "tok": 8805, "pad": 8960, "max_pad": 1312, "sq_pad": 10172416}, {"n": 8, "tok": 16314, "pad": 16640, "max_pad": 2304, "sq_pad": 34920448}, {"n": 8, "tok": 9192, "pad": 9472, "max_pad": 1600, "sq_pad": 11806720}, {"n": 8, "tok": 13836, "pad": 14080, "max_pad": 2144, "sq_pad": 25346048}, {"n": 8, "tok": 15845, "pad": 16128, "max_pad": 2336, "sq_pad": 33056768}, {"n": 8, "tok": 17102, "pad": 17408, "max_pad": 2368, "sq_pad": 37953536}, {"n": 8, "tok": 16363, "pad": 16640, "max_pad": 2176, "sq_pad": 34877440}, {"n": 8, "tok": 13555, "pad": 13824, "max_pad": 2112, "sq_pad": 24928256}, {"n": 8, "tok": 14063, "pad": 14336, "max_pad": 2304, "sq_pad": 26302464}, {"n": 8, "tok": 17240, "pad": 17408, "max_pad": 2240, "sq_pad": 37885952}, {"n": 8, "tok": 15026, "pad": 15360, "max_pad": 2176, "sq_pad": 30068736}, {"n": 8, "tok": 10760, "pad": 11008, "max_pad": 1600, "sq_pad": 15321088}, {"n": 8, "tok": 14151, "pad": 14336, "max_pad": 2208, "sq_pad": 27486208}, {"n": 8, "tok": 16914, "pad": 17152, "max_pad": 2240, "sq_pad": 36788224}, {"n": 8, "tok": 14811, "pad": 15104, "max_pad": 2144, "sq_pad": 28852224}, {"n": 8, "tok": 13423, "pad": 13568, "max_pad": 2176, "sq_pad": 24483840}, {"n": 8, "tok": 17116, "pad": 17408, "max_pad": 2304, "sq_pad": 37910528}, {"n": 8, "tok": 17277, "pad": 17408, "max_pad": 2272, "sq_pad": 37896192}, {"n": 8, "tok": 17462, "pad": 17664, "max_pad": 2304, "sq_pad": 39016448}, {"n": 8, "tok": 14935, "pad": 15104, "max_pad": 2144, "sq_pad": 29036544}, {"n": 8, "tok": 15236, "pad": 15360, "max_pad": 2208, "sq_pad": 29859840}, {"n": 8, "tok": 14358, "pad": 14592, "max_pad": 2208, "sq_pad": 30173184}, {"n": 8, "tok": 7653, "pad": 7936, "max_pad": 1600, "sq_pad": 8562688}, {"n": 8, "tok": 16271, "pad": 16384, "max_pad": 2176, "sq_pad": 33822720}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 667977, "pad": 668226, "sq_pad": 1024276164, "data_digest": "6fc98d23daad41e7", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3535, "pad": 3538, "max_pad": 490, "sq_pad": 1573420}, {"n": 8, "tok": 4306, "pad": 4310, "max_pad": 596, "sq_pad": 2329980}, {"n": 8, "tok": 5027, "pad": 5030, "max_pad": 656, "sq_pad": 3165076}, {"n": 8, "tok": 5631, "pad": 5632, "max_pad": 738, "sq_pad": 3970064}, {"n": 8, "tok": 5996, "pad": 6000, "max_pad": 774, "sq_pad": 4502024}, {"n": 8, "tok": 6192, "pad": 6196, "max_pad": 816, "sq_pad": 4801504}, {"n": 8, "tok": 6542, "pad": 6544, "max_pad": 846, "sq_pad": 5354424}, {"n": 8, "tok": 6566, "pad": 6572, "max_pad": 976, "sq_pad": 5507248}, {"n": 8, "tok": 6709, "pad": 6710, "max_pad": 936, "sq_pad": 5783980}, {"n": 8, "tok": 6790, "pad": 6792, "max_pad": 1058, "sq_pad": 5877832}, {"n": 8, "tok": 5720, "pad": 5724, "max_pad": 932, "sq_pad": 4233672}, {"n": 8, "tok": 5922, "pad": 5928, "max_pad": 1010, "sq_pad": 4631824}, {"n": 8, "tok": 8510, "pad": 8512, "max_pad": 1772, "sq_pad": 9662584}, {"n": 8, "tok": 6466, "pad": 6472, "max_pad": 1152, "sq_pad": 5571024}, {"n": 8, "tok": 7401, "pad": 7404, "max_pad": 1198, "sq_pad": 7178856}, {"n": 8, "tok": 9064, "pad": 9068, "max_pad": 1322, "sq_pad": 10502256}, {"n": 8, "tok": 7553, "pad": 7558, "max_pad": 1316, "sq_pad": 7353292}, {"n": 8, "tok": 7233, "pad": 7238, "max_pad": 1290, "sq_pad": 6850308}, {"n": 8, "tok": 8650, "pad": 8654, "max_pad": 1146, "sq_pad": 9384812}, {"n": 8, "tok": 7995, "pad": 7998, "max_pad": 1490, "sq_pad": 8635028}, {"n": 8, "tok": 7666, "pad": 7670, "max_pad": 1562, "sq_pad": 8282972}, {"n": 8, "tok": 10569, "pad": 10574, "max_pad": 1562, "sq_pad": 14216068}, {"n": 8, "tok": 9382, "pad": 9386, "max_pad": 1580, "sq_pad": 11449876}, {"n": 8, "tok": 9266, "pad": 9270, "max_pad": 1628, "sq_pad": 11618844}, {"n": 8, "tok": 8921, "pad": 8926, "max_pad": 1400, "sq_pad": 10563180}, {"n": 8, "tok": 9112, "pad": 9114, "max_pad": 1684, "sq_pad": 11047444}, {"n": 8, "tok": 8743, "pad": 8748, "max_pad": 1514, "sq_pad": 10164976}, {"n": 8, "tok": 9723, "pad": 9726, "max_pad": 1794, "sq_pad": 12883652}, {"n": 8, "tok": 9390, "pad": 9392, "max_pad": 1552, "sq_pad": 11491296}, {"n": 8, "tok": 8633, "pad": 8638, "max_pad": 1470, "sq_pad": 9752988}, {"n": 8, "tok": 7149, "pad": 7152, "max_pad": 1444, "sq_pad": 7268560}, {"n": 8, "tok": 9550, "pad": 9554, "max_pad": 1854, "sq_pad": 12730996}, {"n": 8, "tok": 8989, "pad": 8994, "max_pad": 1504, "sq_pad": 10784636}, {"n": 8, "tok": 7779, "pad": 7782, "max_pad": 1128, "sq_pad": 7742892}, {"n": 8, "tok": 8173, "pad": 8174, "max_pad": 1258, "sq_pad": 8608860}, {"n": 8, "tok": 14130, "pad": 14136, "max_pad": 2140, "sq_pad": 26230264}, {"n": 8, "tok": 11330, "pad": 11336, "max_pad": 1802, "sq_pad": 16726384}, {"n": 8, "tok": 8487, "pad": 8490, "max_pad": 1264, "sq_pad": 9230940}, {"n": 8, "tok": 12321, "pad": 12324, "max_pad": 1844, "sq_pad": 19595936}, {"n": 8, "tok": 9148, "pad": 9152, "max_pad": 1594, "sq_pad": 10875936}, {"n": 8, "tok": 8805, "pad": 8808, "max_pad": 1286, "sq_pad": 9825632}, {"n": 8, "tok": 16314, "pad": 16316, "max_pad": 2202, "sq_pad": 33544640}, {"n": 8, "tok": 9192, "pad": 9196, "max_pad": 1406, "sq_pad": 11038152}, {"n": 8, "tok": 13836, "pad": 13840, "max_pad": 1974, "sq_pad": 24420216}, {"n": 8, "tok": 15845, "pad": 15846, "max_pad": 2166, "sq_pad": 31860356}, {"n": 8, "tok": 17102, "pad": 17106, "max_pad": 2166, "sq_pad": 36614892}, {"n": 8, "tok": 16363, "pad": 16370, "max_pad": 2162, "sq_pad": 33979260}, {"n": 8, "tok": 13555, "pad": 13562, "max_pad": 2112, "sq_pad": 23991980}, {"n": 8, "tok": 14063, "pad": 14066, "max_pad": 2112, "sq_pad": 25185708}, {"n": 8, "tok": 17240, "pad": 17248, "max_pad": 2166, "sq_pad": 37189088}, {"n": 8, "tok": 15026, "pad": 15032, "max_pad": 2166, "sq_pad": 28927120}, {"n": 8, "tok": 10760, "pad": 10762, "max_pad": 1592, "sq_pad": 14686828}, {"n": 8, "tok": 14151, "pad": 14156, "max_pad": 2138, "sq_pad": 26823488}, {"n": 8, "tok": 16914, "pad": 16922, "max_pad": 2128, "sq_pad": 35796620}, {"n": 8, "tok": 14811, "pad": 14816, "max_pad": 2118, "sq_pad": 27749880}, {"n": 8, "tok": 13423, "pad": 13428, "max_pad": 2076, "sq_pad": 23925008}, {"n": 8, "tok": 17116, "pad": 17116, "max_pad": 2184, "sq_pad": 36627240}, {"n": 8, "tok": 17277, "pad": 17280, "max_pad": 2190, "sq_pad": 37329120}, {"n": 8, "tok": 17462, "pad": 17464, "max_pad": 2196, "sq_pad": 38127128}, {"n": 8, "tok": 14935, "pad": 14936, "max_pad": 2136, "sq_pad": 28420568}, {"n": 8, "tok": 15236, "pad": 15240, "max_pad": 2184, "sq_pad": 29393312}, {"n": 8, "tok": 14358, "pad": 14360, "max_pad": 2184, "sq_pad": 29418272}, {"n": 8, "tok": 7653, "pad": 7660, "max_pad": 1448, "sq_pad": 7890088}, {"n": 8, "tok": 16271, "pad": 16278, "max_pad": 2110, "sq_pad": 33375660}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 239912, "pad": 250880, "sq_pad": 270362624, "data_digest": "a54bd34178b9c694", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1656, "pad": 1792, "max_pad": 512, "sq_pad": 808960}, {"n": 4, "tok": 1879, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2043, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2263, "pad": 2560, "max_pad": 832, "sq_pad": 1687552}, {"n": 4, "tok": 2457, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2570, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2724, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2907, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 2948, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3048, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3054, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3138, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3245, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3297, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3327, "pad": 3584, "max_pad": 1088, "sq_pad": 3262464}, {"n": 4, "tok": 3239, "pad": 3328, "max_pad": 992, "sq_pad": 2887680}, {"n": 4, "tok": 3501, "pad": 3584, "max_pad": 896, "sq_pad": 3211264}, {"n": 4, "tok": 3208, "pad": 3328, "max_pad": 992, "sq_pad": 2938880}, {"n": 4, "tok": 3239, "pad": 3328, "max_pad": 928, "sq_pad": 2820096}, {"n": 4, "tok": 3551, "pad": 3840, "max_pad": 1312, "sq_pad": 3852288}, {"n": 4, "tok": 2908, "pad": 3072, "max_pad": 896, "sq_pad": 2402304}, {"n": 4, "tok": 2812, "pad": 3072, "max_pad": 1120, "sq_pad": 2543616}, {"n": 4, "tok": 3143, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 2779, "pad": 3072, "max_pad": 1248, "sq_pad": 2764800}, {"n": 4, "tok": 4545, "pad": 4608, "max_pad": 1792, "sq_pad": 5865472}, {"n": 4, "tok": 3965, "pad": 4096, "max_pad": 1120, "sq_pad": 4214784}, {"n": 4, "tok": 3086, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 3380, "pad": 3584, "max_pad": 1152, "sq_pad": 3465216}, {"n": 4, "tok": 3636, "pad": 3840, "max_pad": 1376, "sq_pad": 3985408}, {"n": 4, "tok": 3765, "pad": 3840, "max_pad": 1216, "sq_pad": 3835904}, {"n": 4, "tok": 4632, "pad": 4864, "max_pad": 1440, "sq_pad": 6017024}, {"n": 4, "tok": 4432, "pad": 4608, "max_pad": 1440, "sq_pad": 5548032}, {"n": 4, "tok": 4073, "pad": 4352, "max_pad": 1344, "sq_pad": 4823040}, {"n": 4, "tok": 3480, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 3481, "pad": 3584, "max_pad": 1312, "sq_pad": 3493888}, {"n": 4, "tok": 3752, "pad": 3840, "max_pad": 1024, "sq_pad": 3696640}, {"n": 4, "tok": 4173, "pad": 4352, "max_pad": 1248, "sq_pad": 4773888}, {"n": 4, "tok": 4477, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1600, "sq_pad": 5191680}, {"n": 4, "tok": 3825, "pad": 4096, "max_pad": 1440, "sq_pad": 4601856}, {"n": 4, "tok": 3640, "pad": 3840, "max_pad": 1376, "sq_pad": 4007936}, {"n": 4, "tok": 4026, "pad": 4096, "max_pad": 1568, "sq_pad": 4837376}, {"n": 4, "tok": 5486, "pad": 5632, "max_pad": 1568, "sq_pad": 7989248}, {"n": 4, "tok": 5083, "pad": 5120, "max_pad": 1568, "sq_pad": 6703104}, {"n": 4, "tok": 5333, "pad": 5376, "max_pad": 1600, "sq_pad": 7374848}, {"n": 4, "tok": 4049, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 5314, "pad": 5376, "max_pad": 1632, "sq_pad": 7639040}, {"n": 4, "tok": 3952, "pad": 4096, "max_pad": 1344, "sq_pad": 4397056}, {"n": 4, "tok": 4598, "pad": 4864, "max_pad": 1408, "sq_pad": 6039552}, {"n": 4, "tok": 4323, "pad": 4608, "max_pad": 1632, "sq_pad": 5875712}, {"n": 4, "tok": 4938, "pad": 5120, "max_pad": 1696, "sq_pad": 6901760}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1440, "sq_pad": 4968448}, {"n": 4, "tok": 4345, "pad": 4608, "max_pad": 1728, "sq_pad": 5769216}, {"n": 4, "tok": 4398, "pad": 4608, "max_pad": 1632, "sq_pad": 5740544}, {"n": 4, "tok": 5188, "pad": 5376, "max_pad": 1824, "sq_pad": 7780352}, {"n": 4, "tok": 4535, "pad": 4608, "max_pad": 1536, "sq_pad": 5654528}, {"n": 4, "tok": 4261, "pad": 4352, "max_pad": 1376, "sq_pad": 4970496}, {"n": 4, "tok": 5129, "pad": 5376, "max_pad": 1760, "sq_pad": 7518208}, {"n": 4, "tok": 4425, "pad": 4608, "max_pad": 1472, "sq_pad": 5511168}, {"n": 4, "tok": 4208, "pad": 4352, "max_pad": 1408, "sq_pad": 4925440}, {"n": 4, "tok": 3903, "pad": 4096, "max_pad": 1344, "sq_pad": 4376576}, {"n": 4, "tok": 3246, "pad": 3328, "max_pad": 1472, "sq_pad": 3340288}, {"n": 4, "tok": 4560, "pad": 4608, "max_pad": 1536, "sq_pad": 5857280}, {"n": 4, "tok": 4990, "pad": 5120, "max_pad": 1856, "sq_pad": 7346176}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 428065, "pad": 439040, "sq_pad": 813342720, "data_digest": "136b10827312e849", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4761, "pad": 4864, "max_pad": 1536, "sq_pad": 6281216}, {"n": 4, "tok": 4228, "pad": 4352, "max_pad": 1504, "sq_pad": 5027840}, {"n": 4, "tok": 4046, "pad": 4096, "max_pad": 1088, "sq_pad": 4218880}, {"n": 4, "tok": 3733, "pad": 3840, "max_pad": 1152, "sq_pad": 3815424}, {"n": 4, "tok": 3991, "pad": 4096, "max_pad": 1312, "sq_pad": 4323328}, {"n": 4, "tok": 4182, "pad": 4352, "max_pad": 1280, "sq_pad": 4884480}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5574, "pad": 5632, "max_pad": 1632, "sq_pad": 8081408}, {"n": 4, "tok": 5983, "pad": 6144, "max_pad": 1856, "sq_pad": 9822208}, {"n": 4, "tok": 5347, "pad": 5632, "max_pad": 2016, "sq_pad": 8427520}, {"n": 4, "tok": 3849, "pad": 4096, "max_pad": 1472, "sq_pad": 4483072}, {"n": 4, "tok": 4638, "pad": 4864, "max_pad": 1312, "sq_pad": 5926912}, {"n": 4, "tok": 6254, "pad": 6400, "max_pad": 1952, "sq_pad": 10512384}, {"n": 4, "tok": 6067, "pad": 6144, "max_pad": 1824, "sq_pad": 9811968}, {"n": 4, "tok": 5133, "pad": 5376, "max_pad": 1600, "sq_pad": 7428096}, {"n": 4, "tok": 4015, "pad": 4096, "max_pad": 1248, "sq_pad": 4270080}, {"n": 4, "tok": 4629, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 4176, "pad": 4352, "max_pad": 1280, "sq_pad": 4792320}, {"n": 4, "tok": 8189, "pad": 8448, "max_pad": 2400, "sq_pad": 18173952}, {"n": 4, "tok": 8125, "pad": 8192, "max_pad": 2112, "sq_pad": 16783360}, {"n": 4, "tok": 4326, "pad": 4608, "max_pad": 1312, "sq_pad": 5443584}, {"n": 4, "tok": 4866, "pad": 5120, "max_pad": 1632, "sq_pad": 6918144}, {"n": 4, "tok": 6798, "pad": 6912, "max_pad": 1952, "sq_pad": 12064768}, {"n": 4, "tok": 7038, "pad": 7168, "max_pad": 2080, "sq_pad": 13256704}, {"n": 4, "tok": 7356, "pad": 7424, "max_pad": 2112, "sq_pad": 14065664}, {"n": 4, "tok": 8489, "pad": 8704, "max_pad": 2336, "sq_pad": 18991104}, {"n": 4, "tok": 8453, "pad": 8704, "max_pad": 2368, "sq_pad": 19013632}, {"n": 4, "tok": 8649, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8588, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7775, "pad": 7936, "max_pad": 2144, "sq_pad": 16013312}, {"n": 4, "tok": 7594, "pad": 7680, "max_pad": 2176, "sq_pad": 14999552}, {"n": 4, "tok": 5961, "pad": 6144, "max_pad": 1920, "sq_pad": 9953280}, {"n": 4, "tok": 6286, "pad": 6400, "max_pad": 1760, "sq_pad": 10381312}, {"n": 4, "tok": 7777, "pad": 7936, "max_pad": 2240, "sq_pad": 15851520}, {"n": 4, "tok": 8580, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 6418, "pad": 6656, "max_pad": 1856, "sq_pad": 11175936}, {"n": 4, "tok": 5864, "pad": 6144, "max_pad": 1792, "sq_pad": 9566208}, {"n": 4, "tok": 4896, "pad": 5120, "max_pad": 1376, "sq_pad": 6592512}, {"n": 4, "tok": 5632, "pad": 5888, "max_pad": 2336, "sq_pad": 9680896}, {"n": 4, "tok": 8519, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8406, "pad": 8704, "max_pad": 2368, "sq_pad": 18991104}, {"n": 4, "tok": 7699, "pad": 7936, "max_pad": 2144, "sq_pad": 15880192}, {"n": 4, "tok": 7112, "pad": 7424, "max_pad": 2112, "sq_pad": 13885440}, {"n": 4, "tok": 5387, "pad": 5632, "max_pad": 1920, "sq_pad": 8456192}, {"n": 4, "tok": 8036, "pad": 8192, "max_pad": 2208, "sq_pad": 16820224}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2304, "sq_pad": 18970624}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8709, "pad": 8960, "max_pad": 2400, "sq_pad": 20107264}, {"n": 4, "tok": 8784, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8678, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7202, "pad": 7424, "max_pad": 2144, "sq_pad": 14161920}, {"n": 4, "tok": 7733, "pad": 7936, "max_pad": 2112, "sq_pad": 15771648}, {"n": 4, "tok": 7322, "pad": 7424, "max_pad": 2144, "sq_pad": 13897728}, {"n": 4, "tok": 7914, "pad": 8192, "max_pad": 2400, "sq_pad": 17059840}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 5622, "pad": 5888, "max_pad": 2208, "sq_pad": 10885120}, {"n": 4, "tok": 3037, "pad": 3328, "max_pad": 1056, "sq_pad": 2836480}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1632, "sq_pad": 6252544}, {"n": 4, "tok": 7835, "pad": 7936, "max_pad": 2176, "sq_pad": 15980544}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 655527, "pad": 671744, "sq_pad": 1030313984, "data_digest": "56e59a14277ffd7c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3708, "pad": 4096, "max_pad": 768, "sq_pad": 2183168}, {"n": 8, "tok": 4707, "pad": 4864, "max_pad": 672, "sq_pad": 2969600}, {"n": 8, "tok": 5196, "pad": 5376, "max_pad": 736, "sq_pad": 3629056}, {"n": 8, "tok": 5509, "pad": 5888, "max_pad": 928, "sq_pad": 4376576}, {"n": 8, "tok": 5752, "pad": 6144, "max_pad": 960, "sq_pad": 4765696}, {"n": 8, "tok": 6072, "pad": 6400, "max_pad": 992, "sq_pad": 5167104}, {"n": 8, "tok": 6354, "pad": 6656, "max_pad": 1024, "sq_pad": 5580800}, {"n": 8, "tok": 6687, "pad": 6912, "max_pad": 928, "sq_pad": 5978112}, {"n": 8, "tok": 6950, "pad": 7168, "max_pad": 992, "sq_pad": 6438912}, {"n": 8, "tok": 7196, "pad": 7424, "max_pad": 1024, "sq_pad": 6901760}, {"n": 8, "tok": 7533, "pad": 7680, "max_pad": 1024, "sq_pad": 7378944}, {"n": 8, "tok": 7861, "pad": 8192, "max_pad": 1184, "sq_pad": 8423424}, {"n": 8, "tok": 8258, "pad": 8448, "max_pad": 1184, "sq_pad": 8941568}, {"n": 8, "tok": 8552, "pad": 8704, "max_pad": 1280, "sq_pad": 9846784}, {"n": 8, "tok": 8916, "pad": 9216, "max_pad": 1376, "sq_pad": 11190272}, {"n": 8, "tok": 8578, "pad": 8960, "max_pad": 1408, "sq_pad": 10678272}, {"n": 8, "tok": 10174, "pad": 10496, "max_pad": 1568, "sq_pad": 13918208}, {"n": 8, "tok": 10560, "pad": 10752, "max_pad": 1728, "sq_pad": 15767552}, {"n": 8, "tok": 9095, "pad": 9216, "max_pad": 1440, "sq_pad": 11243520}, {"n": 8, "tok": 8632, "pad": 8960, "max_pad": 1536, "sq_pad": 10721280}, {"n": 8, "tok": 8099, "pad": 8448, "max_pad": 1632, "sq_pad": 9558016}, {"n": 8, "tok": 7035, "pad": 7168, "max_pad": 1472, "sq_pad": 7981056}, {"n": 8, "tok": 6880, "pad": 7168, "max_pad": 1696, "sq_pad": 7567360}, {"n": 8, "tok": 8725, "pad": 8960, "max_pad": 2016, "sq_pad": 11794432}, {"n": 8, "tok": 13292, "pad": 13568, "max_pad": 2144, "sq_pad": 24092672}, {"n": 8, "tok": 13664, "pad": 13824, "max_pad": 2144, "sq_pad": 25278464}, {"n": 8, "tok": 10457, "pad": 10752, "max_pad": 2144, "sq_pad": 16807936}, {"n": 8, "tok": 9450, "pad": 9728, "max_pad": 1568, "sq_pad": 12664832}, {"n": 8, "tok": 10136, "pad": 10496, "max_pad": 1632, "sq_pad": 14653440}, {"n": 8, "tok": 8602, "pad": 8960, "max_pad": 1664, "sq_pad": 10733568}, {"n": 8, "tok": 10529, "pad": 10752, "max_pad": 1856, "sq_pad": 15271936}, {"n": 8, "tok": 13940, "pad": 14080, "max_pad": 2048, "sq_pad": 25192448}, {"n": 8, "tok": 10863, "pad": 11264, "max_pad": 2048, "sq_pad": 19220480}, {"n": 8, "tok": 12223, "pad": 12544, "max_pad": 2304, "sq_pad": 23060480}, {"n": 8, "tok": 10059, "pad": 10240, "max_pad": 2144, "sq_pad": 15937536}, {"n": 8, "tok": 10299, "pad": 10496, "max_pad": 2208, "sq_pad": 16594944}, {"n": 8, "tok": 14857, "pad": 15104, "max_pad": 2112, "sq_pad": 28708864}, {"n": 8, "tok": 10740, "pad": 11008, "max_pad": 2112, "sq_pad": 18724864}, {"n": 8, "tok": 8820, "pad": 8960, "max_pad": 1664, "sq_pad": 10840064}, {"n": 8, "tok": 16809, "pad": 16896, "max_pad": 2208, "sq_pad": 35913728}, {"n": 8, "tok": 14557, "pad": 14848, "max_pad": 2176, "sq_pad": 27721728}, {"n": 8, "tok": 10628, "pad": 11008, "max_pad": 1984, "sq_pad": 16908288}, {"n": 8, "tok": 14404, "pad": 14592, "max_pad": 2144, "sq_pad": 28727296}, {"n": 8, "tok": 11678, "pad": 11776, "max_pad": 2208, "sq_pad": 20144128}, {"n": 8, "tok": 14209, "pad": 14336, "max_pad": 2240, "sq_pad": 27734016}, {"n": 8, "tok": 12335, "pad": 12544, "max_pad": 2272, "sq_pad": 22882304}, {"n": 8, "tok": 10915, "pad": 11264, "max_pad": 2336, "sq_pad": 20482048}, {"n": 8, "tok": 10321, "pad": 10496, "max_pad": 2208, "sq_pad": 16019456}, {"n": 8, "tok": 8828, "pad": 9216, "max_pad": 1856, "sq_pad": 12556288}, {"n": 8, "tok": 7076, "pad": 7424, "max_pad": 1088, "sq_pad": 6983680}, {"n": 8, "tok": 10126, "pad": 10496, "max_pad": 1696, "sq_pad": 14043136}, {"n": 8, "tok": 8403, "pad": 8704, "max_pad": 1344, "sq_pad": 9844736}, {"n": 8, "tok": 9086, "pad": 9472, "max_pad": 1664, "sq_pad": 11771904}, {"n": 8, "tok": 10922, "pad": 11264, "max_pad": 2048, "sq_pad": 17176576}, {"n": 8, "tok": 9920, "pad": 10240, "max_pad": 2080, "sq_pad": 14925824}, {"n": 8, "tok": 14198, "pad": 14336, "max_pad": 2176, "sq_pad": 27396096}, {"n": 8, "tok": 17176, "pad": 17408, "max_pad": 2240, "sq_pad": 37885952}, {"n": 8, "tok": 17291, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}, {"n": 8, "tok": 11901, "pad": 12288, "max_pad": 2144, "sq_pad": 19642368}, {"n": 8, "tok": 11858, "pad": 12032, "max_pad": 2176, "sq_pad": 19324928}, {"n": 8, "tok": 13662, "pad": 13824, "max_pad": 2144, "sq_pad": 25329664}, {"n": 8, "tok": 12533, "pad": 12800, "max_pad": 2144, "sq_pad": 22730752}, {"n": 8, "tok": 16525, "pad": 16640, "max_pad": 2208, "sq_pad": 34748416}, {"n": 8, "tok": 15206, "pad": 15360, "max_pad": 2272, "sq_pad": 30754816}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 655527, "pad": 655794, "sq_pad": 988871604, "data_digest": "56e59a14277ffd7c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3708, "pad": 3712, "max_pad": 530, "sq_pad": 1737008}, {"n": 8, "tok": 4707, "pad": 4712, "max_pad": 640, "sq_pad": 2784104}, {"n": 8, "tok": 5196, "pad": 5198, "max_pad": 718, "sq_pad": 3385892}, {"n": 8, "tok": 5509, "pad": 5514, "max_pad": 714, "sq_pad": 3801436}, {"n": 8, "tok": 5752, "pad": 5756, "max_pad": 778, "sq_pad": 4146536}, {"n": 8, "tok": 6072, "pad": 6078, "max_pad": 830, "sq_pad": 4624780}, {"n": 8, "tok": 6354, "pad": 6358, "max_pad": 806, "sq_pad": 5054132}, {"n": 8, "tok": 6687, "pad": 6688, "max_pad": 860, "sq_pad": 5592672}, {"n": 8, "tok": 6950, "pad": 6956, "max_pad": 904, "sq_pad": 6052808}, {"n": 8, "tok": 7196, "pad": 7198, "max_pad": 928, "sq_pad": 6478436}, {"n": 8, "tok": 7533, "pad": 7536, "max_pad": 984, "sq_pad": 7103136}, {"n": 8, "tok": 7861, "pad": 7866, "max_pad": 1032, "sq_pad": 7738876}, {"n": 8, "tok": 8258, "pad": 8262, "max_pad": 1090, "sq_pad": 8538076}, {"n": 8, "tok": 8552, "pad": 8558, "max_pad": 1256, "sq_pad": 9530228}, {"n": 8, "tok": 8916, "pad": 8922, "max_pad": 1314, "sq_pad": 10461804}, {"n": 8, "tok": 8578, "pad": 8580, "max_pad": 1264, "sq_pad": 9724816}, {"n": 8, "tok": 10174, "pad": 10178, "max_pad": 1390, "sq_pad": 13029108}, {"n": 8, "tok": 10560, "pad": 10564, "max_pad": 1654, "sq_pad": 15243368}, {"n": 8, "tok": 9095, "pad": 9098, "max_pad": 1412, "sq_pad": 10954388}, {"n": 8, "tok": 8632, "pad": 8636, "max_pad": 1472, "sq_pad": 9880912}, {"n": 8, "tok": 8099, "pad": 8102, "max_pad": 1382, "sq_pad": 8605260}, {"n": 8, "tok": 7035, "pad": 7038, "max_pad": 1464, "sq_pad": 7749012}, {"n": 8, "tok": 6880, "pad": 6882, "max_pad": 1480, "sq_pad": 6786636}, {"n": 8, "tok": 8725, "pad": 8730, "max_pad": 1996, "sq_pad": 11353972}, {"n": 8, "tok": 13292, "pad": 13298, "max_pad": 2142, "sq_pad": 23272524}, {"n": 8, "tok": 13664, "pad": 13670, "max_pad": 2124, "sq_pad": 24742284}, {"n": 8, "tok": 10457, "pad": 10464, "max_pad": 2124, "sq_pad": 15977096}, {"n": 8, "tok": 9450, "pad": 9454, "max_pad": 1408, "sq_pad": 11944804}, {"n": 8, "tok": 10136, "pad": 10140, "max_pad": 1624, "sq_pad": 13896008}, {"n": 8, "tok": 8602, "pad": 8606, "max_pad": 1652, "sq_pad": 9932324}, {"n": 8, "tok": 10529, "pad": 10534, "max_pad": 1828, "sq_pad": 14699060}, {"n": 8, "tok": 13940, "pad": 13942, "max_pad": 2042, "sq_pad": 24726932}, {"n": 8, "tok": 10863, "pad": 10866, "max_pad": 2018, "sq_pad": 18398692}, {"n": 8, "tok": 12223, "pad": 12228, "max_pad": 2116, "sq_pad": 21804192}, {"n": 8, "tok": 10059, "pad": 10066, "max_pad": 2116, "sq_pad": 15512188}, {"n": 8, "tok": 10299, "pad": 10304, "max_pad": 2140, "sq_pad": 16046144}, {"n": 8, "tok": 14857, "pad": 14860, "max_pad": 2108, "sq_pad": 27790152}, {"n": 8, "tok": 10740, "pad": 10742, "max_pad": 2106, "sq_pad": 17955628}, {"n": 8, "tok": 8820, "pad": 8824, "max_pad": 1660, "sq_pad": 10571208}, {"n": 8, "tok": 16809, "pad": 16810, "max_pad": 2206, "sq_pad": 35601196}, {"n": 8, "tok": 14557, "pad": 14564, "max_pad": 2160, "sq_pad": 26670488}, {"n": 8, "tok": 10628, "pad": 10632, "max_pad": 1978, "sq_pad": 15778768}, {"n": 8, "tok": 14404, "pad": 14408, "max_pad": 2126, "sq_pad": 28180976}, {"n": 8, "tok": 11678, "pad": 11684, "max_pad": 2198, "sq_pad": 19835264}, {"n": 8, "tok": 14209, "pad": 14216, "max_pad": 2198, "sq_pad": 27293224}, {"n": 8, "tok": 12335, "pad": 12340, "max_pad": 2198, "sq_pad": 22212608}, {"n": 8, "tok": 10915, "pad": 10918, "max_pad": 2198, "sq_pad": 19231036}, {"n": 8, "tok": 10321, "pad": 10324, "max_pad": 2198, "sq_pad": 15639744}, {"n": 8, "tok": 8828, "pad": 8834, "max_pad": 1832, "sq_pad": 11414364}, {"n": 8, "tok": 7076, "pad": 7080, "max_pad": 1078, "sq_pad": 6343584}, {"n": 8, "tok": 10126, "pad": 10132, "max_pad": 1462, "sq_pad": 12991640}, {"n": 8, "tok": 8403, "pad": 8406, "max_pad": 1316, "sq_pad": 9132540}, {"n": 8, "tok": 9086, "pad": 9090, "max_pad": 1410, "sq_pad": 10703964}, {"n": 8, "tok": 10922, "pad": 10926, "max_pad": 2024, "sq_pad": 16190716}, {"n": 8, "tok": 9920, "pad": 9924, "max_pad": 2050, "sq_pad": 14196024}, {"n": 8, "tok": 14198, "pad": 14204, "max_pad": 2150, "sq_pad": 26931552}, {"n": 8, "tok": 17176, "pad": 17178, "max_pad": 2172, "sq_pad": 36888492}, {"n": 8, "tok": 17291, "pad": 17294, "max_pad": 2176, "sq_pad": 37387012}, {"n": 8, "tok": 11901, "pad": 11902, "max_pad": 2140, "sq_pad": 18600228}, {"n": 8, "tok": 11858, "pad": 11860, "max_pad": 2152, "sq_pad": 18812000}, {"n": 8, "tok": 13662, "pad": 13666, "max_pad": 2140, "sq_pad": 24902244}, {"n": 8, "tok": 12533, "pad": 12538, "max_pad": 2140, "sq_pad": 21822980}, {"n": 8, "tok": 16525, "pad": 16530, "max_pad": 2176, "sq_pad": 34307364}, {"n": 8, "tok": 15206, "pad": 15214, "max_pad": 2176, "sq_pad": 30176964}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 267099, "pad": 278784, "sq_pad": 346013696, "data_digest": "991ebac2a3843d4a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1709, "pad": 1792, "max_pad": 480, "sq_pad": 804864}, {"n": 4, "tok": 1999, "pad": 2304, "max_pad": 768, "sq_pad": 1378304}, {"n": 4, "tok": 2236, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2471, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2508, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2688, "pad": 2816, "max_pad": 736, "sq_pad": 1988608}, {"n": 4, "tok": 2758, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2751, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2826, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2926, "pad": 3072, "max_pad": 800, "sq_pad": 2363392}, {"n": 4, "tok": 2971, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3101, "pad": 3328, "max_pad": 960, "sq_pad": 2793472}, {"n": 4, "tok": 3146, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3208, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3351, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3336, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3509, "pad": 3584, "max_pad": 928, "sq_pad": 3215360}, {"n": 4, "tok": 3441, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3575, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3621, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3698, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3835, "pad": 4096, "max_pad": 1216, "sq_pad": 4243456}, {"n": 4, "tok": 3942, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 3919, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 4062, "pad": 4352, "max_pad": 1280, "sq_pad": 4784128}, {"n": 4, "tok": 4196, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4369, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1344, "sq_pad": 5138432}, {"n": 4, "tok": 4750, "pad": 4864, "max_pad": 1376, "sq_pad": 5953536}, {"n": 4, "tok": 4166, "pad": 4352, "max_pad": 1344, "sq_pad": 5236736}, {"n": 4, "tok": 4435, "pad": 4608, "max_pad": 1376, "sq_pad": 5492736}, {"n": 4, "tok": 4143, "pad": 4352, "max_pad": 1312, "sq_pad": 5179392}, {"n": 4, "tok": 4708, "pad": 4864, "max_pad": 1312, "sq_pad": 5933056}, {"n": 4, "tok": 5466, "pad": 5632, "max_pad": 1472, "sq_pad": 7936000}, {"n": 4, "tok": 5046, "pad": 5120, "max_pad": 1568, "sq_pad": 7163904}, {"n": 4, "tok": 5514, "pad": 5632, "max_pad": 1728, "sq_pad": 8603648}, {"n": 4, "tok": 4213, "pad": 4352, "max_pad": 1440, "sq_pad": 5220352}, {"n": 4, "tok": 4882, "pad": 5120, "max_pad": 1440, "sq_pad": 6623232}, {"n": 4, "tok": 3959, "pad": 4096, "max_pad": 1472, "sq_pad": 4544512}, {"n": 4, "tok": 4673, "pad": 4864, "max_pad": 1440, "sq_pad": 6072320}, {"n": 4, "tok": 4294, "pad": 4352, "max_pad": 1344, "sq_pad": 4841472}, {"n": 4, "tok": 3805, "pad": 4096, "max_pad": 1632, "sq_pad": 4716544}, {"n": 4, "tok": 4675, "pad": 4864, "max_pad": 1600, "sq_pad": 6789120}, {"n": 4, "tok": 2360, "pad": 2560, "max_pad": 864, "sq_pad": 1757184}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 1088, "sq_pad": 2770944}, {"n": 4, "tok": 4084, "pad": 4352, "max_pad": 1728, "sq_pad": 5343232}, {"n": 4, "tok": 4933, "pad": 5120, "max_pad": 1536, "sq_pad": 6785024}, {"n": 4, "tok": 3792, "pad": 4096, "max_pad": 2016, "sq_pad": 5535744}, {"n": 4, "tok": 6870, "pad": 6912, "max_pad": 2144, "sq_pad": 12636160}, {"n": 4, "tok": 6422, "pad": 6656, "max_pad": 2144, "sq_pad": 11456512}, {"n": 4, "tok": 7689, "pad": 7936, "max_pad": 2304, "sq_pad": 16308224}, {"n": 4, "tok": 5975, "pad": 6144, "max_pad": 2144, "sq_pad": 9949184}, {"n": 4, "tok": 6184, "pad": 6400, "max_pad": 2304, "sq_pad": 12036096}, {"n": 4, "tok": 4273, "pad": 4352, "max_pad": 1344, "sq_pad": 5027840}, {"n": 4, "tok": 3977, "pad": 4096, "max_pad": 1376, "sq_pad": 4659200}, {"n": 4, "tok": 5473, "pad": 5632, "max_pad": 1536, "sq_pad": 7954432}, {"n": 4, "tok": 5472, "pad": 5632, "max_pad": 1728, "sq_pad": 8345600}, {"n": 4, "tok": 4664, "pad": 4864, "max_pad": 1632, "sq_pad": 6436864}, {"n": 4, "tok": 3525, "pad": 3840, "max_pad": 992, "sq_pad": 3692544}, {"n": 4, "tok": 5077, "pad": 5376, "max_pad": 1664, "sq_pad": 7518208}, {"n": 4, "tok": 5679, "pad": 5888, "max_pad": 1696, "sq_pad": 8849408}, {"n": 4, "tok": 4850, "pad": 5120, "max_pad": 1856, "sq_pad": 7102464}, {"n": 4, "tok": 6946, "pad": 7168, "max_pad": 2240, "sq_pad": 13279232}, {"n": 4, "tok": 6994, "pad": 7168, "max_pad": 2048, "sq_pad": 12941312}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 388428, "pad": 399616, "sq_pad": 703887360, "data_digest": "50bc6ed5b4361836", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5845, "pad": 6144, "max_pad": 1856, "sq_pad": 10438656}, {"n": 4, "tok": 5018, "pad": 5120, "max_pad": 2048, "sq_pad": 8724480}, {"n": 4, "tok": 6870, "pad": 7168, "max_pad": 2368, "sq_pad": 14768128}, {"n": 4, "tok": 5353, "pad": 5632, "max_pad": 2336, "sq_pad": 9451520}, {"n": 4, "tok": 6477, "pad": 6656, "max_pad": 2240, "sq_pad": 12208128}, {"n": 4, "tok": 3582, "pad": 3840, "max_pad": 1664, "sq_pad": 4349952}, {"n": 4, "tok": 4686, "pad": 4864, "max_pad": 1696, "sq_pad": 6328320}, {"n": 4, "tok": 5613, "pad": 5888, "max_pad": 2368, "sq_pad": 11155456}, {"n": 4, "tok": 7662, "pad": 7936, "max_pad": 2112, "sq_pad": 15843328}, {"n": 4, "tok": 7195, "pad": 7424, "max_pad": 2048, "sq_pad": 13834240}, {"n": 4, "tok": 3691, "pad": 3840, "max_pad": 2112, "sq_pad": 5531648}, {"n": 4, "tok": 7049, "pad": 7168, "max_pad": 2112, "sq_pad": 13033472}, {"n": 4, "tok": 4902, "pad": 5120, "max_pad": 1664, "sq_pad": 6823936}, {"n": 4, "tok": 3918, "pad": 4096, "max_pad": 1472, "sq_pad": 4466688}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 7985, "pad": 8192, "max_pad": 2208, "sq_pad": 16879616}, {"n": 4, "tok": 7387, "pad": 7680, "max_pad": 2176, "sq_pad": 14868480}, {"n": 4, "tok": 7170, "pad": 7424, "max_pad": 1984, "sq_pad": 13817856}, {"n": 4, "tok": 4998, "pad": 5120, "max_pad": 1920, "sq_pad": 7628800}, {"n": 4, "tok": 5630, "pad": 5888, "max_pad": 1984, "sq_pad": 9289728}, {"n": 4, "tok": 8188, "pad": 8448, "max_pad": 2336, "sq_pad": 17909760}, {"n": 4, "tok": 6216, "pad": 6400, "max_pad": 2144, "sq_pad": 11751424}, {"n": 4, "tok": 6918, "pad": 7168, "max_pad": 2400, "sq_pad": 13834240}, {"n": 4, "tok": 4760, "pad": 4864, "max_pad": 2144, "sq_pad": 7260160}, {"n": 4, "tok": 6539, "pad": 6656, "max_pad": 2208, "sq_pad": 12068864}, {"n": 4, "tok": 7670, "pad": 7936, "max_pad": 2432, "sq_pad": 16713728}, {"n": 4, "tok": 6093, "pad": 6400, "max_pad": 2432, "sq_pad": 12216320}, {"n": 4, "tok": 6242, "pad": 6400, "max_pad": 2304, "sq_pad": 11851776}, {"n": 4, "tok": 4961, "pad": 5120, "max_pad": 2144, "sq_pad": 8841216}, {"n": 4, "tok": 5954, "pad": 6144, "max_pad": 2272, "sq_pad": 11587584}, {"n": 4, "tok": 5952, "pad": 6144, "max_pad": 2208, "sq_pad": 10053632}, {"n": 4, "tok": 4369, "pad": 4608, "max_pad": 2016, "sq_pad": 6490112}, {"n": 4, "tok": 4262, "pad": 4352, "max_pad": 1856, "sq_pad": 5572608}, {"n": 4, "tok": 4566, "pad": 4864, "max_pad": 1824, "sq_pad": 6983680}, {"n": 4, "tok": 3534, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 3542, "pad": 3840, "max_pad": 1056, "sq_pad": 3717120}, {"n": 4, "tok": 4787, "pad": 4864, "max_pad": 1312, "sq_pad": 5945344}, {"n": 4, "tok": 5339, "pad": 5632, "max_pad": 1696, "sq_pad": 8097792}, {"n": 4, "tok": 4451, "pad": 4608, "max_pad": 1344, "sq_pad": 5507072}, {"n": 4, "tok": 3952, "pad": 4096, "max_pad": 1248, "sq_pad": 4337664}, {"n": 4, "tok": 3829, "pad": 4096, "max_pad": 1152, "sq_pad": 4286464}, {"n": 4, "tok": 5257, "pad": 5376, "max_pad": 1472, "sq_pad": 7251968}, {"n": 4, "tok": 4635, "pad": 4864, "max_pad": 1312, "sq_pad": 5959680}, {"n": 4, "tok": 6287, "pad": 6400, "max_pad": 2048, "sq_pad": 11032576}, {"n": 4, "tok": 5039, "pad": 5120, "max_pad": 2048, "sq_pad": 7569408}, {"n": 4, "tok": 4881, "pad": 5120, "max_pad": 2080, "sq_pad": 7415808}, {"n": 4, "tok": 6355, "pad": 6400, "max_pad": 2144, "sq_pad": 11341824}, {"n": 4, "tok": 7843, "pad": 7936, "max_pad": 2176, "sq_pad": 16054272}, {"n": 4, "tok": 8603, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8573, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8666, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8625, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 6525, "pad": 6656, "max_pad": 2144, "sq_pad": 11538432}, {"n": 4, "tok": 5376, "pad": 5632, "max_pad": 1600, "sq_pad": 8095744}, {"n": 4, "tok": 5290, "pad": 5376, "max_pad": 1600, "sq_pad": 7313408}, {"n": 4, "tok": 6568, "pad": 6656, "max_pad": 2176, "sq_pad": 12011520}, {"n": 4, "tok": 7305, "pad": 7424, "max_pad": 2208, "sq_pad": 14014464}, {"n": 4, "tok": 6357, "pad": 6400, "max_pad": 2144, "sq_pad": 11474944}, {"n": 4, "tok": 4281, "pad": 4352, "max_pad": 1408, "sq_pad": 4876288}, {"n": 4, "tok": 8252, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 7898, "pad": 8192, "max_pad": 2112, "sq_pad": 16795648}, {"n": 4, "tok": 8627, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}, {"n": 4, "tok": 7568, "pad": 7680, "max_pad": 2272, "sq_pad": 15747072}, {"n": 4, "tok": 7638, "pad": 7680, "max_pad": 2176, "sq_pad": 15007744}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 680564, "pad": 696064, "sq_pad": 1120002048, "data_digest": "d35b25ac8661986f", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4032, "pad": 4352, "max_pad": 768, "sq_pad": 2433024}, {"n": 8, "tok": 4650, "pad": 4864, "max_pad": 736, "sq_pad": 2979840}, {"n": 8, "tok": 5232, "pad": 5632, "max_pad": 928, "sq_pad": 4026368}, {"n": 8, "tok": 5567, "pad": 5888, "max_pad": 960, "sq_pad": 4392960}, {"n": 8, "tok": 5640, "pad": 5888, "max_pad": 768, "sq_pad": 4390912}, {"n": 8, "tok": 6287, "pad": 6400, "max_pad": 832, "sq_pad": 5124096}, {"n": 8, "tok": 6640, "pad": 6912, "max_pad": 1024, "sq_pad": 6004736}, {"n": 8, "tok": 7023, "pad": 7168, "max_pad": 992, "sq_pad": 6436864}, {"n": 8, "tok": 6964, "pad": 7168, "max_pad": 1056, "sq_pad": 6674432}, {"n": 8, "tok": 7364, "pad": 7680, "max_pad": 1184, "sq_pad": 7747584}, {"n": 8, "tok": 7274, "pad": 7424, "max_pad": 1184, "sq_pad": 7231488}, {"n": 8, "tok": 7596, "pad": 7936, "max_pad": 1568, "sq_pad": 8605696}, {"n": 8, "tok": 9160, "pad": 9472, "max_pad": 1440, "sq_pad": 11808768}, {"n": 8, "tok": 9340, "pad": 9728, "max_pad": 1568, "sq_pad": 12298240}, {"n": 8, "tok": 8983, "pad": 9216, "max_pad": 1632, "sq_pad": 11497472}, {"n": 8, "tok": 8347, "pad": 8448, "max_pad": 1472, "sq_pad": 9758720}, {"n": 8, "tok": 7463, "pad": 7680, "max_pad": 1408, "sq_pad": 7919616}, {"n": 8, "tok": 8074, "pad": 8192, "max_pad": 1824, "sq_pad": 10147840}, {"n": 8, "tok": 10410, "pad": 10752, "max_pad": 2048, "sq_pad": 15499264}, {"n": 8, "tok": 7218, "pad": 7424, "max_pad": 1248, "sq_pad": 7473152}, {"n": 8, "tok": 8633, "pad": 8960, "max_pad": 1312, "sq_pad": 10125312}, {"n": 8, "tok": 9375, "pad": 9472, "max_pad": 1568, "sq_pad": 11997184}, {"n": 8, "tok": 9782, "pad": 9984, "max_pad": 1696, "sq_pad": 13803520}, {"n": 8, "tok": 8673, "pad": 8960, "max_pad": 1760, "sq_pad": 12914688}, {"n": 8, "tok": 6972, "pad": 7168, "max_pad": 1504, "sq_pad": 7168000}, {"n": 8, "tok": 7187, "pad": 7424, "max_pad": 1664, "sq_pad": 8468480}, {"n": 8, "tok": 5112, "pad": 5376, "max_pad": 960, "sq_pad": 3874816}, {"n": 8, "tok": 5607, "pad": 5888, "max_pad": 1024, "sq_pad": 4608000}, {"n": 8, "tok": 6218, "pad": 6400, "max_pad": 2144, "sq_pad": 7249920}, {"n": 8, "tok": 10703, "pad": 11008, "max_pad": 2144, "sq_pad": 17432576}, {"n": 8, "tok": 8599, "pad": 8960, "max_pad": 2144, "sq_pad": 11526144}, {"n": 8, "tok": 10909, "pad": 11264, "max_pad": 2144, "sq_pad": 17192960}, {"n": 8, "tok": 8823, "pad": 8960, "max_pad": 1248, "sq_pad": 10156032}, {"n": 8, "tok": 10276, "pad": 10496, "max_pad": 2144, "sq_pad": 14688256}, {"n": 8, "tok": 8190, "pad": 8448, "max_pad": 1408, "sq_pad": 9496576}, {"n": 8, "tok": 14136, "pad": 14336, "max_pad": 2144, "sq_pad": 26310656}, {"n": 8, "tok": 12358, "pad": 12544, "max_pad": 2240, "sq_pad": 20480000}, {"n": 8, "tok": 13581, "pad": 13824, "max_pad": 2304, "sq_pad": 25573376}, {"n": 8, "tok": 12586, "pad": 12800, "max_pad": 2144, "sq_pad": 22446080}, {"n": 8, "tok": 10036, "pad": 10240, "max_pad": 2144, "sq_pad": 16510976}, {"n": 8, "tok": 10124, "pad": 10240, "max_pad": 1952, "sq_pad": 15173632}, {"n": 8, "tok": 10897, "pad": 11008, "max_pad": 2016, "sq_pad": 16011264}, {"n": 8, "tok": 12344, "pad": 12544, "max_pad": 2176, "sq_pad": 21315584}, {"n": 8, "tok": 14013, "pad": 14336, "max_pad": 2336, "sq_pad": 27533312}, {"n": 8, "tok": 14598, "pad": 14848, "max_pad": 2176, "sq_pad": 28868608}, {"n": 8, "tok": 17026, "pad": 17408, "max_pad": 2400, "sq_pad": 37937152}, {"n": 8, "tok": 16783, "pad": 16896, "max_pad": 2240, "sq_pad": 35989504}, {"n": 8, "tok": 17248, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}, {"n": 8, "tok": 16048, "pad": 16384, "max_pad": 2176, "sq_pad": 33812480}, {"n": 8, "tok": 16811, "pad": 17152, "max_pad": 2368, "sq_pad": 36874240}, {"n": 8, "tok": 14373, "pad": 14592, "max_pad": 2144, "sq_pad": 27940864}, {"n": 8, "tok": 13127, "pad": 13312, "max_pad": 2272, "sq_pad": 23195648}, {"n": 8, "tok": 15137, "pad": 15360, "max_pad": 2272, "sq_pad": 30607360}, {"n": 8, "tok": 16294, "pad": 16640, "max_pad": 2208, "sq_pad": 34928640}, {"n": 8, "tok": 14577, "pad": 14848, "max_pad": 2144, "sq_pad": 28002304}, {"n": 8, "tok": 13758, "pad": 14080, "max_pad": 2336, "sq_pad": 25571328}, {"n": 8, "tok": 15686, "pad": 15872, "max_pad": 2208, "sq_pad": 31793152}, {"n": 8, "tok": 14613, "pad": 14848, "max_pad": 2176, "sq_pad": 29562880}, {"n": 8, "tok": 8349, "pad": 8704, "max_pad": 1728, "sq_pad": 10723328}, {"n": 8, "tok": 13810, "pad": 14080, "max_pad": 2400, "sq_pad": 27256832}, {"n": 8, "tok": 14354, "pad": 14592, "max_pad": 2336, "sq_pad": 28628992}, {"n": 8, "tok": 17247, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 15282, "pad": 15616, "max_pad": 2336, "sq_pad": 31262720}, {"n": 8, "tok": 17045, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 680564, "pad": 680832, "sq_pad": 1078542904, "data_digest": "d35b25ac8661986f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4032, "pad": 4036, "max_pad": 546, "sq_pad": 2048760}, {"n": 8, "tok": 4650, "pad": 4654, "max_pad": 622, "sq_pad": 2711468}, {"n": 8, "tok": 5232, "pad": 5234, "max_pad": 686, "sq_pad": 3428620}, {"n": 8, "tok": 5567, "pad": 5574, "max_pad": 722, "sq_pad": 3886356}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 768, "sq_pad": 4115528}, {"n": 8, "tok": 6287, "pad": 6290, "max_pad": 828, "sq_pad": 4949924}, {"n": 8, "tok": 6640, "pad": 6646, "max_pad": 868, "sq_pad": 5524956}, {"n": 8, "tok": 7023, "pad": 7028, "max_pad": 964, "sq_pad": 6185960}, {"n": 8, "tok": 6964, "pad": 6970, "max_pad": 1028, "sq_pad": 6321012}, {"n": 8, "tok": 7364, "pad": 7368, "max_pad": 1138, "sq_pad": 7111024}, {"n": 8, "tok": 7274, "pad": 7280, "max_pad": 1180, "sq_pad": 6971168}, {"n": 8, "tok": 7596, "pad": 7600, "max_pad": 1328, "sq_pad": 7748712}, {"n": 8, "tok": 9160, "pad": 9164, "max_pad": 1430, "sq_pad": 11044096}, {"n": 8, "tok": 9340, "pad": 9344, "max_pad": 1542, "sq_pad": 11666904}, {"n": 8, "tok": 8983, "pad": 8986, "max_pad": 1622, "sq_pad": 11074004}, {"n": 8, "tok": 8347, "pad": 8350, "max_pad": 1472, "sq_pad": 9553588}, {"n": 8, "tok": 7463, "pad": 7468, "max_pad": 1328, "sq_pad": 7465920}, {"n": 8, "tok": 8074, "pad": 8078, "max_pad": 1794, "sq_pad": 9911644}, {"n": 8, "tok": 10410, "pad": 10414, "max_pad": 2030, "sq_pad": 14706636}, {"n": 8, "tok": 7218, "pad": 7220, "max_pad": 1136, "sq_pad": 7050200}, {"n": 8, "tok": 8633, "pad": 8638, "max_pad": 1308, "sq_pad": 9391948}, {"n": 8, "tok": 9375, "pad": 9380, "max_pad": 1566, "sq_pad": 11795008}, {"n": 8, "tok": 9782, "pad": 9788, "max_pad": 1676, "sq_pad": 13250008}, {"n": 8, "tok": 8673, "pad": 8678, "max_pad": 1756, "sq_pad": 12346836}, {"n": 8, "tok": 6972, "pad": 6974, "max_pad": 1498, "sq_pad": 6859900}, {"n": 8, "tok": 7187, "pad": 7192, "max_pad": 1640, "sq_pad": 8039488}, {"n": 8, "tok": 5112, "pad": 5116, "max_pad": 940, "sq_pad": 3551016}, {"n": 8, "tok": 5607, "pad": 5610, "max_pad": 852, "sq_pad": 4127260}, {"n": 8, "tok": 6218, "pad": 6224, "max_pad": 2122, "sq_pad": 6957664}, {"n": 8, "tok": 10703, "pad": 10708, "max_pad": 2122, "sq_pad": 16746344}, {"n": 8, "tok": 8599, "pad": 8604, "max_pad": 2122, "sq_pad": 10798200}, {"n": 8, "tok": 10909, "pad": 10916, "max_pad": 2122, "sq_pad": 16245160}, {"n": 8, "tok": 8823, "pad": 8830, "max_pad": 1238, "sq_pad": 9872388}, {"n": 8, "tok": 10276, "pad": 10280, "max_pad": 2138, "sq_pad": 14201496}, {"n": 8, "tok": 8190, "pad": 8196, "max_pad": 1398, "sq_pad": 9052360}, {"n": 8, "tok": 14136, "pad": 14140, "max_pad": 2122, "sq_pad": 25612616}, {"n": 8, "tok": 12358, "pad": 12364, "max_pad": 2142, "sq_pad": 19802080}, {"n": 8, "tok": 13581, "pad": 13588, "max_pad": 2142, "sq_pad": 24656264}, {"n": 8, "tok": 12586, "pad": 12592, "max_pad": 2142, "sq_pad": 22097368}, {"n": 8, "tok": 10036, "pad": 10042, "max_pad": 2142, "sq_pad": 15878644}, {"n": 8, "tok": 10124, "pad": 10126, "max_pad": 1934, "sq_pad": 14906644}, {"n": 8, "tok": 10897, "pad": 10900, "max_pad": 2008, "sq_pad": 15726736}, {"n": 8, "tok": 12344, "pad": 12346, "max_pad": 2152, "sq_pad": 20686428}, {"n": 8, "tok": 14013, "pad": 14014, "max_pad": 2152, "sq_pad": 26232396}, {"n": 8, "tok": 14598, "pad": 14600, "max_pad": 2152, "sq_pad": 28046592}, {"n": 8, "tok": 17026, "pad": 17026, "max_pad": 2172, "sq_pad": 36237772}, {"n": 8, "tok": 16783, "pad": 16784, "max_pad": 2228, "sq_pad": 35509144}, {"n": 8, "tok": 17248, "pad": 17252, "max_pad": 2172, "sq_pad": 37205552}, {"n": 8, "tok": 16048, "pad": 16052, "max_pad": 2152, "sq_pad": 32565152}, {"n": 8, "tok": 16811, "pad": 16816, "max_pad": 2140, "sq_pad": 35389192}, {"n": 8, "tok": 14373, "pad": 14378, "max_pad": 2140, "sq_pad": 27329468}, {"n": 8, "tok": 13127, "pad": 13134, "max_pad": 2184, "sq_pad": 22495428}, {"n": 8, "tok": 15137, "pad": 15142, "max_pad": 2184, "sq_pad": 29710740}, {"n": 8, "tok": 16294, "pad": 16298, "max_pad": 2184, "sq_pad": 33505172}, {"n": 8, "tok": 14577, "pad": 14580, "max_pad": 2120, "sq_pad": 27078704}, {"n": 8, "tok": 13758, "pad": 13762, "max_pad": 2132, "sq_pad": 24275636}, {"n": 8, "tok": 15686, "pad": 15688, "max_pad": 2126, "sq_pad": 31037592}, {"n": 8, "tok": 14613, "pad": 14618, "max_pad": 2150, "sq_pad": 28874380}, {"n": 8, "tok": 8349, "pad": 8352, "max_pad": 1490, "sq_pad": 9719352}, {"n": 8, "tok": 13810, "pad": 13816, "max_pad": 2206, "sq_pad": 26179496}, {"n": 8, "tok": 14354, "pad": 14360, "max_pad": 2206, "sq_pad": 27718632}, {"n": 8, "tok": 17247, "pad": 17248, "max_pad": 2160, "sq_pad": 37187584}, {"n": 8, "tok": 15282, "pad": 15286, "max_pad": 2148, "sq_pad": 29845228}, {"n": 8, "tok": 17045, "pad": 17046, "max_pad": 2134, "sq_pad": 36321356}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 241034, "pad": 252160, "sq_pad": 285581312, "data_digest": "e4ec86874d3e4bdd", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1894, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2138, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2256, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2394, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2539, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2693, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2731, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2836, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 3012, "pad": 3072, "max_pad": 768, "sq_pad": 2359296}, {"n": 4, "tok": 2628, "pad": 2816, "max_pad": 768, "sq_pad": 2031616}, {"n": 4, "tok": 3097, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3190, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3257, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3383, "pad": 3584, "max_pad": 1024, "sq_pad": 3235840}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 960, "sq_pad": 3217408}, {"n": 4, "tok": 3586, "pad": 3840, "max_pad": 1184, "sq_pad": 3756032}, {"n": 4, "tok": 3128, "pad": 3328, "max_pad": 1024, "sq_pad": 2973696}, {"n": 4, "tok": 3836, "pad": 4096, "max_pad": 1152, "sq_pad": 4225024}, {"n": 4, "tok": 4012, "pad": 4096, "max_pad": 1152, "sq_pad": 4235264}, {"n": 4, "tok": 3352, "pad": 3584, "max_pad": 1184, "sq_pad": 3512320}, {"n": 4, "tok": 3420, "pad": 3584, "max_pad": 1280, "sq_pad": 3594240}, {"n": 4, "tok": 3854, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 3008, "pad": 3072, "max_pad": 1024, "sq_pad": 2457600}, {"n": 4, "tok": 4588, "pad": 4864, "max_pad": 1568, "sq_pad": 6148096}, {"n": 4, "tok": 4349, "pad": 4608, "max_pad": 1664, "sq_pad": 5998592}, {"n": 4, "tok": 4811, "pad": 5120, "max_pad": 1376, "sq_pad": 6592512}, {"n": 4, "tok": 4937, "pad": 5120, "max_pad": 1472, "sq_pad": 6627328}, {"n": 4, "tok": 4403, "pad": 4608, "max_pad": 1568, "sq_pad": 5793792}, {"n": 4, "tok": 5248, "pad": 5376, "max_pad": 1632, "sq_pad": 7362560}, {"n": 4, "tok": 3735, "pad": 3840, "max_pad": 1344, "sq_pad": 4184064}, {"n": 4, "tok": 4224, "pad": 4352, "max_pad": 1472, "sq_pad": 5060608}, {"n": 4, "tok": 4123, "pad": 4352, "max_pad": 1472, "sq_pad": 5136384}, {"n": 4, "tok": 3397, "pad": 3584, "max_pad": 1280, "sq_pad": 3434496}, {"n": 4, "tok": 4066, "pad": 4352, "max_pad": 1568, "sq_pad": 5074944}, {"n": 4, "tok": 5244, "pad": 5376, "max_pad": 1824, "sq_pad": 8112128}, {"n": 4, "tok": 2830, "pad": 3072, "max_pad": 1152, "sq_pad": 2564096}, {"n": 4, "tok": 5370, "pad": 5632, "max_pad": 1760, "sq_pad": 8171520}, {"n": 4, "tok": 5040, "pad": 5120, "max_pad": 2048, "sq_pad": 7340032}, {"n": 4, "tok": 3557, "pad": 3840, "max_pad": 1312, "sq_pad": 4124672}, {"n": 4, "tok": 3661, "pad": 3840, "max_pad": 1280, "sq_pad": 3966976}, {"n": 4, "tok": 4506, "pad": 4608, "max_pad": 1312, "sq_pad": 5347328}, {"n": 4, "tok": 4127, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 5276, "pad": 5376, "max_pad": 1600, "sq_pad": 7436288}, {"n": 4, "tok": 4099, "pad": 4352, "max_pad": 1568, "sq_pad": 5142528}, {"n": 4, "tok": 3394, "pad": 3584, "max_pad": 1088, "sq_pad": 3287040}, {"n": 4, "tok": 6388, "pad": 6656, "max_pad": 1824, "sq_pad": 11139072}, {"n": 4, "tok": 5234, "pad": 5376, "max_pad": 1760, "sq_pad": 8321024}, {"n": 4, "tok": 3439, "pad": 3584, "max_pad": 1760, "sq_pad": 4507648}, {"n": 4, "tok": 4022, "pad": 4096, "max_pad": 1504, "sq_pad": 4802560}, {"n": 4, "tok": 2950, "pad": 3072, "max_pad": 800, "sq_pad": 2365440}, {"n": 4, "tok": 3706, "pad": 3840, "max_pad": 1600, "sq_pad": 4319232}, {"n": 4, "tok": 3481, "pad": 3584, "max_pad": 1664, "sq_pad": 4096000}, {"n": 4, "tok": 2680, "pad": 2816, "max_pad": 1024, "sq_pad": 2162688}, {"n": 4, "tok": 2432, "pad": 2560, "max_pad": 960, "sq_pad": 1779712}, {"n": 4, "tok": 2723, "pad": 2816, "max_pad": 864, "sq_pad": 2078720}, {"n": 4, "tok": 2884, "pad": 3072, "max_pad": 960, "sq_pad": 2508800}, {"n": 4, "tok": 3859, "pad": 4096, "max_pad": 2144, "sq_pad": 5896192}, {"n": 4, "tok": 2359, "pad": 2560, "max_pad": 864, "sq_pad": 1710080}, {"n": 4, "tok": 4988, "pad": 5120, "max_pad": 2208, "sq_pad": 7901184}, {"n": 4, "tok": 5715, "pad": 5888, "max_pad": 2144, "sq_pad": 9695232}, {"n": 4, "tok": 3878, "pad": 4096, "max_pad": 1184, "sq_pad": 4339712}, {"n": 4, "tok": 4721, "pad": 4864, "max_pad": 2144, "sq_pad": 7196672}, {"n": 4, "tok": 6456, "pad": 6656, "max_pad": 2144, "sq_pad": 11784192}, {"n": 4, "tok": 4453, "pad": 4608, "max_pad": 1312, "sq_pad": 5376000}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 439530, "pad": 450304, "sq_pad": 853913600, "data_digest": "50b59391d846b58e", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4550, "pad": 4608, "max_pad": 1248, "sq_pad": 5396480}, {"n": 4, "tok": 4273, "pad": 4352, "max_pad": 1216, "sq_pad": 4769792}, {"n": 4, "tok": 4506, "pad": 4608, "max_pad": 1312, "sq_pad": 5371904}, {"n": 4, "tok": 5770, "pad": 5888, "max_pad": 2144, "sq_pad": 9320448}, {"n": 4, "tok": 3736, "pad": 3840, "max_pad": 1344, "sq_pad": 3891200}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1408, "sq_pad": 5603328}, {"n": 4, "tok": 7211, "pad": 7424, "max_pad": 2272, "sq_pad": 14282752}, {"n": 4, "tok": 6925, "pad": 7168, "max_pad": 2144, "sq_pad": 13043712}, {"n": 4, "tok": 6469, "pad": 6656, "max_pad": 1888, "sq_pad": 11143168}, {"n": 4, "tok": 5889, "pad": 6144, "max_pad": 2368, "sq_pad": 10393600}, {"n": 4, "tok": 6732, "pad": 6912, "max_pad": 2272, "sq_pad": 12873728}, {"n": 4, "tok": 6849, "pad": 6912, "max_pad": 2176, "sq_pad": 12691456}, {"n": 4, "tok": 6903, "pad": 7168, "max_pad": 2144, "sq_pad": 13373440}, {"n": 4, "tok": 5683, "pad": 5888, "max_pad": 2144, "sq_pad": 9766912}, {"n": 4, "tok": 2987, "pad": 3072, "max_pad": 1568, "sq_pad": 3213312}, {"n": 4, "tok": 7049, "pad": 7168, "max_pad": 2144, "sq_pad": 13268992}, {"n": 4, "tok": 4683, "pad": 4864, "max_pad": 1952, "sq_pad": 7141376}, {"n": 4, "tok": 5441, "pad": 5632, "max_pad": 1792, "sq_pad": 8804352}, {"n": 4, "tok": 6436, "pad": 6656, "max_pad": 2016, "sq_pad": 11331584}, {"n": 4, "tok": 4461, "pad": 4608, "max_pad": 1408, "sq_pad": 5421056}, {"n": 4, "tok": 6115, "pad": 6400, "max_pad": 2368, "sq_pad": 11372544}, {"n": 4, "tok": 6229, "pad": 6400, "max_pad": 2176, "sq_pad": 11053056}, {"n": 4, "tok": 6901, "pad": 7168, "max_pad": 2176, "sq_pad": 13453312}, {"n": 4, "tok": 7112, "pad": 7424, "max_pad": 2400, "sq_pad": 14923776}, {"n": 4, "tok": 8277, "pad": 8448, "max_pad": 2272, "sq_pad": 17938432}, {"n": 4, "tok": 6321, "pad": 6400, "max_pad": 2176, "sq_pad": 11126784}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8538, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8116, "pad": 8192, "max_pad": 2240, "sq_pad": 17049600}, {"n": 4, "tok": 8667, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8646, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8602, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8554, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7494, "pad": 7680, "max_pad": 2112, "sq_pad": 14911488}, {"n": 4, "tok": 8279, "pad": 8448, "max_pad": 2240, "sq_pad": 17897472}, {"n": 4, "tok": 8532, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8522, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 5851, "pad": 6144, "max_pad": 2144, "sq_pad": 9963520}, {"n": 4, "tok": 6065, "pad": 6144, "max_pad": 1728, "sq_pad": 9562112}, {"n": 4, "tok": 7062, "pad": 7168, "max_pad": 2240, "sq_pad": 13596672}, {"n": 4, "tok": 7223, "pad": 7424, "max_pad": 2336, "sq_pad": 14481408}, {"n": 4, "tok": 7914, "pad": 8192, "max_pad": 2400, "sq_pad": 17305600}, {"n": 4, "tok": 7975, "pad": 8192, "max_pad": 2208, "sq_pad": 16930816}, {"n": 4, "tok": 8319, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 7990, "pad": 8192, "max_pad": 2272, "sq_pad": 16896000}, {"n": 4, "tok": 6587, "pad": 6656, "max_pad": 2016, "sq_pad": 11270144}, {"n": 4, "tok": 6850, "pad": 6912, "max_pad": 2144, "sq_pad": 12208128}, {"n": 4, "tok": 6908, "pad": 7168, "max_pad": 2336, "sq_pad": 13363200}, {"n": 4, "tok": 7492, "pad": 7680, "max_pad": 2272, "sq_pad": 14962688}, {"n": 4, "tok": 8194, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 8412, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6201, "pad": 6400, "max_pad": 2176, "sq_pad": 11720704}, {"n": 4, "tok": 4294, "pad": 4608, "max_pad": 1504, "sq_pad": 5822464}, {"n": 4, "tok": 4055, "pad": 4096, "max_pad": 1504, "sq_pad": 4528128}, {"n": 4, "tok": 6390, "pad": 6656, "max_pad": 2368, "sq_pad": 12392448}, {"n": 4, "tok": 7420, "pad": 7680, "max_pad": 2432, "sq_pad": 16029696}, {"n": 4, "tok": 6619, "pad": 6912, "max_pad": 2240, "sq_pad": 13113344}, {"n": 4, "tok": 7735, "pad": 7936, "max_pad": 2368, "sq_pad": 16619520}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8607, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7352, "pad": 7424, "max_pad": 2176, "sq_pad": 14319616}, {"n": 4, "tok": 7930, "pad": 8192, "max_pad": 2336, "sq_pad": 16943104}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8509, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 653140, "pad": 668928, "sq_pad": 1055803392, "data_digest": "db4c163b8e5a6600", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3518, "pad": 3840, "max_pad": 672, "sq_pad": 1888256}, {"n": 8, "tok": 3796, "pad": 4096, "max_pad": 704, "sq_pad": 2140160}, {"n": 8, "tok": 4175, "pad": 4352, "max_pad": 608, "sq_pad": 2375680}, {"n": 8, "tok": 4327, "pad": 4608, "max_pad": 704, "sq_pad": 2674688}, {"n": 8, "tok": 4570, "pad": 4864, "max_pad": 800, "sq_pad": 3000320}, {"n": 8, "tok": 4974, "pad": 5120, "max_pad": 672, "sq_pad": 3280896}, {"n": 8, "tok": 5203, "pad": 5376, "max_pad": 736, "sq_pad": 3618816}, {"n": 8, "tok": 5382, "pad": 5632, "max_pad": 800, "sq_pad": 3977216}, {"n": 8, "tok": 5565, "pad": 5888, "max_pad": 896, "sq_pad": 4364288}, {"n": 8, "tok": 5941, "pad": 6144, "max_pad": 864, "sq_pad": 4730880}, {"n": 8, "tok": 6342, "pad": 6656, "max_pad": 1056, "sq_pad": 5599232}, {"n": 8, "tok": 6793, "pad": 6912, "max_pad": 896, "sq_pad": 5976064}, {"n": 8, "tok": 5410, "pad": 5632, "max_pad": 864, "sq_pad": 4288512}, {"n": 8, "tok": 7183, "pad": 7424, "max_pad": 1024, "sq_pad": 6903808}, {"n": 8, "tok": 7349, "pad": 7680, "max_pad": 1152, "sq_pad": 7483392}, {"n": 8, "tok": 4861, "pad": 5120, "max_pad": 1056, "sq_pad": 3655680}, {"n": 8, "tok": 7621, "pad": 7936, "max_pad": 1184, "sq_pad": 8028160}, {"n": 8, "tok": 6799, "pad": 6912, "max_pad": 1152, "sq_pad": 6662144}, {"n": 8, "tok": 7270, "pad": 7424, "max_pad": 1184, "sq_pad": 7530496}, {"n": 8, "tok": 9104, "pad": 9216, "max_pad": 1408, "sq_pad": 11059200}, {"n": 8, "tok": 8264, "pad": 8448, "max_pad": 1504, "sq_pad": 9678848}, {"n": 8, "tok": 8108, "pad": 8448, "max_pad": 1440, "sq_pad": 9613312}, {"n": 8, "tok": 6957, "pad": 7168, "max_pad": 1248, "sq_pad": 6948864}, {"n": 8, "tok": 9046, "pad": 9216, "max_pad": 1312, "sq_pad": 10846208}, {"n": 8, "tok": 9191, "pad": 9472, "max_pad": 1472, "sq_pad": 11718656}, {"n": 8, "tok": 8842, "pad": 8960, "max_pad": 1504, "sq_pad": 10895360}, {"n": 8, "tok": 7867, "pad": 8192, "max_pad": 1600, "sq_pad": 9459712}, {"n": 8, "tok": 7946, "pad": 8192, "max_pad": 1792, "sq_pad": 9734144}, {"n": 8, "tok": 8767, "pad": 8960, "max_pad": 1856, "sq_pad": 12009472}, {"n": 8, "tok": 8439, "pad": 8704, "max_pad": 2016, "sq_pad": 11907072}, {"n": 8, "tok": 15832, "pad": 16128, "max_pad": 2272, "sq_pad": 33880064}, {"n": 8, "tok": 12410, "pad": 12800, "max_pad": 2176, "sq_pad": 23353344}, {"n": 8, "tok": 10628, "pad": 11008, "max_pad": 2176, "sq_pad": 16168960}, {"n": 8, "tok": 10535, "pad": 10752, "max_pad": 2176, "sq_pad": 15525888}, {"n": 8, "tok": 8185, "pad": 8448, "max_pad": 1440, "sq_pad": 9512960}, {"n": 8, "tok": 8164, "pad": 8448, "max_pad": 1472, "sq_pad": 9676800}, {"n": 8, "tok": 8630, "pad": 8960, "max_pad": 1600, "sq_pad": 11192320}, {"n": 8, "tok": 9099, "pad": 9216, "max_pad": 1632, "sq_pad": 11270144}, {"n": 8, "tok": 11424, "pad": 11776, "max_pad": 1696, "sq_pad": 17858560}, {"n": 8, "tok": 10001, "pad": 10240, "max_pad": 1792, "sq_pad": 14559232}, {"n": 8, "tok": 11873, "pad": 12032, "max_pad": 2208, "sq_pad": 20369408}, {"n": 8, "tok": 11863, "pad": 12032, "max_pad": 2176, "sq_pad": 19943424}, {"n": 8, "tok": 15433, "pad": 15616, "max_pad": 2176, "sq_pad": 31014912}, {"n": 8, "tok": 13443, "pad": 13824, "max_pad": 2176, "sq_pad": 25755648}, {"n": 8, "tok": 14518, "pad": 14848, "max_pad": 2144, "sq_pad": 28141568}, {"n": 8, "tok": 13235, "pad": 13568, "max_pad": 2144, "sq_pad": 25227264}, {"n": 8, "tok": 14989, "pad": 15104, "max_pad": 2144, "sq_pad": 29028352}, {"n": 8, "tok": 15311, "pad": 15616, "max_pad": 2304, "sq_pad": 31766528}, {"n": 8, "tok": 11712, "pad": 12032, "max_pad": 2144, "sq_pad": 20789248}, {"n": 8, "tok": 11973, "pad": 12288, "max_pad": 2240, "sq_pad": 20971520}, {"n": 8, "tok": 13179, "pad": 13312, "max_pad": 2144, "sq_pad": 22921216}, {"n": 8, "tok": 16168, "pad": 16384, "max_pad": 2240, "sq_pad": 34293760}, {"n": 8, "tok": 16992, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 14079, "pad": 14336, "max_pad": 2272, "sq_pad": 27215872}, {"n": 8, "tok": 10394, "pad": 10752, "max_pad": 1952, "sq_pad": 15788032}, {"n": 8, "tok": 15571, "pad": 15872, "max_pad": 2304, "sq_pad": 32350208}, {"n": 8, "tok": 15617, "pad": 15872, "max_pad": 2304, "sq_pad": 32727040}, {"n": 8, "tok": 17284, "pad": 17408, "max_pad": 2208, "sq_pad": 37885952}, {"n": 8, "tok": 12663, "pad": 12800, "max_pad": 2144, "sq_pad": 21399552}, {"n": 8, "tok": 16544, "pad": 16896, "max_pad": 2208, "sq_pad": 35954688}, {"n": 8, "tok": 15818, "pad": 16128, "max_pad": 2336, "sq_pad": 32974848}, {"n": 8, "tok": 16323, "pad": 16640, "max_pad": 2336, "sq_pad": 34883584}, {"n": 8, "tok": 16728, "pad": 16896, "max_pad": 2240, "sq_pad": 35772416}, {"n": 8, "tok": 16912, "pad": 17152, "max_pad": 2272, "sq_pad": 36806656}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 653140, "pad": 653396, "sq_pad": 1014540904, "data_digest": "db4c163b8e5a6600", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3518, "pad": 3522, "max_pad": 456, "sq_pad": 1552492}, {"n": 8, "tok": 3796, "pad": 3802, "max_pad": 496, "sq_pad": 1807900}, {"n": 8, "tok": 4175, "pad": 4182, "max_pad": 552, "sq_pad": 2189364}, {"n": 8, "tok": 4327, "pad": 4332, "max_pad": 568, "sq_pad": 2347232}, {"n": 8, "tok": 4570, "pad": 4574, "max_pad": 596, "sq_pad": 2617172}, {"n": 8, "tok": 4974, "pad": 4976, "max_pad": 648, "sq_pad": 3097512}, {"n": 8, "tok": 5203, "pad": 5206, "max_pad": 672, "sq_pad": 3389348}, {"n": 8, "tok": 5382, "pad": 5386, "max_pad": 698, "sq_pad": 3627556}, {"n": 8, "tok": 5565, "pad": 5566, "max_pad": 714, "sq_pad": 3873748}, {"n": 8, "tok": 5941, "pad": 5942, "max_pad": 778, "sq_pad": 4415684}, {"n": 8, "tok": 6342, "pad": 6346, "max_pad": 830, "sq_pad": 5037876}, {"n": 8, "tok": 6793, "pad": 6796, "max_pad": 892, "sq_pad": 5777920}, {"n": 8, "tok": 5410, "pad": 5412, "max_pad": 862, "sq_pad": 4055656}, {"n": 8, "tok": 7183, "pad": 7188, "max_pad": 932, "sq_pad": 6461000}, {"n": 8, "tok": 7349, "pad": 7354, "max_pad": 994, "sq_pad": 6821156}, {"n": 8, "tok": 4861, "pad": 4864, "max_pad": 1044, "sq_pad": 3387680}, {"n": 8, "tok": 7621, "pad": 7624, "max_pad": 1154, "sq_pad": 7479968}, {"n": 8, "tok": 6799, "pad": 6800, "max_pad": 1146, "sq_pad": 6469488}, {"n": 8, "tok": 7270, "pad": 7274, "max_pad": 1172, "sq_pad": 7230228}, {"n": 8, "tok": 9104, "pad": 9108, "max_pad": 1404, "sq_pad": 10823280}, {"n": 8, "tok": 8264, "pad": 8268, "max_pad": 1466, "sq_pad": 9295752}, {"n": 8, "tok": 8108, "pad": 8114, "max_pad": 1418, "sq_pad": 8790300}, {"n": 8, "tok": 6957, "pad": 6958, "max_pad": 1246, "sq_pad": 6624228}, {"n": 8, "tok": 9046, "pad": 9050, "max_pad": 1286, "sq_pad": 10472196}, {"n": 8, "tok": 9191, "pad": 9196, "max_pad": 1446, "sq_pad": 11186000}, {"n": 8, "tok": 8842, "pad": 8846, "max_pad": 1494, "sq_pad": 10630700}, {"n": 8, "tok": 7867, "pad": 7870, "max_pad": 1578, "sq_pad": 8909844}, {"n": 8, "tok": 7946, "pad": 7950, "max_pad": 1788, "sq_pad": 9300108}, {"n": 8, "tok": 8767, "pad": 8772, "max_pad": 1836, "sq_pad": 11609144}, {"n": 8, "tok": 8439, "pad": 8444, "max_pad": 2014, "sq_pad": 11333240}, {"n": 8, "tok": 15832, "pad": 15836, "max_pad": 2158, "sq_pad": 32687120}, {"n": 8, "tok": 12410, "pad": 12412, "max_pad": 2158, "sq_pad": 22298904}, {"n": 8, "tok": 10628, "pad": 10632, "max_pad": 2154, "sq_pad": 15107696}, {"n": 8, "tok": 10535, "pad": 10538, "max_pad": 2154, "sq_pad": 14936924}, {"n": 8, "tok": 8185, "pad": 8192, "max_pad": 1432, "sq_pad": 8993432}, {"n": 8, "tok": 8164, "pad": 8168, "max_pad": 1466, "sq_pad": 9145176}, {"n": 8, "tok": 8630, "pad": 8636, "max_pad": 1582, "sq_pad": 10392056}, {"n": 8, "tok": 9099, "pad": 9102, "max_pad": 1610, "sq_pad": 10989260}, {"n": 8, "tok": 11424, "pad": 11426, "max_pad": 1676, "sq_pad": 16852796}, {"n": 8, "tok": 10001, "pad": 10002, "max_pad": 1768, "sq_pad": 14089356}, {"n": 8, "tok": 11873, "pad": 11880, "max_pad": 2154, "sq_pad": 19873520}, {"n": 8, "tok": 11863, "pad": 11868, "max_pad": 2154, "sq_pad": 19503424}, {"n": 8, "tok": 15433, "pad": 15438, "max_pad": 2154, "sq_pad": 30296860}, {"n": 8, "tok": 13443, "pad": 13446, "max_pad": 2154, "sq_pad": 24329508}, {"n": 8, "tok": 14518, "pad": 14522, "max_pad": 2118, "sq_pad": 26948204}, {"n": 8, "tok": 13235, "pad": 13240, "max_pad": 2128, "sq_pad": 23983352}, {"n": 8, "tok": 14989, "pad": 14994, "max_pad": 2128, "sq_pad": 28615492}, {"n": 8, "tok": 15311, "pad": 15316, "max_pad": 2128, "sq_pad": 30480680}, {"n": 8, "tok": 11712, "pad": 11714, "max_pad": 2122, "sq_pad": 19670964}, {"n": 8, "tok": 11973, "pad": 11976, "max_pad": 2036, "sq_pad": 19785664}, {"n": 8, "tok": 13179, "pad": 13182, "max_pad": 2128, "sq_pad": 22479132}, {"n": 8, "tok": 16168, "pad": 16174, "max_pad": 2158, "sq_pad": 33384772}, {"n": 8, "tok": 16992, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 14079, "pad": 14082, "max_pad": 2158, "sq_pad": 26195860}, {"n": 8, "tok": 10394, "pad": 10398, "max_pad": 1934, "sq_pad": 14819732}, {"n": 8, "tok": 15571, "pad": 15574, "max_pad": 2160, "sq_pad": 31101100}, {"n": 8, "tok": 15617, "pad": 15624, "max_pad": 2164, "sq_pad": 31719464}, {"n": 8, "tok": 17284, "pad": 17290, "max_pad": 2198, "sq_pad": 37373972}, {"n": 8, "tok": 12663, "pad": 12666, "max_pad": 2128, "sq_pad": 20954956}, {"n": 8, "tok": 16544, "pad": 16550, "max_pad": 2198, "sq_pad": 34762516}, {"n": 8, "tok": 15818, "pad": 15826, "max_pad": 2198, "sq_pad": 31673356}, {"n": 8, "tok": 16323, "pad": 16330, "max_pad": 2130, "sq_pad": 33540396}, {"n": 8, "tok": 16728, "pad": 16730, "max_pad": 2136, "sq_pad": 35056972}, {"n": 8, "tok": 16912, "pad": 16918, "max_pad": 2136, "sq_pad": 35793508}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 227852, "pad": 239104, "sq_pad": 265361408, "data_digest": "c4e30f0bc9b88e75", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1723, "pad": 1792, "max_pad": 480, "sq_pad": 804864}, {"n": 4, "tok": 1795, "pad": 2048, "max_pad": 640, "sq_pad": 1071104}, {"n": 4, "tok": 1882, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 1914, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2024, "pad": 2304, "max_pad": 768, "sq_pad": 1376256}, {"n": 4, "tok": 2151, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2118, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2209, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2244, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2326, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2429, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2545, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2602, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2601, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2679, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2703, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2764, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2801, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2942, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 2999, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3096, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3246, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3440, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3353, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 2897, "pad": 3072, "max_pad": 992, "sq_pad": 2570240}, {"n": 4, "tok": 2513, "pad": 2560, "max_pad": 864, "sq_pad": 1841152}, {"n": 4, "tok": 3549, "pad": 3840, "max_pad": 1152, "sq_pad": 3735552}, {"n": 4, "tok": 3634, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3763, "pad": 3840, "max_pad": 992, "sq_pad": 3690496}, {"n": 4, "tok": 3586, "pad": 3840, "max_pad": 1120, "sq_pad": 3782656}, {"n": 4, "tok": 3054, "pad": 3328, "max_pad": 1056, "sq_pad": 2910208}, {"n": 4, "tok": 1807, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 3593, "pad": 3840, "max_pad": 1184, "sq_pad": 3807232}, {"n": 4, "tok": 4028, "pad": 4096, "max_pad": 1184, "sq_pad": 4319232}, {"n": 4, "tok": 3614, "pad": 3840, "max_pad": 1248, "sq_pad": 3950592}, {"n": 4, "tok": 3185, "pad": 3328, "max_pad": 1152, "sq_pad": 3180544}, {"n": 4, "tok": 2776, "pad": 2816, "max_pad": 1056, "sq_pad": 2217984}, {"n": 4, "tok": 4494, "pad": 4608, "max_pad": 1184, "sq_pad": 5312512}, {"n": 4, "tok": 4635, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 4469, "pad": 4608, "max_pad": 1408, "sq_pad": 5642240}, {"n": 4, "tok": 4137, "pad": 4352, "max_pad": 1472, "sq_pad": 5029888}, {"n": 4, "tok": 4127, "pad": 4352, "max_pad": 1632, "sq_pad": 5246976}, {"n": 4, "tok": 3875, "pad": 4096, "max_pad": 1344, "sq_pad": 4382720}, {"n": 4, "tok": 4233, "pad": 4352, "max_pad": 1440, "sq_pad": 5056512}, {"n": 4, "tok": 3317, "pad": 3584, "max_pad": 1184, "sq_pad": 3409920}, {"n": 4, "tok": 3640, "pad": 3840, "max_pad": 1248, "sq_pad": 3903488}, {"n": 4, "tok": 4075, "pad": 4352, "max_pad": 1184, "sq_pad": 4771840}, {"n": 4, "tok": 4971, "pad": 5120, "max_pad": 1376, "sq_pad": 6565888}, {"n": 4, "tok": 5079, "pad": 5120, "max_pad": 1408, "sq_pad": 6576128}, {"n": 4, "tok": 4112, "pad": 4352, "max_pad": 1472, "sq_pad": 5142528}, {"n": 4, "tok": 4820, "pad": 4864, "max_pad": 1504, "sq_pad": 6326272}, {"n": 4, "tok": 4022, "pad": 4096, "max_pad": 1344, "sq_pad": 4569088}, {"n": 4, "tok": 4278, "pad": 4352, "max_pad": 1536, "sq_pad": 5224448}, {"n": 4, "tok": 3589, "pad": 3840, "max_pad": 1600, "sq_pad": 4235264}, {"n": 4, "tok": 3224, "pad": 3328, "max_pad": 1056, "sq_pad": 2871296}, {"n": 4, "tok": 4722, "pad": 4864, "max_pad": 1792, "sq_pad": 6842368}, {"n": 4, "tok": 5393, "pad": 5632, "max_pad": 1856, "sq_pad": 8448000}, {"n": 4, "tok": 3374, "pad": 3584, "max_pad": 1632, "sq_pad": 3952640}, {"n": 4, "tok": 2523, "pad": 2816, "max_pad": 928, "sq_pad": 2054144}, {"n": 4, "tok": 5916, "pad": 6144, "max_pad": 2016, "sq_pad": 10303488}, {"n": 4, "tok": 7243, "pad": 7424, "max_pad": 2208, "sq_pad": 14929920}, {"n": 4, "tok": 8589, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3778, "pad": 4096, "max_pad": 1376, "sq_pad": 4413440}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 425288, "pad": 436480, "sq_pad": 807305216, "data_digest": "68b854365302fdf3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5194, "pad": 5376, "max_pad": 1472, "sq_pad": 7260160}, {"n": 4, "tok": 5434, "pad": 5632, "max_pad": 2176, "sq_pad": 8865792}, {"n": 4, "tok": 4858, "pad": 5120, "max_pad": 1632, "sq_pad": 6819840}, {"n": 4, "tok": 5677, "pad": 5888, "max_pad": 2176, "sq_pad": 9492480}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1440, "sq_pad": 5474304}, {"n": 4, "tok": 3718, "pad": 3840, "max_pad": 1440, "sq_pad": 4050944}, {"n": 4, "tok": 4750, "pad": 4864, "max_pad": 1536, "sq_pad": 6266880}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1312, "sq_pad": 3483648}, {"n": 4, "tok": 2948, "pad": 3072, "max_pad": 864, "sq_pad": 2404352}, {"n": 4, "tok": 5682, "pad": 5888, "max_pad": 1600, "sq_pad": 8718336}, {"n": 4, "tok": 4419, "pad": 4608, "max_pad": 1632, "sq_pad": 5679104}, {"n": 4, "tok": 4680, "pad": 4864, "max_pad": 1632, "sq_pad": 6164480}, {"n": 4, "tok": 6240, "pad": 6400, "max_pad": 1792, "sq_pad": 10387456}, {"n": 4, "tok": 5184, "pad": 5376, "max_pad": 1696, "sq_pad": 7526400}, {"n": 4, "tok": 4929, "pad": 5120, "max_pad": 1664, "sq_pad": 7120896}, {"n": 4, "tok": 5072, "pad": 5376, "max_pad": 1792, "sq_pad": 7774208}, {"n": 4, "tok": 5540, "pad": 5632, "max_pad": 2176, "sq_pad": 9160704}, {"n": 4, "tok": 6333, "pad": 6400, "max_pad": 2176, "sq_pad": 11108352}, {"n": 4, "tok": 5114, "pad": 5376, "max_pad": 1824, "sq_pad": 7976960}, {"n": 4, "tok": 6749, "pad": 6912, "max_pad": 2176, "sq_pad": 12625920}, {"n": 4, "tok": 7359, "pad": 7424, "max_pad": 2176, "sq_pad": 14163968}, {"n": 4, "tok": 8074, "pad": 8192, "max_pad": 2176, "sq_pad": 16850944}, {"n": 4, "tok": 5691, "pad": 5888, "max_pad": 2176, "sq_pad": 9787392}, {"n": 4, "tok": 7752, "pad": 7936, "max_pad": 2144, "sq_pad": 15863808}, {"n": 4, "tok": 7136, "pad": 7424, "max_pad": 2144, "sq_pad": 14137344}, {"n": 4, "tok": 7382, "pad": 7680, "max_pad": 2144, "sq_pad": 15020032}, {"n": 4, "tok": 6907, "pad": 7168, "max_pad": 2144, "sq_pad": 13686784}, {"n": 4, "tok": 6328, "pad": 6400, "max_pad": 2144, "sq_pad": 11442176}, {"n": 4, "tok": 7100, "pad": 7168, "max_pad": 2144, "sq_pad": 13178880}, {"n": 4, "tok": 7889, "pad": 7936, "max_pad": 2144, "sq_pad": 15849472}, {"n": 4, "tok": 7895, "pad": 8192, "max_pad": 2368, "sq_pad": 17160192}, {"n": 4, "tok": 7416, "pad": 7680, "max_pad": 2336, "sq_pad": 15765504}, {"n": 4, "tok": 6597, "pad": 6912, "max_pad": 2368, "sq_pad": 13785088}, {"n": 4, "tok": 5115, "pad": 5376, "max_pad": 2112, "sq_pad": 8148992}, {"n": 4, "tok": 5795, "pad": 5888, "max_pad": 1984, "sq_pad": 9723904}, {"n": 4, "tok": 6178, "pad": 6400, "max_pad": 2240, "sq_pad": 11247616}, {"n": 4, "tok": 6005, "pad": 6144, "max_pad": 1856, "sq_pad": 9807872}, {"n": 4, "tok": 7174, "pad": 7424, "max_pad": 2336, "sq_pad": 14161920}, {"n": 4, "tok": 8539, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7629, "pad": 7680, "max_pad": 2144, "sq_pad": 15347712}, {"n": 4, "tok": 8496, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8496, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6299, "pad": 6400, "max_pad": 2144, "sq_pad": 11159552}, {"n": 4, "tok": 7780, "pad": 7936, "max_pad": 2240, "sq_pad": 16048128}, {"n": 4, "tok": 4714, "pad": 4864, "max_pad": 1856, "sq_pad": 6793216}, {"n": 4, "tok": 5680, "pad": 5888, "max_pad": 1952, "sq_pad": 8988672}, {"n": 4, "tok": 7059, "pad": 7168, "max_pad": 2176, "sq_pad": 13387776}, {"n": 4, "tok": 8512, "pad": 8704, "max_pad": 2272, "sq_pad": 18954240}, {"n": 4, "tok": 6965, "pad": 7168, "max_pad": 2304, "sq_pad": 13787136}, {"n": 4, "tok": 8652, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8675, "pad": 8960, "max_pad": 2432, "sq_pad": 20119552}, {"n": 4, "tok": 8609, "pad": 8704, "max_pad": 2208, "sq_pad": 18946048}, {"n": 4, "tok": 5599, "pad": 5888, "max_pad": 1664, "sq_pad": 8804352}, {"n": 4, "tok": 7064, "pad": 7168, "max_pad": 2176, "sq_pad": 13428736}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7988, "pad": 8192, "max_pad": 2208, "sq_pad": 17084416}, {"n": 4, "tok": 8108, "pad": 8192, "max_pad": 2240, "sq_pad": 17016832}, {"n": 4, "tok": 7710, "pad": 7936, "max_pad": 2304, "sq_pad": 15951872}, {"n": 4, "tok": 8013, "pad": 8192, "max_pad": 2272, "sq_pad": 16988160}, {"n": 4, "tok": 8310, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 8184, "pad": 8448, "max_pad": 2368, "sq_pad": 17975296}, {"n": 4, "tok": 8544, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8396, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 671606, "pad": 686336, "sq_pad": 1063528448, "data_digest": "95c7237af26fec84", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4326, "pad": 4608, "max_pad": 736, "sq_pad": 2686976}, {"n": 8, "tok": 5011, "pad": 5120, "max_pad": 672, "sq_pad": 3278848}, {"n": 8, "tok": 5667, "pad": 5888, "max_pad": 800, "sq_pad": 4341760}, {"n": 8, "tok": 5977, "pad": 6144, "max_pad": 832, "sq_pad": 4724736}, {"n": 8, "tok": 6309, "pad": 6656, "max_pad": 1056, "sq_pad": 5599232}, {"n": 8, "tok": 6664, "pad": 6912, "max_pad": 992, "sq_pad": 5992448}, {"n": 8, "tok": 7215, "pad": 7424, "max_pad": 1056, "sq_pad": 6916096}, {"n": 8, "tok": 7696, "pad": 7936, "max_pad": 1088, "sq_pad": 7888896}, {"n": 8, "tok": 7815, "pad": 7936, "max_pad": 1184, "sq_pad": 8067072}, {"n": 8, "tok": 6768, "pad": 6912, "max_pad": 1152, "sq_pad": 6492160}, {"n": 8, "tok": 7980, "pad": 8192, "max_pad": 1152, "sq_pad": 8706048}, {"n": 8, "tok": 8644, "pad": 8960, "max_pad": 1472, "sq_pad": 10207232}, {"n": 8, "tok": 10116, "pad": 10240, "max_pad": 1472, "sq_pad": 13598720}, {"n": 8, "tok": 7860, "pad": 8192, "max_pad": 1344, "sq_pad": 8783872}, {"n": 8, "tok": 8907, "pad": 9216, "max_pad": 1888, "sq_pad": 11806720}, {"n": 8, "tok": 9719, "pad": 9984, "max_pad": 1888, "sq_pad": 13113344}, {"n": 8, "tok": 9236, "pad": 9472, "max_pad": 1280, "sq_pad": 11243520}, {"n": 8, "tok": 7857, "pad": 7936, "max_pad": 1216, "sq_pad": 8476672}, {"n": 8, "tok": 9281, "pad": 9472, "max_pad": 1376, "sq_pad": 11741184}, {"n": 8, "tok": 7736, "pad": 7936, "max_pad": 1280, "sq_pad": 8742912}, {"n": 8, "tok": 8064, "pad": 8448, "max_pad": 1504, "sq_pad": 10033152}, {"n": 8, "tok": 12142, "pad": 12288, "max_pad": 1664, "sq_pad": 18935808}, {"n": 8, "tok": 10359, "pad": 10496, "max_pad": 1696, "sq_pad": 14974976}, {"n": 8, "tok": 10343, "pad": 10496, "max_pad": 1696, "sq_pad": 14198784}, {"n": 8, "tok": 8593, "pad": 8704, "max_pad": 1536, "sq_pad": 10584064}, {"n": 8, "tok": 10704, "pad": 11008, "max_pad": 1760, "sq_pad": 15364096}, {"n": 8, "tok": 10934, "pad": 11264, "max_pad": 1696, "sq_pad": 16578560}, {"n": 8, "tok": 7097, "pad": 7424, "max_pad": 1920, "sq_pad": 8853504}, {"n": 8, "tok": 11208, "pad": 11520, "max_pad": 1984, "sq_pad": 18599936}, {"n": 8, "tok": 9653, "pad": 9984, "max_pad": 1952, "sq_pad": 14073856}, {"n": 8, "tok": 9804, "pad": 9984, "max_pad": 2176, "sq_pad": 15003648}, {"n": 8, "tok": 12467, "pad": 12800, "max_pad": 2176, "sq_pad": 23361536}, {"n": 8, "tok": 16467, "pad": 16640, "max_pad": 2240, "sq_pad": 35182592}, {"n": 8, "tok": 14882, "pad": 15104, "max_pad": 2240, "sq_pad": 30808064}, {"n": 8, "tok": 14533, "pad": 14848, "max_pad": 2176, "sq_pad": 28413952}, {"n": 8, "tok": 6580, "pad": 6912, "max_pad": 1504, "sq_pad": 6578176}, {"n": 8, "tok": 12587, "pad": 12800, "max_pad": 2272, "sq_pad": 23932928}, {"n": 8, "tok": 17172, "pad": 17408, "max_pad": 2272, "sq_pad": 37892096}, {"n": 8, "tok": 15281, "pad": 15616, "max_pad": 2144, "sq_pad": 31399936}, {"n": 8, "tok": 8932, "pad": 9216, "max_pad": 1920, "sq_pad": 11878400}, {"n": 8, "tok": 9286, "pad": 9472, "max_pad": 2144, "sq_pad": 13465600}, {"n": 8, "tok": 8764, "pad": 8960, "max_pad": 1312, "sq_pad": 10092544}, {"n": 8, "tok": 9951, "pad": 10240, "max_pad": 2112, "sq_pad": 15368192}, {"n": 8, "tok": 10113, "pad": 10240, "max_pad": 2144, "sq_pad": 14305280}, {"n": 8, "tok": 13129, "pad": 13312, "max_pad": 2176, "sq_pad": 22599680}, {"n": 8, "tok": 14393, "pad": 14592, "max_pad": 2176, "sq_pad": 28051456}, {"n": 8, "tok": 16267, "pad": 16384, "max_pad": 2176, "sq_pad": 33806336}, {"n": 8, "tok": 13009, "pad": 13312, "max_pad": 1888, "sq_pad": 22372352}, {"n": 8, "tok": 11587, "pad": 11776, "max_pad": 1952, "sq_pad": 18163712}, {"n": 8, "tok": 8983, "pad": 9216, "max_pad": 1696, "sq_pad": 11460608}, {"n": 8, "tok": 6952, "pad": 7168, "max_pad": 1280, "sq_pad": 6662144}, {"n": 8, "tok": 10363, "pad": 10496, "max_pad": 2144, "sq_pad": 15517696}, {"n": 8, "tok": 12346, "pad": 12544, "max_pad": 2176, "sq_pad": 21155840}, {"n": 8, "tok": 11324, "pad": 11520, "max_pad": 2176, "sq_pad": 18356224}, {"n": 8, "tok": 9299, "pad": 9472, "max_pad": 2144, "sq_pad": 13443072}, {"n": 8, "tok": 15668, "pad": 15872, "max_pad": 2240, "sq_pad": 32266240}, {"n": 8, "tok": 14386, "pad": 14592, "max_pad": 2240, "sq_pad": 27529216}, {"n": 8, "tok": 14392, "pad": 14592, "max_pad": 2176, "sq_pad": 28862464}, {"n": 8, "tok": 11702, "pad": 12032, "max_pad": 2336, "sq_pad": 20619264}, {"n": 8, "tok": 11755, "pad": 12032, "max_pad": 2144, "sq_pad": 19806208}, {"n": 8, "tok": 13813, "pad": 14080, "max_pad": 2240, "sq_pad": 27056128}, {"n": 8, "tok": 14195, "pad": 14592, "max_pad": 2144, "sq_pad": 28047360}, {"n": 8, "tok": 14229, "pad": 14336, "max_pad": 2208, "sq_pad": 27527168}, {"n": 8, "tok": 17114, "pad": 17408, "max_pad": 2368, "sq_pad": 37937152}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 671606, "pad": 671872, "sq_pad": 1024808584, "data_digest": "95c7237af26fec84", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4326, "pad": 4330, "max_pad": 572, "sq_pad": 2348220}, {"n": 8, "tok": 5011, "pad": 5016, "max_pad": 656, "sq_pad": 3147312}, {"n": 8, "tok": 5667, "pad": 5670, "max_pad": 746, "sq_pad": 4020620}, {"n": 8, "tok": 5977, "pad": 5982, "max_pad": 772, "sq_pad": 4476700}, {"n": 8, "tok": 6309, "pad": 6312, "max_pad": 818, "sq_pad": 4982728}, {"n": 8, "tok": 6664, "pad": 6670, "max_pad": 862, "sq_pad": 5564852}, {"n": 8, "tok": 7215, "pad": 7218, "max_pad": 972, "sq_pad": 6520844}, {"n": 8, "tok": 7696, "pad": 7700, "max_pad": 1002, "sq_pad": 7416072}, {"n": 8, "tok": 7815, "pad": 7818, "max_pad": 1172, "sq_pad": 7835524}, {"n": 8, "tok": 6768, "pad": 6772, "max_pad": 1084, "sq_pad": 6230496}, {"n": 8, "tok": 7980, "pad": 7984, "max_pad": 1150, "sq_pad": 8288528}, {"n": 8, "tok": 8644, "pad": 8650, "max_pad": 1228, "sq_pad": 9402316}, {"n": 8, "tok": 10116, "pad": 10120, "max_pad": 1448, "sq_pad": 13284096}, {"n": 8, "tok": 7860, "pad": 7864, "max_pad": 1138, "sq_pad": 8032880}, {"n": 8, "tok": 8907, "pad": 8912, "max_pad": 1664, "sq_pad": 10862432}, {"n": 8, "tok": 9719, "pad": 9722, "max_pad": 1878, "sq_pad": 12450196}, {"n": 8, "tok": 9236, "pad": 9242, "max_pad": 1246, "sq_pad": 10703044}, {"n": 8, "tok": 7857, "pad": 7862, "max_pad": 1196, "sq_pad": 8307868}, {"n": 8, "tok": 9281, "pad": 9282, "max_pad": 1362, "sq_pad": 11279532}, {"n": 8, "tok": 7736, "pad": 7742, "max_pad": 1274, "sq_pad": 8446412}, {"n": 8, "tok": 8064, "pad": 8068, "max_pad": 1300, "sq_pad": 9083760}, {"n": 8, "tok": 12142, "pad": 12144, "max_pad": 1642, "sq_pad": 18493344}, {"n": 8, "tok": 10359, "pad": 10362, "max_pad": 1688, "sq_pad": 14626364}, {"n": 8, "tok": 10343, "pad": 10348, "max_pad": 1694, "sq_pad": 13819752}, {"n": 8, "tok": 8593, "pad": 8598, "max_pad": 1520, "sq_pad": 10353932}, {"n": 8, "tok": 10704, "pad": 10706, "max_pad": 1750, "sq_pad": 14528636}, {"n": 8, "tok": 10934, "pad": 10940, "max_pad": 1684, "sq_pad": 15997048}, {"n": 8, "tok": 7097, "pad": 7102, "max_pad": 1740, "sq_pad": 7969772}, {"n": 8, "tok": 11208, "pad": 11212, "max_pad": 1964, "sq_pad": 17597760}, {"n": 8, "tok": 9653, "pad": 9656, "max_pad": 1934, "sq_pad": 13501056}, {"n": 8, "tok": 9804, "pad": 9808, "max_pad": 2158, "sq_pad": 14583472}, {"n": 8, "tok": 12467, "pad": 12470, "max_pad": 2162, "sq_pad": 22558036}, {"n": 8, "tok": 16467, "pad": 16472, "max_pad": 2162, "sq_pad": 34449496}, {"n": 8, "tok": 14882, "pad": 14888, "max_pad": 2162, "sq_pad": 29991584}, {"n": 8, "tok": 14533, "pad": 14536, "max_pad": 2162, "sq_pad": 27445520}, {"n": 8, "tok": 6580, "pad": 6584, "max_pad": 1504, "sq_pad": 6073128}, {"n": 8, "tok": 12587, "pad": 12592, "max_pad": 2158, "sq_pad": 23103280}, {"n": 8, "tok": 17172, "pad": 17176, "max_pad": 2158, "sq_pad": 36877840}, {"n": 8, "tok": 15281, "pad": 15284, "max_pad": 2136, "sq_pad": 30457192}, {"n": 8, "tok": 8932, "pad": 8934, "max_pad": 1904, "sq_pad": 11343004}, {"n": 8, "tok": 9286, "pad": 9292, "max_pad": 2000, "sq_pad": 12768336}, {"n": 8, "tok": 8764, "pad": 8772, "max_pad": 1308, "sq_pad": 9683232}, {"n": 8, "tok": 9951, "pad": 9954, "max_pad": 2084, "sq_pad": 14326756}, {"n": 8, "tok": 10113, "pad": 10118, "max_pad": 2118, "sq_pad": 13982764}, {"n": 8, "tok": 13129, "pad": 13134, "max_pad": 2154, "sq_pad": 22003620}, {"n": 8, "tok": 14393, "pad": 14398, "max_pad": 2162, "sq_pad": 27313556}, {"n": 8, "tok": 16267, "pad": 16274, "max_pad": 2170, "sq_pad": 33366972}, {"n": 8, "tok": 13009, "pad": 13014, "max_pad": 1868, "sq_pad": 21439388}, {"n": 8, "tok": 11587, "pad": 11590, "max_pad": 1948, "sq_pad": 17721804}, {"n": 8, "tok": 8983, "pad": 8986, "max_pad": 1676, "sq_pad": 10981468}, {"n": 8, "tok": 6952, "pad": 6956, "max_pad": 1274, "sq_pad": 6300576}, {"n": 8, "tok": 10363, "pad": 10366, "max_pad": 2134, "sq_pad": 15189916}, {"n": 8, "tok": 12346, "pad": 12350, "max_pad": 2154, "sq_pad": 20561532}, {"n": 8, "tok": 11324, "pad": 11328, "max_pad": 2164, "sq_pad": 17926608}, {"n": 8, "tok": 9299, "pad": 9304, "max_pad": 2126, "sq_pad": 13020112}, {"n": 8, "tok": 15668, "pad": 15670, "max_pad": 2140, "sq_pad": 31440228}, {"n": 8, "tok": 14386, "pad": 14392, "max_pad": 2140, "sq_pad": 26752368}, {"n": 8, "tok": 14392, "pad": 14398, "max_pad": 2162, "sq_pad": 28343372}, {"n": 8, "tok": 11702, "pad": 11704, "max_pad": 2134, "sq_pad": 19399672}, {"n": 8, "tok": 11755, "pad": 11758, "max_pad": 2134, "sq_pad": 19173924}, {"n": 8, "tok": 13813, "pad": 13816, "max_pad": 2134, "sq_pad": 26058672}, {"n": 8, "tok": 14195, "pad": 14198, "max_pad": 2120, "sq_pad": 26786244}, {"n": 8, "tok": 14229, "pad": 14234, "max_pad": 2174, "sq_pad": 27166836}, {"n": 8, "tok": 17114, "pad": 17118, "max_pad": 2174, "sq_pad": 36645980}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 272152, "pad": 283136, "sq_pad": 351913984, "data_digest": "527b512190ac0457", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2087, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2239, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2455, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2556, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2853, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2814, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2914, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3063, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3095, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3214, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3250, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3530, "pad": 3584, "max_pad": 896, "sq_pad": 3211264}, {"n": 4, "tok": 3685, "pad": 3840, "max_pad": 1056, "sq_pad": 3704832}, {"n": 4, "tok": 3841, "pad": 4096, "max_pad": 1216, "sq_pad": 4245504}, {"n": 4, "tok": 3855, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 3639, "pad": 3840, "max_pad": 1152, "sq_pad": 3860480}, {"n": 4, "tok": 4176, "pad": 4352, "max_pad": 1184, "sq_pad": 4755456}, {"n": 4, "tok": 3686, "pad": 3840, "max_pad": 1184, "sq_pad": 3897344}, {"n": 4, "tok": 3082, "pad": 3328, "max_pad": 1280, "sq_pad": 3192832}, {"n": 4, "tok": 3614, "pad": 3840, "max_pad": 1248, "sq_pad": 3983360}, {"n": 4, "tok": 4366, "pad": 4608, "max_pad": 1152, "sq_pad": 5308416}, {"n": 4, "tok": 4094, "pad": 4352, "max_pad": 1280, "sq_pad": 4786176}, {"n": 4, "tok": 4550, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 5242, "pad": 5376, "max_pad": 1376, "sq_pad": 7227392}, {"n": 4, "tok": 4874, "pad": 5120, "max_pad": 1632, "sq_pad": 7133184}, {"n": 4, "tok": 3857, "pad": 4096, "max_pad": 1312, "sq_pad": 4411392}, {"n": 4, "tok": 4003, "pad": 4096, "max_pad": 1152, "sq_pad": 4360192}, {"n": 4, "tok": 3777, "pad": 3840, "max_pad": 1184, "sq_pad": 3837952}, {"n": 4, "tok": 5130, "pad": 5376, "max_pad": 1888, "sq_pad": 7968768}, {"n": 4, "tok": 4363, "pad": 4608, "max_pad": 1504, "sq_pad": 5525504}, {"n": 4, "tok": 5356, "pad": 5632, "max_pad": 1888, "sq_pad": 8312832}, {"n": 4, "tok": 4703, "pad": 4864, "max_pad": 1344, "sq_pad": 5945344}, {"n": 4, "tok": 4533, "pad": 4864, "max_pad": 1440, "sq_pad": 5982208}, {"n": 4, "tok": 3306, "pad": 3328, "max_pad": 1120, "sq_pad": 3133440}, {"n": 4, "tok": 4551, "pad": 4608, "max_pad": 1216, "sq_pad": 5343232}, {"n": 4, "tok": 4240, "pad": 4352, "max_pad": 1344, "sq_pad": 5097472}, {"n": 4, "tok": 5041, "pad": 5120, "max_pad": 1376, "sq_pad": 6592512}, {"n": 4, "tok": 4292, "pad": 4352, "max_pad": 1248, "sq_pad": 4933632}, {"n": 4, "tok": 3444, "pad": 3584, "max_pad": 1280, "sq_pad": 3809280}, {"n": 4, "tok": 4450, "pad": 4608, "max_pad": 1408, "sq_pad": 5670912}, {"n": 4, "tok": 3614, "pad": 3840, "max_pad": 1408, "sq_pad": 4343808}, {"n": 4, "tok": 6216, "pad": 6400, "max_pad": 1696, "sq_pad": 10291200}, {"n": 4, "tok": 5926, "pad": 6144, "max_pad": 1632, "sq_pad": 9463808}, {"n": 4, "tok": 6364, "pad": 6656, "max_pad": 1792, "sq_pad": 11130880}, {"n": 4, "tok": 3995, "pad": 4096, "max_pad": 1600, "sq_pad": 4655104}, {"n": 4, "tok": 5507, "pad": 5632, "max_pad": 1760, "sq_pad": 8343552}, {"n": 4, "tok": 4836, "pad": 5120, "max_pad": 1472, "sq_pad": 6604800}, {"n": 4, "tok": 3901, "pad": 4096, "max_pad": 1504, "sq_pad": 4945920}, {"n": 4, "tok": 4692, "pad": 4864, "max_pad": 1536, "sq_pad": 6195200}, {"n": 4, "tok": 5529, "pad": 5632, "max_pad": 1760, "sq_pad": 8108032}, {"n": 4, "tok": 5175, "pad": 5376, "max_pad": 1440, "sq_pad": 7239680}, {"n": 4, "tok": 5488, "pad": 5632, "max_pad": 1440, "sq_pad": 7933952}, {"n": 4, "tok": 5446, "pad": 5632, "max_pad": 1696, "sq_pad": 8785920}, {"n": 4, "tok": 3184, "pad": 3328, "max_pad": 1280, "sq_pad": 3041280}, {"n": 4, "tok": 3913, "pad": 4096, "max_pad": 1856, "sq_pad": 5652480}, {"n": 4, "tok": 5989, "pad": 6144, "max_pad": 2048, "sq_pad": 10221568}, {"n": 4, "tok": 5219, "pad": 5376, "max_pad": 1856, "sq_pad": 8394752}, {"n": 4, "tok": 5529, "pad": 5632, "max_pad": 1984, "sq_pad": 8415232}, {"n": 4, "tok": 4124, "pad": 4352, "max_pad": 1792, "sq_pad": 5736448}, {"n": 4, "tok": 4283, "pad": 4352, "max_pad": 1952, "sq_pad": 6230016}, {"n": 4, "tok": 5521, "pad": 5632, "max_pad": 2176, "sq_pad": 8773632}, {"n": 4, "tok": 5913, "pad": 6144, "max_pad": 2336, "sq_pad": 11536384}, {"n": 4, "tok": 6554, "pad": 6656, "max_pad": 2176, "sq_pad": 12224512}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 399454, "pad": 409856, "sq_pad": 730419200, "data_digest": "97a063ec5e22c3c0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 7852, "pad": 7936, "max_pad": 2208, "sq_pad": 16238592}, {"n": 4, "tok": 8615, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7842, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 7040, "pad": 7168, "max_pad": 2208, "sq_pad": 14616576}, {"n": 4, "tok": 7046, "pad": 7168, "max_pad": 2144, "sq_pad": 13342720}, {"n": 4, "tok": 7487, "pad": 7680, "max_pad": 2176, "sq_pad": 15063040}, {"n": 4, "tok": 3101, "pad": 3328, "max_pad": 960, "sq_pad": 2844672}, {"n": 4, "tok": 3479, "pad": 3584, "max_pad": 1504, "sq_pad": 3708928}, {"n": 4, "tok": 4447, "pad": 4608, "max_pad": 2144, "sq_pad": 6621184}, {"n": 4, "tok": 8140, "pad": 8448, "max_pad": 2400, "sq_pad": 18106368}, {"n": 4, "tok": 8607, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8565, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7883, "pad": 7936, "max_pad": 2144, "sq_pad": 16052224}, {"n": 4, "tok": 7398, "pad": 7680, "max_pad": 2144, "sq_pad": 15347712}, {"n": 4, "tok": 4315, "pad": 4352, "max_pad": 1664, "sq_pad": 5183488}, {"n": 4, "tok": 4617, "pad": 4864, "max_pad": 1920, "sq_pad": 6694912}, {"n": 4, "tok": 3663, "pad": 3840, "max_pad": 1376, "sq_pad": 3960832}, {"n": 4, "tok": 5623, "pad": 5888, "max_pad": 2240, "sq_pad": 10340352}, {"n": 4, "tok": 4214, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 4550, "pad": 4608, "max_pad": 1312, "sq_pad": 5347328}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 2112, "sq_pad": 7446528}, {"n": 4, "tok": 5327, "pad": 5376, "max_pad": 1920, "sq_pad": 7675904}, {"n": 4, "tok": 4099, "pad": 4352, "max_pad": 1376, "sq_pad": 4870144}, {"n": 4, "tok": 6014, "pad": 6144, "max_pad": 2144, "sq_pad": 10061824}, {"n": 4, "tok": 6553, "pad": 6656, "max_pad": 2176, "sq_pad": 11466752}, {"n": 4, "tok": 6576, "pad": 6656, "max_pad": 1760, "sq_pad": 11126784}, {"n": 4, "tok": 8012, "pad": 8192, "max_pad": 2272, "sq_pad": 16906240}, {"n": 4, "tok": 6381, "pad": 6656, "max_pad": 2240, "sq_pad": 12263424}, {"n": 4, "tok": 8338, "pad": 8448, "max_pad": 2176, "sq_pad": 17876992}, {"n": 4, "tok": 7929, "pad": 8192, "max_pad": 2368, "sq_pad": 17047552}, {"n": 4, "tok": 6874, "pad": 7168, "max_pad": 1984, "sq_pad": 13019136}, {"n": 4, "tok": 6135, "pad": 6400, "max_pad": 1696, "sq_pad": 10278912}, {"n": 4, "tok": 6575, "pad": 6656, "max_pad": 1952, "sq_pad": 11225088}, {"n": 4, "tok": 5012, "pad": 5120, "max_pad": 1760, "sq_pad": 6977536}, {"n": 4, "tok": 5232, "pad": 5376, "max_pad": 1696, "sq_pad": 7616512}, {"n": 4, "tok": 3751, "pad": 3840, "max_pad": 1216, "sq_pad": 3825664}, {"n": 4, "tok": 3433, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 3519, "pad": 3584, "max_pad": 1280, "sq_pad": 3414016}, {"n": 4, "tok": 4941, "pad": 5120, "max_pad": 2144, "sq_pad": 7581696}, {"n": 4, "tok": 5422, "pad": 5632, "max_pad": 1856, "sq_pad": 8411136}, {"n": 4, "tok": 5205, "pad": 5376, "max_pad": 1888, "sq_pad": 7915520}, {"n": 4, "tok": 7141, "pad": 7424, "max_pad": 2176, "sq_pad": 14022656}, {"n": 4, "tok": 6666, "pad": 6912, "max_pad": 2176, "sq_pad": 12244992}, {"n": 4, "tok": 4658, "pad": 4864, "max_pad": 1696, "sq_pad": 6789120}, {"n": 4, "tok": 3199, "pad": 3328, "max_pad": 960, "sq_pad": 2820096}, {"n": 4, "tok": 6100, "pad": 6144, "max_pad": 2144, "sq_pad": 10555392}, {"n": 4, "tok": 7713, "pad": 7936, "max_pad": 2304, "sq_pad": 16308224}, {"n": 4, "tok": 7955, "pad": 8192, "max_pad": 2336, "sq_pad": 17108992}, {"n": 4, "tok": 7090, "pad": 7168, "max_pad": 2144, "sq_pad": 13086720}, {"n": 4, "tok": 7296, "pad": 7424, "max_pad": 2208, "sq_pad": 14395392}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5972, "pad": 6144, "max_pad": 2176, "sq_pad": 11020288}, {"n": 4, "tok": 5485, "pad": 5632, "max_pad": 2208, "sq_pad": 8824832}, {"n": 4, "tok": 6217, "pad": 6400, "max_pad": 2272, "sq_pad": 11778048}, {"n": 4, "tok": 6307, "pad": 6400, "max_pad": 2144, "sq_pad": 11024384}, {"n": 4, "tok": 5448, "pad": 5632, "max_pad": 1888, "sq_pad": 8884224}, {"n": 4, "tok": 5331, "pad": 5632, "max_pad": 2144, "sq_pad": 8671232}, {"n": 4, "tok": 8482, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8464, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5731, "pad": 5888, "max_pad": 2144, "sq_pad": 9308160}, {"n": 4, "tok": 5600, "pad": 5888, "max_pad": 2016, "sq_pad": 9488384}, {"n": 4, "tok": 8629, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}, {"n": 4, "tok": 8529, "pad": 8704, "max_pad": 2304, "sq_pad": 18972672}, {"n": 4, "tok": 8585, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}]}
{"stage": "old_log_prob", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 651326, "pad": 665600, "sq_pad": 1034813440, "data_digest": "29d415e70b8e95d5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3667, "pad": 3840, "max_pad": 576, "sq_pad": 1863680}, {"n": 8, "tok": 4062, "pad": 4352, "max_pad": 704, "sq_pad": 2398208}, {"n": 8, "tok": 4465, "pad": 4608, "max_pad": 640, "sq_pad": 2662400}, {"n": 8, "tok": 4542, "pad": 4864, "max_pad": 768, "sq_pad": 2988032}, {"n": 8, "tok": 4905, "pad": 5120, "max_pad": 704, "sq_pad": 3284992}, {"n": 8, "tok": 5180, "pad": 5376, "max_pad": 736, "sq_pad": 3618816}, {"n": 8, "tok": 5611, "pad": 5888, "max_pad": 864, "sq_pad": 4354048}, {"n": 8, "tok": 5958, "pad": 6144, "max_pad": 832, "sq_pad": 4726784}, {"n": 8, "tok": 6167, "pad": 6400, "max_pad": 896, "sq_pad": 5134336}, {"n": 8, "tok": 6338, "pad": 6656, "max_pad": 992, "sq_pad": 5568512}, {"n": 8, "tok": 6580, "pad": 6912, "max_pad": 1088, "sq_pad": 6033408}, {"n": 8, "tok": 6913, "pad": 7168, "max_pad": 1024, "sq_pad": 6443008}, {"n": 8, "tok": 7207, "pad": 7424, "max_pad": 1056, "sq_pad": 6909952}, {"n": 8, "tok": 7444, "pad": 7680, "max_pad": 1120, "sq_pad": 7405568}, {"n": 8, "tok": 7957, "pad": 8192, "max_pad": 1120, "sq_pad": 8409088}, {"n": 8, "tok": 7550, "pad": 7680, "max_pad": 1056, "sq_pad": 7501824}, {"n": 8, "tok": 8648, "pad": 8960, "max_pad": 1440, "sq_pad": 10162176}, {"n": 8, "tok": 7443, "pad": 7680, "max_pad": 1280, "sq_pad": 7643136}, {"n": 8, "tok": 7973, "pad": 8192, "max_pad": 1184, "sq_pad": 8658944}, {"n": 8, "tok": 7344, "pad": 7680, "max_pad": 1440, "sq_pad": 8237056}, {"n": 8, "tok": 5938, "pad": 6144, "max_pad": 1088, "sq_pad": 5132288}, {"n": 8, "tok": 7586, "pad": 7936, "max_pad": 1696, "sq_pad": 8792064}, {"n": 8, "tok": 5250, "pad": 5376, "max_pad": 1056, "sq_pad": 3821568}, {"n": 8, "tok": 7777, "pad": 7936, "max_pad": 1184, "sq_pad": 8224768}, {"n": 8, "tok": 7368, "pad": 7680, "max_pad": 1344, "sq_pad": 7628800}, {"n": 8, "tok": 10405, "pad": 10752, "max_pad": 1856, "sq_pad": 15151104}, {"n": 8, "tok": 7907, "pad": 8192, "max_pad": 1920, "sq_pad": 10088448}, {"n": 8, "tok": 9789, "pad": 9984, "max_pad": 2144, "sq_pad": 13522944}, {"n": 8, "tok": 6747, "pad": 6912, "max_pad": 1376, "sq_pad": 6668288}, {"n": 8, "tok": 9852, "pad": 9984, "max_pad": 1376, "sq_pad": 12509184}, {"n": 8, "tok": 8072, "pad": 8192, "max_pad": 1408, "sq_pad": 9181184}, {"n": 8, "tok": 9080, "pad": 9216, "max_pad": 1472, "sq_pad": 11335680}, {"n": 8, "tok": 8776, "pad": 8960, "max_pad": 1664, "sq_pad": 10950656}, {"n": 8, "tok": 10839, "pad": 11008, "max_pad": 1984, "sq_pad": 16384000}, {"n": 8, "tok": 11910, "pad": 12032, "max_pad": 2048, "sq_pad": 19877888}, {"n": 8, "tok": 7044, "pad": 7168, "max_pad": 1632, "sq_pad": 7225344}, {"n": 8, "tok": 11089, "pad": 11264, "max_pad": 2176, "sq_pad": 18804736}, {"n": 8, "tok": 8785, "pad": 8960, "max_pad": 2144, "sq_pad": 13854720}, {"n": 8, "tok": 12668, "pad": 12800, "max_pad": 2144, "sq_pad": 23345152}, {"n": 8, "tok": 12921, "pad": 13056, "max_pad": 2112, "sq_pad": 22353920}, {"n": 8, "tok": 14792, "pad": 15104, "max_pad": 2368, "sq_pad": 29943808}, {"n": 8, "tok": 14208, "pad": 14336, "max_pad": 2176, "sq_pad": 26626048}, {"n": 8, "tok": 15518, "pad": 15872, "max_pad": 2144, "sq_pad": 32399360}, {"n": 8, "tok": 10632, "pad": 10752, "max_pad": 2048, "sq_pad": 15046656}, {"n": 8, "tok": 15397, "pad": 15616, "max_pad": 2208, "sq_pad": 31289344}, {"n": 8, "tok": 16594, "pad": 16896, "max_pad": 2336, "sq_pad": 35821568}, {"n": 8, "tok": 13157, "pad": 13312, "max_pad": 2144, "sq_pad": 24670208}, {"n": 8, "tok": 15667, "pad": 15872, "max_pad": 2240, "sq_pad": 33277952}, {"n": 8, "tok": 15144, "pad": 15360, "max_pad": 2240, "sq_pad": 31379456}, {"n": 8, "tok": 15996, "pad": 16128, "max_pad": 2176, "sq_pad": 32995328}, {"n": 8, "tok": 12569, "pad": 12800, "max_pad": 2144, "sq_pad": 22011904}, {"n": 8, "tok": 14408, "pad": 14592, "max_pad": 2144, "sq_pad": 27760640}, {"n": 8, "tok": 15745, "pad": 16128, "max_pad": 2368, "sq_pad": 33421312}, {"n": 8, "tok": 11058, "pad": 11264, "max_pad": 2144, "sq_pad": 17260544}, {"n": 8, "tok": 16160, "pad": 16384, "max_pad": 2272, "sq_pad": 33884160}, {"n": 8, "tok": 14042, "pad": 14336, "max_pad": 2176, "sq_pad": 26087424}, {"n": 8, "tok": 10055, "pad": 10240, "max_pad": 1440, "sq_pad": 13205504}, {"n": 8, "tok": 16348, "pad": 16640, "max_pad": 2400, "sq_pad": 35313664}, {"n": 8, "tok": 14661, "pad": 14848, "max_pad": 2208, "sq_pad": 28563456}, {"n": 8, "tok": 16322, "pad": 16640, "max_pad": 2336, "sq_pad": 34842624}, {"n": 8, "tok": 14137, "pad": 14336, "max_pad": 2144, "sq_pad": 26132480}, {"n": 8, "tok": 10531, "pad": 10752, "max_pad": 2144, "sq_pad": 15335424}, {"n": 8, "tok": 16895, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 15533, "pad": 15872, "max_pad": 2368, "sq_pad": 31913984}]}
{"stage": "ref", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 651326, "pad": 651588, "sq_pad": 997754256, "data_digest": "29d415e70b8e95d5", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3667, "pad": 3670, "max_pad": 508, "sq_pad": 1693772}, {"n": 8, "tok": 4062, "pad": 4064, "max_pad": 520, "sq_pad": 2065320}, {"n": 8, "tok": 4465, "pad": 4466, "max_pad": 590, "sq_pad": 2496308}, {"n": 8, "tok": 4542, "pad": 4548, "max_pad": 608, "sq_pad": 2588816}, {"n": 8, "tok": 4905, "pad": 4908, "max_pad": 642, "sq_pad": 3013816}, {"n": 8, "tok": 5180, "pad": 5184, "max_pad": 656, "sq_pad": 3359512}, {"n": 8, "tok": 5611, "pad": 5614, "max_pad": 722, "sq_pad": 3942596}, {"n": 8, "tok": 5958, "pad": 5962, "max_pad": 782, "sq_pad": 4446292}, {"n": 8, "tok": 6167, "pad": 6170, "max_pad": 802, "sq_pad": 4761940}, {"n": 8, "tok": 6338, "pad": 6342, "max_pad": 830, "sq_pad": 5030780}, {"n": 8, "tok": 6580, "pad": 6584, "max_pad": 856, "sq_pad": 5423568}, {"n": 8, "tok": 6913, "pad": 6916, "max_pad": 896, "sq_pad": 5982208}, {"n": 8, "tok": 7207, "pad": 7210, "max_pad": 932, "sq_pad": 6500388}, {"n": 8, "tok": 7444, "pad": 7446, "max_pad": 1022, "sq_pad": 6943892}, {"n": 8, "tok": 7957, "pad": 7960, "max_pad": 1116, "sq_pad": 7942808}, {"n": 8, "tok": 7550, "pad": 7556, "max_pad": 1040, "sq_pad": 7261616}, {"n": 8, "tok": 8648, "pad": 8652, "max_pad": 1244, "sq_pad": 9395720}, {"n": 8, "tok": 7443, "pad": 7446, "max_pad": 1118, "sq_pad": 7120764}, {"n": 8, "tok": 7973, "pad": 7976, "max_pad": 1182, "sq_pad": 8331320}, {"n": 8, "tok": 7344, "pad": 7350, "max_pad": 1434, "sq_pad": 7765556}, {"n": 8, "tok": 5938, "pad": 5942, "max_pad": 1072, "sq_pad": 4863372}, {"n": 8, "tok": 7586, "pad": 7592, "max_pad": 1478, "sq_pad": 7881128}, {"n": 8, "tok": 5250, "pad": 5256, "max_pad": 1042, "sq_pad": 3657232}, {"n": 8, "tok": 7777, "pad": 7782, "max_pad": 1184, "sq_pad": 7934572}, {"n": 8, "tok": 7368, "pad": 7372, "max_pad": 1132, "sq_pad": 6934160}, {"n": 8, "tok": 10405, "pad": 10408, "max_pad": 1614, "sq_pad": 14069472}, {"n": 8, "tok": 7907, "pad": 7912, "max_pad": 1894, "sq_pad": 9550808}, {"n": 8, "tok": 9789, "pad": 9794, "max_pad": 2122, "sq_pad": 13050932}, {"n": 8, "tok": 6747, "pad": 6750, "max_pad": 1362, "sq_pad": 6402780}, {"n": 8, "tok": 9852, "pad": 9854, "max_pad": 1314, "sq_pad": 12180892}, {"n": 8, "tok": 8072, "pad": 8074, "max_pad": 1396, "sq_pad": 8956172}, {"n": 8, "tok": 9080, "pad": 9084, "max_pad": 1458, "sq_pad": 11026952}, {"n": 8, "tok": 8776, "pad": 8778, "max_pad": 1608, "sq_pad": 10504428}, {"n": 8, "tok": 10839, "pad": 10844, "max_pad": 1966, "sq_pad": 15988536}, {"n": 8, "tok": 11910, "pad": 11914, "max_pad": 2042, "sq_pad": 19560988}, {"n": 8, "tok": 7044, "pad": 7048, "max_pad": 1624, "sq_pad": 7030088}, {"n": 8, "tok": 11089, "pad": 11096, "max_pad": 2122, "sq_pad": 18230136}, {"n": 8, "tok": 8785, "pad": 8790, "max_pad": 2122, "sq_pad": 13495140}, {"n": 8, "tok": 12668, "pad": 12674, "max_pad": 2122, "sq_pad": 22922164}, {"n": 8, "tok": 12921, "pad": 12926, "max_pad": 2110, "sq_pad": 21964964}, {"n": 8, "tok": 14792, "pad": 14796, "max_pad": 2164, "sq_pad": 28639312}, {"n": 8, "tok": 14208, "pad": 14212, "max_pad": 2164, "sq_pad": 26194344}, {"n": 8, "tok": 15518, "pad": 15520, "max_pad": 2124, "sq_pad": 31366912}, {"n": 8, "tok": 10632, "pad": 10638, "max_pad": 2042, "sq_pad": 14754740}, {"n": 8, "tok": 15397, "pad": 15398, "max_pad": 2124, "sq_pad": 30414660}, {"n": 8, "tok": 16594, "pad": 16600, "max_pad": 2136, "sq_pad": 34531264}, {"n": 8, "tok": 13157, "pad": 13164, "max_pad": 2136, "sq_pad": 24200952}, {"n": 8, "tok": 15667, "pad": 15672, "max_pad": 2168, "sq_pad": 32492768}, {"n": 8, "tok": 15144, "pad": 15148, "max_pad": 2168, "sq_pad": 30526576}, {"n": 8, "tok": 15996, "pad": 16002, "max_pad": 2168, "sq_pad": 32482836}, {"n": 8, "tok": 12569, "pad": 12572, "max_pad": 2136, "sq_pad": 21440144}, {"n": 8, "tok": 14408, "pad": 14416, "max_pad": 2142, "sq_pad": 27176864}, {"n": 8, "tok": 15745, "pad": 15752, "max_pad": 2122, "sq_pad": 31798264}, {"n": 8, "tok": 11058, "pad": 11064, "max_pad": 2122, "sq_pad": 16718320}, {"n": 8, "tok": 16160, "pad": 16166, "max_pad": 2168, "sq_pad": 32962692}, {"n": 8, "tok": 14042, "pad": 14044, "max_pad": 2168, "sq_pad": 25106776}, {"n": 8, "tok": 10055, "pad": 10058, "max_pad": 1416, "sq_pad": 12748964}, {"n": 8, "tok": 16348, "pad": 16352, "max_pad": 2200, "sq_pad": 34030088}, {"n": 8, "tok": 14661, "pad": 14664, "max_pad": 2200, "sq_pad": 27982880}, {"n": 8, "tok": 16322, "pad": 16324, "max_pad": 2124, "sq_pad": 33463600}, {"n": 8, "tok": 14137, "pad": 14138, "max_pad": 2124, "sq_pad": 25437180}, {"n": 8, "tok": 10531, "pad": 10534, "max_pad": 2136, "sq_pad": 14792340}, {"n": 8, "tok": 16895, "pad": 16902, "max_pad": 2136, "sq_pad": 35739972}, {"n": 8, "tok": 15533, "pad": 15538, "max_pad": 2132, "sq_pad": 30479900}]}
{"stage": "train", "call": 17, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 221725, "pad": 233472, "sq_pad": 234424320, "data_digest": "02524514ac6ac731", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1722, "pad": 1792, "max_pad": 480, "sq_pad": 806912}, {"n": 4, "tok": 1945, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 2015, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2047, "pad": 2304, "max_pad": 768, "sq_pad": 1376256}, {"n": 4, "tok": 2218, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 2247, "pad": 2560, "max_pad": 832, "sq_pad": 1689600}, {"n": 4, "tok": 2206, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2336, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2416, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2489, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2592, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2588, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2733, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2878, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 2918, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3040, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3021, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3146, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3117, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3221, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3346, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3421, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3492, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3565, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3642, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3625, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3819, "pad": 4096, "max_pad": 1248, "sq_pad": 4263936}, {"n": 4, "tok": 3943, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 4014, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 3887, "pad": 4096, "max_pad": 1120, "sq_pad": 4212736}, {"n": 4, "tok": 3663, "pad": 3840, "max_pad": 1120, "sq_pad": 3827712}, {"n": 4, "tok": 4207, "pad": 4352, "max_pad": 1152, "sq_pad": 4745216}, {"n": 4, "tok": 4441, "pad": 4608, "max_pad": 1376, "sq_pad": 5380096}, {"n": 4, "tok": 3837, "pad": 4096, "max_pad": 1280, "sq_pad": 4311040}, {"n": 4, "tok": 3606, "pad": 3840, "max_pad": 1312, "sq_pad": 3938304}, {"n": 4, "tok": 4113, "pad": 4352, "max_pad": 1344, "sq_pad": 4956160}, {"n": 4, "tok": 3860, "pad": 4096, "max_pad": 1184, "sq_pad": 4280320}, {"n": 4, "tok": 4050, "pad": 4096, "max_pad": 1440, "sq_pad": 4737024}, {"n": 4, "tok": 3294, "pad": 3584, "max_pad": 1216, "sq_pad": 3500032}, {"n": 4, "tok": 3382, "pad": 3584, "max_pad": 1216, "sq_pad": 3479552}, {"n": 4, "tok": 2556, "pad": 2816, "max_pad": 992, "sq_pad": 2119680}, {"n": 4, "tok": 3186, "pad": 3328, "max_pad": 1024, "sq_pad": 2891776}, {"n": 4, "tok": 4400, "pad": 4608, "max_pad": 1632, "sq_pad": 5814272}, {"n": 4, "tok": 2880, "pad": 3072, "max_pad": 1056, "sq_pad": 2508800}, {"n": 4, "tok": 2370, "pad": 2560, "max_pad": 800, "sq_pad": 1677312}, {"n": 4, "tok": 3603, "pad": 3840, "max_pad": 1184, "sq_pad": 3885056}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1184, "sq_pad": 4765696}, {"n": 4, "tok": 3269, "pad": 3328, "max_pad": 864, "sq_pad": 2781184}, {"n": 4, "tok": 4099, "pad": 4352, "max_pad": 1344, "sq_pad": 4847616}, {"n": 4, "tok": 4712, "pad": 4864, "max_pad": 1504, "sq_pad": 6248448}, {"n": 4, "tok": 5693, "pad": 5888, "max_pad": 1760, "sq_pad": 8835072}, {"n": 4, "tok": 4861, "pad": 5120, "max_pad": 2080, "sq_pad": 8108032}, {"n": 4, "tok": 3046, "pad": 3328, "max_pad": 960, "sq_pad": 2795520}, {"n": 4, "tok": 5115, "pad": 5376, "max_pad": 2144, "sq_pad": 8194048}, {"n": 4, "tok": 4674, "pad": 4864, "max_pad": 1344, "sq_pad": 5947392}, {"n": 4, "tok": 3518, "pad": 3584, "max_pad": 1216, "sq_pad": 3500032}, {"n": 4, "tok": 3229, "pad": 3328, "max_pad": 1376, "sq_pad": 3168256}, {"n": 4, "tok": 4985, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 4867, "pad": 5120, "max_pad": 1536, "sq_pad": 6662144}, {"n": 4, "tok": 4835, "pad": 4864, "max_pad": 1408, "sq_pad": 5965824}, {"n": 4, "tok": 3237, "pad": 3328, "max_pad": 1376, "sq_pad": 3215360}, {"n": 4, "tok": 3760, "pad": 3840, "max_pad": 1440, "sq_pad": 4020224}, {"n": 4, "tok": 5320, "pad": 5376, "max_pad": 1472, "sq_pad": 7315456}]}
{"stage": "train", "call": 18, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 429601, "pad": 439808, "sq_pad": 820711424, "data_digest": "bcc614b15aa7487e", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4753, "pad": 4864, "max_pad": 1440, "sq_pad": 6113280}, {"n": 4, "tok": 4023, "pad": 4096, "max_pad": 1632, "sq_pad": 4802560}, {"n": 4, "tok": 5103, "pad": 5376, "max_pad": 1760, "sq_pad": 7505920}, {"n": 4, "tok": 5736, "pad": 5888, "max_pad": 1984, "sq_pad": 9447424}, {"n": 4, "tok": 6301, "pad": 6400, "max_pad": 1984, "sq_pad": 10868736}, {"n": 4, "tok": 5609, "pad": 5632, "max_pad": 2048, "sq_pad": 9082880}, {"n": 4, "tok": 4150, "pad": 4352, "max_pad": 1632, "sq_pad": 5335040}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 896, "sq_pad": 2410496}, {"n": 4, "tok": 3717, "pad": 3840, "max_pad": 1408, "sq_pad": 4003840}, {"n": 4, "tok": 7372, "pad": 7680, "max_pad": 2368, "sq_pad": 15849472}, {"n": 4, "tok": 5311, "pad": 5376, "max_pad": 2144, "sq_pad": 9785344}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 1696, "sq_pad": 4069376}, {"n": 4, "tok": 4897, "pad": 5120, "max_pad": 2304, "sq_pad": 8329216}, {"n": 4, "tok": 7771, "pad": 7936, "max_pad": 2144, "sq_pad": 16013312}, {"n": 4, "tok": 6847, "pad": 6912, "max_pad": 1952, "sq_pad": 12079104}, {"n": 4, "tok": 6074, "pad": 6144, "max_pad": 2112, "sq_pad": 10274816}, {"n": 4, "tok": 6136, "pad": 6400, "max_pad": 2336, "sq_pad": 10991616}, {"n": 4, "tok": 8656, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7272, "pad": 7424, "max_pad": 2176, "sq_pad": 14206976}, {"n": 4, "tok": 6936, "pad": 7168, "max_pad": 2176, "sq_pad": 13326336}, {"n": 4, "tok": 8231, "pad": 8448, "max_pad": 2272, "sq_pad": 17920000}, {"n": 4, "tok": 7287, "pad": 7424, "max_pad": 2144, "sq_pad": 14774272}, {"n": 4, "tok": 4753, "pad": 4864, "max_pad": 1312, "sq_pad": 5933056}, {"n": 4, "tok": 5879, "pad": 5888, "max_pad": 2048, "sq_pad": 9111552}, {"n": 4, "tok": 6977, "pad": 7168, "max_pad": 2144, "sq_pad": 13289472}, {"n": 4, "tok": 8420, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 8237, "pad": 8448, "max_pad": 2304, "sq_pad": 17946624}, {"n": 4, "tok": 8357, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}, {"n": 4, "tok": 6864, "pad": 6912, "max_pad": 2144, "sq_pad": 13228032}, {"n": 4, "tok": 6293, "pad": 6400, "max_pad": 2144, "sq_pad": 11442176}, {"n": 4, "tok": 8549, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7118, "pad": 7424, "max_pad": 2400, "sq_pad": 15495168}, {"n": 4, "tok": 8546, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 6598, "pad": 6656, "max_pad": 2176, "sq_pad": 12433408}, {"n": 4, "tok": 7472, "pad": 7680, "max_pad": 2176, "sq_pad": 15038464}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7638, "pad": 7680, "max_pad": 2144, "sq_pad": 15292416}, {"n": 4, "tok": 4931, "pad": 5120, "max_pad": 1632, "sq_pad": 6719488}, {"n": 4, "tok": 7220, "pad": 7424, "max_pad": 2176, "sq_pad": 14850048}, {"n": 4, "tok": 7188, "pad": 7424, "max_pad": 2144, "sq_pad": 13916160}, {"n": 4, "tok": 8216, "pad": 8448, "max_pad": 2304, "sq_pad": 17930240}, {"n": 4, "tok": 7529, "pad": 7680, "max_pad": 2208, "sq_pad": 15470592}, {"n": 4, "tok": 6524, "pad": 6656, "max_pad": 2144, "sq_pad": 11827200}, {"n": 4, "tok": 4534, "pad": 4608, "max_pad": 1440, "sq_pad": 5543936}, {"n": 4, "tok": 7848, "pad": 7936, "max_pad": 2176, "sq_pad": 15925248}, {"n": 4, "tok": 8312, "pad": 8448, "max_pad": 2272, "sq_pad": 17958912}, {"n": 4, "tok": 7619, "pad": 7680, "max_pad": 2176, "sq_pad": 14956544}, {"n": 4, "tok": 6423, "pad": 6656, "max_pad": 1856, "sq_pad": 11130880}, {"n": 4, "tok": 5204, "pad": 5376, "max_pad": 1440, "sq_pad": 7245824}, {"n": 4, "tok": 4851, "pad": 5120, "max_pad": 1504, "sq_pad": 6645760}, {"n": 4, "tok": 7597, "pad": 7680, "max_pad": 2240, "sq_pad": 15210496}, {"n": 4, "tok": 8751, "pad": 8960, "max_pad": 2368, "sq_pad": 20092928}, {"n": 4, "tok": 7339, "pad": 7424, "max_pad": 2208, "sq_pad": 14274560}, {"n": 4, "tok": 7322, "pad": 7424, "max_pad": 2208, "sq_pad": 14292992}, {"n": 4, "tok": 8163, "pad": 8448, "max_pad": 2368, "sq_pad": 17991680}, {"n": 4, "tok": 8159, "pad": 8448, "max_pad": 2368, "sq_pad": 18012160}, {"n": 4, "tok": 7723, "pad": 7936, "max_pad": 2272, "sq_pad": 15986688}, {"n": 4, "tok": 6414, "pad": 6656, "max_pad": 1824, "sq_pad": 11145216}, {"n": 4, "tok": 5669, "pad": 5888, "max_pad": 2144, "sq_pad": 9349120}, {"n": 4, "tok": 4862, "pad": 5120, "max_pad": 1408, "sq_pad": 6600704}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8355, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 7009, "pad": 7168, "max_pad": 1856, "sq_pad": 12851200}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 652447, "pad": 667136, "sq_pad": 1010419712, "data_digest": "43c96d7dfa67d6ec", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4220, "pad": 4608, "max_pad": 800, "sq_pad": 2715648}, {"n": 8, "tok": 4620, "pad": 4864, "max_pad": 704, "sq_pad": 2969600}, {"n": 8, "tok": 5025, "pad": 5376, "max_pad": 832, "sq_pad": 3643392}, {"n": 8, "tok": 5422, "pad": 5632, "max_pad": 800, "sq_pad": 3977216}, {"n": 8, "tok": 5852, "pad": 6144, "max_pad": 992, "sq_pad": 4777984}, {"n": 8, "tok": 6205, "pad": 6400, "max_pad": 864, "sq_pad": 5130240}, {"n": 8, "tok": 6690, "pad": 6912, "max_pad": 928, "sq_pad": 5982208}, {"n": 8, "tok": 7421, "pad": 7680, "max_pad": 1088, "sq_pad": 7421952}, {"n": 8, "tok": 7288, "pad": 7424, "max_pad": 1024, "sq_pad": 6905856}, {"n": 8, "tok": 7578, "pad": 7936, "max_pad": 1120, "sq_pad": 7921664}, {"n": 8, "tok": 8307, "pad": 8448, "max_pad": 1184, "sq_pad": 8966144}, {"n": 8, "tok": 5955, "pad": 6144, "max_pad": 1120, "sq_pad": 5136384}, {"n": 8, "tok": 8639, "pad": 8960, "max_pad": 1856, "sq_pad": 11231232}, {"n": 8, "tok": 8451, "pad": 8704, "max_pad": 1248, "sq_pad": 9551872}, {"n": 8, "tok": 9005, "pad": 9216, "max_pad": 1920, "sq_pad": 11681792}, {"n": 8, "tok": 8106, "pad": 8448, "max_pad": 1312, "sq_pad": 9252864}, {"n": 8, "tok": 7817, "pad": 7936, "max_pad": 1472, "sq_pad": 8804352}, {"n": 8, "tok": 8794, "pad": 8960, "max_pad": 1184, "sq_pad": 10057728}, {"n": 8, "tok": 8622, "pad": 8960, "max_pad": 1344, "sq_pad": 10434560}, {"n": 8, "tok": 9860, "pad": 9984, "max_pad": 1344, "sq_pad": 12484608}, {"n": 8, "tok": 10257, "pad": 10496, "max_pad": 1472, "sq_pad": 13838336}, {"n": 8, "tok": 10904, "pad": 11264, "max_pad": 1472, "sq_pad": 15876096}, {"n": 8, "tok": 11132, "pad": 11264, "max_pad": 2048, "sq_pad": 17287168}, {"n": 8, "tok": 8065, "pad": 8192, "max_pad": 1600, "sq_pad": 10172416}, {"n": 8, "tok": 7931, "pad": 8192, "max_pad": 1632, "sq_pad": 9789440}, {"n": 8, "tok": 9005, "pad": 9216, "max_pad": 1824, "sq_pad": 11919360}, {"n": 8, "tok": 10014, "pad": 10240, "max_pad": 1888, "sq_pad": 14479360}, {"n": 8, "tok": 7092, "pad": 7424, "max_pad": 1504, "sq_pad": 7852032}, {"n": 8, "tok": 10432, "pad": 10752, "max_pad": 2080, "sq_pad": 16644096}, {"n": 8, "tok": 7980, "pad": 8192, "max_pad": 1568, "sq_pad": 9388032}, {"n": 8, "tok": 11259, "pad": 11520, "max_pad": 2080, "sq_pad": 18055168}, {"n": 8, "tok": 9205, "pad": 9472, "max_pad": 1760, "sq_pad": 12726272}, {"n": 8, "tok": 11117, "pad": 11264, "max_pad": 1856, "sq_pad": 16900096}, {"n": 8, "tok": 12228, "pad": 12288, "max_pad": 2016, "sq_pad": 20385792}, {"n": 8, "tok": 10577, "pad": 10752, "max_pad": 1984, "sq_pad": 15556608}, {"n": 8, "tok": 9995, "pad": 10240, "max_pad": 1568, "sq_pad": 13910016}, {"n": 8, "tok": 5972, "pad": 6144, "max_pad": 1824, "sq_pad": 6133760}, {"n": 8, "tok": 8438, "pad": 8704, "max_pad": 2112, "sq_pad": 11696128}, {"n": 8, "tok": 10894, "pad": 11008, "max_pad": 2176, "sq_pad": 17035264}, {"n": 8, "tok": 10351, "pad": 10496, "max_pad": 1536, "sq_pad": 13963264}, {"n": 8, "tok": 12032, "pad": 12288, "max_pad": 2304, "sq_pad": 19773440}, {"n": 8, "tok": 12930, "pad": 13312, "max_pad": 2368, "sq_pad": 23853056}, {"n": 8, "tok": 14404, "pad": 14592, "max_pad": 2208, "sq_pad": 27394048}, {"n": 8, "tok": 16976, "pad": 17152, "max_pad": 2240, "sq_pad": 36786176}, {"n": 8, "tok": 14796, "pad": 15104, "max_pad": 2144, "sq_pad": 29089792}, {"n": 8, "tok": 13482, "pad": 13568, "max_pad": 2112, "sq_pad": 24594432}, {"n": 8, "tok": 15115, "pad": 15360, "max_pad": 2336, "sq_pad": 30918656}, {"n": 8, "tok": 17031, "pad": 17408, "max_pad": 2368, "sq_pad": 37922816}, {"n": 8, "tok": 15369, "pad": 15616, "max_pad": 2176, "sq_pad": 31449088}, {"n": 8, "tok": 14409, "pad": 14592, "max_pad": 2176, "sq_pad": 27314176}, {"n": 8, "tok": 11763, "pad": 12032, "max_pad": 1888, "sq_pad": 18761728}, {"n": 8, "tok": 11879, "pad": 12032, "max_pad": 2176, "sq_pad": 19204096}, {"n": 8, "tok": 12588, "pad": 12800, "max_pad": 2176, "sq_pad": 21985280}, {"n": 8, "tok": 15162, "pad": 15360, "max_pad": 2208, "sq_pad": 30210048}, {"n": 8, "tok": 16920, "pad": 17152, "max_pad": 2240, "sq_pad": 36792320}, {"n": 8, "tok": 9949, "pad": 10240, "max_pad": 2144, "sq_pad": 14305280}, {"n": 8, "tok": 13391, "pad": 13568, "max_pad": 2240, "sq_pad": 26474496}, {"n": 8, "tok": 11958, "pad": 12288, "max_pad": 2208, "sq_pad": 21049344}, {"n": 8, "tok": 10407, "pad": 10752, "max_pad": 2208, "sq_pad": 15722496}, {"n": 8, "tok": 16011, "pad": 16128, "max_pad": 2176, "sq_pad": 32686080}, {"n": 8, "tok": 3179, "pad": 3328, "max_pad": 576, "sq_pad": 1419264}, {"n": 8, "tok": 8709, "pad": 8960, "max_pad": 1728, "sq_pad": 10586112}, {"n": 8, "tok": 11399, "pad": 11520, "max_pad": 1568, "sq_pad": 16689152}, {"n": 8, "tok": 15863, "pad": 16128, "max_pad": 2272, "sq_pad": 32782336}]}
{"stage": "ref", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 652447, "pad": 652724, "sq_pad": 971871712, "data_digest": "43c96d7dfa67d6ec", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4220, "pad": 4224, "max_pad": 554, "sq_pad": 2232920}, {"n": 8, "tok": 4620, "pad": 4622, "max_pad": 590, "sq_pad": 2671732}, {"n": 8, "tok": 5025, "pad": 5030, "max_pad": 656, "sq_pad": 3164604}, {"n": 8, "tok": 5422, "pad": 5426, "max_pad": 704, "sq_pad": 3682740}, {"n": 8, "tok": 5852, "pad": 5854, "max_pad": 800, "sq_pad": 4291388}, {"n": 8, "tok": 6205, "pad": 6210, "max_pad": 826, "sq_pad": 4827732}, {"n": 8, "tok": 6690, "pad": 6696, "max_pad": 876, "sq_pad": 5608720}, {"n": 8, "tok": 7421, "pad": 7424, "max_pad": 1016, "sq_pad": 6918984}, {"n": 8, "tok": 7288, "pad": 7294, "max_pad": 1010, "sq_pad": 6665076}, {"n": 8, "tok": 7578, "pad": 7584, "max_pad": 1062, "sq_pad": 7223824}, {"n": 8, "tok": 8307, "pad": 8312, "max_pad": 1170, "sq_pad": 8678768}, {"n": 8, "tok": 5955, "pad": 5960, "max_pad": 1092, "sq_pad": 4818032}, {"n": 8, "tok": 8639, "pad": 8644, "max_pad": 1838, "sq_pad": 10760928}, {"n": 8, "tok": 8451, "pad": 8458, "max_pad": 1226, "sq_pad": 9032876}, {"n": 8, "tok": 9005, "pad": 9008, "max_pad": 1898, "sq_pad": 11200512}, {"n": 8, "tok": 8106, "pad": 8108, "max_pad": 1298, "sq_pad": 8542056}, {"n": 8, "tok": 7817, "pad": 7822, "max_pad": 1440, "sq_pad": 8581116}, {"n": 8, "tok": 8794, "pad": 8798, "max_pad": 1180, "sq_pad": 9693140}, {"n": 8, "tok": 8622, "pad": 8624, "max_pad": 1276, "sq_pad": 9642752}, {"n": 8, "tok": 9860, "pad": 9866, "max_pad": 1324, "sq_pad": 12194052}, {"n": 8, "tok": 10257, "pad": 10260, "max_pad": 1372, "sq_pad": 13205032}, {"n": 8, "tok": 10904, "pad": 10906, "max_pad": 1452, "sq_pad": 14943556}, {"n": 8, "tok": 11132, "pad": 11136, "max_pad": 2048, "sq_pad": 16969960}, {"n": 8, "tok": 8065, "pad": 8068, "max_pad": 1598, "sq_pad": 9924272}, {"n": 8, "tok": 7931, "pad": 7936, "max_pad": 1614, "sq_pad": 9153000}, {"n": 8, "tok": 9005, "pad": 9010, "max_pad": 1808, "sq_pad": 11484100}, {"n": 8, "tok": 10014, "pad": 10016, "max_pad": 1864, "sq_pad": 13875864}, {"n": 8, "tok": 7092, "pad": 7098, "max_pad": 1264, "sq_pad": 7032276}, {"n": 8, "tok": 10432, "pad": 10438, "max_pad": 2078, "sq_pad": 15866908}, {"n": 8, "tok": 7980, "pad": 7986, "max_pad": 1464, "sq_pad": 8878500}, {"n": 8, "tok": 11259, "pad": 11262, "max_pad": 2080, "sq_pad": 17283996}, {"n": 8, "tok": 9205, "pad": 9210, "max_pad": 1756, "sq_pad": 12004972}, {"n": 8, "tok": 11117, "pad": 11118, "max_pad": 1850, "sq_pad": 16463404}, {"n": 8, "tok": 12228, "pad": 12232, "max_pad": 1992, "sq_pad": 20203040}, {"n": 8, "tok": 10577, "pad": 10582, "max_pad": 1972, "sq_pad": 15080516}, {"n": 8, "tok": 9995, "pad": 9998, "max_pad": 1508, "sq_pad": 13251052}, {"n": 8, "tok": 5972, "pad": 5978, "max_pad": 1794, "sq_pad": 5863420}, {"n": 8, "tok": 8438, "pad": 8442, "max_pad": 2108, "sq_pad": 11169364}, {"n": 8, "tok": 10894, "pad": 10896, "max_pad": 2166, "sq_pad": 16718048}, {"n": 8, "tok": 10351, "pad": 10354, "max_pad": 1518, "sq_pad": 13596564}, {"n": 8, "tok": 12032, "pad": 12036, "max_pad": 2150, "sq_pad": 18801992}, {"n": 8, "tok": 12930, "pad": 12934, "max_pad": 2150, "sq_pad": 22348484}, {"n": 8, "tok": 14404, "pad": 14408, "max_pad": 2116, "sq_pad": 26643896}, {"n": 8, "tok": 16976, "pad": 16984, "max_pad": 2132, "sq_pad": 36058112}, {"n": 8, "tok": 14796, "pad": 14802, "max_pad": 2132, "sq_pad": 28135932}, {"n": 8, "tok": 13482, "pad": 13488, "max_pad": 2108, "sq_pad": 24370712}, {"n": 8, "tok": 15115, "pad": 15122, "max_pad": 2176, "sq_pad": 29895716}, {"n": 8, "tok": 17031, "pad": 17038, "max_pad": 2150, "sq_pad": 36287180}, {"n": 8, "tok": 15369, "pad": 15374, "max_pad": 2150, "sq_pad": 30609868}, {"n": 8, "tok": 14409, "pad": 14414, "max_pad": 2154, "sq_pad": 26660988}, {"n": 8, "tok": 11763, "pad": 11766, "max_pad": 1736, "sq_pad": 17883460}, {"n": 8, "tok": 11879, "pad": 11884, "max_pad": 2150, "sq_pad": 18741224}, {"n": 8, "tok": 12588, "pad": 12590, "max_pad": 2160, "sq_pad": 21200588}, {"n": 8, "tok": 15162, "pad": 15168, "max_pad": 2132, "sq_pad": 29449648}, {"n": 8, "tok": 16920, "pad": 16928, "max_pad": 2130, "sq_pad": 35830624}, {"n": 8, "tok": 9949, "pad": 9954, "max_pad": 2116, "sq_pad": 13646676}, {"n": 8, "tok": 13391, "pad": 13394, "max_pad": 2180, "sq_pad": 25758468}, {"n": 8, "tok": 11958, "pad": 11962, "max_pad": 2180, "sq_pad": 19923940}, {"n": 8, "tok": 10407, "pad": 10408, "max_pad": 2180, "sq_pad": 14686672}, {"n": 8, "tok": 16011, "pad": 16014, "max_pad": 2160, "sq_pad": 32232404}, {"n": 8, "tok": 3179, "pad": 3184, "max_pad": 514, "sq_pad": 1287800}, {"n": 8, "tok": 8709, "pad": 8712, "max_pad": 1702, "sq_pad": 9978480}, {"n": 8, "tok": 11399, "pad": 11402, "max_pad": 1540, "sq_pad": 16339812}, {"n": 8, "tok": 15863, "pad": 15868, "max_pad": 2118, "sq_pad": 31699240}]}
{"stage": "train", "call": 19, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 257153, "pad": 268288, "sq_pad": 314937344, "data_digest": "515070d4c69a61be", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2058, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2162, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2291, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2329, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2453, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2572, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2663, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2759, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2867, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2985, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3068, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3137, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3319, "pad": 3584, "max_pad": 1088, "sq_pad": 3262464}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3679, "pad": 3840, "max_pad": 1088, "sq_pad": 3721216}, {"n": 4, "tok": 3742, "pad": 3840, "max_pad": 1024, "sq_pad": 3700736}, {"n": 4, "tok": 3611, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3677, "pad": 3840, "max_pad": 1024, "sq_pad": 3692544}, {"n": 4, "tok": 3724, "pad": 3840, "max_pad": 1024, "sq_pad": 3696640}, {"n": 4, "tok": 3854, "pad": 4096, "max_pad": 1088, "sq_pad": 4212736}, {"n": 4, "tok": 4020, "pad": 4096, "max_pad": 1088, "sq_pad": 4212736}, {"n": 4, "tok": 4287, "pad": 4352, "max_pad": 1184, "sq_pad": 4753408}, {"n": 4, "tok": 2777, "pad": 3072, "max_pad": 1120, "sq_pad": 2578432}, {"n": 4, "tok": 3178, "pad": 3328, "max_pad": 1056, "sq_pad": 2947072}, {"n": 4, "tok": 4411, "pad": 4608, "max_pad": 1632, "sq_pad": 5617664}, {"n": 4, "tok": 4228, "pad": 4352, "max_pad": 1856, "sq_pad": 5711872}, {"n": 4, "tok": 4236, "pad": 4352, "max_pad": 1120, "sq_pad": 4741120}, {"n": 4, "tok": 4215, "pad": 4352, "max_pad": 1248, "sq_pad": 4810752}, {"n": 4, "tok": 5094, "pad": 5376, "max_pad": 1920, "sq_pad": 7723008}, {"n": 4, "tok": 3911, "pad": 4096, "max_pad": 1344, "sq_pad": 4585472}, {"n": 4, "tok": 3827, "pad": 4096, "max_pad": 1280, "sq_pad": 4487168}, {"n": 4, "tok": 4279, "pad": 4352, "max_pad": 1312, "sq_pad": 4802560}, {"n": 4, "tok": 3947, "pad": 4096, "max_pad": 1408, "sq_pad": 4761600}, {"n": 4, "tok": 3870, "pad": 4096, "max_pad": 1632, "sq_pad": 4769792}, {"n": 4, "tok": 4280, "pad": 4352, "max_pad": 1152, "sq_pad": 4741120}, {"n": 4, "tok": 4514, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4035, "pad": 4096, "max_pad": 1280, "sq_pad": 4478976}, {"n": 4, "tok": 4587, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 4718, "pad": 4864, "max_pad": 1280, "sq_pad": 5920768}, {"n": 4, "tok": 5142, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 5160, "pad": 5376, "max_pad": 1536, "sq_pad": 7282688}, {"n": 4, "tok": 5097, "pad": 5376, "max_pad": 1568, "sq_pad": 7313408}, {"n": 4, "tok": 5545, "pad": 5632, "max_pad": 1472, "sq_pad": 7944192}, {"n": 4, "tok": 5359, "pad": 5632, "max_pad": 1440, "sq_pad": 7936000}, {"n": 4, "tok": 6277, "pad": 6400, "max_pad": 2144, "sq_pad": 10688512}, {"n": 4, "tok": 4855, "pad": 5120, "max_pad": 1600, "sq_pad": 7170048}, {"n": 4, "tok": 3732, "pad": 3840, "max_pad": 1504, "sq_pad": 4470784}, {"n": 4, "tok": 4333, "pad": 4352, "max_pad": 1600, "sq_pad": 5691392}, {"n": 4, "tok": 3664, "pad": 3840, "max_pad": 1760, "sq_pad": 4548608}, {"n": 4, "tok": 4267, "pad": 4352, "max_pad": 1568, "sq_pad": 5314560}, {"n": 4, "tok": 3712, "pad": 3840, "max_pad": 1600, "sq_pad": 4241408}, {"n": 4, "tok": 5293, "pad": 5376, "max_pad": 1824, "sq_pad": 7669760}, {"n": 4, "tok": 3907, "pad": 4096, "max_pad": 1440, "sq_pad": 4442112}, {"n": 4, "tok": 6107, "pad": 6400, "max_pad": 1888, "sq_pad": 10807296}, {"n": 4, "tok": 3343, "pad": 3584, "max_pad": 1152, "sq_pad": 3454976}, {"n": 4, "tok": 3749, "pad": 3840, "max_pad": 1312, "sq_pad": 4102144}, {"n": 4, "tok": 5733, "pad": 5888, "max_pad": 2080, "sq_pad": 9916416}, {"n": 4, "tok": 4699, "pad": 4864, "max_pad": 1824, "sq_pad": 6739968}, {"n": 4, "tok": 3736, "pad": 3840, "max_pad": 1408, "sq_pad": 4098048}, {"n": 4, "tok": 4244, "pad": 4352, "max_pad": 1504, "sq_pad": 5171200}, {"n": 4, "tok": 5092, "pad": 5376, "max_pad": 1824, "sq_pad": 7944192}, {"n": 4, "tok": 6167, "pad": 6400, "max_pad": 2080, "sq_pad": 10991616}, {"n": 4, "tok": 4070, "pad": 4352, "max_pad": 1856, "sq_pad": 5677056}, {"n": 4, "tok": 5135, "pad": 5376, "max_pad": 1760, "sq_pad": 7933952}]}
{"stage": "train", "call": 20, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 395294, "pad": 406784, "sq_pad": 718770176, "data_digest": "c03e1c37f91b1269", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5781, "pad": 5888, "max_pad": 1920, "sq_pad": 9406464}, {"n": 4, "tok": 5336, "pad": 5632, "max_pad": 1888, "sq_pad": 8423424}, {"n": 4, "tok": 5388, "pad": 5632, "max_pad": 1952, "sq_pad": 8916992}, {"n": 4, "tok": 6840, "pad": 6912, "max_pad": 2016, "sq_pad": 12240896}, {"n": 4, "tok": 5823, "pad": 5888, "max_pad": 1984, "sq_pad": 9132032}, {"n": 4, "tok": 4754, "pad": 4864, "max_pad": 1632, "sq_pad": 6383616}, {"n": 4, "tok": 4600, "pad": 4864, "max_pad": 1504, "sq_pad": 6346752}, {"n": 4, "tok": 5395, "pad": 5632, "max_pad": 1632, "sq_pad": 8173568}, {"n": 4, "tok": 3847, "pad": 4096, "max_pad": 1824, "sq_pad": 5134336}, {"n": 4, "tok": 2125, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 4138, "pad": 4352, "max_pad": 1760, "sq_pad": 5416960}, {"n": 4, "tok": 4300, "pad": 4352, "max_pad": 2112, "sq_pad": 6166528}, {"n": 4, "tok": 5643, "pad": 5888, "max_pad": 2176, "sq_pad": 9349120}, {"n": 4, "tok": 5251, "pad": 5376, "max_pad": 2208, "sq_pad": 8431616}, {"n": 4, "tok": 4932, "pad": 5120, "max_pad": 1536, "sq_pad": 6686720}, {"n": 4, "tok": 5419, "pad": 5632, "max_pad": 1472, "sq_pad": 7940096}, {"n": 4, "tok": 5072, "pad": 5120, "max_pad": 1376, "sq_pad": 6574080}, {"n": 4, "tok": 6960, "pad": 7168, "max_pad": 2304, "sq_pad": 13199360}, {"n": 4, "tok": 6147, "pad": 6400, "max_pad": 2144, "sq_pad": 10688512}, {"n": 4, "tok": 6783, "pad": 6912, "max_pad": 2208, "sq_pad": 12847104}, {"n": 4, "tok": 6463, "pad": 6656, "max_pad": 1888, "sq_pad": 11253760}, {"n": 4, "tok": 7941, "pad": 8192, "max_pad": 2304, "sq_pad": 17029120}, {"n": 4, "tok": 8452, "pad": 8704, "max_pad": 2368, "sq_pad": 18989056}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8243, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 6553, "pad": 6656, "max_pad": 2112, "sq_pad": 11378688}, {"n": 4, "tok": 6960, "pad": 7168, "max_pad": 2112, "sq_pad": 13502464}, {"n": 4, "tok": 6522, "pad": 6656, "max_pad": 2208, "sq_pad": 12064768}, {"n": 4, "tok": 6594, "pad": 6656, "max_pad": 2144, "sq_pad": 11941888}, {"n": 4, "tok": 8521, "pad": 8704, "max_pad": 2304, "sq_pad": 18964480}, {"n": 4, "tok": 8506, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8525, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8465, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 6904, "pad": 7168, "max_pad": 2176, "sq_pad": 13443072}, {"n": 4, "tok": 7808, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 6601, "pad": 6656, "max_pad": 1760, "sq_pad": 11102208}, {"n": 4, "tok": 5119, "pad": 5376, "max_pad": 1760, "sq_pad": 7632896}, {"n": 4, "tok": 6644, "pad": 6912, "max_pad": 1952, "sq_pad": 12013568}, {"n": 4, "tok": 6870, "pad": 7168, "max_pad": 2400, "sq_pad": 13512704}, {"n": 4, "tok": 5009, "pad": 5120, "max_pad": 1696, "sq_pad": 6787072}, {"n": 4, "tok": 6162, "pad": 6400, "max_pad": 2176, "sq_pad": 11053056}, {"n": 4, "tok": 6426, "pad": 6656, "max_pad": 2176, "sq_pad": 11894784}, {"n": 4, "tok": 6797, "pad": 6912, "max_pad": 2144, "sq_pad": 12322816}, {"n": 4, "tok": 8365, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}, {"n": 4, "tok": 8404, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6113, "pad": 6400, "max_pad": 2144, "sq_pad": 10668032}, {"n": 4, "tok": 3836, "pad": 4096, "max_pad": 1152, "sq_pad": 4261888}, {"n": 4, "tok": 4671, "pad": 4864, "max_pad": 2304, "sq_pad": 7542784}, {"n": 4, "tok": 8720, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6052, "pad": 6144, "max_pad": 2208, "sq_pad": 11251712}, {"n": 4, "tok": 5906, "pad": 6144, "max_pad": 1792, "sq_pad": 9732096}, {"n": 4, "tok": 4900, "pad": 5120, "max_pad": 1440, "sq_pad": 6631424}, {"n": 4, "tok": 5507, "pad": 5632, "max_pad": 2208, "sq_pad": 8988672}, {"n": 4, "tok": 7710, "pad": 7936, "max_pad": 2176, "sq_pad": 15851520}, {"n": 4, "tok": 8301, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 1464, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1715, "pad": 1792, "max_pad": 544, "sq_pad": 817152}, {"n": 4, "tok": 4425, "pad": 4608, "max_pad": 1728, "sq_pad": 5775360}, {"n": 4, "tok": 4284, "pad": 4352, "max_pad": 1184, "sq_pad": 4753408}, {"n": 4, "tok": 5348, "pad": 5376, "max_pad": 1408, "sq_pad": 7249920}, {"n": 4, "tok": 6051, "pad": 6144, "max_pad": 1568, "sq_pad": 9439232}, {"n": 4, "tok": 7424, "pad": 7680, "max_pad": 2304, "sq_pad": 14950400}, {"n": 4, "tok": 8439, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}]}
{"stage": "old_log_prob", "call": 11, "rows": 512, "n_mb": 64, "global_steps": [11], "tok": 662247, "pad": 677120, "sq_pad": 1041205248, "data_digest": "268b7afc746b30d7", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4050, "pad": 4352, "max_pad": 704, "sq_pad": 2404352}, {"n": 8, "tok": 4682, "pad": 4864, "max_pad": 736, "sq_pad": 2979840}, {"n": 8, "tok": 5208, "pad": 5376, "max_pad": 736, "sq_pad": 3620864}, {"n": 8, "tok": 5802, "pad": 6144, "max_pad": 1024, "sq_pad": 4796416}, {"n": 8, "tok": 6214, "pad": 6400, "max_pad": 864, "sq_pad": 5130240}, {"n": 8, "tok": 6394, "pad": 6656, "max_pad": 960, "sq_pad": 5558272}, {"n": 8, "tok": 6703, "pad": 6912, "max_pad": 992, "sq_pad": 5992448}, {"n": 8, "tok": 7002, "pad": 7168, "max_pad": 960, "sq_pad": 6430720}, {"n": 8, "tok": 7294, "pad": 7424, "max_pad": 960, "sq_pad": 6891520}, {"n": 8, "tok": 7727, "pad": 7936, "max_pad": 1056, "sq_pad": 7878656}, {"n": 8, "tok": 7998, "pad": 8192, "max_pad": 1056, "sq_pad": 8392704}, {"n": 8, "tok": 6713, "pad": 6912, "max_pad": 1120, "sq_pad": 6512640}, {"n": 8, "tok": 7892, "pad": 8192, "max_pad": 1248, "sq_pad": 8652800}, {"n": 8, "tok": 7183, "pad": 7424, "max_pad": 1216, "sq_pad": 7346176}, {"n": 8, "tok": 8555, "pad": 8704, "max_pad": 1376, "sq_pad": 10051584}, {"n": 8, "tok": 7625, "pad": 7936, "max_pad": 1376, "sq_pad": 8394752}, {"n": 8, "tok": 6197, "pad": 6400, "max_pad": 1152, "sq_pad": 5804032}, {"n": 8, "tok": 6792, "pad": 6912, "max_pad": 1216, "sq_pad": 6549504}, {"n": 8, "tok": 7796, "pad": 7936, "max_pad": 1152, "sq_pad": 8302592}, {"n": 8, "tok": 9922, "pad": 10240, "max_pad": 1536, "sq_pad": 13193216}, {"n": 8, "tok": 9025, "pad": 9216, "max_pad": 1376, "sq_pad": 10895360}, {"n": 8, "tok": 8080, "pad": 8448, "max_pad": 1344, "sq_pad": 9553920}, {"n": 8, "tok": 9057, "pad": 9216, "max_pad": 1408, "sq_pad": 10971136}, {"n": 8, "tok": 9884, "pad": 9984, "max_pad": 1376, "sq_pad": 12488704}, {"n": 8, "tok": 7174, "pad": 7424, "max_pad": 1344, "sq_pad": 7524352}, {"n": 8, "tok": 6876, "pad": 7168, "max_pad": 1408, "sq_pad": 6762496}, {"n": 8, "tok": 10450, "pad": 10752, "max_pad": 1728, "sq_pad": 15083520}, {"n": 8, "tok": 11462, "pad": 11776, "max_pad": 1888, "sq_pad": 17588224}, {"n": 8, "tok": 6799, "pad": 7168, "max_pad": 1088, "sq_pad": 6744064}, {"n": 8, "tok": 9556, "pad": 9728, "max_pad": 1632, "sq_pad": 13221888}, {"n": 8, "tok": 9787, "pad": 9984, "max_pad": 1728, "sq_pad": 13547520}, {"n": 8, "tok": 12371, "pad": 12544, "max_pad": 2144, "sq_pad": 22448128}, {"n": 8, "tok": 11110, "pad": 11264, "max_pad": 2176, "sq_pad": 19511296}, {"n": 8, "tok": 13081, "pad": 13312, "max_pad": 2176, "sq_pad": 24492032}, {"n": 8, "tok": 7313, "pad": 7680, "max_pad": 1120, "sq_pad": 7579648}, {"n": 8, "tok": 8579, "pad": 8704, "max_pad": 1664, "sq_pad": 10536960}, {"n": 8, "tok": 9449, "pad": 9728, "max_pad": 2080, "sq_pad": 13164544}, {"n": 8, "tok": 10579, "pad": 11008, "max_pad": 2176, "sq_pad": 18436096}, {"n": 8, "tok": 13027, "pad": 13312, "max_pad": 2272, "sq_pad": 23898112}, {"n": 8, "tok": 13604, "pad": 13824, "max_pad": 2144, "sq_pad": 25186304}, {"n": 8, "tok": 14784, "pad": 15104, "max_pad": 2304, "sq_pad": 29814784}, {"n": 8, "tok": 12561, "pad": 12800, "max_pad": 2240, "sq_pad": 22216704}, {"n": 8, "tok": 11461, "pad": 11776, "max_pad": 2144, "sq_pad": 18038784}, {"n": 8, "tok": 9236, "pad": 9472, "max_pad": 1472, "sq_pad": 11440128}, {"n": 8, "tok": 11129, "pad": 11520, "max_pad": 2368, "sq_pad": 18305024}, {"n": 8, "tok": 12850, "pad": 13056, "max_pad": 1920, "sq_pad": 21673984}, {"n": 8, "tok": 12653, "pad": 12800, "max_pad": 2176, "sq_pad": 22097920}, {"n": 8, "tok": 15502, "pad": 15616, "max_pad": 2144, "sq_pad": 31068160}, {"n": 8, "tok": 12987, "pad": 13312, "max_pad": 2336, "sq_pad": 25778176}, {"n": 8, "tok": 15678, "pad": 15872, "max_pad": 2240, "sq_pad": 33187840}, {"n": 8, "tok": 17026, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 13710, "pad": 14080, "max_pad": 2144, "sq_pad": 26753024}, {"n": 8, "tok": 16073, "pad": 16384, "max_pad": 2304, "sq_pad": 34033664}, {"n": 8, "tok": 16410, "pad": 16640, "max_pad": 2240, "sq_pad": 35086336}, {"n": 8, "tok": 14973, "pad": 15104, "max_pad": 2208, "sq_pad": 30406656}, {"n": 8, "tok": 14779, "pad": 15104, "max_pad": 2208, "sq_pad": 29468672}, {"n": 8, "tok": 9900, "pad": 9984, "max_pad": 1568, "sq_pad": 12693504}, {"n": 8, "tok": 9978, "pad": 10240, "max_pad": 1600, "sq_pad": 13307904}, {"n": 8, "tok": 10363, "pad": 10496, "max_pad": 1440, "sq_pad": 13834240}, {"n": 8, "tok": 13634, "pad": 13824, "max_pad": 2208, "sq_pad": 25628672}, {"n": 8, "tok": 16414, "pad": 16640, "max_pad": 2144, "sq_pad": 34717696}, {"n": 8, "tok": 12014, "pad": 12288, "max_pad": 2144, "sq_pad": 19781632}, {"n": 8, "tok": 16828, "pad": 17152, "max_pad": 2336, "sq_pad": 36816896}, {"n": 8, "tok": 16292, "pad": 16384, "max_pad": 2144, "sq_pad": 33763328}]}
{"stage": "ref", "call": 11, "rows": 512, "n_mb": 64, "global_steps": [11], "tok": 662247, "pad": 662516, "sq_pad": 1002259328, "data_digest": "268b7afc746b30d7", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4050, "pad": 4054, "max_pad": 550, "sq_pad": 2058900}, {"n": 8, "tok": 4682, "pad": 4686, "max_pad": 624, "sq_pad": 2750284}, {"n": 8, "tok": 5208, "pad": 5212, "max_pad": 674, "sq_pad": 3398008}, {"n": 8, "tok": 5802, "pad": 5806, "max_pad": 776, "sq_pad": 4219036}, {"n": 8, "tok": 6214, "pad": 6220, "max_pad": 814, "sq_pad": 4841872}, {"n": 8, "tok": 6394, "pad": 6398, "max_pad": 830, "sq_pad": 5120260}, {"n": 8, "tok": 6703, "pad": 6704, "max_pad": 856, "sq_pad": 5619392}, {"n": 8, "tok": 7002, "pad": 7006, "max_pad": 912, "sq_pad": 6138076}, {"n": 8, "tok": 7294, "pad": 7296, "max_pad": 926, "sq_pad": 6654912}, {"n": 8, "tok": 7727, "pad": 7728, "max_pad": 990, "sq_pad": 7467928}, {"n": 8, "tok": 7998, "pad": 8002, "max_pad": 1032, "sq_pad": 8006892}, {"n": 8, "tok": 6713, "pad": 6718, "max_pad": 1116, "sq_pad": 6229668}, {"n": 8, "tok": 7892, "pad": 7892, "max_pad": 1090, "sq_pad": 7982760}, {"n": 8, "tok": 7183, "pad": 7186, "max_pad": 1204, "sq_pad": 7000596}, {"n": 8, "tok": 8555, "pad": 8562, "max_pad": 1310, "sq_pad": 9743764}, {"n": 8, "tok": 7625, "pad": 7628, "max_pad": 1348, "sq_pad": 7744344}, {"n": 8, "tok": 6197, "pad": 6204, "max_pad": 1130, "sq_pad": 5458808}, {"n": 8, "tok": 6792, "pad": 6794, "max_pad": 1210, "sq_pad": 6354956}, {"n": 8, "tok": 7796, "pad": 7800, "max_pad": 1132, "sq_pad": 8046528}, {"n": 8, "tok": 9922, "pad": 9924, "max_pad": 1338, "sq_pad": 12331712}, {"n": 8, "tok": 9025, "pad": 9030, "max_pad": 1362, "sq_pad": 10477556}, {"n": 8, "tok": 8080, "pad": 8084, "max_pad": 1322, "sq_pad": 8759584}, {"n": 8, "tok": 9057, "pad": 9060, "max_pad": 1380, "sq_pad": 10621344}, {"n": 8, "tok": 9884, "pad": 9888, "max_pad": 1374, "sq_pad": 12252672}, {"n": 8, "tok": 7174, "pad": 7178, "max_pad": 1328, "sq_pad": 7080268}, {"n": 8, "tok": 6876, "pad": 6880, "max_pad": 1284, "sq_pad": 6162464}, {"n": 8, "tok": 10450, "pad": 10454, "max_pad": 1548, "sq_pad": 14191580}, {"n": 8, "tok": 11462, "pad": 11466, "max_pad": 1876, "sq_pad": 16822716}, {"n": 8, "tok": 6799, "pad": 6802, "max_pad": 1068, "sq_pad": 6121252}, {"n": 8, "tok": 9556, "pad": 9562, "max_pad": 1564, "sq_pad": 12758556}, {"n": 8, "tok": 9787, "pad": 9790, "max_pad": 1704, "sq_pad": 13110244}, {"n": 8, "tok": 12371, "pad": 12374, "max_pad": 2110, "sq_pad": 21861348}, {"n": 8, "tok": 11110, "pad": 11112, "max_pad": 2148, "sq_pad": 19017000}, {"n": 8, "tok": 13081, "pad": 13084, "max_pad": 2148, "sq_pad": 23732008}, {"n": 8, "tok": 7313, "pad": 7318, "max_pad": 1108, "sq_pad": 6925748}, {"n": 8, "tok": 8579, "pad": 8584, "max_pad": 1658, "sq_pad": 10285792}, {"n": 8, "tok": 9449, "pad": 9452, "max_pad": 2056, "sq_pad": 12626016}, {"n": 8, "tok": 10579, "pad": 10582, "max_pad": 2148, "sq_pad": 17320092}, {"n": 8, "tok": 13027, "pad": 13032, "max_pad": 2142, "sq_pad": 22886224}, {"n": 8, "tok": 13604, "pad": 13612, "max_pad": 2142, "sq_pad": 24403080}, {"n": 8, "tok": 14784, "pad": 14792, "max_pad": 2132, "sq_pad": 28547064}, {"n": 8, "tok": 12561, "pad": 12566, "max_pad": 2126, "sq_pad": 21349292}, {"n": 8, "tok": 11461, "pad": 11468, "max_pad": 2126, "sq_pad": 17238120}, {"n": 8, "tok": 9236, "pad": 9242, "max_pad": 1458, "sq_pad": 10889300}, {"n": 8, "tok": 11129, "pad": 11134, "max_pad": 2132, "sq_pad": 16842988}, {"n": 8, "tok": 12850, "pad": 12852, "max_pad": 1892, "sq_pad": 20992080}, {"n": 8, "tok": 12653, "pad": 12660, "max_pad": 2156, "sq_pad": 21597696}, {"n": 8, "tok": 15502, "pad": 15508, "max_pad": 2140, "sq_pad": 30664056}, {"n": 8, "tok": 12987, "pad": 12992, "max_pad": 2140, "sq_pad": 24534208}, {"n": 8, "tok": 15678, "pad": 15682, "max_pad": 2140, "sq_pad": 32415052}, {"n": 8, "tok": 17026, "pad": 17030, "max_pad": 2140, "sq_pad": 36252764}, {"n": 8, "tok": 13710, "pad": 13712, "max_pad": 2128, "sq_pad": 25797776}, {"n": 8, "tok": 16073, "pad": 16074, "max_pad": 2146, "sq_pad": 32703388}, {"n": 8, "tok": 16410, "pad": 16414, "max_pad": 2146, "sq_pad": 34105564}, {"n": 8, "tok": 14973, "pad": 14978, "max_pad": 2186, "sq_pad": 29905060}, {"n": 8, "tok": 14779, "pad": 14786, "max_pad": 2186, "sq_pad": 28489164}, {"n": 8, "tok": 9900, "pad": 9904, "max_pad": 1560, "sq_pad": 12498144}, {"n": 8, "tok": 9978, "pad": 9982, "max_pad": 1584, "sq_pad": 12648924}, {"n": 8, "tok": 10363, "pad": 10368, "max_pad": 1436, "sq_pad": 13501360}, {"n": 8, "tok": 13634, "pad": 13640, "max_pad": 2186, "sq_pad": 24955472}, {"n": 8, "tok": 16414, "pad": 16422, "max_pad": 2120, "sq_pad": 33836852}, {"n": 8, "tok": 12014, "pad": 12016, "max_pad": 2138, "sq_pad": 19078080}, {"n": 8, "tok": 16828, "pad": 16836, "max_pad": 2136, "sq_pad": 35432496}, {"n": 8, "tok": 16292, "pad": 16294, "max_pad": 2140, "sq_pad": 33400188}]}
{"stage": "train", "call": 21, "rows": 256, "n_mb": 64, "global_steps": [11], "tok": 248270, "pad": 260352, "sq_pad": 292501504, "data_digest": "318277512a7b5925", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1962, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 2088, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 2254, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2428, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2579, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 2629, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2854, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 2948, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3046, "pad": 3328, "max_pad": 960, "sq_pad": 2793472}, {"n": 4, "tok": 3168, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3184, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3210, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3316, "pad": 3584, "max_pad": 1088, "sq_pad": 3260416}, {"n": 4, "tok": 3387, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3443, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3559, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3625, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3669, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3823, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 3904, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 3938, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 4060, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 3644, "pad": 3840, "max_pad": 1056, "sq_pad": 3774464}, {"n": 4, "tok": 3069, "pad": 3328, "max_pad": 1120, "sq_pad": 3065856}, {"n": 4, "tok": 4140, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 3752, "pad": 3840, "max_pad": 1120, "sq_pad": 3885056}, {"n": 4, "tok": 3897, "pad": 4096, "max_pad": 1216, "sq_pad": 4372480}, {"n": 4, "tok": 3286, "pad": 3584, "max_pad": 1152, "sq_pad": 3416064}, {"n": 4, "tok": 3580, "pad": 3840, "max_pad": 1248, "sq_pad": 4057088}, {"n": 4, "tok": 4975, "pad": 5120, "max_pad": 1440, "sq_pad": 6617088}, {"n": 4, "tok": 3695, "pad": 3840, "max_pad": 1376, "sq_pad": 4151296}, {"n": 4, "tok": 3930, "pad": 4096, "max_pad": 1088, "sq_pad": 4210688}, {"n": 4, "tok": 2997, "pad": 3072, "max_pad": 1056, "sq_pad": 2625536}, {"n": 4, "tok": 3200, "pad": 3328, "max_pad": 1152, "sq_pad": 3139584}, {"n": 4, "tok": 3427, "pad": 3584, "max_pad": 1344, "sq_pad": 3655680}, {"n": 4, "tok": 3365, "pad": 3584, "max_pad": 1248, "sq_pad": 3524608}, {"n": 4, "tok": 3868, "pad": 4096, "max_pad": 1312, "sq_pad": 4491264}, {"n": 4, "tok": 3928, "pad": 4096, "max_pad": 1216, "sq_pad": 4429824}, {"n": 4, "tok": 4822, "pad": 5120, "max_pad": 1440, "sq_pad": 6592512}, {"n": 4, "tok": 5100, "pad": 5376, "max_pad": 1568, "sq_pad": 7294976}, {"n": 4, "tok": 4978, "pad": 5120, "max_pad": 1440, "sq_pad": 6596608}, {"n": 4, "tok": 4047, "pad": 4352, "max_pad": 1376, "sq_pad": 4970496}, {"n": 4, "tok": 4260, "pad": 4352, "max_pad": 1312, "sq_pad": 4968448}, {"n": 4, "tok": 3820, "pad": 4096, "max_pad": 1344, "sq_pad": 4585472}, {"n": 4, "tok": 4681, "pad": 4864, "max_pad": 1504, "sq_pad": 6105088}, {"n": 4, "tok": 4376, "pad": 4608, "max_pad": 1376, "sq_pad": 5416960}, {"n": 4, "tok": 4895, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 4989, "pad": 5120, "max_pad": 1376, "sq_pad": 6584320}, {"n": 4, "tok": 4571, "pad": 4864, "max_pad": 1536, "sq_pad": 6141952}, {"n": 4, "tok": 2603, "pad": 2816, "max_pad": 896, "sq_pad": 2045952}, {"n": 4, "tok": 2975, "pad": 3072, "max_pad": 800, "sq_pad": 2371584}, {"n": 4, "tok": 3901, "pad": 4096, "max_pad": 1408, "sq_pad": 4390912}, {"n": 4, "tok": 4455, "pad": 4608, "max_pad": 1376, "sq_pad": 5486592}, {"n": 4, "tok": 5995, "pad": 6144, "max_pad": 1632, "sq_pad": 9455616}, {"n": 4, "tok": 6191, "pad": 6400, "max_pad": 1888, "sq_pad": 10377216}, {"n": 4, "tok": 5271, "pad": 5376, "max_pad": 1440, "sq_pad": 7292928}, {"n": 4, "tok": 3981, "pad": 4096, "max_pad": 1088, "sq_pad": 4204544}, {"n": 4, "tok": 2818, "pad": 3072, "max_pad": 1024, "sq_pad": 2547712}, {"n": 4, "tok": 5355, "pad": 5632, "max_pad": 1664, "sq_pad": 8216576}, {"n": 4, "tok": 4201, "pad": 4352, "max_pad": 1696, "sq_pad": 5820416}, {"n": 4, "tok": 5235, "pad": 5376, "max_pad": 1664, "sq_pad": 7739392}, {"n": 4, "tok": 4552, "pad": 4608, "max_pad": 1728, "sq_pad": 5906432}, {"n": 4, "tok": 5961, "pad": 6144, "max_pad": 2112, "sq_pad": 10895360}, {"n": 4, "tok": 6410, "pad": 6656, "max_pad": 2272, "sq_pad": 12249088}]}
{"stage": "train", "call": 22, "rows": 256, "n_mb": 64, "global_steps": [11], "tok": 413977, "pad": 425728, "sq_pad": 774694912, "data_digest": "7e6102cbeb6a588c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4289, "pad": 4352, "max_pad": 2176, "sq_pad": 6363136}, {"n": 4, "tok": 6821, "pad": 6912, "max_pad": 2176, "sq_pad": 13148160}, {"n": 4, "tok": 6483, "pad": 6656, "max_pad": 2272, "sq_pad": 13113344}, {"n": 4, "tok": 6598, "pad": 6912, "max_pad": 2176, "sq_pad": 12302336}, {"n": 4, "tok": 3878, "pad": 4096, "max_pad": 1216, "sq_pad": 4323328}, {"n": 4, "tok": 3435, "pad": 3584, "max_pad": 1120, "sq_pad": 3313664}, {"n": 4, "tok": 4336, "pad": 4608, "max_pad": 1728, "sq_pad": 6070272}, {"n": 4, "tok": 4243, "pad": 4352, "max_pad": 1664, "sq_pad": 5191680}, {"n": 4, "tok": 4375, "pad": 4608, "max_pad": 1504, "sq_pad": 5752832}, {"n": 4, "tok": 5074, "pad": 5376, "max_pad": 2080, "sq_pad": 8009728}, {"n": 4, "tok": 3076, "pad": 3328, "max_pad": 1152, "sq_pad": 2906112}, {"n": 4, "tok": 7503, "pad": 7680, "max_pad": 2176, "sq_pad": 15468544}, {"n": 4, "tok": 5392, "pad": 5632, "max_pad": 2144, "sq_pad": 8671232}, {"n": 4, "tok": 7635, "pad": 7680, "max_pad": 2144, "sq_pad": 14964736}, {"n": 4, "tok": 7940, "pad": 8192, "max_pad": 2272, "sq_pad": 17018880}, {"n": 4, "tok": 5664, "pad": 5888, "max_pad": 2144, "sq_pad": 9271296}, {"n": 4, "tok": 7704, "pad": 7936, "max_pad": 2304, "sq_pad": 16308224}, {"n": 4, "tok": 7080, "pad": 7168, "max_pad": 2144, "sq_pad": 13506560}, {"n": 4, "tok": 5756, "pad": 5888, "max_pad": 2144, "sq_pad": 9385984}, {"n": 4, "tok": 6805, "pad": 6912, "max_pad": 2176, "sq_pad": 12732416}, {"n": 4, "tok": 6387, "pad": 6656, "max_pad": 2144, "sq_pad": 11483136}, {"n": 4, "tok": 5074, "pad": 5376, "max_pad": 1632, "sq_pad": 7362560}, {"n": 4, "tok": 4765, "pad": 4864, "max_pad": 1472, "sq_pad": 6121472}, {"n": 4, "tok": 4471, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4656, "pad": 4864, "max_pad": 1440, "sq_pad": 6027264}, {"n": 4, "tok": 6473, "pad": 6656, "max_pad": 2240, "sq_pad": 11950080}, {"n": 4, "tok": 6667, "pad": 6912, "max_pad": 1920, "sq_pad": 12048384}, {"n": 4, "tok": 6183, "pad": 6400, "max_pad": 1920, "sq_pad": 10430464}, {"n": 4, "tok": 4699, "pad": 4864, "max_pad": 1440, "sq_pad": 5994496}, {"n": 4, "tok": 7954, "pad": 8192, "max_pad": 2272, "sq_pad": 17020928}, {"n": 4, "tok": 8140, "pad": 8192, "max_pad": 2112, "sq_pad": 16826368}, {"n": 4, "tok": 7362, "pad": 7424, "max_pad": 2144, "sq_pad": 14241792}, {"n": 4, "tok": 7156, "pad": 7424, "max_pad": 2368, "sq_pad": 15390720}, {"n": 4, "tok": 5831, "pad": 6144, "max_pad": 2368, "sq_pad": 11548672}, {"n": 4, "tok": 8541, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7137, "pad": 7424, "max_pad": 2368, "sq_pad": 15390720}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8506, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7409, "pad": 7680, "max_pad": 2336, "sq_pad": 15765504}, {"n": 4, "tok": 6301, "pad": 6400, "max_pad": 2144, "sq_pad": 11442176}, {"n": 4, "tok": 8544, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7529, "pad": 7680, "max_pad": 2240, "sq_pad": 15079424}, {"n": 4, "tok": 8550, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7860, "pad": 7936, "max_pad": 2176, "sq_pad": 16140288}, {"n": 4, "tok": 6318, "pad": 6400, "max_pad": 2144, "sq_pad": 11456512}, {"n": 4, "tok": 8655, "pad": 8960, "max_pad": 2432, "sq_pad": 20125696}, {"n": 4, "tok": 7796, "pad": 7936, "max_pad": 2272, "sq_pad": 16355328}, {"n": 4, "tok": 6983, "pad": 7168, "max_pad": 2208, "sq_pad": 13223936}, {"n": 4, "tok": 5094, "pad": 5120, "max_pad": 1568, "sq_pad": 6739968}, {"n": 4, "tok": 4806, "pad": 4864, "max_pad": 1376, "sq_pad": 5953536}, {"n": 4, "tok": 5121, "pad": 5376, "max_pad": 1600, "sq_pad": 7362560}, {"n": 4, "tok": 4857, "pad": 5120, "max_pad": 1440, "sq_pad": 6641664}, {"n": 4, "tok": 5183, "pad": 5376, "max_pad": 1472, "sq_pad": 7276544}, {"n": 4, "tok": 5180, "pad": 5376, "max_pad": 1440, "sq_pad": 7270400}, {"n": 4, "tok": 6109, "pad": 6400, "max_pad": 2432, "sq_pad": 11206656}, {"n": 4, "tok": 7525, "pad": 7680, "max_pad": 2208, "sq_pad": 15601664}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7938, "pad": 8192, "max_pad": 2144, "sq_pad": 16814080}, {"n": 4, "tok": 7008, "pad": 7168, "max_pad": 2144, "sq_pad": 13035520}, {"n": 4, "tok": 5006, "pad": 5120, "max_pad": 1568, "sq_pad": 6850560}, {"n": 4, "tok": 8432, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 8396, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8460, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 7832, "pad": 7936, "max_pad": 2144, "sq_pad": 15898624}]}
{"stage": "old_log_prob", "call": 12, "rows": 512, "n_mb": 64, "global_steps": [12], "tok": 669639, "pad": 685056, "sq_pad": 1074677760, "data_digest": "449c1f7df3494c96", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3561, "pad": 3840, "max_pad": 608, "sq_pad": 1863680}, {"n": 8, "tok": 3933, "pad": 4096, "max_pad": 576, "sq_pad": 2103296}, {"n": 8, "tok": 4493, "pad": 4864, "max_pad": 800, "sq_pad": 3002368}, {"n": 8, "tok": 4825, "pad": 5120, "max_pad": 832, "sq_pad": 3321856}, {"n": 8, "tok": 5077, "pad": 5376, "max_pad": 864, "sq_pad": 3655680}, {"n": 8, "tok": 5463, "pad": 5632, "max_pad": 736, "sq_pad": 3966976}, {"n": 8, "tok": 5911, "pad": 6144, "max_pad": 896, "sq_pad": 4745216}, {"n": 8, "tok": 6259, "pad": 6656, "max_pad": 992, "sq_pad": 5572608}, {"n": 8, "tok": 6625, "pad": 6912, "max_pad": 1024, "sq_pad": 6006784}, {"n": 8, "tok": 6932, "pad": 7168, "max_pad": 1056, "sq_pad": 6457344}, {"n": 8, "tok": 7183, "pad": 7424, "max_pad": 1024, "sq_pad": 6903808}, {"n": 8, "tok": 7718, "pad": 7936, "max_pad": 1152, "sq_pad": 7919616}, {"n": 8, "tok": 7856, "pad": 8192, "max_pad": 1248, "sq_pad": 8491008}, {"n": 8, "tok": 8122, "pad": 8192, "max_pad": 1152, "sq_pad": 8417280}, {"n": 8, "tok": 8082, "pad": 8192, "max_pad": 1120, "sq_pad": 8564736}, {"n": 8, "tok": 9695, "pad": 9984, "max_pad": 1600, "sq_pad": 12697600}, {"n": 8, "tok": 8807, "pad": 8960, "max_pad": 1600, "sq_pad": 10383360}, {"n": 8, "tok": 10573, "pad": 10752, "max_pad": 1632, "sq_pad": 14848000}, {"n": 8, "tok": 9024, "pad": 9216, "max_pad": 1248, "sq_pad": 10637312}, {"n": 8, "tok": 9480, "pad": 9728, "max_pad": 1312, "sq_pad": 11882496}, {"n": 8, "tok": 9385, "pad": 9472, "max_pad": 1280, "sq_pad": 11231232}, {"n": 8, "tok": 9776, "pad": 9984, "max_pad": 1376, "sq_pad": 12550144}, {"n": 8, "tok": 10160, "pad": 10496, "max_pad": 1600, "sq_pad": 13955072}, {"n": 8, "tok": 9577, "pad": 9728, "max_pad": 1472, "sq_pad": 12414976}, {"n": 8, "tok": 9259, "pad": 9472, "max_pad": 1632, "sq_pad": 12570624}, {"n": 8, "tok": 8175, "pad": 8448, "max_pad": 1408, "sq_pad": 9682944}, {"n": 8, "tok": 8704, "pad": 8960, "max_pad": 1568, "sq_pad": 11018240}, {"n": 8, "tok": 10401, "pad": 10752, "max_pad": 1952, "sq_pad": 15587328}, {"n": 8, "tok": 10636, "pad": 11008, "max_pad": 1856, "sq_pad": 16250880}, {"n": 8, "tok": 6678, "pad": 6912, "max_pad": 1312, "sq_pad": 6473728}, {"n": 8, "tok": 12267, "pad": 12544, "max_pad": 2272, "sq_pad": 24109056}, {"n": 8, "tok": 12369, "pad": 12544, "max_pad": 2176, "sq_pad": 22333440}, {"n": 8, "tok": 11429, "pad": 11776, "max_pad": 2368, "sq_pad": 19410944}, {"n": 8, "tok": 13863, "pad": 14080, "max_pad": 2144, "sq_pad": 26134528}, {"n": 8, "tok": 13884, "pad": 14080, "max_pad": 2176, "sq_pad": 26112000}, {"n": 8, "tok": 15825, "pad": 16128, "max_pad": 2368, "sq_pad": 34420736}, {"n": 8, "tok": 12791, "pad": 13056, "max_pad": 2176, "sq_pad": 24008704}, {"n": 8, "tok": 8983, "pad": 9216, "max_pad": 2048, "sq_pad": 11765760}, {"n": 8, "tok": 7893, "pad": 8192, "max_pad": 1280, "sq_pad": 8835072}, {"n": 8, "tok": 10827, "pad": 11008, "max_pad": 2208, "sq_pad": 18196480}, {"n": 8, "tok": 10814, "pad": 11008, "max_pad": 2208, "sq_pad": 18569216}, {"n": 8, "tok": 11048, "pad": 11264, "max_pad": 2336, "sq_pad": 19337216}, {"n": 8, "tok": 11313, "pad": 11520, "max_pad": 2208, "sq_pad": 19570688}, {"n": 8, "tok": 12202, "pad": 12544, "max_pad": 2368, "sq_pad": 22661120}, {"n": 8, "tok": 15548, "pad": 15872, "max_pad": 2304, "sq_pad": 32643072}, {"n": 8, "tok": 14493, "pad": 14848, "max_pad": 2400, "sq_pad": 29691904}, {"n": 8, "tok": 12988, "pad": 13056, "max_pad": 2208, "sq_pad": 23795712}, {"n": 8, "tok": 16505, "pad": 16640, "max_pad": 2176, "sq_pad": 34834432}, {"n": 8, "tok": 13458, "pad": 13824, "max_pad": 2176, "sq_pad": 24717312}, {"n": 8, "tok": 13844, "pad": 14080, "max_pad": 2144, "sq_pad": 25747456}, {"n": 8, "tok": 13338, "pad": 13568, "max_pad": 2144, "sq_pad": 24090624}, {"n": 8, "tok": 14265, "pad": 14592, "max_pad": 2144, "sq_pad": 27596800}, {"n": 8, "tok": 13366, "pad": 13568, "max_pad": 2144, "sq_pad": 24799232}, {"n": 8, "tok": 15875, "pad": 16128, "max_pad": 2304, "sq_pad": 33150976}, {"n": 8, "tok": 14628, "pad": 14848, "max_pad": 2176, "sq_pad": 28377088}, {"n": 8, "tok": 10130, "pad": 10240, "max_pad": 1504, "sq_pad": 13817856}, {"n": 8, "tok": 7093, "pad": 7424, "max_pad": 1664, "sq_pad": 7899136}, {"n": 8, "tok": 11067, "pad": 11264, "max_pad": 1888, "sq_pad": 16611328}, {"n": 8, "tok": 13994, "pad": 14336, "max_pad": 2368, "sq_pad": 28155904}, {"n": 8, "tok": 12199, "pad": 12288, "max_pad": 2176, "sq_pad": 22155264}, {"n": 8, "tok": 9929, "pad": 10240, "max_pad": 1632, "sq_pad": 13490176}, {"n": 8, "tok": 14735, "pad": 15104, "max_pad": 2368, "sq_pad": 29808640}, {"n": 8, "tok": 17002, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17304, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "ref", "call": 12, "rows": 512, "n_mb": 64, "global_steps": [12], "tok": 669639, "pad": 669894, "sq_pad": 1033193988, "data_digest": "449c1f7df3494c96", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3561, "pad": 3564, "max_pad": 462, "sq_pad": 1589000}, {"n": 8, "tok": 3933, "pad": 3936, "max_pad": 520, "sq_pad": 1938440}, {"n": 8, "tok": 4493, "pad": 4498, "max_pad": 590, "sq_pad": 2531780}, {"n": 8, "tok": 4825, "pad": 4828, "max_pad": 640, "sq_pad": 2917544}, {"n": 8, "tok": 5077, "pad": 5082, "max_pad": 664, "sq_pad": 3230140}, {"n": 8, "tok": 5463, "pad": 5466, "max_pad": 704, "sq_pad": 3735780}, {"n": 8, "tok": 5911, "pad": 5916, "max_pad": 800, "sq_pad": 4382928}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 834, "sq_pad": 4908664}, {"n": 8, "tok": 6625, "pad": 6626, "max_pad": 874, "sq_pad": 5494788}, {"n": 8, "tok": 6932, "pad": 6932, "max_pad": 910, "sq_pad": 6010912}, {"n": 8, "tok": 7183, "pad": 7188, "max_pad": 922, "sq_pad": 6460656}, {"n": 8, "tok": 7718, "pad": 7720, "max_pad": 1024, "sq_pad": 7474256}, {"n": 8, "tok": 7856, "pad": 7860, "max_pad": 1136, "sq_pad": 7769160}, {"n": 8, "tok": 8122, "pad": 8124, "max_pad": 1146, "sq_pad": 8280080}, {"n": 8, "tok": 8082, "pad": 8088, "max_pad": 1110, "sq_pad": 8344792}, {"n": 8, "tok": 9695, "pad": 9698, "max_pad": 1428, "sq_pad": 11909020}, {"n": 8, "tok": 8807, "pad": 8812, "max_pad": 1510, "sq_pad": 9984392}, {"n": 8, "tok": 10573, "pad": 10576, "max_pad": 1628, "sq_pad": 14422648}, {"n": 8, "tok": 9024, "pad": 9028, "max_pad": 1210, "sq_pad": 10203320}, {"n": 8, "tok": 9480, "pad": 9486, "max_pad": 1300, "sq_pad": 11295772}, {"n": 8, "tok": 9385, "pad": 9388, "max_pad": 1262, "sq_pad": 11032408}, {"n": 8, "tok": 9776, "pad": 9780, "max_pad": 1356, "sq_pad": 12045008}, {"n": 8, "tok": 10160, "pad": 10162, "max_pad": 1418, "sq_pad": 13008628}, {"n": 8, "tok": 9577, "pad": 9580, "max_pad": 1470, "sq_pad": 12157088}, {"n": 8, "tok": 9259, "pad": 9262, "max_pad": 1632, "sq_pad": 12238332}, {"n": 8, "tok": 8175, "pad": 8178, "max_pad": 1408, "sq_pad": 9267452}, {"n": 8, "tok": 8704, "pad": 8708, "max_pad": 1556, "sq_pad": 10426616}, {"n": 8, "tok": 10401, "pad": 10404, "max_pad": 1938, "sq_pad": 14919176}, {"n": 8, "tok": 10636, "pad": 10640, "max_pad": 1830, "sq_pad": 15275032}, {"n": 8, "tok": 6678, "pad": 6682, "max_pad": 1298, "sq_pad": 5993636}, {"n": 8, "tok": 12267, "pad": 12274, "max_pad": 2150, "sq_pad": 23070540}, {"n": 8, "tok": 12369, "pad": 12376, "max_pad": 2150, "sq_pad": 21783496}, {"n": 8, "tok": 11429, "pad": 11434, "max_pad": 2150, "sq_pad": 18018972}, {"n": 8, "tok": 13863, "pad": 13868, "max_pad": 2144, "sq_pad": 25615976}, {"n": 8, "tok": 13884, "pad": 13886, "max_pad": 2170, "sq_pad": 25453404}, {"n": 8, "tok": 15825, "pad": 15830, "max_pad": 2170, "sq_pad": 33153212}, {"n": 8, "tok": 12791, "pad": 12796, "max_pad": 2170, "sq_pad": 23175592}, {"n": 8, "tok": 8983, "pad": 8986, "max_pad": 2040, "sq_pad": 11356556}, {"n": 8, "tok": 7893, "pad": 7894, "max_pad": 1250, "sq_pad": 8254652}, {"n": 8, "tok": 10827, "pad": 10830, "max_pad": 2140, "sq_pad": 17562164}, {"n": 8, "tok": 10814, "pad": 10814, "max_pad": 2184, "sq_pad": 18054196}, {"n": 8, "tok": 11048, "pad": 11054, "max_pad": 2206, "sq_pad": 18594332}, {"n": 8, "tok": 11313, "pad": 11318, "max_pad": 2206, "sq_pad": 19135060}, {"n": 8, "tok": 12202, "pad": 12206, "max_pad": 2206, "sq_pad": 21298700}, {"n": 8, "tok": 15548, "pad": 15552, "max_pad": 2150, "sq_pad": 31303384}, {"n": 8, "tok": 14493, "pad": 14498, "max_pad": 2176, "sq_pad": 28216548}, {"n": 8, "tok": 12988, "pad": 12994, "max_pad": 2176, "sq_pad": 23597196}, {"n": 8, "tok": 16505, "pad": 16512, "max_pad": 2176, "sq_pad": 34311296}, {"n": 8, "tok": 13458, "pad": 13462, "max_pad": 2140, "sq_pad": 23339636}, {"n": 8, "tok": 13844, "pad": 13848, "max_pad": 2128, "sq_pad": 25054568}, {"n": 8, "tok": 13338, "pad": 13342, "max_pad": 2128, "sq_pad": 23360172}, {"n": 8, "tok": 14265, "pad": 14270, "max_pad": 2126, "sq_pad": 26578972}, {"n": 8, "tok": 13366, "pad": 13372, "max_pad": 2136, "sq_pad": 24159112}, {"n": 8, "tok": 15875, "pad": 15876, "max_pad": 2154, "sq_pad": 32084816}, {"n": 8, "tok": 14628, "pad": 14630, "max_pad": 2154, "sq_pad": 27646508}, {"n": 8, "tok": 10130, "pad": 10134, "max_pad": 1494, "sq_pad": 13537220}, {"n": 8, "tok": 7093, "pad": 7098, "max_pad": 1414, "sq_pad": 7003876}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 1886, "sq_pad": 16111440}, {"n": 8, "tok": 13994, "pad": 13996, "max_pad": 2158, "sq_pad": 26768384}, {"n": 8, "tok": 12199, "pad": 12202, "max_pad": 2158, "sq_pad": 21840396}, {"n": 8, "tok": 9929, "pad": 9932, "max_pad": 1436, "sq_pad": 12603160}, {"n": 8, "tok": 14735, "pad": 14742, "max_pad": 2132, "sq_pad": 28280732}, {"n": 8, "tok": 17002, "pad": 17008, "max_pad": 2132, "sq_pad": 36159104}, {"n": 8, "tok": 17304, "pad": 17312, "max_pad": 2164, "sq_pad": 37463168}]}
{"stage": "train", "call": 23, "rows": 256, "n_mb": 64, "global_steps": [12], "tok": 257006, "pad": 267776, "sq_pad": 316418048, "data_digest": "de67b6d458af367e", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1733, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 1828, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 1931, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 2002, "pad": 2304, "max_pad": 768, "sq_pad": 1376256}, {"n": 4, "tok": 2218, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2275, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2363, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2462, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2504, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2573, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2696, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2767, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2872, "pad": 3072, "max_pad": 896, "sq_pad": 2383872}, {"n": 4, "tok": 3039, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3079, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3180, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3242, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3383, "pad": 3584, "max_pad": 1024, "sq_pad": 3235840}, {"n": 4, "tok": 3428, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3504, "pad": 3584, "max_pad": 928, "sq_pad": 3215360}, {"n": 4, "tok": 3566, "pad": 3840, "max_pad": 1120, "sq_pad": 3723264}, {"n": 4, "tok": 3617, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3695, "pad": 3840, "max_pad": 1024, "sq_pad": 3696640}, {"n": 4, "tok": 4023, "pad": 4096, "max_pad": 1088, "sq_pad": 4202496}, {"n": 4, "tok": 4056, "pad": 4096, "max_pad": 1152, "sq_pad": 4227072}, {"n": 4, "tok": 3800, "pad": 4096, "max_pad": 1248, "sq_pad": 4263936}, {"n": 4, "tok": 3989, "pad": 4096, "max_pad": 1056, "sq_pad": 4200448}, {"n": 4, "tok": 4133, "pad": 4352, "max_pad": 1184, "sq_pad": 4765696}, {"n": 4, "tok": 3766, "pad": 3840, "max_pad": 1120, "sq_pad": 3827712}, {"n": 4, "tok": 4316, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 4550, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 5145, "pad": 5376, "max_pad": 1600, "sq_pad": 7374848}, {"n": 4, "tok": 4091, "pad": 4352, "max_pad": 1376, "sq_pad": 4902912}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 1632, "sq_pad": 6150144}, {"n": 4, "tok": 5193, "pad": 5376, "max_pad": 1600, "sq_pad": 7313408}, {"n": 4, "tok": 5380, "pad": 5632, "max_pad": 1632, "sq_pad": 8148992}, {"n": 4, "tok": 4466, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4558, "pad": 4864, "max_pad": 1440, "sq_pad": 5986304}, {"n": 4, "tok": 4788, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 4692, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 4562, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4823, "pad": 4864, "max_pad": 1280, "sq_pad": 5920768}, {"n": 4, "tok": 4971, "pad": 5120, "max_pad": 1408, "sq_pad": 6588416}, {"n": 4, "tok": 4805, "pad": 4864, "max_pad": 1376, "sq_pad": 5982208}, {"n": 4, "tok": 5047, "pad": 5120, "max_pad": 1408, "sq_pad": 6592512}, {"n": 4, "tok": 5113, "pad": 5376, "max_pad": 1600, "sq_pad": 7362560}, {"n": 4, "tok": 5050, "pad": 5120, "max_pad": 1472, "sq_pad": 6608896}, {"n": 4, "tok": 4527, "pad": 4608, "max_pad": 1440, "sq_pad": 5844992}, {"n": 4, "tok": 4506, "pad": 4608, "max_pad": 1472, "sq_pad": 5949440}, {"n": 4, "tok": 4753, "pad": 4864, "max_pad": 1632, "sq_pad": 6604800}, {"n": 4, "tok": 3796, "pad": 3840, "max_pad": 1408, "sq_pad": 4208640}, {"n": 4, "tok": 4379, "pad": 4608, "max_pad": 1280, "sq_pad": 5474304}, {"n": 4, "tok": 3822, "pad": 4096, "max_pad": 1344, "sq_pad": 4536320}, {"n": 4, "tok": 4882, "pad": 5120, "max_pad": 1568, "sq_pad": 6973440}, {"n": 4, "tok": 4703, "pad": 4864, "max_pad": 1440, "sq_pad": 6035456}, {"n": 4, "tok": 5698, "pad": 5888, "max_pad": 1952, "sq_pad": 9637888}, {"n": 4, "tok": 4823, "pad": 5120, "max_pad": 1696, "sq_pad": 7440384}, {"n": 4, "tok": 5813, "pad": 6144, "max_pad": 1856, "sq_pad": 9576448}, {"n": 4, "tok": 2849, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 3829, "pad": 4096, "max_pad": 1376, "sq_pad": 4605952}, {"n": 4, "tok": 3671, "pad": 3840, "max_pad": 1888, "sq_pad": 4886528}, {"n": 4, "tok": 8596, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7930, "pad": 8192, "max_pad": 2336, "sq_pad": 17188864}, {"n": 4, "tok": 4439, "pad": 4608, "max_pad": 1600, "sq_pad": 6004736}]}
{"stage": "train", "call": 24, "rows": 256, "n_mb": 64, "global_steps": [12], "tok": 412633, "pad": 422656, "sq_pad": 772145152, "data_digest": "388a6bcfbfdc587c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5812, "pad": 5888, "max_pad": 2176, "sq_pad": 9340928}, {"n": 4, "tok": 5617, "pad": 5888, "max_pad": 2368, "sq_pad": 10070016}, {"n": 4, "tok": 7399, "pad": 7424, "max_pad": 2144, "sq_pad": 14129152}, {"n": 4, "tok": 6464, "pad": 6656, "max_pad": 2144, "sq_pad": 12005376}, {"n": 4, "tok": 7762, "pad": 7936, "max_pad": 2144, "sq_pad": 15978496}, {"n": 4, "tok": 6122, "pad": 6400, "max_pad": 2176, "sq_pad": 11139072}, {"n": 4, "tok": 8634, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7191, "pad": 7424, "max_pad": 2336, "sq_pad": 15468544}, {"n": 4, "tok": 7189, "pad": 7424, "max_pad": 2368, "sq_pad": 15572992}, {"n": 4, "tok": 5602, "pad": 5888, "max_pad": 1952, "sq_pad": 9545728}, {"n": 4, "tok": 5227, "pad": 5376, "max_pad": 2048, "sq_pad": 7960576}, {"n": 4, "tok": 3756, "pad": 3840, "max_pad": 1152, "sq_pad": 3835904}, {"n": 4, "tok": 3880, "pad": 4096, "max_pad": 1216, "sq_pad": 4392960}, {"n": 4, "tok": 4013, "pad": 4096, "max_pad": 1280, "sq_pad": 4429824}, {"n": 4, "tok": 3689, "pad": 3840, "max_pad": 1152, "sq_pad": 3786752}, {"n": 4, "tok": 7138, "pad": 7168, "max_pad": 2144, "sq_pad": 14157824}, {"n": 4, "tok": 6284, "pad": 6400, "max_pad": 2240, "sq_pad": 11859968}, {"n": 4, "tok": 4530, "pad": 4608, "max_pad": 2208, "sq_pad": 6801408}, {"n": 4, "tok": 3487, "pad": 3584, "max_pad": 1024, "sq_pad": 3266560}, {"n": 4, "tok": 7561, "pad": 7680, "max_pad": 2304, "sq_pad": 15980544}, {"n": 4, "tok": 5030, "pad": 5120, "max_pad": 2208, "sq_pad": 7804928}, {"n": 4, "tok": 6283, "pad": 6400, "max_pad": 2208, "sq_pad": 11751424}, {"n": 4, "tok": 7129, "pad": 7168, "max_pad": 2208, "sq_pad": 14028800}, {"n": 4, "tok": 5073, "pad": 5376, "max_pad": 2368, "sq_pad": 8632320}, {"n": 4, "tok": 7379, "pad": 7680, "max_pad": 2144, "sq_pad": 15347712}, {"n": 4, "tok": 8169, "pad": 8448, "max_pad": 2368, "sq_pad": 18036736}, {"n": 4, "tok": 8147, "pad": 8448, "max_pad": 2400, "sq_pad": 18106368}, {"n": 4, "tok": 6346, "pad": 6400, "max_pad": 2176, "sq_pad": 11585536}, {"n": 4, "tok": 6401, "pad": 6656, "max_pad": 2400, "sq_pad": 12683264}, {"n": 4, "tok": 6587, "pad": 6656, "max_pad": 2240, "sq_pad": 12279808}, {"n": 4, "tok": 8157, "pad": 8192, "max_pad": 2176, "sq_pad": 16943104}, {"n": 4, "tok": 8348, "pad": 8448, "max_pad": 2176, "sq_pad": 17891328}, {"n": 4, "tok": 6117, "pad": 6400, "max_pad": 1792, "sq_pad": 10295296}, {"n": 4, "tok": 7341, "pad": 7424, "max_pad": 2144, "sq_pad": 14149632}, {"n": 4, "tok": 7428, "pad": 7680, "max_pad": 2144, "sq_pad": 15194112}, {"n": 4, "tok": 6416, "pad": 6656, "max_pad": 2144, "sq_pad": 11462656}, {"n": 4, "tok": 5512, "pad": 5632, "max_pad": 1664, "sq_pad": 8132608}, {"n": 4, "tok": 7826, "pad": 7936, "max_pad": 2144, "sq_pad": 15921152}, {"n": 4, "tok": 7575, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 6690, "pad": 6912, "max_pad": 2144, "sq_pad": 12644352}, {"n": 4, "tok": 7540, "pad": 7680, "max_pad": 2208, "sq_pad": 15470592}, {"n": 4, "tok": 5826, "pad": 5888, "max_pad": 2144, "sq_pad": 9422848}, {"n": 4, "tok": 7303, "pad": 7424, "max_pad": 2208, "sq_pad": 14192640}, {"n": 4, "tok": 8572, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8035, "pad": 8192, "max_pad": 2176, "sq_pad": 16943104}, {"n": 4, "tok": 6593, "pad": 6656, "max_pad": 2016, "sq_pad": 11489280}, {"n": 4, "tok": 5798, "pad": 5888, "max_pad": 1504, "sq_pad": 8671232}, {"n": 4, "tok": 4332, "pad": 4608, "max_pad": 1472, "sq_pad": 5621760}, {"n": 4, "tok": 3596, "pad": 3840, "max_pad": 1376, "sq_pad": 3979264}, {"n": 4, "tok": 3497, "pad": 3584, "max_pad": 1472, "sq_pad": 3661824}, {"n": 4, "tok": 5139, "pad": 5376, "max_pad": 1632, "sq_pad": 7411712}, {"n": 4, "tok": 5928, "pad": 6144, "max_pad": 1888, "sq_pad": 9768960}, {"n": 4, "tok": 5362, "pad": 5632, "max_pad": 2368, "sq_pad": 9216000}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8607, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3592, "pad": 3840, "max_pad": 1376, "sq_pad": 3919872}, {"n": 4, "tok": 4699, "pad": 4864, "max_pad": 1376, "sq_pad": 6146048}, {"n": 4, "tok": 5230, "pad": 5376, "max_pad": 1536, "sq_pad": 7288832}, {"n": 4, "tok": 7173, "pad": 7424, "max_pad": 2336, "sq_pad": 14389248}, {"n": 4, "tok": 7562, "pad": 7680, "max_pad": 2176, "sq_pad": 15407104}, {"n": 4, "tok": 8501, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8501, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8652, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8652, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}


==> anc/data/controlled/micro_batches/p1_half.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 673127, "pad": 687104, "sq_pad": 1060564992, "data_digest": "8815f54d0a28594f", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3898, "pad": 4096, "max_pad": 800, "sq_pad": 2252800}, {"n": 8, "tok": 4586, "pad": 4864, "max_pad": 736, "sq_pad": 3035136}, {"n": 8, "tok": 5538, "pad": 5632, "max_pad": 768, "sq_pad": 4001792}, {"n": 8, "tok": 5490, "pad": 5632, "max_pad": 800, "sq_pad": 3989504}, {"n": 8, "tok": 5675, "pad": 5888, "max_pad": 832, "sq_pad": 4354048}, {"n": 8, "tok": 6612, "pad": 6912, "max_pad": 1056, "sq_pad": 6047744}, {"n": 8, "tok": 6568, "pad": 6656, "max_pad": 928, "sq_pad": 5582848}, {"n": 8, "tok": 6499, "pad": 6912, "max_pad": 1088, "sq_pad": 6033408}, {"n": 8, "tok": 7053, "pad": 7424, "max_pad": 1152, "sq_pad": 6971392}, {"n": 8, "tok": 7718, "pad": 7936, "max_pad": 1088, "sq_pad": 7921664}, {"n": 8, "tok": 7977, "pad": 8192, "max_pad": 1152, "sq_pad": 8435712}, {"n": 8, "tok": 7884, "pad": 8192, "max_pad": 1184, "sq_pad": 8554496}, {"n": 8, "tok": 8784, "pad": 8960, "max_pad": 1216, "sq_pad": 10094592}, {"n": 8, "tok": 8956, "pad": 9216, "max_pad": 1376, "sq_pad": 10700800}, {"n": 8, "tok": 7968, "pad": 8192, "max_pad": 1280, "sq_pad": 8720384}, {"n": 8, "tok": 9155, "pad": 9472, "max_pad": 1472, "sq_pad": 11311104}, {"n": 8, "tok": 9356, "pad": 9472, "max_pad": 1216, "sq_pad": 11218944}, {"n": 8, "tok": 9576, "pad": 9728, "max_pad": 1376, "sq_pad": 12091392}, {"n": 8, "tok": 9814, "pad": 9984, "max_pad": 1440, "sq_pad": 12656640}, {"n": 8, "tok": 9762, "pad": 9984, "max_pad": 1408, "sq_pad": 12957696}, {"n": 8, "tok": 10085, "pad": 10240, "max_pad": 1472, "sq_pad": 13697024}, {"n": 8, "tok": 10787, "pad": 11008, "max_pad": 1472, "sq_pad": 15161344}, {"n": 8, "tok": 9825, "pad": 9984, "max_pad": 1440, "sq_pad": 13094912}, {"n": 8, "tok": 10793, "pad": 11008, "max_pad": 1536, "sq_pad": 15392768}, {"n": 8, "tok": 10109, "pad": 10240, "max_pad": 1600, "sq_pad": 14168064}, {"n": 8, "tok": 8614, "pad": 8960, "max_pad": 1504, "sq_pad": 10450944}, {"n": 8, "tok": 10497, "pad": 10752, "max_pad": 1920, "sq_pad": 16095232}, {"n": 8, "tok": 9298, "pad": 9472, "max_pad": 1728, "sq_pad": 12845056}, {"n": 8, "tok": 9051, "pad": 9216, "max_pad": 1920, "sq_pad": 11991040}, {"n": 8, "tok": 11437, "pad": 11776, "max_pad": 2048, "sq_pad": 20189184}, {"n": 8, "tok": 10621, "pad": 10752, "max_pad": 1952, "sq_pad": 16058368}, {"n": 8, "tok": 8709, "pad": 8960, "max_pad": 1888, "sq_pad": 10987520}, {"n": 8, "tok": 9044, "pad": 9216, "max_pad": 1920, "sq_pad": 12204032}, {"n": 8, "tok": 11726, "pad": 12032, "max_pad": 2144, "sq_pad": 20996096}, {"n": 8, "tok": 11891, "pad": 12032, "max_pad": 2112, "sq_pad": 19605504}, {"n": 8, "tok": 14841, "pad": 15104, "max_pad": 2144, "sq_pad": 31023104}, {"n": 8, "tok": 12201, "pad": 12288, "max_pad": 2144, "sq_pad": 23345152}, {"n": 8, "tok": 9840, "pad": 9984, "max_pad": 2144, "sq_pad": 15900672}, {"n": 8, "tok": 7895, "pad": 8192, "max_pad": 2144, "sq_pad": 10905600}, {"n": 8, "tok": 6939, "pad": 7168, "max_pad": 1216, "sq_pad": 6754304}, {"n": 8, "tok": 10124, "pad": 10240, "max_pad": 2144, "sq_pad": 15202304}, {"n": 8, "tok": 12322, "pad": 12544, "max_pad": 2208, "sq_pad": 21690368}, {"n": 8, "tok": 14466, "pad": 14848, "max_pad": 2368, "sq_pad": 29337600}, {"n": 8, "tok": 11184, "pad": 11520, "max_pad": 2144, "sq_pad": 18077696}, {"n": 8, "tok": 11060, "pad": 11264, "max_pad": 2144, "sq_pad": 17577984}, {"n": 8, "tok": 17125, "pad": 17408, "max_pad": 2368, "sq_pad": 37922816}, {"n": 8, "tok": 15131, "pad": 15360, "max_pad": 2176, "sq_pad": 30447616}, {"n": 8, "tok": 13658, "pad": 13824, "max_pad": 2208, "sq_pad": 24827904}, {"n": 8, "tok": 13346, "pad": 13568, "max_pad": 2176, "sq_pad": 24227840}, {"n": 8, "tok": 11322, "pad": 11520, "max_pad": 2240, "sq_pad": 18907136}, {"n": 8, "tok": 10703, "pad": 11008, "max_pad": 1792, "sq_pad": 15458304}, {"n": 8, "tok": 13531, "pad": 13824, "max_pad": 2304, "sq_pad": 25419776}, {"n": 8, "tok": 10753, "pad": 11008, "max_pad": 2176, "sq_pad": 16209920}, {"n": 8, "tok": 15692, "pad": 15872, "max_pad": 2176, "sq_pad": 32184320}, {"n": 8, "tok": 14086, "pad": 14336, "max_pad": 2112, "sq_pad": 26855424}, {"n": 8, "tok": 11507, "pad": 11776, "max_pad": 2112, "sq_pad": 18946048}, {"n": 8, "tok": 10209, "pad": 10496, "max_pad": 1536, "sq_pad": 14041088}, {"n": 8, "tok": 9960, "pad": 10240, "max_pad": 1664, "sq_pad": 13658112}, {"n": 8, "tok": 14416, "pad": 14592, "max_pad": 2208, "sq_pad": 27627520}, {"n": 8, "tok": 17381, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}, {"n": 8, "tok": 15488, "pad": 15616, "max_pad": 2208, "sq_pad": 30779392}, {"n": 8, "tok": 16225, "pad": 16384, "max_pad": 2240, "sq_pad": 34353152}, {"n": 8, "tok": 16704, "pad": 16896, "max_pad": 2240, "sq_pad": 35784704}, {"n": 8, "tok": 13662, "pad": 13824, "max_pad": 2144, "sq_pad": 25348096}], "selfcheck": {"verl": 4096, "ours": 4096, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 673127, "pad": 673414, "sq_pad": 1023553908, "data_digest": "8815f54d0a28594f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3898, "pad": 3902, "max_pad": 716, "sq_pad": 2018556}, {"n": 8, "tok": 4586, "pad": 4590, "max_pad": 720, "sq_pad": 2692060}, {"n": 8, "tok": 5538, "pad": 5544, "max_pad": 766, "sq_pad": 3881640}, {"n": 8, "tok": 5490, "pad": 5494, "max_pad": 800, "sq_pad": 3798172}, {"n": 8, "tok": 5675, "pad": 5682, "max_pad": 820, "sq_pad": 4050412}, {"n": 8, "tok": 6612, "pad": 6616, "max_pad": 896, "sq_pad": 5512784}, {"n": 8, "tok": 6568, "pad": 6570, "max_pad": 926, "sq_pad": 5445780}, {"n": 8, "tok": 6499, "pad": 6506, "max_pad": 834, "sq_pad": 5293684}, {"n": 8, "tok": 7053, "pad": 7058, "max_pad": 1010, "sq_pad": 6250836}, {"n": 8, "tok": 7718, "pad": 7722, "max_pad": 1076, "sq_pad": 7505788}, {"n": 8, "tok": 7977, "pad": 7982, "max_pad": 1112, "sq_pad": 8000556}, {"n": 8, "tok": 7884, "pad": 7890, "max_pad": 1134, "sq_pad": 7906980}, {"n": 8, "tok": 8784, "pad": 8788, "max_pad": 1206, "sq_pad": 9699680}, {"n": 8, "tok": 8956, "pad": 8960, "max_pad": 1214, "sq_pad": 10075768}, {"n": 8, "tok": 7968, "pad": 7974, "max_pad": 1256, "sq_pad": 8347364}, {"n": 8, "tok": 9155, "pad": 9160, "max_pad": 1226, "sq_pad": 10497392}, {"n": 8, "tok": 9356, "pad": 9364, "max_pad": 1212, "sq_pad": 10965248}, {"n": 8, "tok": 9576, "pad": 9576, "max_pad": 1360, "sq_pad": 11795528}, {"n": 8, "tok": 9814, "pad": 9816, "max_pad": 1390, "sq_pad": 12217360}, {"n": 8, "tok": 9762, "pad": 9768, "max_pad": 1398, "sq_pad": 12399320}, {"n": 8, "tok": 10085, "pad": 10088, "max_pad": 1444, "sq_pad": 13308200}, {"n": 8, "tok": 10787, "pad": 10792, "max_pad": 1370, "sq_pad": 14562240}, {"n": 8, "tok": 9825, "pad": 9830, "max_pad": 1416, "sq_pad": 12675772}, {"n": 8, "tok": 10793, "pad": 10798, "max_pad": 1536, "sq_pad": 14889892}, {"n": 8, "tok": 10109, "pad": 10114, "max_pad": 1580, "sq_pad": 13825788}, {"n": 8, "tok": 8614, "pad": 8620, "max_pad": 1502, "sq_pad": 9751760}, {"n": 8, "tok": 10497, "pad": 10500, "max_pad": 1786, "sq_pad": 15280840}, {"n": 8, "tok": 9298, "pad": 9304, "max_pad": 1666, "sq_pad": 12398712}, {"n": 8, "tok": 9051, "pad": 9058, "max_pad": 1890, "sq_pad": 11616020}, {"n": 8, "tok": 11437, "pad": 11442, "max_pad": 1940, "sq_pad": 19001692}, {"n": 8, "tok": 10621, "pad": 10624, "max_pad": 1944, "sq_pad": 15757576}, {"n": 8, "tok": 8709, "pad": 8716, "max_pad": 1750, "sq_pad": 10280120}, {"n": 8, "tok": 9044, "pad": 9048, "max_pad": 1902, "sq_pad": 11791216}, {"n": 8, "tok": 11726, "pad": 11732, "max_pad": 2136, "sq_pad": 20265688}, {"n": 8, "tok": 11891, "pad": 11896, "max_pad": 2112, "sq_pad": 19263528}, {"n": 8, "tok": 14841, "pad": 14842, "max_pad": 2140, "sq_pad": 30007076}, {"n": 8, "tok": 12201, "pad": 12204, "max_pad": 2140, "sq_pad": 23133392}, {"n": 8, "tok": 9840, "pad": 9844, "max_pad": 2140, "sq_pad": 15552400}, {"n": 8, "tok": 7895, "pad": 7898, "max_pad": 2138, "sq_pad": 10193580}, {"n": 8, "tok": 6939, "pad": 6942, "max_pad": 1112, "sq_pad": 6312884}, {"n": 8, "tok": 10124, "pad": 10128, "max_pad": 2132, "sq_pad": 14923072}, {"n": 8, "tok": 12322, "pad": 12326, "max_pad": 2150, "sq_pad": 20987756}, {"n": 8, "tok": 14466, "pad": 14470, "max_pad": 2170, "sq_pad": 27754076}, {"n": 8, "tok": 11184, "pad": 11188, "max_pad": 2122, "sq_pad": 17255112}, {"n": 8, "tok": 11060, "pad": 11062, "max_pad": 2138, "sq_pad": 16977940}, {"n": 8, "tok": 17125, "pad": 17126, "max_pad": 2160, "sq_pad": 36662908}, {"n": 8, "tok": 15131, "pad": 15138, "max_pad": 2160, "sq_pad": 29593908}, {"n": 8, "tok": 13658, "pad": 13662, "max_pad": 2160, "sq_pad": 24235556}, {"n": 8, "tok": 13346, "pad": 13350, "max_pad": 2146, "sq_pad": 23487380}, {"n": 8, "tok": 11322, "pad": 11328, "max_pad": 2140, "sq_pad": 18242200}, {"n": 8, "tok": 10703, "pad": 10708, "max_pad": 1630, "sq_pad": 14542936}, {"n": 8, "tok": 13531, "pad": 13534, "max_pad": 2146, "sq_pad": 24262484}, {"n": 8, "tok": 10753, "pad": 10756, "max_pad": 2146, "sq_pad": 15416984}, {"n": 8, "tok": 15692, "pad": 15700, "max_pad": 2148, "sq_pad": 31478144}, {"n": 8, "tok": 14086, "pad": 14092, "max_pad": 2106, "sq_pad": 26110136}, {"n": 8, "tok": 11507, "pad": 11512, "max_pad": 2102, "sq_pad": 18278136}, {"n": 8, "tok": 10209, "pad": 10212, "max_pad": 1536, "sq_pad": 13354248}, {"n": 8, "tok": 9960, "pad": 9966, "max_pad": 1636, "sq_pad": 13022284}, {"n": 8, "tok": 14416, "pad": 14420, "max_pad": 2198, "sq_pad": 27041256}, {"n": 8, "tok": 17381, "pad": 17388, "max_pad": 2198, "sq_pad": 37795016}, {"n": 8, "tok": 15488, "pad": 15492, "max_pad": 2198, "sq_pad": 30303176}, {"n": 8, "tok": 16225, "pad": 16228, "max_pad": 2176, "sq_pad": 33679448}, {"n": 8, "tok": 16704, "pad": 16710, "max_pad": 2198, "sq_pad": 34989908}, {"n": 8, "tok": 13662, "pad": 13664, "max_pad": 2138, "sq_pad": 24936560}], "selfcheck": {"verl": 3902, "ours": 3902, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 268695, "pad": 280320, "sq_pad": 338429952, "data_digest": "655000756a305ad8", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1554, "pad": 1792, "max_pad": 640, "sq_pad": 854016}, {"n": 4, "tok": 2344, "pad": 2560, "max_pad": 864, "sq_pad": 1714176}, {"n": 4, "tok": 2205, "pad": 2304, "max_pad": 704, "sq_pad": 1359872}, {"n": 4, "tok": 2381, "pad": 2560, "max_pad": 736, "sq_pad": 1665024}, {"n": 4, "tok": 2977, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 2561, "pad": 2816, "max_pad": 960, "sq_pad": 2070528}, {"n": 4, "tok": 2828, "pad": 3072, "max_pad": 864, "sq_pad": 2385920}, {"n": 4, "tok": 2662, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2864, "pad": 3072, "max_pad": 864, "sq_pad": 2385920}, {"n": 4, "tok": 2811, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 3202, "pad": 3328, "max_pad": 896, "sq_pad": 2787328}, {"n": 4, "tok": 3410, "pad": 3584, "max_pad": 1024, "sq_pad": 3244032}, {"n": 4, "tok": 3343, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 3225, "pad": 3328, "max_pad": 928, "sq_pad": 2787328}, {"n": 4, "tok": 3184, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3315, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3519, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3534, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 3741, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3977, "pad": 4096, "max_pad": 1088, "sq_pad": 4212736}, {"n": 4, "tok": 3891, "pad": 4096, "max_pad": 1088, "sq_pad": 4210688}, {"n": 4, "tok": 4086, "pad": 4352, "max_pad": 1280, "sq_pad": 4798464}, {"n": 4, "tok": 3768, "pad": 3840, "max_pad": 1152, "sq_pad": 3792896}, {"n": 4, "tok": 4116, "pad": 4352, "max_pad": 1184, "sq_pad": 4761600}, {"n": 4, "tok": 4122, "pad": 4352, "max_pad": 1248, "sq_pad": 4773888}, {"n": 4, "tok": 4662, "pad": 4864, "max_pad": 1280, "sq_pad": 5922816}, {"n": 4, "tok": 4390, "pad": 4608, "max_pad": 1376, "sq_pad": 5376000}, {"n": 4, "tok": 4566, "pad": 4608, "max_pad": 1216, "sq_pad": 5324800}, {"n": 4, "tok": 3925, "pad": 4096, "max_pad": 1248, "sq_pad": 4405248}, {"n": 4, "tok": 4043, "pad": 4096, "max_pad": 1280, "sq_pad": 4446208}, {"n": 4, "tok": 4507, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4648, "pad": 4864, "max_pad": 1408, "sq_pad": 5963776}, {"n": 4, "tok": 4618, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4738, "pad": 4864, "max_pad": 1280, "sq_pad": 5920768}, {"n": 4, "tok": 5066, "pad": 5120, "max_pad": 1376, "sq_pad": 6580224}, {"n": 4, "tok": 4510, "pad": 4608, "max_pad": 1376, "sq_pad": 5550080}, {"n": 4, "tok": 4588, "pad": 4864, "max_pad": 1504, "sq_pad": 6123520}, {"n": 4, "tok": 5226, "pad": 5376, "max_pad": 1472, "sq_pad": 7249920}, {"n": 4, "tok": 5172, "pad": 5376, "max_pad": 1568, "sq_pad": 7292928}, {"n": 4, "tok": 4590, "pad": 4864, "max_pad": 1504, "sq_pad": 6420480}, {"n": 4, "tok": 4519, "pad": 4608, "max_pad": 1376, "sq_pad": 5705728}, {"n": 4, "tok": 5566, "pad": 5632, "max_pad": 1472, "sq_pad": 7944192}, {"n": 4, "tok": 5389, "pad": 5632, "max_pad": 1568, "sq_pad": 7966720}, {"n": 4, "tok": 5398, "pad": 5632, "max_pad": 1536, "sq_pad": 7952384}, {"n": 4, "tok": 5038, "pad": 5120, "max_pad": 1440, "sq_pad": 6785024}, {"n": 4, "tok": 4787, "pad": 4864, "max_pad": 1440, "sq_pad": 6311936}, {"n": 4, "tok": 5689, "pad": 5888, "max_pad": 1568, "sq_pad": 8693760}, {"n": 4, "tok": 5104, "pad": 5376, "max_pad": 1472, "sq_pad": 7337984}, {"n": 4, "tok": 5196, "pad": 5376, "max_pad": 1728, "sq_pad": 7927808}, {"n": 4, "tok": 4913, "pad": 5120, "max_pad": 1632, "sq_pad": 7067648}, {"n": 4, "tok": 4872, "pad": 5120, "max_pad": 1504, "sq_pad": 6752256}, {"n": 4, "tok": 3742, "pad": 3840, "max_pad": 1120, "sq_pad": 3723264}, {"n": 4, "tok": 5313, "pad": 5632, "max_pad": 1792, "sq_pad": 8951808}, {"n": 4, "tok": 5184, "pad": 5376, "max_pad": 1952, "sq_pad": 7991296}, {"n": 4, "tok": 5671, "pad": 5888, "max_pad": 1728, "sq_pad": 8988672}, {"n": 4, "tok": 3627, "pad": 3840, "max_pad": 1824, "sq_pad": 4724736}, {"n": 4, "tok": 5603, "pad": 5888, "max_pad": 1920, "sq_pad": 9209856}, {"n": 4, "tok": 3448, "pad": 3584, "max_pad": 1120, "sq_pad": 3395584}, {"n": 4, "tok": 4272, "pad": 4352, "max_pad": 1760, "sq_pad": 6240256}, {"n": 4, "tok": 7165, "pad": 7424, "max_pad": 2016, "sq_pad": 13854720}, {"n": 4, "tok": 4880, "pad": 5120, "max_pad": 2112, "sq_pad": 7698432}, {"n": 4, "tok": 5741, "pad": 5888, "max_pad": 1952, "sq_pad": 9203712}, {"n": 4, "tok": 3610, "pad": 3840, "max_pad": 1184, "sq_pad": 3901440}, {"n": 4, "tok": 5099, "pad": 5376, "max_pad": 1984, "sq_pad": 7800832}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 404432, "pad": 415744, "sq_pad": 747988992, "data_digest": "7abcba05a70b7cd5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3611, "pad": 3840, "max_pad": 1248, "sq_pad": 3835904}, {"n": 4, "tok": 5433, "pad": 5632, "max_pad": 1920, "sq_pad": 8953856}, {"n": 4, "tok": 5921, "pad": 6144, "max_pad": 2144, "sq_pad": 10934272}, {"n": 4, "tok": 5805, "pad": 5888, "max_pad": 2112, "sq_pad": 9975808}, {"n": 4, "tok": 6550, "pad": 6656, "max_pad": 2112, "sq_pad": 11886592}, {"n": 4, "tok": 5341, "pad": 5632, "max_pad": 1920, "sq_pad": 8314880}, {"n": 4, "tok": 8197, "pad": 8448, "max_pad": 2336, "sq_pad": 17920000}, {"n": 4, "tok": 6644, "pad": 6912, "max_pad": 2208, "sq_pad": 14241792}, {"n": 4, "tok": 6834, "pad": 6912, "max_pad": 2176, "sq_pad": 13637632}, {"n": 4, "tok": 5367, "pad": 5632, "max_pad": 2144, "sq_pad": 10096640}, {"n": 4, "tok": 5294, "pad": 5376, "max_pad": 2144, "sq_pad": 8480768}, {"n": 4, "tok": 4546, "pad": 4608, "max_pad": 2144, "sq_pad": 7387136}, {"n": 4, "tok": 4814, "pad": 5120, "max_pad": 2144, "sq_pad": 8048640}, {"n": 4, "tok": 3081, "pad": 3328, "max_pad": 1600, "sq_pad": 3610624}, {"n": 4, "tok": 3298, "pad": 3584, "max_pad": 1248, "sq_pad": 3543040}, {"n": 4, "tok": 3641, "pad": 3840, "max_pad": 1248, "sq_pad": 3799040}, {"n": 4, "tok": 6000, "pad": 6144, "max_pad": 2240, "sq_pad": 11091968}, {"n": 4, "tok": 4124, "pad": 4352, "max_pad": 1376, "sq_pad": 4945920}, {"n": 4, "tok": 4444, "pad": 4608, "max_pad": 1440, "sq_pad": 5519360}, {"n": 4, "tok": 7878, "pad": 8192, "max_pad": 2400, "sq_pad": 17215488}, {"n": 4, "tok": 7450, "pad": 7680, "max_pad": 2304, "sq_pad": 15826944}, {"n": 4, "tok": 7016, "pad": 7168, "max_pad": 2208, "sq_pad": 13490176}, {"n": 4, "tok": 6887, "pad": 7168, "max_pad": 2144, "sq_pad": 13373440}, {"n": 4, "tok": 4297, "pad": 4352, "max_pad": 1184, "sq_pad": 4765696}, {"n": 4, "tok": 5067, "pad": 5120, "max_pad": 2144, "sq_pad": 7563264}, {"n": 4, "tok": 5993, "pad": 6144, "max_pad": 2144, "sq_pad": 10014720}, {"n": 4, "tok": 8573, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6957, "pad": 7168, "max_pad": 2336, "sq_pad": 13674496}, {"n": 4, "tok": 8174, "pad": 8448, "max_pad": 2176, "sq_pad": 17866752}, {"n": 4, "tok": 6920, "pad": 7168, "max_pad": 2176, "sq_pad": 13305856}, {"n": 4, "tok": 6738, "pad": 6912, "max_pad": 2272, "sq_pad": 12349440}, {"n": 4, "tok": 7605, "pad": 7936, "max_pad": 2176, "sq_pad": 16187392}, {"n": 4, "tok": 5741, "pad": 5888, "max_pad": 1568, "sq_pad": 8712192}, {"n": 4, "tok": 3840, "pad": 4096, "max_pad": 1632, "sq_pad": 4691968}, {"n": 4, "tok": 7482, "pad": 7680, "max_pad": 2304, "sq_pad": 15095808}, {"n": 4, "tok": 5139, "pad": 5376, "max_pad": 1408, "sq_pad": 7231488}, {"n": 4, "tok": 5564, "pad": 5632, "max_pad": 1632, "sq_pad": 8073216}, {"n": 4, "tok": 5661, "pad": 5888, "max_pad": 1856, "sq_pad": 9136128}, {"n": 4, "tok": 7870, "pad": 8192, "max_pad": 2400, "sq_pad": 17303552}, {"n": 4, "tok": 5494, "pad": 5632, "max_pad": 2176, "sq_pad": 8730624}, {"n": 4, "tok": 5259, "pad": 5376, "max_pad": 1664, "sq_pad": 7397376}, {"n": 4, "tok": 7272, "pad": 7424, "max_pad": 2240, "sq_pad": 14350336}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6748, "pad": 6912, "max_pad": 2112, "sq_pad": 12781568}, {"n": 4, "tok": 7338, "pad": 7424, "max_pad": 2112, "sq_pad": 14114816}, {"n": 4, "tok": 7360, "pad": 7424, "max_pad": 2112, "sq_pad": 14172160}, {"n": 4, "tok": 4147, "pad": 4352, "max_pad": 1248, "sq_pad": 4773888}, {"n": 4, "tok": 5667, "pad": 5888, "max_pad": 1536, "sq_pad": 8701952}, {"n": 4, "tok": 4542, "pad": 4608, "max_pad": 1344, "sq_pad": 5421056}, {"n": 4, "tok": 4513, "pad": 4608, "max_pad": 1568, "sq_pad": 5548032}, {"n": 4, "tok": 5447, "pad": 5632, "max_pad": 1664, "sq_pad": 8108032}, {"n": 4, "tok": 6261, "pad": 6400, "max_pad": 2208, "sq_pad": 10782720}, {"n": 4, "tok": 8155, "pad": 8192, "max_pad": 2208, "sq_pad": 16893952}, {"n": 4, "tok": 8722, "pad": 8960, "max_pad": 2432, "sq_pad": 20119552}, {"n": 4, "tok": 8659, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7749, "pad": 7936, "max_pad": 2208, "sq_pad": 15896576}, {"n": 4, "tok": 7739, "pad": 7936, "max_pad": 2144, "sq_pad": 15783936}, {"n": 4, "tok": 7656, "pad": 7680, "max_pad": 2176, "sq_pad": 15407104}, {"n": 4, "tok": 8569, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8442, "pad": 8704, "max_pad": 2240, "sq_pad": 18962432}, {"n": 4, "tok": 8262, "pad": 8448, "max_pad": 2272, "sq_pad": 17920000}, {"n": 4, "tok": 8455, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5207, "pad": 5376, "max_pad": 1728, "sq_pad": 7440384}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 666798, "pad": 681472, "sq_pad": 1055100928, "data_digest": "e3bac356dbcd3d02", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4469, "pad": 4608, "max_pad": 640, "sq_pad": 2676736}, {"n": 8, "tok": 5035, "pad": 5376, "max_pad": 928, "sq_pad": 3694592}, {"n": 8, "tok": 5370, "pad": 5632, "max_pad": 864, "sq_pad": 4001792}, {"n": 8, "tok": 5663, "pad": 5888, "max_pad": 896, "sq_pad": 4366336}, {"n": 8, "tok": 5962, "pad": 6144, "max_pad": 832, "sq_pad": 4726784}, {"n": 8, "tok": 6352, "pad": 6400, "max_pad": 832, "sq_pad": 5126144}, {"n": 8, "tok": 6518, "pad": 6656, "max_pad": 864, "sq_pad": 5541888}, {"n": 8, "tok": 6876, "pad": 7168, "max_pad": 1088, "sq_pad": 6471680}, {"n": 8, "tok": 7074, "pad": 7424, "max_pad": 1120, "sq_pad": 6938624}, {"n": 8, "tok": 7439, "pad": 7680, "max_pad": 1088, "sq_pad": 7395328}, {"n": 8, "tok": 7738, "pad": 7936, "max_pad": 1088, "sq_pad": 7886848}, {"n": 8, "tok": 7888, "pad": 8192, "max_pad": 1152, "sq_pad": 8409088}, {"n": 8, "tok": 8228, "pad": 8448, "max_pad": 1216, "sq_pad": 8957952}, {"n": 8, "tok": 8522, "pad": 8704, "max_pad": 1152, "sq_pad": 9478144}, {"n": 8, "tok": 8681, "pad": 8960, "max_pad": 1280, "sq_pad": 10070016}, {"n": 8, "tok": 8965, "pad": 9216, "max_pad": 1280, "sq_pad": 10641408}, {"n": 8, "tok": 9128, "pad": 9216, "max_pad": 1184, "sq_pad": 10622976}, {"n": 8, "tok": 9567, "pad": 9728, "max_pad": 1248, "sq_pad": 11841536}, {"n": 8, "tok": 10159, "pad": 10496, "max_pad": 1536, "sq_pad": 13832192}, {"n": 8, "tok": 9812, "pad": 9984, "max_pad": 1408, "sq_pad": 12771328}, {"n": 8, "tok": 8742, "pad": 8960, "max_pad": 1504, "sq_pad": 11022336}, {"n": 8, "tok": 8470, "pad": 8704, "max_pad": 1568, "sq_pad": 10629120}, {"n": 8, "tok": 7579, "pad": 7936, "max_pad": 1472, "sq_pad": 8642560}, {"n": 8, "tok": 9113, "pad": 9472, "max_pad": 1536, "sq_pad": 12615680}, {"n": 8, "tok": 9253, "pad": 9472, "max_pad": 1536, "sq_pad": 12718080}, {"n": 8, "tok": 7901, "pad": 8192, "max_pad": 1600, "sq_pad": 9361408}, {"n": 8, "tok": 7700, "pad": 7936, "max_pad": 1632, "sq_pad": 9138176}, {"n": 8, "tok": 8861, "pad": 8960, "max_pad": 1632, "sq_pad": 11608064}, {"n": 8, "tok": 8914, "pad": 9216, "max_pad": 1728, "sq_pad": 11702272}, {"n": 8, "tok": 10047, "pad": 10240, "max_pad": 1728, "sq_pad": 14127104}, {"n": 8, "tok": 8881, "pad": 9216, "max_pad": 1984, "sq_pad": 12478464}, {"n": 8, "tok": 10676, "pad": 11008, "max_pad": 1792, "sq_pad": 15652864}, {"n": 8, "tok": 11056, "pad": 11264, "max_pad": 1856, "sq_pad": 16728064}, {"n": 8, "tok": 10499, "pad": 10752, "max_pad": 2112, "sq_pad": 16703488}, {"n": 8, "tok": 9646, "pad": 9728, "max_pad": 1952, "sq_pad": 14411776}, {"n": 8, "tok": 11513, "pad": 11776, "max_pad": 2176, "sq_pad": 20162560}, {"n": 8, "tok": 12083, "pad": 12288, "max_pad": 2048, "sq_pad": 21088256}, {"n": 8, "tok": 12081, "pad": 12288, "max_pad": 2208, "sq_pad": 21186560}, {"n": 8, "tok": 15021, "pad": 15104, "max_pad": 2208, "sq_pad": 30392320}, {"n": 8, "tok": 15773, "pad": 16128, "max_pad": 2432, "sq_pad": 34058240}, {"n": 8, "tok": 15690, "pad": 15872, "max_pad": 2176, "sq_pad": 33093632}, {"n": 8, "tok": 15602, "pad": 15872, "max_pad": 2304, "sq_pad": 32038912}, {"n": 8, "tok": 11372, "pad": 11520, "max_pad": 2112, "sq_pad": 18257920}, {"n": 8, "tok": 16198, "pad": 16384, "max_pad": 2240, "sq_pad": 34488320}, {"n": 8, "tok": 17147, "pad": 17408, "max_pad": 2240, "sq_pad": 37894144}, {"n": 8, "tok": 15928, "pad": 16128, "max_pad": 2208, "sq_pad": 32866304}, {"n": 8, "tok": 15833, "pad": 16128, "max_pad": 2144, "sq_pad": 32751616}, {"n": 8, "tok": 12221, "pad": 12544, "max_pad": 2144, "sq_pad": 21061632}, {"n": 8, "tok": 12587, "pad": 12800, "max_pad": 1952, "sq_pad": 20727808}, {"n": 8, "tok": 12826, "pad": 13056, "max_pad": 1984, "sq_pad": 22099968}, {"n": 8, "tok": 9890, "pad": 9984, "max_pad": 2208, "sq_pad": 14766080}, {"n": 8, "tok": 13593, "pad": 13824, "max_pad": 2144, "sq_pad": 25452544}, {"n": 8, "tok": 11742, "pad": 12032, "max_pad": 1984, "sq_pad": 18751488}, {"n": 8, "tok": 14441, "pad": 14592, "max_pad": 2176, "sq_pad": 27848704}, {"n": 8, "tok": 11159, "pad": 11520, "max_pad": 2112, "sq_pad": 17508352}, {"n": 8, "tok": 12843, "pad": 13056, "max_pad": 2144, "sq_pad": 24985600}, {"n": 8, "tok": 5077, "pad": 5376, "max_pad": 864, "sq_pad": 3655680}, {"n": 8, "tok": 5809, "pad": 6144, "max_pad": 1024, "sq_pad": 4796416}, {"n": 8, "tok": 6750, "pad": 6912, "max_pad": 992, "sq_pad": 6004736}, {"n": 8, "tok": 10891, "pad": 11264, "max_pad": 2144, "sq_pad": 17149952}, {"n": 8, "tok": 14930, "pad": 15104, "max_pad": 2080, "sq_pad": 28657664}, {"n": 8, "tok": 17036, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17077, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 16901, "pad": 17152, "max_pad": 2336, "sq_pad": 36816896}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 666798, "pad": 667064, "sq_pad": 1017844640, "data_digest": "e3bac356dbcd3d02", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4469, "pad": 4474, "max_pad": 612, "sq_pad": 2520580}, {"n": 8, "tok": 5035, "pad": 5040, "max_pad": 678, "sq_pad": 3184072}, {"n": 8, "tok": 5370, "pad": 5374, "max_pad": 728, "sq_pad": 3618852}, {"n": 8, "tok": 5663, "pad": 5668, "max_pad": 766, "sq_pad": 4021336}, {"n": 8, "tok": 5962, "pad": 5966, "max_pad": 794, "sq_pad": 4456268}, {"n": 8, "tok": 6352, "pad": 6356, "max_pad": 832, "sq_pad": 5055552}, {"n": 8, "tok": 6518, "pad": 6522, "max_pad": 846, "sq_pad": 5319412}, {"n": 8, "tok": 6876, "pad": 6880, "max_pad": 906, "sq_pad": 5925456}, {"n": 8, "tok": 7074, "pad": 7078, "max_pad": 934, "sq_pad": 6267108}, {"n": 8, "tok": 7439, "pad": 7444, "max_pad": 950, "sq_pad": 6929744}, {"n": 8, "tok": 7738, "pad": 7740, "max_pad": 996, "sq_pad": 7490912}, {"n": 8, "tok": 7888, "pad": 7892, "max_pad": 1016, "sq_pad": 7788320}, {"n": 8, "tok": 8228, "pad": 8234, "max_pad": 1080, "sq_pad": 8482348}, {"n": 8, "tok": 8522, "pad": 8526, "max_pad": 1102, "sq_pad": 9088836}, {"n": 8, "tok": 8681, "pad": 8686, "max_pad": 1140, "sq_pad": 9438252}, {"n": 8, "tok": 8965, "pad": 8966, "max_pad": 1172, "sq_pad": 10055100}, {"n": 8, "tok": 9128, "pad": 9130, "max_pad": 1172, "sq_pad": 10425180}, {"n": 8, "tok": 9567, "pad": 9572, "max_pad": 1236, "sq_pad": 11460648}, {"n": 8, "tok": 10159, "pad": 10162, "max_pad": 1294, "sq_pad": 12910612}, {"n": 8, "tok": 9812, "pad": 9816, "max_pad": 1324, "sq_pad": 12336872}, {"n": 8, "tok": 8742, "pad": 8746, "max_pad": 1404, "sq_pad": 10495500}, {"n": 8, "tok": 8470, "pad": 8474, "max_pad": 1434, "sq_pad": 10038380}, {"n": 8, "tok": 7579, "pad": 7582, "max_pad": 1450, "sq_pad": 8026180}, {"n": 8, "tok": 9113, "pad": 9116, "max_pad": 1510, "sq_pad": 12009624}, {"n": 8, "tok": 9253, "pad": 9256, "max_pad": 1534, "sq_pad": 12386904}, {"n": 8, "tok": 7901, "pad": 7906, "max_pad": 1582, "sq_pad": 8846692}, {"n": 8, "tok": 7700, "pad": 7704, "max_pad": 1610, "sq_pad": 8651256}, {"n": 8, "tok": 8861, "pad": 8866, "max_pad": 1626, "sq_pad": 11399956}, {"n": 8, "tok": 8914, "pad": 8918, "max_pad": 1702, "sq_pad": 10978044}, {"n": 8, "tok": 10047, "pad": 10050, "max_pad": 1710, "sq_pad": 13722188}, {"n": 8, "tok": 8881, "pad": 8886, "max_pad": 1782, "sq_pad": 11442484}, {"n": 8, "tok": 10676, "pad": 10678, "max_pad": 1786, "sq_pad": 14779140}, {"n": 8, "tok": 11056, "pad": 11060, "max_pad": 1828, "sq_pad": 16179008}, {"n": 8, "tok": 10499, "pad": 10502, "max_pad": 1926, "sq_pad": 15795220}, {"n": 8, "tok": 9646, "pad": 9650, "max_pad": 1942, "sq_pad": 14245180}, {"n": 8, "tok": 11513, "pad": 11516, "max_pad": 2154, "sq_pad": 19536936}, {"n": 8, "tok": 12083, "pad": 12088, "max_pad": 2046, "sq_pad": 20579776}, {"n": 8, "tok": 12081, "pad": 12086, "max_pad": 2188, "sq_pad": 20683916}, {"n": 8, "tok": 15021, "pad": 15028, "max_pad": 2188, "sq_pad": 30077728}, {"n": 8, "tok": 15773, "pad": 15778, "max_pad": 2188, "sq_pad": 32542780}, {"n": 8, "tok": 15690, "pad": 15690, "max_pad": 2176, "sq_pad": 32650948}, {"n": 8, "tok": 15602, "pad": 15606, "max_pad": 2132, "sq_pad": 30933244}, {"n": 8, "tok": 11372, "pad": 11376, "max_pad": 2106, "sq_pad": 17899408}, {"n": 8, "tok": 16198, "pad": 16204, "max_pad": 2198, "sq_pad": 33736856}, {"n": 8, "tok": 17147, "pad": 17152, "max_pad": 2198, "sq_pad": 36793144}, {"n": 8, "tok": 15928, "pad": 15934, "max_pad": 2198, "sq_pad": 32059340}, {"n": 8, "tok": 15833, "pad": 15836, "max_pad": 2142, "sq_pad": 31606920}, {"n": 8, "tok": 12221, "pad": 12226, "max_pad": 2142, "sq_pad": 20064660}, {"n": 8, "tok": 12587, "pad": 12590, "max_pad": 1938, "sq_pad": 20098484}, {"n": 8, "tok": 12826, "pad": 12830, "max_pad": 1958, "sq_pad": 21498100}, {"n": 8, "tok": 9890, "pad": 9894, "max_pad": 2172, "sq_pad": 14494068}, {"n": 8, "tok": 13593, "pad": 13594, "max_pad": 2138, "sq_pad": 24710892}, {"n": 8, "tok": 11742, "pad": 11746, "max_pad": 1956, "sq_pad": 17799188}, {"n": 8, "tok": 14441, "pad": 14446, "max_pad": 2134, "sq_pad": 27312100}, {"n": 8, "tok": 11159, "pad": 11166, "max_pad": 2104, "sq_pad": 16648628}, {"n": 8, "tok": 12843, "pad": 12844, "max_pad": 2138, "sq_pad": 24620920}, {"n": 8, "tok": 5077, "pad": 5082, "max_pad": 660, "sq_pad": 3230252}, {"n": 8, "tok": 5809, "pad": 5814, "max_pad": 770, "sq_pad": 4230956}, {"n": 8, "tok": 6750, "pad": 6756, "max_pad": 922, "sq_pad": 5727672}, {"n": 8, "tok": 10891, "pad": 10896, "max_pad": 2120, "sq_pad": 16013728}, {"n": 8, "tok": 14930, "pad": 14934, "max_pad": 2022, "sq_pad": 28008148}, {"n": 8, "tok": 17036, "pad": 17044, "max_pad": 2138, "sq_pad": 36313016}, {"n": 8, "tok": 17077, "pad": 17080, "max_pad": 2138, "sq_pad": 36465872}, {"n": 8, "tok": 16901, "pad": 16908, "max_pad": 2138, "sq_pad": 35735744}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 255583, "pad": 267264, "sq_pad": 304928768, "data_digest": "ea6d35b566815fc0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2082, "pad": 2304, "max_pad": 736, "sq_pad": 1366016}, {"n": 4, "tok": 2387, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2421, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2614, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2572, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2798, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2809, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2854, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 2910, "pad": 3072, "max_pad": 800, "sq_pad": 2363392}, {"n": 4, "tok": 3052, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3142, "pad": 3328, "max_pad": 960, "sq_pad": 2793472}, {"n": 4, "tok": 3210, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3263, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3255, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3406, "pad": 3584, "max_pad": 1024, "sq_pad": 3233792}, {"n": 4, "tok": 3470, "pad": 3584, "max_pad": 960, "sq_pad": 3221504}, {"n": 4, "tok": 3487, "pad": 3584, "max_pad": 928, "sq_pad": 3215360}, {"n": 4, "tok": 3587, "pad": 3840, "max_pad": 1088, "sq_pad": 3710976}, {"n": 4, "tok": 3699, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3740, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3845, "pad": 4096, "max_pad": 1152, "sq_pad": 4218880}, {"n": 4, "tok": 3893, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 3878, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 4010, "pad": 4096, "max_pad": 1024, "sq_pad": 4194304}, {"n": 4, "tok": 4043, "pad": 4096, "max_pad": 1056, "sq_pad": 4198400}, {"n": 4, "tok": 4185, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4268, "pad": 4352, "max_pad": 1088, "sq_pad": 4734976}, {"n": 4, "tok": 4328, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4353, "pad": 4608, "max_pad": 1312, "sq_pad": 5347328}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1248, "sq_pad": 5320704}, {"n": 4, "tok": 4498, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4507, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4621, "pad": 4864, "max_pad": 1312, "sq_pad": 5926912}, {"n": 4, "tok": 4706, "pad": 4864, "max_pad": 1344, "sq_pad": 5939200}, {"n": 4, "tok": 4861, "pad": 5120, "max_pad": 1408, "sq_pad": 6576128}, {"n": 4, "tok": 5039, "pad": 5120, "max_pad": 1344, "sq_pad": 6559744}, {"n": 4, "tok": 5120, "pad": 5376, "max_pad": 1472, "sq_pad": 7247872}, {"n": 4, "tok": 5161, "pad": 5376, "max_pad": 1504, "sq_pad": 7260160}, {"n": 4, "tok": 4651, "pad": 4864, "max_pad": 1504, "sq_pad": 6246400}, {"n": 4, "tok": 5375, "pad": 5632, "max_pad": 1568, "sq_pad": 7964672}, {"n": 4, "tok": 3367, "pad": 3584, "max_pad": 1568, "sq_pad": 3819520}, {"n": 4, "tok": 4873, "pad": 5120, "max_pad": 1600, "sq_pad": 7067648}, {"n": 4, "tok": 3597, "pad": 3840, "max_pad": 1632, "sq_pad": 4343808}, {"n": 4, "tok": 3782, "pad": 4096, "max_pad": 1472, "sq_pad": 4753408}, {"n": 4, "tok": 3797, "pad": 4096, "max_pad": 1440, "sq_pad": 4425728}, {"n": 4, "tok": 4121, "pad": 4352, "max_pad": 1696, "sq_pad": 5756928}, {"n": 4, "tok": 4992, "pad": 5120, "max_pad": 1504, "sq_pad": 7155712}, {"n": 4, "tok": 5254, "pad": 5376, "max_pad": 1536, "sq_pad": 7575552}, {"n": 4, "tok": 3999, "pad": 4096, "max_pad": 1536, "sq_pad": 5179392}, {"n": 4, "tok": 4641, "pad": 4864, "max_pad": 1760, "sq_pad": 6711296}, {"n": 4, "tok": 3260, "pad": 3584, "max_pad": 1056, "sq_pad": 3381248}, {"n": 4, "tok": 4531, "pad": 4608, "max_pad": 1632, "sq_pad": 6248448}, {"n": 4, "tok": 3169, "pad": 3328, "max_pad": 1056, "sq_pad": 2889728}, {"n": 4, "tok": 5804, "pad": 5888, "max_pad": 1632, "sq_pad": 8974336}, {"n": 4, "tok": 3057, "pad": 3328, "max_pad": 1440, "sq_pad": 3291136}, {"n": 4, "tok": 4118, "pad": 4352, "max_pad": 1888, "sq_pad": 5629952}, {"n": 4, "tok": 4796, "pad": 4864, "max_pad": 1696, "sq_pad": 6246400}, {"n": 4, "tok": 5605, "pad": 5888, "max_pad": 1696, "sq_pad": 8886272}, {"n": 4, "tok": 4442, "pad": 4608, "max_pad": 1728, "sq_pad": 5857280}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1184, "sq_pad": 3422208}, {"n": 4, "tok": 5467, "pad": 5632, "max_pad": 1888, "sq_pad": 8828928}, {"n": 4, "tok": 5346, "pad": 5632, "max_pad": 2016, "sq_pad": 8427520}, {"n": 4, "tok": 5330, "pad": 5376, "max_pad": 1792, "sq_pad": 7497728}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 411215, "pad": 422144, "sq_pad": 774412288, "data_digest": "64eec852cfc98a46", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5966, "pad": 6144, "max_pad": 1856, "sq_pad": 9822208}, {"n": 4, "tok": 5090, "pad": 5376, "max_pad": 1792, "sq_pad": 7610368}, {"n": 4, "tok": 5543, "pad": 5632, "max_pad": 1952, "sq_pad": 9291776}, {"n": 4, "tok": 4956, "pad": 5120, "max_pad": 2048, "sq_pad": 7391232}, {"n": 4, "tok": 5456, "pad": 5632, "max_pad": 1984, "sq_pad": 9226240}, {"n": 4, "tok": 4190, "pad": 4352, "max_pad": 1856, "sq_pad": 5840896}, {"n": 4, "tok": 5642, "pad": 5888, "max_pad": 2336, "sq_pad": 10352640}, {"n": 4, "tok": 5871, "pad": 6144, "max_pad": 2144, "sq_pad": 10700800}, {"n": 4, "tok": 6778, "pad": 6912, "max_pad": 2112, "sq_pad": 13180928}, {"n": 4, "tok": 5305, "pad": 5376, "max_pad": 2048, "sq_pad": 8054784}, {"n": 4, "tok": 6258, "pad": 6400, "max_pad": 2176, "sq_pad": 11698176}, {"n": 4, "tok": 5823, "pad": 5888, "max_pad": 2208, "sq_pad": 9525248}, {"n": 4, "tok": 6507, "pad": 6656, "max_pad": 2304, "sq_pad": 12568576}, {"n": 4, "tok": 8514, "pad": 8704, "max_pad": 2272, "sq_pad": 18958336}, {"n": 4, "tok": 7297, "pad": 7424, "max_pad": 2208, "sq_pad": 14854144}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2368, "sq_pad": 19015680}, {"n": 4, "tok": 8526, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7164, "pad": 7424, "max_pad": 2176, "sq_pad": 14927872}, {"n": 4, "tok": 7976, "pad": 8192, "max_pad": 2272, "sq_pad": 16961536}, {"n": 4, "tok": 7626, "pad": 7680, "max_pad": 2144, "sq_pad": 15067136}, {"n": 4, "tok": 6478, "pad": 6656, "max_pad": 2240, "sq_pad": 12281856}, {"n": 4, "tok": 4894, "pad": 5120, "max_pad": 1632, "sq_pad": 6885376}, {"n": 4, "tok": 7634, "pad": 7680, "max_pad": 2208, "sq_pad": 15538176}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2240, "sq_pad": 18950144}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2240, "sq_pad": 18950144}, {"n": 4, "tok": 8563, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7798, "pad": 7936, "max_pad": 2208, "sq_pad": 16019456}, {"n": 4, "tok": 8130, "pad": 8192, "max_pad": 2144, "sq_pad": 16846848}, {"n": 4, "tok": 7517, "pad": 7680, "max_pad": 2144, "sq_pad": 14897152}, {"n": 4, "tok": 8316, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 6078, "pad": 6144, "max_pad": 2144, "sq_pad": 10278912}, {"n": 4, "tok": 6143, "pad": 6400, "max_pad": 2144, "sq_pad": 10782720}, {"n": 4, "tok": 6615, "pad": 6912, "max_pad": 1952, "sq_pad": 12077056}, {"n": 4, "tok": 5972, "pad": 6144, "max_pad": 1696, "sq_pad": 9521152}, {"n": 4, "tok": 6671, "pad": 6912, "max_pad": 1856, "sq_pad": 11995136}, {"n": 4, "tok": 6155, "pad": 6400, "max_pad": 1984, "sq_pad": 10844160}, {"n": 4, "tok": 3943, "pad": 4096, "max_pad": 1184, "sq_pad": 4278272}, {"n": 4, "tok": 5947, "pad": 6144, "max_pad": 2336, "sq_pad": 11356160}, {"n": 4, "tok": 7426, "pad": 7680, "max_pad": 2368, "sq_pad": 15849472}, {"n": 4, "tok": 6167, "pad": 6400, "max_pad": 2112, "sq_pad": 10723328}, {"n": 4, "tok": 5610, "pad": 5888, "max_pad": 2176, "sq_pad": 9340928}, {"n": 4, "tok": 6132, "pad": 6400, "max_pad": 1920, "sq_pad": 10450944}, {"n": 4, "tok": 6927, "pad": 7168, "max_pad": 2272, "sq_pad": 13596672}, {"n": 4, "tok": 7514, "pad": 7680, "max_pad": 2272, "sq_pad": 15380480}, {"n": 4, "tok": 6501, "pad": 6656, "max_pad": 2112, "sq_pad": 11573248}, {"n": 4, "tok": 4658, "pad": 4864, "max_pad": 1408, "sq_pad": 6021120}, {"n": 4, "tok": 7513, "pad": 7680, "max_pad": 2272, "sq_pad": 15609856}, {"n": 4, "tok": 5330, "pad": 5376, "max_pad": 2144, "sq_pad": 9785344}, {"n": 4, "tok": 2490, "pad": 2560, "max_pad": 640, "sq_pad": 1638400}, {"n": 4, "tok": 2587, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2842, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2967, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3190, "pad": 3328, "max_pad": 928, "sq_pad": 2783232}, {"n": 4, "tok": 3560, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 4101, "pad": 4352, "max_pad": 1344, "sq_pad": 4827136}, {"n": 4, "tok": 6790, "pad": 6912, "max_pad": 2144, "sq_pad": 12179456}, {"n": 4, "tok": 7029, "pad": 7168, "max_pad": 1920, "sq_pad": 12888064}, {"n": 4, "tok": 7901, "pad": 8192, "max_pad": 2272, "sq_pad": 16846848}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8548, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8543, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8534, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8465, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 639462, "pad": 654080, "sq_pad": 990199808, "data_digest": "ceda13d385578347", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3011, "pad": 3328, "max_pad": 608, "sq_pad": 1429504}, {"n": 8, "tok": 3658, "pad": 3840, "max_pad": 544, "sq_pad": 1863680}, {"n": 8, "tok": 4494, "pad": 4864, "max_pad": 800, "sq_pad": 3000320}, {"n": 8, "tok": 4711, "pad": 4864, "max_pad": 672, "sq_pad": 2965504}, {"n": 8, "tok": 5511, "pad": 5632, "max_pad": 768, "sq_pad": 3981312}, {"n": 8, "tok": 5788, "pad": 6144, "max_pad": 992, "sq_pad": 4784128}, {"n": 8, "tok": 5773, "pad": 5888, "max_pad": 800, "sq_pad": 4343808}, {"n": 8, "tok": 6040, "pad": 6400, "max_pad": 1056, "sq_pad": 5203968}, {"n": 8, "tok": 6632, "pad": 6912, "max_pad": 1024, "sq_pad": 6006784}, {"n": 8, "tok": 7168, "pad": 7424, "max_pad": 1120, "sq_pad": 6932480}, {"n": 8, "tok": 7584, "pad": 7680, "max_pad": 992, "sq_pad": 7374848}, {"n": 8, "tok": 8187, "pad": 8448, "max_pad": 1184, "sq_pad": 8941568}, {"n": 8, "tok": 8241, "pad": 8448, "max_pad": 1120, "sq_pad": 8980480}, {"n": 8, "tok": 8352, "pad": 8448, "max_pad": 1152, "sq_pad": 9093120}, {"n": 8, "tok": 9163, "pad": 9472, "max_pad": 1312, "sq_pad": 11235328}, {"n": 8, "tok": 8026, "pad": 8192, "max_pad": 1280, "sq_pad": 8947712}, {"n": 8, "tok": 9854, "pad": 10240, "max_pad": 1632, "sq_pad": 13320192}, {"n": 8, "tok": 8738, "pad": 8960, "max_pad": 1344, "sq_pad": 10647552}, {"n": 8, "tok": 8040, "pad": 8448, "max_pad": 1408, "sq_pad": 10295296}, {"n": 8, "tok": 9073, "pad": 9216, "max_pad": 1536, "sq_pad": 11194368}, {"n": 8, "tok": 7733, "pad": 7936, "max_pad": 1632, "sq_pad": 9207808}, {"n": 8, "tok": 5293, "pad": 5632, "max_pad": 1408, "sq_pad": 5382144}, {"n": 8, "tok": 7969, "pad": 8192, "max_pad": 1632, "sq_pad": 10395648}, {"n": 8, "tok": 5093, "pad": 5376, "max_pad": 1216, "sq_pad": 4139008}, {"n": 8, "tok": 6533, "pad": 6656, "max_pad": 1376, "sq_pad": 6608896}, {"n": 8, "tok": 9251, "pad": 9472, "max_pad": 1600, "sq_pad": 12371968}, {"n": 8, "tok": 7798, "pad": 7936, "max_pad": 1248, "sq_pad": 8243200}, {"n": 8, "tok": 8276, "pad": 8448, "max_pad": 1440, "sq_pad": 9889792}, {"n": 8, "tok": 6438, "pad": 6656, "max_pad": 1600, "sq_pad": 7084032}, {"n": 8, "tok": 9083, "pad": 9216, "max_pad": 1472, "sq_pad": 11413504}, {"n": 8, "tok": 10320, "pad": 10496, "max_pad": 1920, "sq_pad": 15249408}, {"n": 8, "tok": 7859, "pad": 8192, "max_pad": 1696, "sq_pad": 9623552}, {"n": 8, "tok": 10767, "pad": 11008, "max_pad": 1952, "sq_pad": 17369088}, {"n": 8, "tok": 8423, "pad": 8704, "max_pad": 1344, "sq_pad": 10051584}, {"n": 8, "tok": 12546, "pad": 12800, "max_pad": 2208, "sq_pad": 22159360}, {"n": 8, "tok": 14194, "pad": 14336, "max_pad": 2144, "sq_pad": 26062848}, {"n": 8, "tok": 11689, "pad": 12032, "max_pad": 2176, "sq_pad": 19269632}, {"n": 8, "tok": 12248, "pad": 12544, "max_pad": 2176, "sq_pad": 21635072}, {"n": 8, "tok": 11685, "pad": 12032, "max_pad": 2176, "sq_pad": 21506048}, {"n": 8, "tok": 11664, "pad": 11776, "max_pad": 2176, "sq_pad": 19025920}, {"n": 8, "tok": 13122, "pad": 13312, "max_pad": 2240, "sq_pad": 24268800}, {"n": 8, "tok": 13928, "pad": 14080, "max_pad": 2144, "sq_pad": 26335232}, {"n": 8, "tok": 11881, "pad": 12288, "max_pad": 1952, "sq_pad": 19468288}, {"n": 8, "tok": 9829, "pad": 9984, "max_pad": 1664, "sq_pad": 12949504}, {"n": 8, "tok": 8714, "pad": 8960, "max_pad": 1408, "sq_pad": 10334208}, {"n": 8, "tok": 8388, "pad": 8704, "max_pad": 1536, "sq_pad": 9789440}, {"n": 8, "tok": 8201, "pad": 8448, "max_pad": 1440, "sq_pad": 9342976}, {"n": 8, "tok": 7780, "pad": 7936, "max_pad": 1376, "sq_pad": 8318976}, {"n": 8, "tok": 12089, "pad": 12288, "max_pad": 2144, "sq_pad": 19560448}, {"n": 8, "tok": 13923, "pad": 14080, "max_pad": 2016, "sq_pad": 25722880}, {"n": 8, "tok": 16280, "pad": 16640, "max_pad": 2368, "sq_pad": 35125248}, {"n": 8, "tok": 17047, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 16716, "pad": 16896, "max_pad": 2240, "sq_pad": 35889152}, {"n": 8, "tok": 15998, "pad": 16128, "max_pad": 2208, "sq_pad": 33093632}, {"n": 8, "tok": 13350, "pad": 13568, "max_pad": 2112, "sq_pad": 23832576}, {"n": 8, "tok": 10535, "pad": 10752, "max_pad": 2208, "sq_pad": 15458304}, {"n": 8, "tok": 13811, "pad": 14080, "max_pad": 2304, "sq_pad": 25890816}, {"n": 8, "tok": 14384, "pad": 14592, "max_pad": 2176, "sq_pad": 28557312}, {"n": 8, "tok": 10830, "pad": 11008, "max_pad": 2016, "sq_pad": 15867904}, {"n": 8, "tok": 15756, "pad": 16128, "max_pad": 2336, "sq_pad": 32868352}, {"n": 8, "tok": 14194, "pad": 14336, "max_pad": 2144, "sq_pad": 26834944}, {"n": 8, "tok": 16333, "pad": 16640, "max_pad": 2240, "sq_pad": 35233792}, {"n": 8, "tok": 16439, "pad": 16640, "max_pad": 2208, "sq_pad": 34678784}, {"n": 8, "tok": 17028, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 639462, "pad": 639696, "sq_pad": 953903992, "data_digest": "ceda13d385578347", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3011, "pad": 3014, "max_pad": 402, "sq_pad": 1138388}, {"n": 8, "tok": 3658, "pad": 3662, "max_pad": 520, "sq_pad": 1691300}, {"n": 8, "tok": 4494, "pad": 4498, "max_pad": 590, "sq_pad": 2530420}, {"n": 8, "tok": 4711, "pad": 4716, "max_pad": 632, "sq_pad": 2784632}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 754, "sq_pad": 3813836}, {"n": 8, "tok": 5788, "pad": 5792, "max_pad": 776, "sq_pad": 4204688}, {"n": 8, "tok": 5773, "pad": 5778, "max_pad": 798, "sq_pad": 4182924}, {"n": 8, "tok": 6040, "pad": 6042, "max_pad": 822, "sq_pad": 4579556}, {"n": 8, "tok": 6632, "pad": 6632, "max_pad": 876, "sq_pad": 5502416}, {"n": 8, "tok": 7168, "pad": 7172, "max_pad": 946, "sq_pad": 6434064}, {"n": 8, "tok": 7584, "pad": 7586, "max_pad": 962, "sq_pad": 7194988}, {"n": 8, "tok": 8187, "pad": 8190, "max_pad": 1058, "sq_pad": 8387396}, {"n": 8, "tok": 8241, "pad": 8246, "max_pad": 1098, "sq_pad": 8589460}, {"n": 8, "tok": 8352, "pad": 8354, "max_pad": 1124, "sq_pad": 8893972}, {"n": 8, "tok": 9163, "pad": 9166, "max_pad": 1174, "sq_pad": 10504100}, {"n": 8, "tok": 8026, "pad": 8032, "max_pad": 1254, "sq_pad": 8630624}, {"n": 8, "tok": 9854, "pad": 9858, "max_pad": 1632, "sq_pad": 12350428}, {"n": 8, "tok": 8738, "pad": 8742, "max_pad": 1318, "sq_pad": 10154356}, {"n": 8, "tok": 8040, "pad": 8046, "max_pad": 1348, "sq_pad": 9371708}, {"n": 8, "tok": 9073, "pad": 9076, "max_pad": 1514, "sq_pad": 10885280}, {"n": 8, "tok": 7733, "pad": 7738, "max_pad": 1616, "sq_pad": 8951828}, {"n": 8, "tok": 5293, "pad": 5298, "max_pad": 1398, "sq_pad": 4976996}, {"n": 8, "tok": 7969, "pad": 7972, "max_pad": 1568, "sq_pad": 9845248}, {"n": 8, "tok": 5093, "pad": 5098, "max_pad": 1214, "sq_pad": 3814612}, {"n": 8, "tok": 6533, "pad": 6534, "max_pad": 1320, "sq_pad": 6353324}, {"n": 8, "tok": 9251, "pad": 9256, "max_pad": 1464, "sq_pad": 11775208}, {"n": 8, "tok": 7798, "pad": 7800, "max_pad": 1226, "sq_pad": 7958000}, {"n": 8, "tok": 8276, "pad": 8280, "max_pad": 1434, "sq_pad": 9589656}, {"n": 8, "tok": 6438, "pad": 6442, "max_pad": 1576, "sq_pad": 6752988}, {"n": 8, "tok": 9083, "pad": 9086, "max_pad": 1468, "sq_pad": 11126348}, {"n": 8, "tok": 10320, "pad": 10324, "max_pad": 1900, "sq_pad": 14868272}, {"n": 8, "tok": 7859, "pad": 7864, "max_pad": 1678, "sq_pad": 8942792}, {"n": 8, "tok": 10767, "pad": 10770, "max_pad": 1792, "sq_pad": 16583252}, {"n": 8, "tok": 8423, "pad": 8426, "max_pad": 1344, "sq_pad": 9543164}, {"n": 8, "tok": 12546, "pad": 12550, "max_pad": 2180, "sq_pad": 21282340}, {"n": 8, "tok": 14194, "pad": 14200, "max_pad": 2130, "sq_pad": 25611608}, {"n": 8, "tok": 11689, "pad": 11694, "max_pad": 2148, "sq_pad": 18418684}, {"n": 8, "tok": 12248, "pad": 12250, "max_pad": 2148, "sq_pad": 20824940}, {"n": 8, "tok": 11685, "pad": 11686, "max_pad": 2148, "sq_pad": 20680340}, {"n": 8, "tok": 11664, "pad": 11668, "max_pad": 2146, "sq_pad": 18648832}, {"n": 8, "tok": 13122, "pad": 13126, "max_pad": 2146, "sq_pad": 23537868}, {"n": 8, "tok": 13928, "pad": 13932, "max_pad": 2142, "sq_pad": 25856768}, {"n": 8, "tok": 11881, "pad": 11884, "max_pad": 1922, "sq_pad": 18324840}, {"n": 8, "tok": 9829, "pad": 9834, "max_pad": 1650, "sq_pad": 12568404}, {"n": 8, "tok": 8714, "pad": 8718, "max_pad": 1382, "sq_pad": 9733756}, {"n": 8, "tok": 8388, "pad": 8390, "max_pad": 1300, "sq_pad": 8949964}, {"n": 8, "tok": 8201, "pad": 8206, "max_pad": 1414, "sq_pad": 8915140}, {"n": 8, "tok": 7780, "pad": 7786, "max_pad": 1356, "sq_pad": 8038812}, {"n": 8, "tok": 12089, "pad": 12094, "max_pad": 2128, "sq_pad": 18942668}, {"n": 8, "tok": 13923, "pad": 13926, "max_pad": 1996, "sq_pad": 25205236}, {"n": 8, "tok": 16280, "pad": 16286, "max_pad": 2130, "sq_pad": 33569980}, {"n": 8, "tok": 17047, "pad": 17050, "max_pad": 2132, "sq_pad": 36337820}, {"n": 8, "tok": 16716, "pad": 16720, "max_pad": 2162, "sq_pad": 35142224}, {"n": 8, "tok": 15998, "pad": 16004, "max_pad": 2162, "sq_pad": 32567480}, {"n": 8, "tok": 13350, "pad": 13352, "max_pad": 2110, "sq_pad": 23278120}, {"n": 8, "tok": 10535, "pad": 10540, "max_pad": 2140, "sq_pad": 14815920}, {"n": 8, "tok": 13811, "pad": 13814, "max_pad": 2152, "sq_pad": 24807796}, {"n": 8, "tok": 14384, "pad": 14386, "max_pad": 2160, "sq_pad": 27836612}, {"n": 8, "tok": 10830, "pad": 10832, "max_pad": 2000, "sq_pad": 15403376}, {"n": 8, "tok": 15756, "pad": 15762, "max_pad": 2120, "sq_pad": 31314572}, {"n": 8, "tok": 14194, "pad": 14198, "max_pad": 2120, "sq_pad": 26334564}, {"n": 8, "tok": 16333, "pad": 16334, "max_pad": 2160, "sq_pad": 33963796}, {"n": 8, "tok": 16439, "pad": 16442, "max_pad": 2148, "sq_pad": 33841124}, {"n": 8, "tok": 17028, "pad": 17028, "max_pad": 2130, "sq_pad": 36244184}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 229690, "pad": 240896, "sq_pad": 258373632, "data_digest": "40ed41894e9ef93e", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1440, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1571, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 1714, "pad": 1792, "max_pad": 512, "sq_pad": 808960}, {"n": 4, "tok": 1944, "pad": 2048, "max_pad": 544, "sq_pad": 1054720}, {"n": 4, "tok": 2244, "pad": 2560, "max_pad": 832, "sq_pad": 1687552}, {"n": 4, "tok": 2250, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2310, "pad": 2560, "max_pad": 832, "sq_pad": 1687552}, {"n": 4, "tok": 2401, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2707, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 960, "sq_pad": 2416640}, {"n": 4, "tok": 2902, "pad": 3072, "max_pad": 832, "sq_pad": 2369536}, {"n": 4, "tok": 2886, "pad": 3072, "max_pad": 896, "sq_pad": 2383872}, {"n": 4, "tok": 2942, "pad": 3072, "max_pad": 864, "sq_pad": 2377728}, {"n": 4, "tok": 2831, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 2882, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3158, "pad": 3328, "max_pad": 960, "sq_pad": 2795520}, {"n": 4, "tok": 3244, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3388, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3513, "pad": 3584, "max_pad": 896, "sq_pad": 3211264}, {"n": 4, "tok": 3655, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3756, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3828, "pad": 4096, "max_pad": 1216, "sq_pad": 4243456}, {"n": 4, "tok": 4057, "pad": 4352, "max_pad": 1280, "sq_pad": 4784128}, {"n": 4, "tok": 4130, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 4259, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 3982, "pad": 4096, "max_pad": 1088, "sq_pad": 4243456}, {"n": 4, "tok": 4354, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 3998, "pad": 4096, "max_pad": 1152, "sq_pad": 4360192}, {"n": 4, "tok": 4534, "pad": 4608, "max_pad": 1152, "sq_pad": 5308416}, {"n": 4, "tok": 4629, "pad": 4864, "max_pad": 1312, "sq_pad": 5926912}, {"n": 4, "tok": 4071, "pad": 4352, "max_pad": 1376, "sq_pad": 5240832}, {"n": 4, "tok": 3955, "pad": 4096, "max_pad": 1216, "sq_pad": 4349952}, {"n": 4, "tok": 5056, "pad": 5120, "max_pad": 1632, "sq_pad": 6727680}, {"n": 4, "tok": 4798, "pad": 5120, "max_pad": 1440, "sq_pad": 6592512}, {"n": 4, "tok": 4310, "pad": 4608, "max_pad": 1344, "sq_pad": 5513216}, {"n": 4, "tok": 4428, "pad": 4608, "max_pad": 1312, "sq_pad": 5511168}, {"n": 4, "tok": 3149, "pad": 3328, "max_pad": 1376, "sq_pad": 3592192}, {"n": 4, "tok": 4891, "pad": 5120, "max_pad": 1344, "sq_pad": 6576128}, {"n": 4, "tok": 5183, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 3890, "pad": 4096, "max_pad": 1440, "sq_pad": 4589568}, {"n": 4, "tok": 4124, "pad": 4352, "max_pad": 1408, "sq_pad": 4978688}, {"n": 4, "tok": 3609, "pad": 3840, "max_pad": 1632, "sq_pad": 4794368}, {"n": 4, "tok": 2543, "pad": 2816, "max_pad": 1600, "sq_pad": 3061760}, {"n": 4, "tok": 2750, "pad": 2816, "max_pad": 1408, "sq_pad": 2664448}, {"n": 4, "tok": 3334, "pad": 3584, "max_pad": 1568, "sq_pad": 3887104}, {"n": 4, "tok": 4635, "pad": 4864, "max_pad": 1696, "sq_pad": 7016448}, {"n": 4, "tok": 3127, "pad": 3328, "max_pad": 1376, "sq_pad": 3307520}, {"n": 4, "tok": 1966, "pad": 2048, "max_pad": 576, "sq_pad": 1056768}, {"n": 4, "tok": 2932, "pad": 3072, "max_pad": 1312, "sq_pad": 2758656}, {"n": 4, "tok": 3601, "pad": 3840, "max_pad": 1536, "sq_pad": 4429824}, {"n": 4, "tok": 3699, "pad": 3840, "max_pad": 1376, "sq_pad": 4378624}, {"n": 4, "tok": 5552, "pad": 5632, "max_pad": 1504, "sq_pad": 7950336}, {"n": 4, "tok": 3579, "pad": 3840, "max_pad": 1056, "sq_pad": 3723264}, {"n": 4, "tok": 4219, "pad": 4352, "max_pad": 1248, "sq_pad": 4902912}, {"n": 4, "tok": 3540, "pad": 3840, "max_pad": 1280, "sq_pad": 3999744}, {"n": 4, "tok": 4736, "pad": 4864, "max_pad": 1440, "sq_pad": 6408192}, {"n": 4, "tok": 4469, "pad": 4608, "max_pad": 1664, "sq_pad": 6174720}, {"n": 4, "tok": 1969, "pad": 2048, "max_pad": 544, "sq_pad": 1052672}, {"n": 4, "tok": 4783, "pad": 4864, "max_pad": 1440, "sq_pad": 6129664}, {"n": 4, "tok": 4300, "pad": 4352, "max_pad": 1472, "sq_pad": 5302272}, {"n": 4, "tok": 4915, "pad": 5120, "max_pad": 1920, "sq_pad": 7399424}, {"n": 4, "tok": 5405, "pad": 5632, "max_pad": 1632, "sq_pad": 8284160}, {"n": 4, "tok": 4726, "pad": 4864, "max_pad": 1760, "sq_pad": 6737920}, {"n": 4, "tok": 3133, "pad": 3328, "max_pad": 1184, "sq_pad": 2951168}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 409772, "pad": 420864, "sq_pad": 752482304, "data_digest": "f73e60edae664c3d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3793, "pad": 3840, "max_pad": 1728, "sq_pad": 4481024}, {"n": 4, "tok": 6974, "pad": 7168, "max_pad": 1952, "sq_pad": 12888064}, {"n": 4, "tok": 4438, "pad": 4608, "max_pad": 1312, "sq_pad": 5392384}, {"n": 4, "tok": 3985, "pad": 4096, "max_pad": 1344, "sq_pad": 4651008}, {"n": 4, "tok": 5700, "pad": 5888, "max_pad": 2112, "sq_pad": 9390080}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 2208, "sq_pad": 12646400}, {"n": 4, "tok": 7144, "pad": 7424, "max_pad": 2016, "sq_pad": 13813760}, {"n": 4, "tok": 7050, "pad": 7168, "max_pad": 2144, "sq_pad": 13193216}, {"n": 4, "tok": 6570, "pad": 6656, "max_pad": 2176, "sq_pad": 11819008}, {"n": 4, "tok": 5119, "pad": 5376, "max_pad": 1728, "sq_pad": 7448576}, {"n": 4, "tok": 4838, "pad": 5120, "max_pad": 1536, "sq_pad": 6651904}, {"n": 4, "tok": 7410, "pad": 7680, "max_pad": 2176, "sq_pad": 15532032}, {"n": 4, "tok": 6162, "pad": 6400, "max_pad": 2336, "sq_pad": 11696128}, {"n": 4, "tok": 5523, "pad": 5632, "max_pad": 2176, "sq_pad": 10291200}, {"n": 4, "tok": 6587, "pad": 6656, "max_pad": 2176, "sq_pad": 12290048}, {"n": 4, "tok": 5077, "pad": 5120, "max_pad": 1536, "sq_pad": 6735872}, {"n": 4, "tok": 5036, "pad": 5120, "max_pad": 1728, "sq_pad": 7313408}, {"n": 4, "tok": 8086, "pad": 8192, "max_pad": 2208, "sq_pad": 16922624}, {"n": 4, "tok": 8243, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 5685, "pad": 5888, "max_pad": 1888, "sq_pad": 9455616}, {"n": 4, "tok": 6108, "pad": 6400, "max_pad": 1824, "sq_pad": 10541056}, {"n": 4, "tok": 5773, "pad": 5888, "max_pad": 1952, "sq_pad": 9000960}, {"n": 4, "tok": 4736, "pad": 4864, "max_pad": 1472, "sq_pad": 6086656}, {"n": 4, "tok": 5093, "pad": 5376, "max_pad": 1664, "sq_pad": 7428096}, {"n": 4, "tok": 4040, "pad": 4096, "max_pad": 1248, "sq_pad": 4294656}, {"n": 4, "tok": 4674, "pad": 4864, "max_pad": 1408, "sq_pad": 6039552}, {"n": 4, "tok": 3797, "pad": 3840, "max_pad": 1088, "sq_pad": 3727360}, {"n": 4, "tok": 4591, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 4053, "pad": 4352, "max_pad": 1440, "sq_pad": 4917248}, {"n": 4, "tok": 4148, "pad": 4352, "max_pad": 1376, "sq_pad": 4888576}, {"n": 4, "tok": 3375, "pad": 3584, "max_pad": 1088, "sq_pad": 3299328}, {"n": 4, "tok": 4405, "pad": 4608, "max_pad": 1376, "sq_pad": 5437440}, {"n": 4, "tok": 6001, "pad": 6144, "max_pad": 2208, "sq_pad": 10168320}, {"n": 4, "tok": 6088, "pad": 6144, "max_pad": 1632, "sq_pad": 9457664}, {"n": 4, "tok": 6225, "pad": 6400, "max_pad": 1920, "sq_pad": 10780672}, {"n": 4, "tok": 7698, "pad": 7936, "max_pad": 2048, "sq_pad": 15759360}, {"n": 4, "tok": 7764, "pad": 7936, "max_pad": 2240, "sq_pad": 16148480}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8519, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8072, "pad": 8192, "max_pad": 2208, "sq_pad": 16945152}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8051, "pad": 8192, "max_pad": 2272, "sq_pad": 17090560}, {"n": 4, "tok": 7947, "pad": 8192, "max_pad": 2368, "sq_pad": 17162240}, {"n": 4, "tok": 7508, "pad": 7680, "max_pad": 2112, "sq_pad": 14802944}, {"n": 4, "tok": 5842, "pad": 6144, "max_pad": 1984, "sq_pad": 9848832}, {"n": 4, "tok": 4364, "pad": 4608, "max_pad": 1344, "sq_pad": 5376000}, {"n": 4, "tok": 6171, "pad": 6400, "max_pad": 2304, "sq_pad": 10919936}, {"n": 4, "tok": 6910, "pad": 7168, "max_pad": 1888, "sq_pad": 12896256}, {"n": 4, "tok": 6901, "pad": 7168, "max_pad": 2368, "sq_pad": 13957120}, {"n": 4, "tok": 7365, "pad": 7424, "max_pad": 2176, "sq_pad": 14850048}, {"n": 4, "tok": 7019, "pad": 7168, "max_pad": 2176, "sq_pad": 13707264}, {"n": 4, "tok": 5892, "pad": 6144, "max_pad": 2016, "sq_pad": 9910272}, {"n": 4, "tok": 4938, "pad": 5120, "max_pad": 1376, "sq_pad": 6608896}, {"n": 4, "tok": 7280, "pad": 7424, "max_pad": 2080, "sq_pad": 13846528}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8307, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 5887, "pad": 6144, "max_pad": 1888, "sq_pad": 9664512}, {"n": 4, "tok": 7794, "pad": 7936, "max_pad": 2240, "sq_pad": 16293888}, {"n": 4, "tok": 8539, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8120, "pad": 8192, "max_pad": 2176, "sq_pad": 16799744}, {"n": 4, "tok": 8319, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 8518, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8510, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 660252, "pad": 675840, "sq_pad": 1042059264, "data_digest": "58656543e51ac68c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3626, "pad": 3840, "max_pad": 576, "sq_pad": 1863680}, {"n": 8, "tok": 4274, "pad": 4608, "max_pad": 768, "sq_pad": 2701312}, {"n": 8, "tok": 4956, "pad": 5120, "max_pad": 704, "sq_pad": 3287040}, {"n": 8, "tok": 5297, "pad": 5632, "max_pad": 928, "sq_pad": 4026368}, {"n": 8, "tok": 5750, "pad": 5888, "max_pad": 768, "sq_pad": 4335616}, {"n": 8, "tok": 6362, "pad": 6656, "max_pad": 1024, "sq_pad": 5580800}, {"n": 8, "tok": 6447, "pad": 6656, "max_pad": 992, "sq_pad": 5572608}, {"n": 8, "tok": 6952, "pad": 7168, "max_pad": 1024, "sq_pad": 6445056}, {"n": 8, "tok": 7127, "pad": 7424, "max_pad": 1088, "sq_pad": 6924288}, {"n": 8, "tok": 7292, "pad": 7424, "max_pad": 1056, "sq_pad": 7067648}, {"n": 8, "tok": 7770, "pad": 7936, "max_pad": 1120, "sq_pad": 8007680}, {"n": 8, "tok": 7971, "pad": 8192, "max_pad": 1120, "sq_pad": 8536064}, {"n": 8, "tok": 8173, "pad": 8448, "max_pad": 1152, "sq_pad": 8984576}, {"n": 8, "tok": 8966, "pad": 9216, "max_pad": 1248, "sq_pad": 10631168}, {"n": 8, "tok": 7474, "pad": 7680, "max_pad": 1216, "sq_pad": 8044544}, {"n": 8, "tok": 8624, "pad": 8960, "max_pad": 1408, "sq_pad": 10467328}, {"n": 8, "tok": 9169, "pad": 9472, "max_pad": 1408, "sq_pad": 11479040}, {"n": 8, "tok": 8879, "pad": 9216, "max_pad": 1504, "sq_pad": 11292672}, {"n": 8, "tok": 8366, "pad": 8448, "max_pad": 1344, "sq_pad": 9822208}, {"n": 8, "tok": 9676, "pad": 9984, "max_pad": 1536, "sq_pad": 13246464}, {"n": 8, "tok": 7655, "pad": 7936, "max_pad": 1440, "sq_pad": 8597504}, {"n": 8, "tok": 9440, "pad": 9728, "max_pad": 1376, "sq_pad": 12222464}, {"n": 8, "tok": 8644, "pad": 8960, "max_pad": 1696, "sq_pad": 11773952}, {"n": 8, "tok": 5803, "pad": 6144, "max_pad": 1408, "sq_pad": 5349376}, {"n": 8, "tok": 8987, "pad": 9216, "max_pad": 1952, "sq_pad": 12144640}, {"n": 8, "tok": 10553, "pad": 10752, "max_pad": 1792, "sq_pad": 15138816}, {"n": 8, "tok": 10820, "pad": 11008, "max_pad": 1536, "sq_pad": 15566848}, {"n": 8, "tok": 11464, "pad": 11776, "max_pad": 1792, "sq_pad": 17813504}, {"n": 8, "tok": 9633, "pad": 9728, "max_pad": 1696, "sq_pad": 13103104}, {"n": 8, "tok": 6951, "pad": 7168, "max_pad": 1472, "sq_pad": 6871040}, {"n": 8, "tok": 7659, "pad": 7936, "max_pad": 1376, "sq_pad": 8400896}, {"n": 8, "tok": 12487, "pad": 12800, "max_pad": 2144, "sq_pad": 22294528}, {"n": 8, "tok": 10713, "pad": 11008, "max_pad": 1888, "sq_pad": 15984640}, {"n": 8, "tok": 7593, "pad": 7936, "max_pad": 1568, "sq_pad": 8648704}, {"n": 8, "tok": 6658, "pad": 6912, "max_pad": 1056, "sq_pad": 6098944}, {"n": 8, "tok": 7633, "pad": 7936, "max_pad": 1504, "sq_pad": 8241152}, {"n": 8, "tok": 13007, "pad": 13312, "max_pad": 2080, "sq_pad": 23263232}, {"n": 8, "tok": 10725, "pad": 11008, "max_pad": 2336, "sq_pad": 18006016}, {"n": 8, "tok": 8320, "pad": 8448, "max_pad": 1248, "sq_pad": 9074688}, {"n": 8, "tok": 9641, "pad": 9728, "max_pad": 2176, "sq_pad": 13076480}, {"n": 8, "tok": 9970, "pad": 10240, "max_pad": 2144, "sq_pad": 15321088}, {"n": 8, "tok": 8812, "pad": 8960, "max_pad": 2208, "sq_pad": 12052480}, {"n": 8, "tok": 9851, "pad": 9984, "max_pad": 2208, "sq_pad": 14567424}, {"n": 8, "tok": 15315, "pad": 15616, "max_pad": 2208, "sq_pad": 31246336}, {"n": 8, "tok": 13979, "pad": 14336, "max_pad": 2144, "sq_pad": 26615808}, {"n": 8, "tok": 11303, "pad": 11520, "max_pad": 2240, "sq_pad": 19486720}, {"n": 8, "tok": 14714, "pad": 14848, "max_pad": 2208, "sq_pad": 29134848}, {"n": 8, "tok": 13254, "pad": 13568, "max_pad": 2176, "sq_pad": 24938496}, {"n": 8, "tok": 17378, "pad": 17664, "max_pad": 2368, "sq_pad": 39032832}, {"n": 8, "tok": 17048, "pad": 17152, "max_pad": 2176, "sq_pad": 36780032}, {"n": 8, "tok": 16546, "pad": 16896, "max_pad": 2208, "sq_pad": 35764224}, {"n": 8, "tok": 10948, "pad": 11264, "max_pad": 2048, "sq_pad": 16916480}, {"n": 8, "tok": 15221, "pad": 15360, "max_pad": 2240, "sq_pad": 30044160}, {"n": 8, "tok": 11714, "pad": 12032, "max_pad": 2144, "sq_pad": 21407744}, {"n": 8, "tok": 15130, "pad": 15360, "max_pad": 2112, "sq_pad": 30541824}, {"n": 8, "tok": 11660, "pad": 11776, "max_pad": 2176, "sq_pad": 18198528}, {"n": 8, "tok": 10495, "pad": 10752, "max_pad": 1568, "sq_pad": 14624768}, {"n": 8, "tok": 12866, "pad": 13056, "max_pad": 2016, "sq_pad": 22433792}, {"n": 8, "tok": 13542, "pad": 13824, "max_pad": 2112, "sq_pad": 24309760}, {"n": 8, "tok": 16203, "pad": 16384, "max_pad": 2208, "sq_pad": 33812480}, {"n": 8, "tok": 16657, "pad": 16896, "max_pad": 2272, "sq_pad": 35766272}, {"n": 8, "tok": 15529, "pad": 15872, "max_pad": 2432, "sq_pad": 32186368}, {"n": 8, "tok": 17108, "pad": 17408, "max_pad": 2240, "sq_pad": 37888000}, {"n": 8, "tok": 17472, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 660252, "pad": 660500, "sq_pad": 1002015888, "data_digest": "58656543e51ac68c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3626, "pad": 3630, "max_pad": 496, "sq_pad": 1657380}, {"n": 8, "tok": 4274, "pad": 4280, "max_pad": 574, "sq_pad": 2296992}, {"n": 8, "tok": 4956, "pad": 4958, "max_pad": 648, "sq_pad": 3077668}, {"n": 8, "tok": 5297, "pad": 5302, "max_pad": 690, "sq_pad": 3517132}, {"n": 8, "tok": 5750, "pad": 5754, "max_pad": 750, "sq_pad": 4141620}, {"n": 8, "tok": 6362, "pad": 6364, "max_pad": 824, "sq_pad": 5064968}, {"n": 8, "tok": 6447, "pad": 6452, "max_pad": 842, "sq_pad": 5208704}, {"n": 8, "tok": 6952, "pad": 6956, "max_pad": 900, "sq_pad": 6053872}, {"n": 8, "tok": 7127, "pad": 7128, "max_pad": 940, "sq_pad": 6356184}, {"n": 8, "tok": 7292, "pad": 7296, "max_pad": 1042, "sq_pad": 6830528}, {"n": 8, "tok": 7770, "pad": 7774, "max_pad": 1070, "sq_pad": 7672548}, {"n": 8, "tok": 7971, "pad": 7974, "max_pad": 1100, "sq_pad": 8087884}, {"n": 8, "tok": 8173, "pad": 8178, "max_pad": 1132, "sq_pad": 8509484}, {"n": 8, "tok": 8966, "pad": 8970, "max_pad": 1168, "sq_pad": 10060828}, {"n": 8, "tok": 7474, "pad": 7478, "max_pad": 1184, "sq_pad": 7628516}, {"n": 8, "tok": 8624, "pad": 8628, "max_pad": 1198, "sq_pad": 9656200}, {"n": 8, "tok": 9169, "pad": 9172, "max_pad": 1240, "sq_pad": 10740928}, {"n": 8, "tok": 8879, "pad": 8882, "max_pad": 1314, "sq_pad": 10406772}, {"n": 8, "tok": 8366, "pad": 8370, "max_pad": 1330, "sq_pad": 9638324}, {"n": 8, "tok": 9676, "pad": 9680, "max_pad": 1510, "sq_pad": 12658240}, {"n": 8, "tok": 7655, "pad": 7660, "max_pad": 1434, "sq_pad": 8160848}, {"n": 8, "tok": 9440, "pad": 9444, "max_pad": 1376, "sq_pad": 11749008}, {"n": 8, "tok": 8644, "pad": 8648, "max_pad": 1512, "sq_pad": 10895952}, {"n": 8, "tok": 5803, "pad": 5806, "max_pad": 1380, "sq_pad": 4780732}, {"n": 8, "tok": 8987, "pad": 8992, "max_pad": 1928, "sq_pad": 11556528}, {"n": 8, "tok": 10553, "pad": 10560, "max_pad": 1772, "sq_pad": 14616528}, {"n": 8, "tok": 10820, "pad": 10822, "max_pad": 1530, "sq_pad": 15031812}, {"n": 8, "tok": 11464, "pad": 11468, "max_pad": 1622, "sq_pad": 16838112}, {"n": 8, "tok": 9633, "pad": 9638, "max_pad": 1688, "sq_pad": 12898692}, {"n": 8, "tok": 6951, "pad": 6956, "max_pad": 1452, "sq_pad": 6499800}, {"n": 8, "tok": 7659, "pad": 7664, "max_pad": 1334, "sq_pad": 7774120}, {"n": 8, "tok": 12487, "pad": 12494, "max_pad": 2140, "sq_pad": 21534724}, {"n": 8, "tok": 10713, "pad": 10716, "max_pad": 1882, "sq_pad": 15223192}, {"n": 8, "tok": 7593, "pad": 7596, "max_pad": 1538, "sq_pad": 8005056}, {"n": 8, "tok": 6658, "pad": 6662, "max_pad": 1050, "sq_pad": 5692244}, {"n": 8, "tok": 7633, "pad": 7636, "max_pad": 1310, "sq_pad": 7497384}, {"n": 8, "tok": 13007, "pad": 13010, "max_pad": 2066, "sq_pad": 22345236}, {"n": 8, "tok": 10725, "pad": 10728, "max_pad": 2190, "sq_pad": 17012224}, {"n": 8, "tok": 8320, "pad": 8322, "max_pad": 1234, "sq_pad": 8823732}, {"n": 8, "tok": 9641, "pad": 9644, "max_pad": 2140, "sq_pad": 12821280}, {"n": 8, "tok": 9970, "pad": 9976, "max_pad": 2140, "sq_pad": 14828504}, {"n": 8, "tok": 8812, "pad": 8816, "max_pad": 2190, "sq_pad": 11740640}, {"n": 8, "tok": 9851, "pad": 9856, "max_pad": 2190, "sq_pad": 14221512}, {"n": 8, "tok": 15315, "pad": 15318, "max_pad": 2196, "sq_pad": 30199100}, {"n": 8, "tok": 13979, "pad": 13984, "max_pad": 2142, "sq_pad": 25685296}, {"n": 8, "tok": 11303, "pad": 11308, "max_pad": 2166, "sq_pad": 18848040}, {"n": 8, "tok": 14714, "pad": 14720, "max_pad": 2166, "sq_pad": 28656024}, {"n": 8, "tok": 13254, "pad": 13256, "max_pad": 2166, "sq_pad": 24109904}, {"n": 8, "tok": 17378, "pad": 17380, "max_pad": 2196, "sq_pad": 37759544}, {"n": 8, "tok": 17048, "pad": 17056, "max_pad": 2162, "sq_pad": 36367768}, {"n": 8, "tok": 16546, "pad": 16550, "max_pad": 2196, "sq_pad": 34355604}, {"n": 8, "tok": 10948, "pad": 10952, "max_pad": 1868, "sq_pad": 15853632}, {"n": 8, "tok": 15221, "pad": 15222, "max_pad": 2142, "sq_pad": 29470060}, {"n": 8, "tok": 11714, "pad": 11716, "max_pad": 2142, "sq_pad": 20830792}, {"n": 8, "tok": 15130, "pad": 15138, "max_pad": 2110, "sq_pad": 29854284}, {"n": 8, "tok": 11660, "pad": 11662, "max_pad": 2164, "sq_pad": 17863228}, {"n": 8, "tok": 10495, "pad": 10502, "max_pad": 1478, "sq_pad": 13913572}, {"n": 8, "tok": 12866, "pad": 12868, "max_pad": 2000, "sq_pad": 21784064}, {"n": 8, "tok": 13542, "pad": 13548, "max_pad": 2094, "sq_pad": 23373984}, {"n": 8, "tok": 16203, "pad": 16206, "max_pad": 2174, "sq_pad": 33058500}, {"n": 8, "tok": 16657, "pad": 16662, "max_pad": 2138, "sq_pad": 34759660}, {"n": 8, "tok": 15529, "pad": 15532, "max_pad": 2202, "sq_pad": 30711320}, {"n": 8, "tok": 17108, "pad": 17108, "max_pad": 2152, "sq_pad": 36590032}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 253247, "pad": 263680, "sq_pad": 303171584, "data_digest": "39e94f3ad9b4d50b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1694, "pad": 1792, "max_pad": 512, "sq_pad": 808960}, {"n": 4, "tok": 1932, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 2025, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2249, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2418, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 2538, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2582, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2715, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2818, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2932, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3142, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3220, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3148, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3299, "pad": 3584, "max_pad": 1088, "sq_pad": 3260416}, {"n": 4, "tok": 3388, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3564, "pad": 3840, "max_pad": 1152, "sq_pad": 3735552}, {"n": 4, "tok": 3504, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3623, "pad": 3840, "max_pad": 1088, "sq_pad": 3710976}, {"n": 4, "tok": 3760, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3532, "pad": 3584, "max_pad": 1056, "sq_pad": 3379200}, {"n": 4, "tok": 3603, "pad": 3840, "max_pad": 1216, "sq_pad": 3835904}, {"n": 4, "tok": 4167, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 4190, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 3781, "pad": 4096, "max_pad": 1312, "sq_pad": 4403200}, {"n": 4, "tok": 4250, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 3923, "pad": 4096, "max_pad": 1152, "sq_pad": 4265984}, {"n": 4, "tok": 4528, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4438, "pad": 4608, "max_pad": 1248, "sq_pad": 5320704}, {"n": 4, "tok": 3490, "pad": 3584, "max_pad": 1216, "sq_pad": 3581952}, {"n": 4, "tok": 3984, "pad": 4096, "max_pad": 1184, "sq_pad": 4462592}, {"n": 4, "tok": 3964, "pad": 4096, "max_pad": 1216, "sq_pad": 4503552}, {"n": 4, "tok": 4660, "pad": 4864, "max_pad": 1344, "sq_pad": 5939200}, {"n": 4, "tok": 4866, "pad": 5120, "max_pad": 1440, "sq_pad": 6590464}, {"n": 4, "tok": 4303, "pad": 4352, "max_pad": 1216, "sq_pad": 4900864}, {"n": 4, "tok": 4271, "pad": 4352, "max_pad": 1280, "sq_pad": 5044224}, {"n": 4, "tok": 4608, "pad": 4864, "max_pad": 1504, "sq_pad": 6248448}, {"n": 4, "tok": 5219, "pad": 5376, "max_pad": 1440, "sq_pad": 7243776}, {"n": 4, "tok": 3147, "pad": 3328, "max_pad": 1280, "sq_pad": 3045376}, {"n": 4, "tok": 5555, "pad": 5632, "max_pad": 1504, "sq_pad": 7944192}, {"n": 4, "tok": 4121, "pad": 4352, "max_pad": 1536, "sq_pad": 5302272}, {"n": 4, "tok": 4429, "pad": 4608, "max_pad": 1568, "sq_pad": 5724160}, {"n": 4, "tok": 3226, "pad": 3328, "max_pad": 1312, "sq_pad": 3078144}, {"n": 4, "tok": 5288, "pad": 5376, "max_pad": 1376, "sq_pad": 7231488}, {"n": 4, "tok": 4152, "pad": 4352, "max_pad": 1376, "sq_pad": 5031936}, {"n": 4, "tok": 3029, "pad": 3328, "max_pad": 1504, "sq_pad": 3422208}, {"n": 4, "tok": 5615, "pad": 5888, "max_pad": 1728, "sq_pad": 8755200}, {"n": 4, "tok": 2397, "pad": 2560, "max_pad": 896, "sq_pad": 1736704}, {"n": 4, "tok": 3406, "pad": 3584, "max_pad": 1408, "sq_pad": 3596288}, {"n": 4, "tok": 4765, "pad": 4864, "max_pad": 1952, "sq_pad": 6850560}, {"n": 4, "tok": 4222, "pad": 4352, "max_pad": 1472, "sq_pad": 5251072}, {"n": 4, "tok": 5474, "pad": 5632, "max_pad": 1792, "sq_pad": 8316928}, {"n": 4, "tok": 5079, "pad": 5376, "max_pad": 1664, "sq_pad": 7608320}, {"n": 4, "tok": 5034, "pad": 5120, "max_pad": 1504, "sq_pad": 6885376}, {"n": 4, "tok": 5786, "pad": 5888, "max_pad": 1536, "sq_pad": 8681472}, {"n": 4, "tok": 5460, "pad": 5632, "max_pad": 1728, "sq_pad": 8300544}, {"n": 4, "tok": 6004, "pad": 6144, "max_pad": 1696, "sq_pad": 9500672}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 1824, "sq_pad": 7927808}, {"n": 4, "tok": 4537, "pad": 4608, "max_pad": 1696, "sq_pad": 6033408}, {"n": 4, "tok": 3000, "pad": 3072, "max_pad": 832, "sq_pad": 2383872}, {"n": 4, "tok": 3951, "pad": 4096, "max_pad": 1472, "sq_pad": 4487168}, {"n": 4, "tok": 3253, "pad": 3328, "max_pad": 1120, "sq_pad": 2893824}, {"n": 4, "tok": 4406, "pad": 4608, "max_pad": 1376, "sq_pad": 5507072}, {"n": 4, "tok": 5365, "pad": 5632, "max_pad": 2144, "sq_pad": 8681472}, {"n": 4, "tok": 7122, "pad": 7168, "max_pad": 2144, "sq_pad": 13588480}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 407005, "pad": 418048, "sq_pad": 756258816, "data_digest": "eed360dfddf035b5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4963, "pad": 5120, "max_pad": 1600, "sq_pad": 6723584}, {"n": 4, "tok": 5750, "pad": 5888, "max_pad": 1888, "sq_pad": 9254912}, {"n": 4, "tok": 4232, "pad": 4352, "max_pad": 1600, "sq_pad": 5236736}, {"n": 4, "tok": 3361, "pad": 3584, "max_pad": 1248, "sq_pad": 3450880}, {"n": 4, "tok": 3424, "pad": 3584, "max_pad": 1056, "sq_pad": 3264512}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 1024, "sq_pad": 2826240}, {"n": 4, "tok": 3450, "pad": 3584, "max_pad": 992, "sq_pad": 3237888}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1408, "sq_pad": 4874240}, {"n": 4, "tok": 6518, "pad": 6656, "max_pad": 2080, "sq_pad": 11962368}, {"n": 4, "tok": 6489, "pad": 6656, "max_pad": 1888, "sq_pad": 11177984}, {"n": 4, "tok": 3701, "pad": 3840, "max_pad": 1536, "sq_pad": 4136960}, {"n": 4, "tok": 7024, "pad": 7168, "max_pad": 2272, "sq_pad": 13668352}, {"n": 4, "tok": 4221, "pad": 4352, "max_pad": 1248, "sq_pad": 4831232}, {"n": 4, "tok": 4099, "pad": 4352, "max_pad": 1216, "sq_pad": 4775936}, {"n": 4, "tok": 4040, "pad": 4096, "max_pad": 1344, "sq_pad": 4349952}, {"n": 4, "tok": 5601, "pad": 5632, "max_pad": 2144, "sq_pad": 8652800}, {"n": 4, "tok": 5129, "pad": 5376, "max_pad": 2144, "sq_pad": 8220672}, {"n": 4, "tok": 4841, "pad": 5120, "max_pad": 2144, "sq_pad": 7567360}, {"n": 4, "tok": 4470, "pad": 4608, "max_pad": 1760, "sq_pad": 5822464}, {"n": 4, "tok": 4342, "pad": 4608, "max_pad": 2208, "sq_pad": 6850560}, {"n": 4, "tok": 5439, "pad": 5632, "max_pad": 2336, "sq_pad": 9523200}, {"n": 4, "tok": 4412, "pad": 4608, "max_pad": 1664, "sq_pad": 5978112}, {"n": 4, "tok": 7851, "pad": 7936, "max_pad": 2240, "sq_pad": 16406528}, {"n": 4, "tok": 7464, "pad": 7680, "max_pad": 2208, "sq_pad": 14870528}, {"n": 4, "tok": 6789, "pad": 6912, "max_pad": 1984, "sq_pad": 12179456}, {"n": 4, "tok": 7190, "pad": 7424, "max_pad": 2144, "sq_pad": 14456832}, {"n": 4, "tok": 3910, "pad": 4096, "max_pad": 1280, "sq_pad": 4294656}, {"n": 4, "tok": 7393, "pad": 7680, "max_pad": 2400, "sq_pad": 16091136}, {"n": 4, "tok": 7606, "pad": 7680, "max_pad": 2176, "sq_pad": 15532032}, {"n": 4, "tok": 7108, "pad": 7168, "max_pad": 2176, "sq_pad": 13535232}, {"n": 4, "tok": 7963, "pad": 8192, "max_pad": 2336, "sq_pad": 17147904}, {"n": 4, "tok": 5291, "pad": 5376, "max_pad": 2176, "sq_pad": 8148992}, {"n": 4, "tok": 8694, "pad": 8960, "max_pad": 2432, "sq_pad": 20119552}, {"n": 4, "tok": 8684, "pad": 8960, "max_pad": 2400, "sq_pad": 20105216}, {"n": 4, "tok": 8600, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8448, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 8571, "pad": 8704, "max_pad": 2240, "sq_pad": 18950144}, {"n": 4, "tok": 7975, "pad": 8192, "max_pad": 2144, "sq_pad": 16832512}, {"n": 4, "tok": 4387, "pad": 4608, "max_pad": 1312, "sq_pad": 5345280}, {"n": 4, "tok": 6561, "pad": 6656, "max_pad": 1888, "sq_pad": 11335680}, {"n": 4, "tok": 7166, "pad": 7424, "max_pad": 2368, "sq_pad": 14180352}, {"n": 4, "tok": 8055, "pad": 8192, "max_pad": 2272, "sq_pad": 17018880}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3146, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6694, "pad": 6912, "max_pad": 2112, "sq_pad": 12699648}, {"n": 4, "tok": 6913, "pad": 7168, "max_pad": 2368, "sq_pad": 13293568}, {"n": 4, "tok": 4747, "pad": 4864, "max_pad": 1280, "sq_pad": 5924864}, {"n": 4, "tok": 4856, "pad": 5120, "max_pad": 1472, "sq_pad": 6645760}, {"n": 4, "tok": 5639, "pad": 5888, "max_pad": 1632, "sq_pad": 8712192}, {"n": 4, "tok": 5440, "pad": 5632, "max_pad": 2016, "sq_pad": 8628224}, {"n": 4, "tok": 7426, "pad": 7680, "max_pad": 2016, "sq_pad": 14784512}, {"n": 4, "tok": 7232, "pad": 7424, "max_pad": 2112, "sq_pad": 14034944}, {"n": 4, "tok": 6310, "pad": 6400, "max_pad": 1664, "sq_pad": 10258432}, {"n": 4, "tok": 7703, "pad": 7936, "max_pad": 2368, "sq_pad": 16017408}, {"n": 4, "tok": 8500, "pad": 8704, "max_pad": 2272, "sq_pad": 18954240}, {"n": 4, "tok": 8149, "pad": 8192, "max_pad": 2144, "sq_pad": 16814080}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7953, "pad": 8192, "max_pad": 2144, "sq_pad": 16832512}, {"n": 4, "tok": 7576, "pad": 7680, "max_pad": 2272, "sq_pad": 15230976}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8500, "pad": 8704, "max_pad": 2240, "sq_pad": 18948096}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 659616, "pad": 673792, "sq_pad": 1037029376, "data_digest": "b6ad9a090adfd8a2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3388, "pad": 3584, "max_pad": 576, "sq_pad": 1630208}, {"n": 8, "tok": 4435, "pad": 4608, "max_pad": 640, "sq_pad": 2664448}, {"n": 8, "tok": 4959, "pad": 5120, "max_pad": 704, "sq_pad": 3284992}, {"n": 8, "tok": 5629, "pad": 5888, "max_pad": 864, "sq_pad": 4358144}, {"n": 8, "tok": 5854, "pad": 6144, "max_pad": 896, "sq_pad": 4739072}, {"n": 8, "tok": 6148, "pad": 6400, "max_pad": 928, "sq_pad": 5140480}, {"n": 8, "tok": 6456, "pad": 6656, "max_pad": 896, "sq_pad": 5545984}, {"n": 8, "tok": 6457, "pad": 6656, "max_pad": 896, "sq_pad": 5543936}, {"n": 8, "tok": 6698, "pad": 6912, "max_pad": 960, "sq_pad": 5986304}, {"n": 8, "tok": 7011, "pad": 7168, "max_pad": 928, "sq_pad": 6426624}, {"n": 8, "tok": 7257, "pad": 7424, "max_pad": 992, "sq_pad": 6897664}, {"n": 8, "tok": 7657, "pad": 7936, "max_pad": 1120, "sq_pad": 7897088}, {"n": 8, "tok": 8015, "pad": 8192, "max_pad": 1088, "sq_pad": 8396800}, {"n": 8, "tok": 8390, "pad": 8704, "max_pad": 1248, "sq_pad": 9506816}, {"n": 8, "tok": 8760, "pad": 8960, "max_pad": 1184, "sq_pad": 10043392}, {"n": 8, "tok": 8771, "pad": 8960, "max_pad": 1312, "sq_pad": 10127360}, {"n": 8, "tok": 7217, "pad": 7424, "max_pad": 1632, "sq_pad": 7913472}, {"n": 8, "tok": 8878, "pad": 9216, "max_pad": 1312, "sq_pad": 10971136}, {"n": 8, "tok": 8577, "pad": 8704, "max_pad": 1280, "sq_pad": 10012672}, {"n": 8, "tok": 10011, "pad": 10240, "max_pad": 1760, "sq_pad": 13393920}, {"n": 8, "tok": 8006, "pad": 8192, "max_pad": 1824, "sq_pad": 9699328}, {"n": 8, "tok": 7783, "pad": 7936, "max_pad": 1408, "sq_pad": 9109504}, {"n": 8, "tok": 9453, "pad": 9728, "max_pad": 1568, "sq_pad": 12576768}, {"n": 8, "tok": 10451, "pad": 10752, "max_pad": 1696, "sq_pad": 15556608}, {"n": 8, "tok": 11817, "pad": 12032, "max_pad": 2112, "sq_pad": 21293056}, {"n": 8, "tok": 11736, "pad": 12032, "max_pad": 2112, "sq_pad": 19800064}, {"n": 8, "tok": 8097, "pad": 8192, "max_pad": 1376, "sq_pad": 9058304}, {"n": 8, "tok": 8588, "pad": 8704, "max_pad": 1408, "sq_pad": 10201088}, {"n": 8, "tok": 6871, "pad": 7168, "max_pad": 1920, "sq_pad": 7989248}, {"n": 8, "tok": 10393, "pad": 10496, "max_pad": 1632, "sq_pad": 14888960}, {"n": 8, "tok": 9283, "pad": 9472, "max_pad": 1856, "sq_pad": 12392448}, {"n": 8, "tok": 11231, "pad": 11520, "max_pad": 1888, "sq_pad": 17631232}, {"n": 8, "tok": 7655, "pad": 7936, "max_pad": 1536, "sq_pad": 8996864}, {"n": 8, "tok": 12414, "pad": 12544, "max_pad": 2176, "sq_pad": 23552000}, {"n": 8, "tok": 9224, "pad": 9472, "max_pad": 1728, "sq_pad": 12640256}, {"n": 8, "tok": 7610, "pad": 7936, "max_pad": 1632, "sq_pad": 8704000}, {"n": 8, "tok": 9360, "pad": 9728, "max_pad": 1472, "sq_pad": 12103680}, {"n": 8, "tok": 11245, "pad": 11520, "max_pad": 2144, "sq_pad": 18626560}, {"n": 8, "tok": 12558, "pad": 12800, "max_pad": 1984, "sq_pad": 21200896}, {"n": 8, "tok": 12383, "pad": 12544, "max_pad": 1824, "sq_pad": 20234240}, {"n": 8, "tok": 13990, "pad": 14336, "max_pad": 2432, "sq_pad": 27418624}, {"n": 8, "tok": 12056, "pad": 12288, "max_pad": 2304, "sq_pad": 20135936}, {"n": 8, "tok": 11929, "pad": 12288, "max_pad": 2144, "sq_pad": 20013056}, {"n": 8, "tok": 8987, "pad": 9216, "max_pad": 1920, "sq_pad": 11689984}, {"n": 8, "tok": 11403, "pad": 11520, "max_pad": 2144, "sq_pad": 19677184}, {"n": 8, "tok": 12576, "pad": 12800, "max_pad": 2176, "sq_pad": 22827008}, {"n": 8, "tok": 12450, "pad": 12800, "max_pad": 2336, "sq_pad": 23236608}, {"n": 8, "tok": 16219, "pad": 16384, "max_pad": 2240, "sq_pad": 33816576}, {"n": 8, "tok": 12280, "pad": 12544, "max_pad": 1888, "sq_pad": 20463616}, {"n": 8, "tok": 14139, "pad": 14336, "max_pad": 2112, "sq_pad": 26836992}, {"n": 8, "tok": 15877, "pad": 16128, "max_pad": 2240, "sq_pad": 33646592}, {"n": 8, "tok": 13907, "pad": 14080, "max_pad": 2176, "sq_pad": 26599424}, {"n": 8, "tok": 13082, "pad": 13312, "max_pad": 2208, "sq_pad": 23689216}, {"n": 8, "tok": 13145, "pad": 13312, "max_pad": 2208, "sq_pad": 23582720}, {"n": 8, "tok": 14274, "pad": 14592, "max_pad": 2368, "sq_pad": 28272640}, {"n": 8, "tok": 11295, "pad": 11520, "max_pad": 2144, "sq_pad": 17936384}, {"n": 8, "tok": 7895, "pad": 8192, "max_pad": 1824, "sq_pad": 9830400}, {"n": 8, "tok": 12795, "pad": 13056, "max_pad": 2336, "sq_pad": 24238080}, {"n": 8, "tok": 12950, "pad": 13056, "max_pad": 2240, "sq_pad": 23644160}, {"n": 8, "tok": 13128, "pad": 13312, "max_pad": 2304, "sq_pad": 23289856}, {"n": 8, "tok": 16715, "pad": 16896, "max_pad": 2240, "sq_pad": 35774464}, {"n": 8, "tok": 17127, "pad": 17408, "max_pad": 2336, "sq_pad": 37912576}, {"n": 8, "tok": 17338, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}, {"n": 8, "tok": 17333, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 659616, "pad": 659862, "sq_pad": 1000078124, "data_digest": "b6ad9a090adfd8a2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3388, "pad": 3392, "max_pad": 478, "sq_pad": 1447504}, {"n": 8, "tok": 4435, "pad": 4436, "max_pad": 578, "sq_pad": 2465360}, {"n": 8, "tok": 4959, "pad": 4962, "max_pad": 688, "sq_pad": 3083956}, {"n": 8, "tok": 5629, "pad": 5630, "max_pad": 748, "sq_pad": 3966980}, {"n": 8, "tok": 5854, "pad": 5860, "max_pad": 756, "sq_pad": 4294272}, {"n": 8, "tok": 6148, "pad": 6152, "max_pad": 798, "sq_pad": 4733688}, {"n": 8, "tok": 6456, "pad": 6458, "max_pad": 860, "sq_pad": 5217348}, {"n": 8, "tok": 6457, "pad": 6464, "max_pad": 822, "sq_pad": 5223424}, {"n": 8, "tok": 6698, "pad": 6704, "max_pad": 878, "sq_pad": 5620392}, {"n": 8, "tok": 7011, "pad": 7014, "max_pad": 900, "sq_pad": 6151940}, {"n": 8, "tok": 7257, "pad": 7262, "max_pad": 960, "sq_pad": 6597284}, {"n": 8, "tok": 7657, "pad": 7662, "max_pad": 994, "sq_pad": 7340972}, {"n": 8, "tok": 8015, "pad": 8018, "max_pad": 1060, "sq_pad": 8042964}, {"n": 8, "tok": 8390, "pad": 8396, "max_pad": 1120, "sq_pad": 8822968}, {"n": 8, "tok": 8760, "pad": 8764, "max_pad": 1160, "sq_pad": 9611056}, {"n": 8, "tok": 8771, "pad": 8774, "max_pad": 1230, "sq_pad": 9692300}, {"n": 8, "tok": 7217, "pad": 7218, "max_pad": 1630, "sq_pad": 7613012}, {"n": 8, "tok": 8878, "pad": 8882, "max_pad": 1228, "sq_pad": 10195380}, {"n": 8, "tok": 8577, "pad": 8580, "max_pad": 1270, "sq_pad": 9824368}, {"n": 8, "tok": 10011, "pad": 10014, "max_pad": 1730, "sq_pad": 12813132}, {"n": 8, "tok": 8006, "pad": 8012, "max_pad": 1798, "sq_pad": 9367352}, {"n": 8, "tok": 7783, "pad": 7788, "max_pad": 1380, "sq_pad": 8784248}, {"n": 8, "tok": 9453, "pad": 9456, "max_pad": 1566, "sq_pad": 12029080}, {"n": 8, "tok": 10451, "pad": 10458, "max_pad": 1692, "sq_pad": 14745148}, {"n": 8, "tok": 11817, "pad": 11820, "max_pad": 2108, "sq_pad": 20671072}, {"n": 8, "tok": 11736, "pad": 11738, "max_pad": 2108, "sq_pad": 18971460}, {"n": 8, "tok": 8097, "pad": 8098, "max_pad": 1376, "sq_pad": 8854092}, {"n": 8, "tok": 8588, "pad": 8590, "max_pad": 1388, "sq_pad": 9953532}, {"n": 8, "tok": 6871, "pad": 6874, "max_pad": 1896, "sq_pad": 7322988}, {"n": 8, "tok": 10393, "pad": 10398, "max_pad": 1630, "sq_pad": 14647996}, {"n": 8, "tok": 9283, "pad": 9286, "max_pad": 1772, "sq_pad": 11869900}, {"n": 8, "tok": 11231, "pad": 11234, "max_pad": 1882, "sq_pad": 17097276}, {"n": 8, "tok": 7655, "pad": 7658, "max_pad": 1514, "sq_pad": 8390244}, {"n": 8, "tok": 12414, "pad": 12414, "max_pad": 2150, "sq_pad": 23170300}, {"n": 8, "tok": 9224, "pad": 9228, "max_pad": 1702, "sq_pad": 12084016}, {"n": 8, "tok": 7610, "pad": 7614, "max_pad": 1630, "sq_pad": 8107700}, {"n": 8, "tok": 9360, "pad": 9366, "max_pad": 1448, "sq_pad": 11344596}, {"n": 8, "tok": 11245, "pad": 11250, "max_pad": 2126, "sq_pad": 17705396}, {"n": 8, "tok": 12558, "pad": 12560, "max_pad": 1816, "sq_pad": 20335448}, {"n": 8, "tok": 12383, "pad": 12386, "max_pad": 1816, "sq_pad": 19773140}, {"n": 8, "tok": 13990, "pad": 13996, "max_pad": 2198, "sq_pad": 25984536}, {"n": 8, "tok": 12056, "pad": 12062, "max_pad": 2198, "sq_pad": 19293660}, {"n": 8, "tok": 11929, "pad": 11934, "max_pad": 2116, "sq_pad": 19000572}, {"n": 8, "tok": 8987, "pad": 8990, "max_pad": 1898, "sq_pad": 11160668}, {"n": 8, "tok": 11403, "pad": 11406, "max_pad": 2116, "sq_pad": 19293788}, {"n": 8, "tok": 12576, "pad": 12580, "max_pad": 2140, "sq_pad": 22041208}, {"n": 8, "tok": 12450, "pad": 12454, "max_pad": 2140, "sq_pad": 21898332}, {"n": 8, "tok": 16219, "pad": 16222, "max_pad": 2140, "sq_pad": 33123156}, {"n": 8, "tok": 12280, "pad": 12284, "max_pad": 1870, "sq_pad": 19636992}, {"n": 8, "tok": 14139, "pad": 14146, "max_pad": 2106, "sq_pad": 26398052}, {"n": 8, "tok": 15877, "pad": 15884, "max_pad": 2124, "sq_pad": 32611888}, {"n": 8, "tok": 13907, "pad": 13910, "max_pad": 2152, "sq_pad": 25994572}, {"n": 8, "tok": 13082, "pad": 13088, "max_pad": 2198, "sq_pad": 22969984}, {"n": 8, "tok": 13145, "pad": 13150, "max_pad": 2198, "sq_pad": 23070988}, {"n": 8, "tok": 14274, "pad": 14278, "max_pad": 2140, "sq_pad": 26934868}, {"n": 8, "tok": 11295, "pad": 11300, "max_pad": 2128, "sq_pad": 17330232}, {"n": 8, "tok": 7895, "pad": 7898, "max_pad": 1808, "sq_pad": 9388220}, {"n": 8, "tok": 12795, "pad": 12798, "max_pad": 2134, "sq_pad": 23165820}, {"n": 8, "tok": 12950, "pad": 12950, "max_pad": 2206, "sq_pad": 23306196}, {"n": 8, "tok": 13128, "pad": 13130, "max_pad": 2206, "sq_pad": 22591948}, {"n": 8, "tok": 16715, "pad": 16718, "max_pad": 2206, "sq_pad": 35024276}, {"n": 8, "tok": 17127, "pad": 17134, "max_pad": 2198, "sq_pad": 36700484}, {"n": 8, "tok": 17338, "pad": 17340, "max_pad": 2176, "sq_pad": 37585904}, {"n": 8, "tok": 17333, "pad": 17340, "max_pad": 2176, "sq_pad": 37588496}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 254277, "pad": 265216, "sq_pad": 309350400, "data_digest": "65ecb70ab5d8e5a1", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1574, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 1814, "pad": 2048, "max_pad": 672, "sq_pad": 1083392}, {"n": 4, "tok": 2146, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 2289, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2409, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2550, "pad": 2816, "max_pad": 832, "sq_pad": 2007040}, {"n": 4, "tok": 2737, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2892, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 2891, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 2963, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3024, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3124, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3175, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3281, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3226, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3231, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3318, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3380, "pad": 3584, "max_pad": 1024, "sq_pad": 3235840}, {"n": 4, "tok": 3472, "pad": 3584, "max_pad": 928, "sq_pad": 3215360}, {"n": 4, "tok": 3539, "pad": 3584, "max_pad": 896, "sq_pad": 3211264}, {"n": 4, "tok": 3570, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3687, "pad": 3840, "max_pad": 1056, "sq_pad": 3700736}, {"n": 4, "tok": 3780, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3877, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 4010, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 4005, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 4118, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 4272, "pad": 4352, "max_pad": 1120, "sq_pad": 4737024}, {"n": 4, "tok": 4329, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4431, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4384, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 4387, "pad": 4608, "max_pad": 1408, "sq_pad": 5441536}, {"n": 4, "tok": 3388, "pad": 3584, "max_pad": 1312, "sq_pad": 3700736}, {"n": 4, "tok": 3829, "pad": 4096, "max_pad": 1632, "sq_pad": 4728832}, {"n": 4, "tok": 4184, "pad": 4352, "max_pad": 1248, "sq_pad": 4968448}, {"n": 4, "tok": 4694, "pad": 4864, "max_pad": 1248, "sq_pad": 5920768}, {"n": 4, "tok": 4818, "pad": 4864, "max_pad": 1248, "sq_pad": 5916672}, {"n": 4, "tok": 3759, "pad": 3840, "max_pad": 1280, "sq_pad": 4143104}, {"n": 4, "tok": 4744, "pad": 4864, "max_pad": 1280, "sq_pad": 5928960}, {"n": 4, "tok": 5267, "pad": 5376, "max_pad": 1760, "sq_pad": 7456768}, {"n": 4, "tok": 5373, "pad": 5632, "max_pad": 1824, "sq_pad": 8235008}, {"n": 4, "tok": 2633, "pad": 2816, "max_pad": 960, "sq_pad": 2074624}, {"n": 4, "tok": 4608, "pad": 4864, "max_pad": 1536, "sq_pad": 6477824}, {"n": 4, "tok": 3175, "pad": 3328, "max_pad": 1408, "sq_pad": 3229696}, {"n": 4, "tok": 4392, "pad": 4608, "max_pad": 1664, "sq_pad": 5863424}, {"n": 4, "tok": 5061, "pad": 5120, "max_pad": 1568, "sq_pad": 6918144}, {"n": 4, "tok": 4741, "pad": 4864, "max_pad": 1632, "sq_pad": 6645760}, {"n": 4, "tok": 5710, "pad": 5888, "max_pad": 1696, "sq_pad": 8775680}, {"n": 4, "tok": 4542, "pad": 4608, "max_pad": 2112, "sq_pad": 7219200}, {"n": 4, "tok": 7275, "pad": 7424, "max_pad": 2112, "sq_pad": 14073856}, {"n": 4, "tok": 7340, "pad": 7424, "max_pad": 2176, "sq_pad": 14112768}, {"n": 4, "tok": 4396, "pad": 4608, "max_pad": 1504, "sq_pad": 5765120}, {"n": 4, "tok": 3812, "pad": 4096, "max_pad": 1248, "sq_pad": 4384768}, {"n": 4, "tok": 4285, "pad": 4352, "max_pad": 1376, "sq_pad": 5165056}, {"n": 4, "tok": 5237, "pad": 5376, "max_pad": 1408, "sq_pad": 7239680}, {"n": 4, "tok": 3351, "pad": 3584, "max_pad": 1472, "sq_pad": 3655680}, {"n": 4, "tok": 2427, "pad": 2560, "max_pad": 800, "sq_pad": 1677312}, {"n": 4, "tok": 4444, "pad": 4608, "max_pad": 1920, "sq_pad": 6219776}, {"n": 4, "tok": 5408, "pad": 5632, "max_pad": 1664, "sq_pad": 8591360}, {"n": 4, "tok": 4985, "pad": 5120, "max_pad": 1632, "sq_pad": 7030784}, {"n": 4, "tok": 4068, "pad": 4352, "max_pad": 1568, "sq_pad": 5050368}, {"n": 4, "tok": 5215, "pad": 5376, "max_pad": 1888, "sq_pad": 8114176}, {"n": 4, "tok": 6862, "pad": 6912, "max_pad": 1920, "sq_pad": 12050432}, {"n": 4, "tok": 4369, "pad": 4608, "max_pad": 1472, "sq_pad": 5644288}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 405339, "pad": 416000, "sq_pad": 748347392, "data_digest": "b5408bcf52528317", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3390, "pad": 3584, "max_pad": 1472, "sq_pad": 3770368}, {"n": 4, "tok": 4265, "pad": 4352, "max_pad": 1536, "sq_pad": 5087232}, {"n": 4, "tok": 3970, "pad": 4096, "max_pad": 2016, "sq_pad": 5515264}, {"n": 4, "tok": 8444, "pad": 8704, "max_pad": 2368, "sq_pad": 19003392}, {"n": 4, "tok": 6222, "pad": 6400, "max_pad": 1728, "sq_pad": 10270720}, {"n": 4, "tok": 3002, "pad": 3072, "max_pad": 1024, "sq_pad": 2467840}, {"n": 4, "tok": 4122, "pad": 4352, "max_pad": 1632, "sq_pad": 5511168}, {"n": 4, "tok": 3488, "pad": 3584, "max_pad": 1152, "sq_pad": 3328000}, {"n": 4, "tok": 4721, "pad": 4864, "max_pad": 1504, "sq_pad": 6162432}, {"n": 4, "tok": 4639, "pad": 4864, "max_pad": 1344, "sq_pad": 5969920}, {"n": 4, "tok": 5006, "pad": 5120, "max_pad": 2208, "sq_pad": 7735296}, {"n": 4, "tok": 6239, "pad": 6400, "max_pad": 2144, "sq_pad": 10932224}, {"n": 4, "tok": 6842, "pad": 6912, "max_pad": 1792, "sq_pad": 11950080}, {"n": 4, "tok": 5716, "pad": 5888, "max_pad": 1952, "sq_pad": 9238528}, {"n": 4, "tok": 6301, "pad": 6400, "max_pad": 1824, "sq_pad": 10528768}, {"n": 4, "tok": 6082, "pad": 6144, "max_pad": 1824, "sq_pad": 9719808}, {"n": 4, "tok": 7007, "pad": 7168, "max_pad": 2208, "sq_pad": 13469696}, {"n": 4, "tok": 6983, "pad": 7168, "max_pad": 2336, "sq_pad": 13776896}, {"n": 4, "tok": 4848, "pad": 5120, "max_pad": 1568, "sq_pad": 6721536}, {"n": 4, "tok": 7208, "pad": 7424, "max_pad": 2336, "sq_pad": 14215168}, {"n": 4, "tok": 5676, "pad": 5888, "max_pad": 2016, "sq_pad": 9123840}, {"n": 4, "tok": 6253, "pad": 6400, "max_pad": 2144, "sq_pad": 10889216}, {"n": 4, "tok": 4763, "pad": 4864, "max_pad": 1920, "sq_pad": 6739968}, {"n": 4, "tok": 4224, "pad": 4352, "max_pad": 1344, "sq_pad": 4945920}, {"n": 4, "tok": 4611, "pad": 4864, "max_pad": 2144, "sq_pad": 7124992}, {"n": 4, "tok": 6792, "pad": 6912, "max_pad": 2144, "sq_pad": 13191168}, {"n": 4, "tok": 6678, "pad": 6912, "max_pad": 2176, "sq_pad": 12740608}, {"n": 4, "tok": 5898, "pad": 6144, "max_pad": 2240, "sq_pad": 11167744}, {"n": 4, "tok": 5894, "pad": 6144, "max_pad": 2304, "sq_pad": 11356160}, {"n": 4, "tok": 6556, "pad": 6656, "max_pad": 2144, "sq_pad": 11868160}, {"n": 4, "tok": 7724, "pad": 7936, "max_pad": 2144, "sq_pad": 15869952}, {"n": 4, "tok": 8495, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 5434, "pad": 5632, "max_pad": 1792, "sq_pad": 8282112}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1888, "sq_pad": 12007424}, {"n": 4, "tok": 7750, "pad": 7936, "max_pad": 2272, "sq_pad": 16156672}, {"n": 4, "tok": 6389, "pad": 6656, "max_pad": 2016, "sq_pad": 11587584}, {"n": 4, "tok": 7385, "pad": 7680, "max_pad": 2368, "sq_pad": 15849472}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7465, "pad": 7680, "max_pad": 2272, "sq_pad": 15325184}, {"n": 4, "tok": 6442, "pad": 6656, "max_pad": 2304, "sq_pad": 12412928}, {"n": 4, "tok": 6103, "pad": 6400, "max_pad": 2176, "sq_pad": 10762240}, {"n": 4, "tok": 6979, "pad": 7168, "max_pad": 2208, "sq_pad": 13637632}, {"n": 4, "tok": 7202, "pad": 7424, "max_pad": 2368, "sq_pad": 14510080}, {"n": 4, "tok": 5943, "pad": 6144, "max_pad": 2208, "sq_pad": 10078208}, {"n": 4, "tok": 5754, "pad": 5888, "max_pad": 2144, "sq_pad": 9277440}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6563, "pad": 6656, "max_pad": 2144, "sq_pad": 11997184}, {"n": 4, "tok": 4732, "pad": 4864, "max_pad": 1312, "sq_pad": 5928960}, {"n": 4, "tok": 4274, "pad": 4352, "max_pad": 1824, "sq_pad": 5490688}, {"n": 4, "tok": 3621, "pad": 3840, "max_pad": 1600, "sq_pad": 4356096}, {"n": 4, "tok": 5373, "pad": 5632, "max_pad": 2336, "sq_pad": 9672704}, {"n": 4, "tok": 7422, "pad": 7680, "max_pad": 2368, "sq_pad": 15712256}, {"n": 4, "tok": 4328, "pad": 4608, "max_pad": 1344, "sq_pad": 5363712}, {"n": 4, "tok": 8622, "pad": 8704, "max_pad": 2272, "sq_pad": 18976768}, {"n": 4, "tok": 6897, "pad": 7168, "max_pad": 2208, "sq_pad": 13281280}, {"n": 4, "tok": 6231, "pad": 6400, "max_pad": 2336, "sq_pad": 10995712}, {"n": 4, "tok": 8360, "pad": 8448, "max_pad": 2208, "sq_pad": 17911808}, {"n": 4, "tok": 8355, "pad": 8448, "max_pad": 2208, "sq_pad": 17856512}, {"n": 4, "tok": 8603, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8647, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8691, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8633, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 679799, "pad": 694784, "sq_pad": 1110845440, "data_digest": "980c3f2b0a04a9e3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3605, "pad": 3840, "max_pad": 608, "sq_pad": 1863680}, {"n": 8, "tok": 4067, "pad": 4352, "max_pad": 704, "sq_pad": 2400256}, {"n": 8, "tok": 4407, "pad": 4608, "max_pad": 672, "sq_pad": 2668544}, {"n": 8, "tok": 5160, "pad": 5376, "max_pad": 800, "sq_pad": 3633152}, {"n": 8, "tok": 5539, "pad": 5888, "max_pad": 992, "sq_pad": 4409344}, {"n": 8, "tok": 5943, "pad": 6144, "max_pad": 832, "sq_pad": 4724736}, {"n": 8, "tok": 5975, "pad": 6144, "max_pad": 928, "sq_pad": 4902912}, {"n": 8, "tok": 6588, "pad": 6912, "max_pad": 1088, "sq_pad": 6029312}, {"n": 8, "tok": 6607, "pad": 6912, "max_pad": 928, "sq_pad": 6017024}, {"n": 8, "tok": 7462, "pad": 7680, "max_pad": 1088, "sq_pad": 7397376}, {"n": 8, "tok": 7952, "pad": 8192, "max_pad": 1152, "sq_pad": 8409088}, {"n": 8, "tok": 8059, "pad": 8192, "max_pad": 1056, "sq_pad": 8392704}, {"n": 8, "tok": 8593, "pad": 8960, "max_pad": 1312, "sq_pad": 10088448}, {"n": 8, "tok": 9353, "pad": 9728, "max_pad": 1472, "sq_pad": 11907072}, {"n": 8, "tok": 9454, "pad": 9728, "max_pad": 1504, "sq_pad": 12353536}, {"n": 8, "tok": 8771, "pad": 8960, "max_pad": 1440, "sq_pad": 10797056}, {"n": 8, "tok": 8535, "pad": 8704, "max_pad": 1472, "sq_pad": 10317824}, {"n": 8, "tok": 10517, "pad": 10752, "max_pad": 1536, "sq_pad": 14931968}, {"n": 8, "tok": 10583, "pad": 10752, "max_pad": 1568, "sq_pad": 14874624}, {"n": 8, "tok": 9778, "pad": 9984, "max_pad": 1760, "sq_pad": 13967360}, {"n": 8, "tok": 9266, "pad": 9472, "max_pad": 1536, "sq_pad": 12713984}, {"n": 8, "tok": 10008, "pad": 10240, "max_pad": 1824, "sq_pad": 14338048}, {"n": 8, "tok": 9030, "pad": 9216, "max_pad": 1760, "sq_pad": 11905024}, {"n": 8, "tok": 7831, "pad": 7936, "max_pad": 1376, "sq_pad": 8554496}, {"n": 8, "tok": 10716, "pad": 11008, "max_pad": 2016, "sq_pad": 16001024}, {"n": 8, "tok": 13475, "pad": 13824, "max_pad": 2144, "sq_pad": 25446400}, {"n": 8, "tok": 11696, "pad": 12032, "max_pad": 1984, "sq_pad": 19806208}, {"n": 8, "tok": 14564, "pad": 14848, "max_pad": 2176, "sq_pad": 28475392}, {"n": 8, "tok": 7294, "pad": 7424, "max_pad": 1984, "sq_pad": 8603648}, {"n": 8, "tok": 9440, "pad": 9728, "max_pad": 1984, "sq_pad": 14467072}, {"n": 8, "tok": 10943, "pad": 11264, "max_pad": 2176, "sq_pad": 19177472}, {"n": 8, "tok": 11747, "pad": 12032, "max_pad": 2144, "sq_pad": 20678656}, {"n": 8, "tok": 14983, "pad": 15360, "max_pad": 2432, "sq_pad": 31655936}, {"n": 8, "tok": 14484, "pad": 14848, "max_pad": 2400, "sq_pad": 29636608}, {"n": 8, "tok": 14073, "pad": 14336, "max_pad": 2368, "sq_pad": 27940864}, {"n": 8, "tok": 14392, "pad": 14592, "max_pad": 2240, "sq_pad": 28387328}, {"n": 8, "tok": 17060, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 15319, "pad": 15616, "max_pad": 2144, "sq_pad": 32264192}, {"n": 8, "tok": 11351, "pad": 11520, "max_pad": 2144, "sq_pad": 19339264}, {"n": 8, "tok": 8047, "pad": 8192, "max_pad": 2112, "sq_pad": 10057728}, {"n": 8, "tok": 9723, "pad": 9984, "max_pad": 1920, "sq_pad": 13076480}, {"n": 8, "tok": 7143, "pad": 7424, "max_pad": 1184, "sq_pad": 7090176}, {"n": 8, "tok": 9090, "pad": 9216, "max_pad": 2144, "sq_pad": 12034048}, {"n": 8, "tok": 8984, "pad": 9216, "max_pad": 2272, "sq_pad": 15775744}, {"n": 8, "tok": 7892, "pad": 8192, "max_pad": 2112, "sq_pad": 11698176}, {"n": 8, "tok": 13227, "pad": 13568, "max_pad": 2368, "sq_pad": 25700352}, {"n": 8, "tok": 14403, "pad": 14592, "max_pad": 2144, "sq_pad": 27435008}, {"n": 8, "tok": 12021, "pad": 12288, "max_pad": 2144, "sq_pad": 20125696}, {"n": 8, "tok": 16693, "pad": 16896, "max_pad": 2144, "sq_pad": 35741696}, {"n": 8, "tok": 16981, "pad": 17152, "max_pad": 2176, "sq_pad": 36816896}, {"n": 8, "tok": 17316, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 8010, "pad": 8192, "max_pad": 2176, "sq_pad": 10387456}, {"n": 8, "tok": 13558, "pad": 13824, "max_pad": 2272, "sq_pad": 26742784}, {"n": 8, "tok": 10798, "pad": 11008, "max_pad": 1888, "sq_pad": 15783936}, {"n": 8, "tok": 13700, "pad": 13824, "max_pad": 2176, "sq_pad": 24332288}, {"n": 8, "tok": 8462, "pad": 8704, "max_pad": 1376, "sq_pad": 9711616}, {"n": 8, "tok": 13814, "pad": 14080, "max_pad": 2208, "sq_pad": 26181632}, {"n": 8, "tok": 14200, "pad": 14336, "max_pad": 2144, "sq_pad": 25968640}, {"n": 8, "tok": 9853, "pad": 9984, "max_pad": 1600, "sq_pad": 12910592}, {"n": 8, "tok": 12118, "pad": 12288, "max_pad": 2144, "sq_pad": 20355072}, {"n": 8, "tok": 9546, "pad": 9728, "max_pad": 1600, "sq_pad": 12421120}, {"n": 8, "tok": 16327, "pad": 16640, "max_pad": 2176, "sq_pad": 34719744}, {"n": 8, "tok": 16411, "pad": 16640, "max_pad": 2176, "sq_pad": 34840576}, {"n": 8, "tok": 16862, "pad": 17152, "max_pad": 2304, "sq_pad": 36804608}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 679799, "pad": 680050, "sq_pad": 1070689188, "data_digest": "980c3f2b0a04a9e3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3605, "pad": 3608, "max_pad": 480, "sq_pad": 1629952}, {"n": 8, "tok": 4067, "pad": 4074, "max_pad": 546, "sq_pad": 2079516}, {"n": 8, "tok": 4407, "pad": 4412, "max_pad": 570, "sq_pad": 2436264}, {"n": 8, "tok": 5160, "pad": 5164, "max_pad": 668, "sq_pad": 3335208}, {"n": 8, "tok": 5539, "pad": 5544, "max_pad": 738, "sq_pad": 3845384}, {"n": 8, "tok": 5943, "pad": 5946, "max_pad": 762, "sq_pad": 4421508}, {"n": 8, "tok": 5975, "pad": 5980, "max_pad": 838, "sq_pad": 4629208}, {"n": 8, "tok": 6588, "pad": 6592, "max_pad": 848, "sq_pad": 5432824}, {"n": 8, "tok": 6607, "pad": 6612, "max_pad": 908, "sq_pad": 5596296}, {"n": 8, "tok": 7462, "pad": 7464, "max_pad": 978, "sq_pad": 6971816}, {"n": 8, "tok": 7952, "pad": 7956, "max_pad": 1022, "sq_pad": 7914864}, {"n": 8, "tok": 8059, "pad": 8064, "max_pad": 1036, "sq_pad": 8132408}, {"n": 8, "tok": 8593, "pad": 8598, "max_pad": 1124, "sq_pad": 9251788}, {"n": 8, "tok": 9353, "pad": 9358, "max_pad": 1220, "sq_pad": 10951812}, {"n": 8, "tok": 9454, "pad": 9460, "max_pad": 1332, "sq_pad": 11657896}, {"n": 8, "tok": 8771, "pad": 8778, "max_pad": 1358, "sq_pad": 10340076}, {"n": 8, "tok": 8535, "pad": 8538, "max_pad": 1418, "sq_pad": 9942484}, {"n": 8, "tok": 10517, "pad": 10520, "max_pad": 1436, "sq_pad": 14294784}, {"n": 8, "tok": 10583, "pad": 10586, "max_pad": 1518, "sq_pad": 14409644}, {"n": 8, "tok": 9778, "pad": 9780, "max_pad": 1670, "sq_pad": 13358880}, {"n": 8, "tok": 9266, "pad": 9272, "max_pad": 1514, "sq_pad": 12290576}, {"n": 8, "tok": 10008, "pad": 10012, "max_pad": 1718, "sq_pad": 13615256}, {"n": 8, "tok": 9030, "pad": 9036, "max_pad": 1758, "sq_pad": 11503440}, {"n": 8, "tok": 7831, "pad": 7834, "max_pad": 1358, "sq_pad": 8350436}, {"n": 8, "tok": 10716, "pad": 10720, "max_pad": 1988, "sq_pad": 15387608}, {"n": 8, "tok": 13475, "pad": 13482, "max_pad": 2122, "sq_pad": 24565444}, {"n": 8, "tok": 11696, "pad": 11700, "max_pad": 1972, "sq_pad": 19110216}, {"n": 8, "tok": 14564, "pad": 14568, "max_pad": 2152, "sq_pad": 27416592}, {"n": 8, "tok": 7294, "pad": 7296, "max_pad": 1956, "sq_pad": 8318176}, {"n": 8, "tok": 9440, "pad": 9446, "max_pad": 1974, "sq_pad": 14054420}, {"n": 8, "tok": 10943, "pad": 10946, "max_pad": 2152, "sq_pad": 18348132}, {"n": 8, "tok": 11747, "pad": 11750, "max_pad": 2120, "sq_pad": 19647740}, {"n": 8, "tok": 14983, "pad": 14988, "max_pad": 2184, "sq_pad": 30020496}, {"n": 8, "tok": 14484, "pad": 14492, "max_pad": 2184, "sq_pad": 28109744}, {"n": 8, "tok": 14073, "pad": 14078, "max_pad": 2142, "sq_pad": 26838284}, {"n": 8, "tok": 14392, "pad": 14398, "max_pad": 2152, "sq_pad": 27620348}, {"n": 8, "tok": 17060, "pad": 17066, "max_pad": 2152, "sq_pad": 36407516}, {"n": 8, "tok": 15319, "pad": 15326, "max_pad": 2140, "sq_pad": 31804964}, {"n": 8, "tok": 11351, "pad": 11358, "max_pad": 2140, "sq_pad": 18985836}, {"n": 8, "tok": 8047, "pad": 8052, "max_pad": 2104, "sq_pad": 9800648}, {"n": 8, "tok": 9723, "pad": 9726, "max_pad": 1892, "sq_pad": 12474804}, {"n": 8, "tok": 7143, "pad": 7146, "max_pad": 1020, "sq_pad": 6521460}, {"n": 8, "tok": 9090, "pad": 9092, "max_pad": 2128, "sq_pad": 11752840}, {"n": 8, "tok": 8984, "pad": 8988, "max_pad": 2128, "sq_pad": 14949336}, {"n": 8, "tok": 7892, "pad": 7898, "max_pad": 2108, "sq_pad": 11242268}, {"n": 8, "tok": 13227, "pad": 13228, "max_pad": 2134, "sq_pad": 24259624}, {"n": 8, "tok": 14403, "pad": 14404, "max_pad": 2134, "sq_pad": 26793128}, {"n": 8, "tok": 12021, "pad": 12026, "max_pad": 2122, "sq_pad": 19355772}, {"n": 8, "tok": 16693, "pad": 16694, "max_pad": 2134, "sq_pad": 34930556}, {"n": 8, "tok": 16981, "pad": 16982, "max_pad": 2172, "sq_pad": 36084252}, {"n": 8, "tok": 17316, "pad": 17316, "max_pad": 2172, "sq_pad": 37481232}, {"n": 8, "tok": 8010, "pad": 8012, "max_pad": 2172, "sq_pad": 10087792}, {"n": 8, "tok": 13558, "pad": 13560, "max_pad": 2172, "sq_pad": 25731680}, {"n": 8, "tok": 10798, "pad": 10802, "max_pad": 1858, "sq_pad": 15176220}, {"n": 8, "tok": 13700, "pad": 13702, "max_pad": 2154, "sq_pad": 23902532}, {"n": 8, "tok": 8462, "pad": 8468, "max_pad": 1320, "sq_pad": 9156920}, {"n": 8, "tok": 13814, "pad": 13818, "max_pad": 2126, "sq_pad": 25153316}, {"n": 8, "tok": 14200, "pad": 14202, "max_pad": 2126, "sq_pad": 25486276}, {"n": 8, "tok": 9853, "pad": 9856, "max_pad": 1572, "sq_pad": 12591376}, {"n": 8, "tok": 12118, "pad": 12120, "max_pad": 2136, "sq_pad": 19807216}, {"n": 8, "tok": 9546, "pad": 9550, "max_pad": 1582, "sq_pad": 12054892}, {"n": 8, "tok": 16327, "pad": 16328, "max_pad": 2160, "sq_pad": 33425384}, {"n": 8, "tok": 16411, "pad": 16412, "max_pad": 2160, "sq_pad": 33882376}, {"n": 8, "tok": 16862, "pad": 16866, "max_pad": 2132, "sq_pad": 35559452}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 272958, "pad": 284416, "sq_pad": 369057792, "data_digest": "ffd6b9bbc86c56f7", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1749, "pad": 2048, "max_pad": 704, "sq_pad": 1097728}, {"n": 4, "tok": 1856, "pad": 2048, "max_pad": 640, "sq_pad": 1071104}, {"n": 4, "tok": 1946, "pad": 2048, "max_pad": 544, "sq_pad": 1050624}, {"n": 4, "tok": 2121, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2147, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 2260, "pad": 2304, "max_pad": 576, "sq_pad": 1327104}, {"n": 4, "tok": 2557, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 2603, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2710, "pad": 2816, "max_pad": 736, "sq_pad": 1984512}, {"n": 4, "tok": 2829, "pad": 3072, "max_pad": 960, "sq_pad": 2408448}, {"n": 4, "tok": 2924, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3019, "pad": 3072, "max_pad": 768, "sq_pad": 2359296}, {"n": 4, "tok": 2755, "pad": 2816, "max_pad": 832, "sq_pad": 2095104}, {"n": 4, "tok": 3220, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3276, "pad": 3328, "max_pad": 832, "sq_pad": 2768896}, {"n": 4, "tok": 3312, "pad": 3584, "max_pad": 1088, "sq_pad": 3260416}, {"n": 4, "tok": 3529, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3078, "pad": 3328, "max_pad": 896, "sq_pad": 2803712}, {"n": 4, "tok": 3620, "pad": 3840, "max_pad": 1088, "sq_pad": 3708928}, {"n": 4, "tok": 3842, "pad": 4096, "max_pad": 1184, "sq_pad": 4229120}, {"n": 4, "tok": 3944, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 4008, "pad": 4096, "max_pad": 1056, "sq_pad": 4196352}, {"n": 4, "tok": 3956, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 4103, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 4204, "pad": 4352, "max_pad": 1120, "sq_pad": 4741120}, {"n": 4, "tok": 4389, "pad": 4608, "max_pad": 1248, "sq_pad": 5322752}, {"n": 4, "tok": 4608, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 4745, "pad": 4864, "max_pad": 1280, "sq_pad": 5920768}, {"n": 4, "tok": 4333, "pad": 4608, "max_pad": 1344, "sq_pad": 5482496}, {"n": 4, "tok": 5121, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 3942, "pad": 4096, "max_pad": 1440, "sq_pad": 4716544}, {"n": 4, "tok": 4829, "pad": 5120, "max_pad": 1600, "sq_pad": 6834176}, {"n": 4, "tok": 3961, "pad": 4096, "max_pad": 1472, "sq_pad": 4800512}, {"n": 4, "tok": 4574, "pad": 4864, "max_pad": 1632, "sq_pad": 6287360}, {"n": 4, "tok": 5550, "pad": 5632, "max_pad": 1408, "sq_pad": 7929856}, {"n": 4, "tok": 4967, "pad": 5120, "max_pad": 1536, "sq_pad": 7002112}, {"n": 4, "tok": 4962, "pad": 5120, "max_pad": 1600, "sq_pad": 6838272}, {"n": 4, "tok": 5621, "pad": 5888, "max_pad": 1728, "sq_pad": 8861696}, {"n": 4, "tok": 4419, "pad": 4608, "max_pad": 1536, "sq_pad": 5777408}, {"n": 4, "tok": 5359, "pad": 5632, "max_pad": 1888, "sq_pad": 8869888}, {"n": 4, "tok": 4922, "pad": 5120, "max_pad": 1504, "sq_pad": 7100416}, {"n": 4, "tok": 4344, "pad": 4608, "max_pad": 1536, "sq_pad": 5998592}, {"n": 4, "tok": 4102, "pad": 4352, "max_pad": 1408, "sq_pad": 5013504}, {"n": 4, "tok": 5906, "pad": 6144, "max_pad": 1888, "sq_pad": 10065920}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1696, "sq_pad": 5371904}, {"n": 4, "tok": 4776, "pad": 4864, "max_pad": 1760, "sq_pad": 6514688}, {"n": 4, "tok": 4517, "pad": 4608, "max_pad": 1344, "sq_pad": 5414912}, {"n": 4, "tok": 3314, "pad": 3584, "max_pad": 1376, "sq_pad": 3532800}, {"n": 4, "tok": 5321, "pad": 5632, "max_pad": 1536, "sq_pad": 7981056}, {"n": 4, "tok": 5395, "pad": 5632, "max_pad": 2016, "sq_pad": 8697856}, {"n": 4, "tok": 7955, "pad": 8192, "max_pad": 2304, "sq_pad": 17061888}, {"n": 4, "tok": 5520, "pad": 5632, "max_pad": 2144, "sq_pad": 8794112}, {"n": 4, "tok": 6592, "pad": 6656, "max_pad": 1824, "sq_pad": 11251712}, {"n": 4, "tok": 5104, "pad": 5376, "max_pad": 1984, "sq_pad": 8554496}, {"n": 4, "tok": 7018, "pad": 7168, "max_pad": 2176, "sq_pad": 13621248}, {"n": 4, "tok": 7546, "pad": 7680, "max_pad": 2176, "sq_pad": 14835712}, {"n": 4, "tok": 2472, "pad": 2560, "max_pad": 736, "sq_pad": 1652736}, {"n": 4, "tok": 4822, "pad": 5120, "max_pad": 2208, "sq_pad": 7936000}, {"n": 4, "tok": 5139, "pad": 5376, "max_pad": 1984, "sq_pad": 8593408}, {"n": 4, "tok": 4301, "pad": 4352, "max_pad": 1920, "sq_pad": 5873664}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 2240, "sq_pad": 7757824}, {"n": 4, "tok": 6227, "pad": 6400, "max_pad": 2176, "sq_pad": 11567104}, {"n": 4, "tok": 4555, "pad": 4608, "max_pad": 1920, "sq_pad": 6174720}, {"n": 4, "tok": 7192, "pad": 7424, "max_pad": 2144, "sq_pad": 14503936}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 406841, "pad": 417536, "sq_pad": 761788416, "data_digest": "8a92787ddc173e04", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 7700, "pad": 7936, "max_pad": 2208, "sq_pad": 15945728}, {"n": 4, "tok": 7283, "pad": 7424, "max_pad": 2272, "sq_pad": 15454208}, {"n": 4, "tok": 7682, "pad": 7936, "max_pad": 2368, "sq_pad": 16685056}, {"n": 4, "tok": 6802, "pad": 6912, "max_pad": 2240, "sq_pad": 12941312}, {"n": 4, "tok": 5509, "pad": 5632, "max_pad": 2144, "sq_pad": 8718336}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6813, "pad": 6912, "max_pad": 2144, "sq_pad": 12840960}, {"n": 4, "tok": 7579, "pad": 7680, "max_pad": 2176, "sq_pad": 15468544}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8484, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}, {"n": 4, "tok": 6835, "pad": 6912, "max_pad": 2144, "sq_pad": 13916160}, {"n": 4, "tok": 6750, "pad": 6912, "max_pad": 2208, "sq_pad": 12996608}, {"n": 4, "tok": 4601, "pad": 4864, "max_pad": 2112, "sq_pad": 6998016}, {"n": 4, "tok": 4849, "pad": 5120, "max_pad": 2112, "sq_pad": 7553024}, {"n": 4, "tok": 3198, "pad": 3328, "max_pad": 1088, "sq_pad": 2881536}, {"n": 4, "tok": 4671, "pad": 4864, "max_pad": 1376, "sq_pad": 5951488}, {"n": 4, "tok": 5052, "pad": 5120, "max_pad": 1920, "sq_pad": 7149568}, {"n": 4, "tok": 3459, "pad": 3584, "max_pad": 1056, "sq_pad": 3307520}, {"n": 4, "tok": 3684, "pad": 3840, "max_pad": 1088, "sq_pad": 3758080}, {"n": 4, "tok": 4029, "pad": 4096, "max_pad": 1184, "sq_pad": 4280320}, {"n": 4, "tok": 5061, "pad": 5120, "max_pad": 2144, "sq_pad": 7788544}, {"n": 4, "tok": 5335, "pad": 5632, "max_pad": 2144, "sq_pad": 10115072}, {"n": 4, "tok": 3649, "pad": 3840, "max_pad": 2304, "sq_pad": 6100992}, {"n": 4, "tok": 3807, "pad": 3840, "max_pad": 2112, "sq_pad": 5482496}, {"n": 4, "tok": 4085, "pad": 4352, "max_pad": 2112, "sq_pad": 6215680}, {"n": 4, "tok": 6177, "pad": 6400, "max_pad": 2304, "sq_pad": 12240896}, {"n": 4, "tok": 7050, "pad": 7168, "max_pad": 2208, "sq_pad": 13438976}, {"n": 4, "tok": 7214, "pad": 7424, "max_pad": 2144, "sq_pad": 14118912}, {"n": 4, "tok": 7189, "pad": 7424, "max_pad": 2144, "sq_pad": 14118912}, {"n": 4, "tok": 5931, "pad": 6144, "max_pad": 2144, "sq_pad": 10000384}, {"n": 4, "tok": 6090, "pad": 6400, "max_pad": 2144, "sq_pad": 10850304}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8169, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8405, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}, {"n": 4, "tok": 8576, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8668, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8648, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3472, "pad": 3584, "max_pad": 1440, "sq_pad": 3647488}, {"n": 4, "tok": 4538, "pad": 4608, "max_pad": 2176, "sq_pad": 6731776}, {"n": 4, "tok": 5022, "pad": 5120, "max_pad": 2176, "sq_pad": 7718912}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 4931, "pad": 5120, "max_pad": 1568, "sq_pad": 6793216}, {"n": 4, "tok": 5867, "pad": 6144, "max_pad": 1888, "sq_pad": 9785344}, {"n": 4, "tok": 7245, "pad": 7424, "max_pad": 2176, "sq_pad": 13989888}, {"n": 4, "tok": 6455, "pad": 6656, "max_pad": 1920, "sq_pad": 11225088}, {"n": 4, "tok": 3914, "pad": 4096, "max_pad": 1152, "sq_pad": 4220928}, {"n": 4, "tok": 4548, "pad": 4864, "max_pad": 1504, "sq_pad": 6105088}, {"n": 4, "tok": 5387, "pad": 5632, "max_pad": 1824, "sq_pad": 8179712}, {"n": 4, "tok": 8427, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7605, "pad": 7680, "max_pad": 2144, "sq_pad": 14874624}, {"n": 4, "tok": 6595, "pad": 6656, "max_pad": 1760, "sq_pad": 11094016}, {"n": 4, "tok": 5696, "pad": 5888, "max_pad": 1600, "sq_pad": 8730624}, {"n": 4, "tok": 4157, "pad": 4352, "max_pad": 1184, "sq_pad": 4753408}, {"n": 4, "tok": 5997, "pad": 6144, "max_pad": 2240, "sq_pad": 10926080}, {"n": 4, "tok": 6121, "pad": 6400, "max_pad": 1856, "sq_pad": 10418176}, {"n": 4, "tok": 5482, "pad": 5632, "max_pad": 1600, "sq_pad": 8052736}, {"n": 4, "tok": 4064, "pad": 4096, "max_pad": 1440, "sq_pad": 4454400}, {"n": 4, "tok": 8358, "pad": 8448, "max_pad": 2208, "sq_pad": 17893376}, {"n": 4, "tok": 7969, "pad": 8192, "max_pad": 2176, "sq_pad": 16828416}, {"n": 4, "tok": 7886, "pad": 7936, "max_pad": 2176, "sq_pad": 15900672}, {"n": 4, "tok": 8525, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8398, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8464, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 657226, "pad": 672000, "sq_pad": 1060061184, "data_digest": "10a198cfc58dffc7", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3365, "pad": 3584, "max_pad": 576, "sq_pad": 1630208}, {"n": 8, "tok": 3673, "pad": 3840, "max_pad": 480, "sq_pad": 1843200}, {"n": 8, "tok": 4197, "pad": 4352, "max_pad": 640, "sq_pad": 2379776}, {"n": 8, "tok": 5021, "pad": 5376, "max_pad": 896, "sq_pad": 3674112}, {"n": 8, "tok": 5306, "pad": 5632, "max_pad": 864, "sq_pad": 3995648}, {"n": 8, "tok": 5679, "pad": 5888, "max_pad": 864, "sq_pad": 4356096}, {"n": 8, "tok": 5979, "pad": 6144, "max_pad": 832, "sq_pad": 4726784}, {"n": 8, "tok": 6308, "pad": 6400, "max_pad": 832, "sq_pad": 5126144}, {"n": 8, "tok": 6347, "pad": 6400, "max_pad": 928, "sq_pad": 5269504}, {"n": 8, "tok": 6773, "pad": 6912, "max_pad": 928, "sq_pad": 6070272}, {"n": 8, "tok": 6281, "pad": 6400, "max_pad": 1024, "sq_pad": 5584896}, {"n": 8, "tok": 7574, "pad": 7936, "max_pad": 1280, "sq_pad": 8132608}, {"n": 8, "tok": 7100, "pad": 7424, "max_pad": 1280, "sq_pad": 7354368}, {"n": 8, "tok": 7984, "pad": 8192, "max_pad": 1216, "sq_pad": 8706048}, {"n": 8, "tok": 8544, "pad": 8704, "max_pad": 1472, "sq_pad": 10067968}, {"n": 8, "tok": 6163, "pad": 6400, "max_pad": 1152, "sq_pad": 5701632}, {"n": 8, "tok": 8129, "pad": 8448, "max_pad": 1824, "sq_pad": 10225664}, {"n": 8, "tok": 7376, "pad": 7680, "max_pad": 1408, "sq_pad": 8364032}, {"n": 8, "tok": 8092, "pad": 8192, "max_pad": 1408, "sq_pad": 9289728}, {"n": 8, "tok": 8179, "pad": 8448, "max_pad": 1504, "sq_pad": 10043392}, {"n": 8, "tok": 8922, "pad": 9216, "max_pad": 1504, "sq_pad": 11702272}, {"n": 8, "tok": 11187, "pad": 11520, "max_pad": 1760, "sq_pad": 16740352}, {"n": 8, "tok": 9523, "pad": 9728, "max_pad": 1632, "sq_pad": 13371392}, {"n": 8, "tok": 5868, "pad": 6144, "max_pad": 1728, "sq_pad": 6000640}, {"n": 8, "tok": 8694, "pad": 8960, "max_pad": 1888, "sq_pad": 12050432}, {"n": 8, "tok": 9669, "pad": 9984, "max_pad": 1824, "sq_pad": 14032896}, {"n": 8, "tok": 8585, "pad": 8704, "max_pad": 1824, "sq_pad": 10371072}, {"n": 8, "tok": 11926, "pad": 12032, "max_pad": 1856, "sq_pad": 18432000}, {"n": 8, "tok": 9943, "pad": 10240, "max_pad": 2016, "sq_pad": 14983168}, {"n": 8, "tok": 8987, "pad": 9216, "max_pad": 1728, "sq_pad": 11917312}, {"n": 8, "tok": 11288, "pad": 11520, "max_pad": 1888, "sq_pad": 17768448}, {"n": 8, "tok": 14156, "pad": 14336, "max_pad": 2016, "sq_pad": 25972736}, {"n": 8, "tok": 7810, "pad": 7936, "max_pad": 1280, "sq_pad": 8517632}, {"n": 8, "tok": 10639, "pad": 11008, "max_pad": 1920, "sq_pad": 17344512}, {"n": 8, "tok": 10735, "pad": 11008, "max_pad": 2336, "sq_pad": 18569216}, {"n": 8, "tok": 8820, "pad": 8960, "max_pad": 1984, "sq_pad": 12079104}, {"n": 8, "tok": 6329, "pad": 6656, "max_pad": 1056, "sq_pad": 5732352}, {"n": 8, "tok": 12373, "pad": 12544, "max_pad": 2144, "sq_pad": 22001664}, {"n": 8, "tok": 10082, "pad": 10240, "max_pad": 2144, "sq_pad": 15609856}, {"n": 8, "tok": 10214, "pad": 10496, "max_pad": 2144, "sq_pad": 17176576}, {"n": 8, "tok": 10524, "pad": 10752, "max_pad": 2112, "sq_pad": 16025600}, {"n": 8, "tok": 10431, "pad": 10752, "max_pad": 2144, "sq_pad": 15357952}, {"n": 8, "tok": 6767, "pad": 6912, "max_pad": 1056, "sq_pad": 6033408}, {"n": 8, "tok": 7991, "pad": 8192, "max_pad": 1760, "sq_pad": 9101312}, {"n": 8, "tok": 13523, "pad": 13824, "max_pad": 2272, "sq_pad": 24250368}, {"n": 8, "tok": 16300, "pad": 16640, "max_pad": 2368, "sq_pad": 35559424}, {"n": 8, "tok": 16193, "pad": 16384, "max_pad": 2176, "sq_pad": 33918976}, {"n": 8, "tok": 15270, "pad": 15616, "max_pad": 2144, "sq_pad": 30988288}, {"n": 8, "tok": 15616, "pad": 15872, "max_pad": 2272, "sq_pad": 33284096}, {"n": 8, "tok": 15147, "pad": 15360, "max_pad": 2272, "sq_pad": 31242240}, {"n": 8, "tok": 10155, "pad": 10496, "max_pad": 1952, "sq_pad": 15042560}, {"n": 8, "tok": 13480, "pad": 13824, "max_pad": 2368, "sq_pad": 24922112}, {"n": 8, "tok": 17031, "pad": 17408, "max_pad": 2400, "sq_pad": 37957632}, {"n": 8, "tok": 17224, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 16874, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 14968, "pad": 15104, "max_pad": 2176, "sq_pad": 30124032}, {"n": 8, "tok": 11595, "pad": 11776, "max_pad": 2144, "sq_pad": 19722240}, {"n": 8, "tok": 10670, "pad": 11008, "max_pad": 2368, "sq_pad": 16363520}, {"n": 8, "tok": 14156, "pad": 14336, "max_pad": 2240, "sq_pad": 27721728}, {"n": 8, "tok": 14214, "pad": 14336, "max_pad": 2208, "sq_pad": 27006976}, {"n": 8, "tok": 14101, "pad": 14336, "max_pad": 2304, "sq_pad": 26415104}, {"n": 8, "tok": 17144, "pad": 17408, "max_pad": 2304, "sq_pad": 37906432}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 657226, "pad": 657498, "sq_pad": 1018976508, "data_digest": "10a198cfc58dffc7", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3365, "pad": 3370, "max_pad": 446, "sq_pad": 1425700}, {"n": 8, "tok": 3673, "pad": 3680, "max_pad": 474, "sq_pad": 1693112}, {"n": 8, "tok": 4197, "pad": 4202, "max_pad": 584, "sq_pad": 2212340}, {"n": 8, "tok": 5021, "pad": 5026, "max_pad": 660, "sq_pad": 3163420}, {"n": 8, "tok": 5306, "pad": 5312, "max_pad": 686, "sq_pad": 3528120}, {"n": 8, "tok": 5679, "pad": 5680, "max_pad": 750, "sq_pad": 4036992}, {"n": 8, "tok": 5979, "pad": 5982, "max_pad": 786, "sq_pad": 4475308}, {"n": 8, "tok": 6308, "pad": 6310, "max_pad": 820, "sq_pad": 4981572}, {"n": 8, "tok": 6347, "pad": 6350, "max_pad": 914, "sq_pad": 5183388}, {"n": 8, "tok": 6773, "pad": 6778, "max_pad": 924, "sq_pad": 5862724}, {"n": 8, "tok": 6281, "pad": 6282, "max_pad": 996, "sq_pad": 5399028}, {"n": 8, "tok": 7574, "pad": 7578, "max_pad": 1056, "sq_pad": 7352580}, {"n": 8, "tok": 7100, "pad": 7104, "max_pad": 1060, "sq_pad": 6658904}, {"n": 8, "tok": 7984, "pad": 7988, "max_pad": 1144, "sq_pad": 8266864}, {"n": 8, "tok": 8544, "pad": 8550, "max_pad": 1454, "sq_pad": 9750484}, {"n": 8, "tok": 6163, "pad": 6168, "max_pad": 1132, "sq_pad": 5390032}, {"n": 8, "tok": 8129, "pad": 8132, "max_pad": 1812, "sq_pad": 9481504}, {"n": 8, "tok": 7376, "pad": 7378, "max_pad": 1400, "sq_pad": 7904748}, {"n": 8, "tok": 8092, "pad": 8096, "max_pad": 1370, "sq_pad": 9095360}, {"n": 8, "tok": 8179, "pad": 8182, "max_pad": 1504, "sq_pad": 9425084}, {"n": 8, "tok": 8922, "pad": 8926, "max_pad": 1500, "sq_pad": 10967980}, {"n": 8, "tok": 11187, "pad": 11190, "max_pad": 1520, "sq_pad": 15697868}, {"n": 8, "tok": 9523, "pad": 9528, "max_pad": 1626, "sq_pad": 12840224}, {"n": 8, "tok": 5868, "pad": 5870, "max_pad": 1708, "sq_pad": 5585260}, {"n": 8, "tok": 8694, "pad": 8700, "max_pad": 1742, "sq_pad": 11317048}, {"n": 8, "tok": 9669, "pad": 9674, "max_pad": 1794, "sq_pad": 13332540}, {"n": 8, "tok": 8585, "pad": 8590, "max_pad": 1810, "sq_pad": 10122988}, {"n": 8, "tok": 11926, "pad": 11928, "max_pad": 1852, "sq_pad": 18142984}, {"n": 8, "tok": 9943, "pad": 9948, "max_pad": 1990, "sq_pad": 14146032}, {"n": 8, "tok": 8987, "pad": 8992, "max_pad": 1630, "sq_pad": 11343112}, {"n": 8, "tok": 11288, "pad": 11292, "max_pad": 1760, "sq_pad": 17029608}, {"n": 8, "tok": 14156, "pad": 14160, "max_pad": 1924, "sq_pad": 25303184}, {"n": 8, "tok": 7810, "pad": 7816, "max_pad": 1250, "sq_pad": 8278360}, {"n": 8, "tok": 10639, "pad": 10642, "max_pad": 1900, "sq_pad": 16273996}, {"n": 8, "tok": 10735, "pad": 10740, "max_pad": 2164, "sq_pad": 17582136}, {"n": 8, "tok": 8820, "pad": 8824, "max_pad": 1896, "sq_pad": 11642912}, {"n": 8, "tok": 6329, "pad": 6334, "max_pad": 950, "sq_pad": 5156484}, {"n": 8, "tok": 12373, "pad": 12378, "max_pad": 2118, "sq_pad": 21452892}, {"n": 8, "tok": 10082, "pad": 10086, "max_pad": 2118, "sq_pad": 15205636}, {"n": 8, "tok": 10214, "pad": 10218, "max_pad": 2118, "sq_pad": 16463404}, {"n": 8, "tok": 10524, "pad": 10526, "max_pad": 2104, "sq_pad": 15466804}, {"n": 8, "tok": 10431, "pad": 10436, "max_pad": 2122, "sq_pad": 14629216}, {"n": 8, "tok": 6767, "pad": 6772, "max_pad": 1028, "sq_pad": 5787264}, {"n": 8, "tok": 7991, "pad": 7996, "max_pad": 1668, "sq_pad": 8598504}, {"n": 8, "tok": 13523, "pad": 13526, "max_pad": 2036, "sq_pad": 23033052}, {"n": 8, "tok": 16300, "pad": 16300, "max_pad": 2178, "sq_pad": 34063744}, {"n": 8, "tok": 16193, "pad": 16198, "max_pad": 2158, "sq_pad": 33126276}, {"n": 8, "tok": 15270, "pad": 15276, "max_pad": 2130, "sq_pad": 29725744}, {"n": 8, "tok": 15616, "pad": 15622, "max_pad": 2136, "sq_pad": 32282332}, {"n": 8, "tok": 15147, "pad": 15150, "max_pad": 2136, "sq_pad": 30368780}, {"n": 8, "tok": 10155, "pad": 10160, "max_pad": 1862, "sq_pad": 13920416}, {"n": 8, "tok": 13480, "pad": 13486, "max_pad": 2122, "sq_pad": 23525940}, {"n": 8, "tok": 17031, "pad": 17036, "max_pad": 2164, "sq_pad": 36303640}, {"n": 8, "tok": 17224, "pad": 17232, "max_pad": 2154, "sq_pad": 37117728}, {"n": 8, "tok": 16874, "pad": 16882, "max_pad": 2130, "sq_pad": 35647084}, {"n": 8, "tok": 14968, "pad": 14970, "max_pad": 2152, "sq_pad": 29602580}, {"n": 8, "tok": 11595, "pad": 11598, "max_pad": 2124, "sq_pad": 19199116}, {"n": 8, "tok": 10670, "pad": 10672, "max_pad": 2124, "sq_pad": 15037440}, {"n": 8, "tok": 14156, "pad": 14160, "max_pad": 2198, "sq_pad": 27080872}, {"n": 8, "tok": 14214, "pad": 14218, "max_pad": 2198, "sq_pad": 26623596}, {"n": 8, "tok": 14101, "pad": 14104, "max_pad": 2136, "sq_pad": 25453512}, {"n": 8, "tok": 17144, "pad": 17146, "max_pad": 2198, "sq_pad": 36756812}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 246818, "pad": 257024, "sq_pad": 301031424, "data_digest": "3638b2467fd90a53", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1607, "pad": 1792, "max_pad": 576, "sq_pad": 827392}, {"n": 4, "tok": 1758, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 1838, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 1835, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2029, "pad": 2304, "max_pad": 768, "sq_pad": 1376256}, {"n": 4, "tok": 2168, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2416, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2605, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2645, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2661, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2767, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2912, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 2941, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3038, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 3077, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3231, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 2930, "pad": 3072, "max_pad": 960, "sq_pad": 2506752}, {"n": 4, "tok": 3417, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3533, "pad": 3584, "max_pad": 928, "sq_pad": 3213312}, {"n": 4, "tok": 3240, "pad": 3328, "max_pad": 928, "sq_pad": 2856960}, {"n": 4, "tok": 2908, "pad": 3072, "max_pad": 1120, "sq_pad": 2701312}, {"n": 4, "tok": 3373, "pad": 3584, "max_pad": 992, "sq_pad": 3278848}, {"n": 4, "tok": 3943, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 3631, "pad": 3840, "max_pad": 1216, "sq_pad": 3907584}, {"n": 4, "tok": 3830, "pad": 4096, "max_pad": 1248, "sq_pad": 4329472}, {"n": 4, "tok": 3270, "pad": 3328, "max_pad": 1088, "sq_pad": 3012608}, {"n": 4, "tok": 4011, "pad": 4096, "max_pad": 1152, "sq_pad": 4306944}, {"n": 4, "tok": 3973, "pad": 4096, "max_pad": 1184, "sq_pad": 4392960}, {"n": 4, "tok": 4039, "pad": 4096, "max_pad": 1216, "sq_pad": 4429824}, {"n": 4, "tok": 4505, "pad": 4608, "max_pad": 1472, "sq_pad": 5638144}, {"n": 4, "tok": 3315, "pad": 3584, "max_pad": 1152, "sq_pad": 3524608}, {"n": 4, "tok": 2848, "pad": 3072, "max_pad": 1120, "sq_pad": 2525184}, {"n": 4, "tok": 5170, "pad": 5376, "max_pad": 1824, "sq_pad": 7546880}, {"n": 4, "tok": 2959, "pad": 3072, "max_pad": 1216, "sq_pad": 2648064}, {"n": 4, "tok": 2907, "pad": 3072, "max_pad": 1248, "sq_pad": 2680832}, {"n": 4, "tok": 4469, "pad": 4608, "max_pad": 1408, "sq_pad": 5677056}, {"n": 4, "tok": 3837, "pad": 4096, "max_pad": 1280, "sq_pad": 4438016}, {"n": 4, "tok": 4255, "pad": 4352, "max_pad": 1440, "sq_pad": 5279744}, {"n": 4, "tok": 4551, "pad": 4608, "max_pad": 1536, "sq_pad": 5824512}, {"n": 4, "tok": 3628, "pad": 3840, "max_pad": 1344, "sq_pad": 4229120}, {"n": 4, "tok": 5041, "pad": 5120, "max_pad": 1504, "sq_pad": 6868992}, {"n": 4, "tok": 3881, "pad": 4096, "max_pad": 1408, "sq_pad": 4792320}, {"n": 4, "tok": 5416, "pad": 5632, "max_pad": 1536, "sq_pad": 7970816}, {"n": 4, "tok": 5771, "pad": 5888, "max_pad": 1600, "sq_pad": 8697856}, {"n": 4, "tok": 5530, "pad": 5632, "max_pad": 1568, "sq_pad": 8048640}, {"n": 4, "tok": 3993, "pad": 4096, "max_pad": 1632, "sq_pad": 5322752}, {"n": 4, "tok": 2649, "pad": 2816, "max_pad": 960, "sq_pad": 2103296}, {"n": 4, "tok": 3219, "pad": 3328, "max_pad": 1728, "sq_pad": 3872768}, {"n": 4, "tok": 4210, "pad": 4352, "max_pad": 1632, "sq_pad": 5634048}, {"n": 4, "tok": 4484, "pad": 4608, "max_pad": 1824, "sq_pad": 6268928}, {"n": 4, "tok": 4619, "pad": 4864, "max_pad": 1728, "sq_pad": 6871040}, {"n": 4, "tok": 5050, "pad": 5376, "max_pad": 1824, "sq_pad": 7907328}, {"n": 4, "tok": 4725, "pad": 4864, "max_pad": 1824, "sq_pad": 6494208}, {"n": 4, "tok": 3860, "pad": 4096, "max_pad": 1248, "sq_pad": 4286464}, {"n": 4, "tok": 5897, "pad": 6144, "max_pad": 1856, "sq_pad": 9635840}, {"n": 4, "tok": 6029, "pad": 6144, "max_pad": 1824, "sq_pad": 9566208}, {"n": 4, "tok": 5574, "pad": 5888, "max_pad": 2016, "sq_pad": 9701376}, {"n": 4, "tok": 4369, "pad": 4608, "max_pad": 1696, "sq_pad": 6084608}, {"n": 4, "tok": 3988, "pad": 4096, "max_pad": 1600, "sq_pad": 4691968}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 1696, "sq_pad": 7161856}, {"n": 4, "tok": 4931, "pad": 5120, "max_pad": 1632, "sq_pad": 7122944}, {"n": 4, "tok": 6357, "pad": 6400, "max_pad": 1760, "sq_pad": 10350592}, {"n": 4, "tok": 6878, "pad": 6912, "max_pad": 1888, "sq_pad": 12052480}, {"n": 4, "tok": 7278, "pad": 7424, "max_pad": 2016, "sq_pad": 13920256}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 410408, "pad": 420864, "sq_pad": 772784128, "data_digest": "60205ab6c4685b87", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3569, "pad": 3840, "max_pad": 1472, "sq_pad": 4274176}, {"n": 4, "tok": 4241, "pad": 4352, "max_pad": 1280, "sq_pad": 4921344}, {"n": 4, "tok": 6317, "pad": 6400, "max_pad": 1888, "sq_pad": 10571776}, {"n": 4, "tok": 4322, "pad": 4608, "max_pad": 1920, "sq_pad": 6772736}, {"n": 4, "tok": 4298, "pad": 4352, "max_pad": 2048, "sq_pad": 5963776}, {"n": 4, "tok": 6437, "pad": 6656, "max_pad": 2336, "sq_pad": 12605440}, {"n": 4, "tok": 2530, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 6290, "pad": 6400, "max_pad": 1984, "sq_pad": 10438656}, {"n": 4, "tok": 3476, "pad": 3584, "max_pad": 960, "sq_pad": 3246080}, {"n": 4, "tok": 2853, "pad": 3072, "max_pad": 1024, "sq_pad": 2480128}, {"n": 4, "tok": 5437, "pad": 5632, "max_pad": 2144, "sq_pad": 9080832}, {"n": 4, "tok": 6936, "pad": 7168, "max_pad": 2176, "sq_pad": 13879296}, {"n": 4, "tok": 5300, "pad": 5376, "max_pad": 2144, "sq_pad": 8542208}, {"n": 4, "tok": 4782, "pad": 4864, "max_pad": 2144, "sq_pad": 7108608}, {"n": 4, "tok": 5372, "pad": 5632, "max_pad": 2144, "sq_pad": 9852928}, {"n": 4, "tok": 4842, "pad": 5120, "max_pad": 2144, "sq_pad": 7778304}, {"n": 4, "tok": 6150, "pad": 6400, "max_pad": 2112, "sq_pad": 11171840}, {"n": 4, "tok": 4374, "pad": 4608, "max_pad": 1376, "sq_pad": 5394432}, {"n": 4, "tok": 5779, "pad": 5888, "max_pad": 2176, "sq_pad": 9381888}, {"n": 4, "tok": 4652, "pad": 4864, "max_pad": 1408, "sq_pad": 6043648}, {"n": 4, "tok": 3332, "pad": 3584, "max_pad": 1120, "sq_pad": 3278848}, {"n": 4, "tok": 3435, "pad": 3584, "max_pad": 1120, "sq_pad": 3287040}, {"n": 4, "tok": 3431, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4560, "pad": 4608, "max_pad": 1696, "sq_pad": 5748736}, {"n": 4, "tok": 6555, "pad": 6656, "max_pad": 1760, "sq_pad": 11096064}, {"n": 4, "tok": 6968, "pad": 7168, "max_pad": 2208, "sq_pad": 13080576}, {"n": 4, "tok": 7668, "pad": 7936, "max_pad": 2368, "sq_pad": 16619520}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8030, "pad": 8192, "max_pad": 2176, "sq_pad": 16973824}, {"n": 4, "tok": 8163, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 7972, "pad": 8192, "max_pad": 2144, "sq_pad": 16803840}, {"n": 4, "tok": 7298, "pad": 7424, "max_pad": 2144, "sq_pad": 14184448}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7100, "pad": 7168, "max_pad": 2144, "sq_pad": 14331904}, {"n": 4, "tok": 8449, "pad": 8704, "max_pad": 2336, "sq_pad": 18976768}, {"n": 4, "tok": 6698, "pad": 6912, "max_pad": 2304, "sq_pad": 13408256}, {"n": 4, "tok": 3965, "pad": 4096, "max_pad": 1280, "sq_pad": 4352000}, {"n": 4, "tok": 6190, "pad": 6400, "max_pad": 1888, "sq_pad": 10604544}, {"n": 4, "tok": 5663, "pad": 5888, "max_pad": 1792, "sq_pad": 8849408}, {"n": 4, "tok": 7817, "pad": 7936, "max_pad": 2208, "sq_pad": 15888384}, {"n": 4, "tok": 8435, "pad": 8704, "max_pad": 2368, "sq_pad": 19003392}, {"n": 4, "tok": 8596, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8612, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8612, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8358, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8504, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 6464, "pad": 6656, "max_pad": 2144, "sq_pad": 12005376}, {"n": 4, "tok": 6031, "pad": 6144, "max_pad": 2144, "sq_pad": 10924032}, {"n": 4, "tok": 5564, "pad": 5632, "max_pad": 2144, "sq_pad": 8767488}, {"n": 4, "tok": 4681, "pad": 4864, "max_pad": 1344, "sq_pad": 5998592}, {"n": 4, "tok": 5989, "pad": 6144, "max_pad": 2240, "sq_pad": 10102784}, {"n": 4, "tok": 5517, "pad": 5632, "max_pad": 2144, "sq_pad": 8722432}, {"n": 4, "tok": 8639, "pad": 8704, "max_pad": 2208, "sq_pad": 18944000}, {"n": 4, "tok": 7587, "pad": 7680, "max_pad": 2208, "sq_pad": 15740928}, {"n": 4, "tok": 6627, "pad": 6912, "max_pad": 2016, "sq_pad": 12185600}, {"n": 4, "tok": 6075, "pad": 6144, "max_pad": 1632, "sq_pad": 9463808}, {"n": 4, "tok": 8026, "pad": 8192, "max_pad": 2272, "sq_pad": 16896000}, {"n": 4, "tok": 8504, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2208, "sq_pad": 18946048}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 674157, "pad": 689408, "sq_pad": 1081436160, "data_digest": "d12f670d8f9249c3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4296, "pad": 4608, "max_pad": 768, "sq_pad": 2703360}, {"n": 8, "tok": 4766, "pad": 5120, "max_pad": 832, "sq_pad": 3321856}, {"n": 8, "tok": 5112, "pad": 5376, "max_pad": 832, "sq_pad": 3649536}, {"n": 8, "tok": 5613, "pad": 5888, "max_pad": 896, "sq_pad": 4364288}, {"n": 8, "tok": 5807, "pad": 6144, "max_pad": 992, "sq_pad": 4777984}, {"n": 8, "tok": 6156, "pad": 6400, "max_pad": 960, "sq_pad": 5150720}, {"n": 8, "tok": 6745, "pad": 6912, "max_pad": 960, "sq_pad": 5986304}, {"n": 8, "tok": 7111, "pad": 7424, "max_pad": 1152, "sq_pad": 6950912}, {"n": 8, "tok": 7501, "pad": 7680, "max_pad": 1056, "sq_pad": 7387136}, {"n": 8, "tok": 7905, "pad": 8192, "max_pad": 1184, "sq_pad": 8421376}, {"n": 8, "tok": 8374, "pad": 8704, "max_pad": 1280, "sq_pad": 9521152}, {"n": 8, "tok": 8934, "pad": 9216, "max_pad": 1344, "sq_pad": 10663936}, {"n": 8, "tok": 9353, "pad": 9472, "max_pad": 1248, "sq_pad": 11231232}, {"n": 8, "tok": 8759, "pad": 8960, "max_pad": 1280, "sq_pad": 10409984}, {"n": 8, "tok": 8194, "pad": 8448, "max_pad": 1408, "sq_pad": 9656320}, {"n": 8, "tok": 9873, "pad": 9984, "max_pad": 1344, "sq_pad": 12763136}, {"n": 8, "tok": 9934, "pad": 10240, "max_pad": 1504, "sq_pad": 13369344}, {"n": 8, "tok": 8194, "pad": 8448, "max_pad": 1440, "sq_pad": 9883648}, {"n": 8, "tok": 9861, "pad": 10240, "max_pad": 1440, "sq_pad": 13477888}, {"n": 8, "tok": 10321, "pad": 10496, "max_pad": 1600, "sq_pad": 14585856}, {"n": 8, "tok": 7410, "pad": 7680, "max_pad": 1728, "sq_pad": 9433088}, {"n": 8, "tok": 7388, "pad": 7680, "max_pad": 1472, "sq_pad": 8701952}, {"n": 8, "tok": 8261, "pad": 8448, "max_pad": 1568, "sq_pad": 10213376}, {"n": 8, "tok": 7982, "pad": 8192, "max_pad": 1728, "sq_pad": 10825728}, {"n": 8, "tok": 8426, "pad": 8704, "max_pad": 1728, "sq_pad": 10919936}, {"n": 8, "tok": 8546, "pad": 8704, "max_pad": 1728, "sq_pad": 11022336}, {"n": 8, "tok": 8528, "pad": 8704, "max_pad": 1824, "sq_pad": 10954752}, {"n": 8, "tok": 11117, "pad": 11264, "max_pad": 1792, "sq_pad": 17278976}, {"n": 8, "tok": 12965, "pad": 13312, "max_pad": 2112, "sq_pad": 23074816}, {"n": 8, "tok": 10358, "pad": 10496, "max_pad": 1792, "sq_pad": 14458880}, {"n": 8, "tok": 11552, "pad": 11776, "max_pad": 1952, "sq_pad": 18747392}, {"n": 8, "tok": 13449, "pad": 13568, "max_pad": 2144, "sq_pad": 25288704}, {"n": 8, "tok": 14812, "pad": 15104, "max_pad": 2336, "sq_pad": 30099456}, {"n": 8, "tok": 15654, "pad": 15872, "max_pad": 2272, "sq_pad": 33202176}, {"n": 8, "tok": 16539, "pad": 16896, "max_pad": 2400, "sq_pad": 36003840}, {"n": 8, "tok": 13849, "pad": 14080, "max_pad": 2240, "sq_pad": 27461632}, {"n": 8, "tok": 11306, "pad": 11520, "max_pad": 2272, "sq_pad": 20959232}, {"n": 8, "tok": 10203, "pad": 10496, "max_pad": 2272, "sq_pad": 17491968}, {"n": 8, "tok": 7519, "pad": 7680, "max_pad": 1536, "sq_pad": 7831552}, {"n": 8, "tok": 8540, "pad": 8704, "max_pad": 1376, "sq_pad": 9830400}, {"n": 8, "tok": 8092, "pad": 8448, "max_pad": 1760, "sq_pad": 10352640}, {"n": 8, "tok": 7972, "pad": 8192, "max_pad": 1568, "sq_pad": 9025536}, {"n": 8, "tok": 8410, "pad": 8704, "max_pad": 1248, "sq_pad": 9537536}, {"n": 8, "tok": 9327, "pad": 9472, "max_pad": 2016, "sq_pad": 12722176}, {"n": 8, "tok": 9882, "pad": 9984, "max_pad": 2112, "sq_pad": 13817856}, {"n": 8, "tok": 9507, "pad": 9728, "max_pad": 2304, "sq_pad": 14747648}, {"n": 8, "tok": 11763, "pad": 12032, "max_pad": 2176, "sq_pad": 19955712}, {"n": 8, "tok": 11205, "pad": 11520, "max_pad": 2176, "sq_pad": 17739776}, {"n": 8, "tok": 12028, "pad": 12288, "max_pad": 2176, "sq_pad": 19572736}, {"n": 8, "tok": 11238, "pad": 11520, "max_pad": 2048, "sq_pad": 17182720}, {"n": 8, "tok": 16023, "pad": 16128, "max_pad": 2176, "sq_pad": 32811008}, {"n": 8, "tok": 10805, "pad": 11008, "max_pad": 2176, "sq_pad": 18464768}, {"n": 8, "tok": 10810, "pad": 11008, "max_pad": 1568, "sq_pad": 15400960}, {"n": 8, "tok": 15292, "pad": 15616, "max_pad": 2400, "sq_pad": 31242240}, {"n": 8, "tok": 14854, "pad": 15104, "max_pad": 2272, "sq_pad": 29597696}, {"n": 8, "tok": 16791, "pad": 17152, "max_pad": 2400, "sq_pad": 37017600}, {"n": 8, "tok": 12280, "pad": 12544, "max_pad": 2176, "sq_pad": 21370880}, {"n": 8, "tok": 15520, "pad": 15616, "max_pad": 2144, "sq_pad": 31498240}, {"n": 8, "tok": 14482, "pad": 14592, "max_pad": 2208, "sq_pad": 28237824}, {"n": 8, "tok": 15346, "pad": 15616, "max_pad": 2144, "sq_pad": 30840832}, {"n": 8, "tok": 16109, "pad": 16384, "max_pad": 2304, "sq_pad": 33855488}, {"n": 8, "tok": 15950, "pad": 16128, "max_pad": 2176, "sq_pad": 32804864}, {"n": 8, "tok": 16450, "pad": 16640, "max_pad": 2176, "sq_pad": 34729984}, {"n": 8, "tok": 16808, "pad": 17152, "max_pad": 2368, "sq_pad": 36833280}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 674157, "pad": 674416, "sq_pad": 1039635872, "data_digest": "d12f670d8f9249c3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4296, "pad": 4302, "max_pad": 590, "sq_pad": 2321284}, {"n": 8, "tok": 4766, "pad": 4770, "max_pad": 622, "sq_pad": 2845988}, {"n": 8, "tok": 5112, "pad": 5116, "max_pad": 694, "sq_pad": 3280008}, {"n": 8, "tok": 5613, "pad": 5618, "max_pad": 736, "sq_pad": 3948628}, {"n": 8, "tok": 5807, "pad": 5812, "max_pad": 770, "sq_pad": 4226360}, {"n": 8, "tok": 6156, "pad": 6160, "max_pad": 788, "sq_pad": 4744328}, {"n": 8, "tok": 6745, "pad": 6750, "max_pad": 904, "sq_pad": 5701772}, {"n": 8, "tok": 7111, "pad": 7116, "max_pad": 920, "sq_pad": 6334280}, {"n": 8, "tok": 7501, "pad": 7504, "max_pad": 984, "sq_pad": 7042144}, {"n": 8, "tok": 7905, "pad": 7910, "max_pad": 1032, "sq_pad": 7826268}, {"n": 8, "tok": 8374, "pad": 8378, "max_pad": 1100, "sq_pad": 8786156}, {"n": 8, "tok": 8934, "pad": 8936, "max_pad": 1158, "sq_pad": 9989016}, {"n": 8, "tok": 9353, "pad": 9356, "max_pad": 1236, "sq_pad": 10958136}, {"n": 8, "tok": 8759, "pad": 8762, "max_pad": 1260, "sq_pad": 10021652}, {"n": 8, "tok": 8194, "pad": 8200, "max_pad": 1260, "sq_pad": 9062304}, {"n": 8, "tok": 9873, "pad": 9876, "max_pad": 1322, "sq_pad": 12489064}, {"n": 8, "tok": 9934, "pad": 9938, "max_pad": 1344, "sq_pad": 12553516}, {"n": 8, "tok": 8194, "pad": 8198, "max_pad": 1426, "sq_pad": 9390412}, {"n": 8, "tok": 9861, "pad": 9864, "max_pad": 1424, "sq_pad": 12664960}, {"n": 8, "tok": 10321, "pad": 10326, "max_pad": 1594, "sq_pad": 14106452}, {"n": 8, "tok": 7410, "pad": 7414, "max_pad": 1712, "sq_pad": 9037124}, {"n": 8, "tok": 7388, "pad": 7392, "max_pad": 1446, "sq_pad": 8195192}, {"n": 8, "tok": 8261, "pad": 8268, "max_pad": 1516, "sq_pad": 9743256}, {"n": 8, "tok": 7982, "pad": 7986, "max_pad": 1610, "sq_pad": 10308500}, {"n": 8, "tok": 8426, "pad": 8428, "max_pad": 1580, "sq_pad": 10172288}, {"n": 8, "tok": 8546, "pad": 8550, "max_pad": 1706, "sq_pad": 10698036}, {"n": 8, "tok": 8528, "pad": 8532, "max_pad": 1796, "sq_pad": 10606120}, {"n": 8, "tok": 11117, "pad": 11118, "max_pad": 1722, "sq_pad": 16801532}, {"n": 8, "tok": 12965, "pad": 12970, "max_pad": 2092, "sq_pad": 21915148}, {"n": 8, "tok": 10358, "pad": 10360, "max_pad": 1786, "sq_pad": 14126944}, {"n": 8, "tok": 11552, "pad": 11556, "max_pad": 1938, "sq_pad": 18011600}, {"n": 8, "tok": 13449, "pad": 13452, "max_pad": 2142, "sq_pad": 25005104}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2158, "sq_pad": 28914684}, {"n": 8, "tok": 15654, "pad": 15660, "max_pad": 2158, "sq_pad": 32317416}, {"n": 8, "tok": 16539, "pad": 16542, "max_pad": 2170, "sq_pad": 34438068}, {"n": 8, "tok": 13849, "pad": 13852, "max_pad": 2136, "sq_pad": 26617256}, {"n": 8, "tok": 11306, "pad": 11308, "max_pad": 2136, "sq_pad": 20129560}, {"n": 8, "tok": 10203, "pad": 10206, "max_pad": 2116, "sq_pad": 16451348}, {"n": 8, "tok": 7519, "pad": 7524, "max_pad": 1476, "sq_pad": 7487032}, {"n": 8, "tok": 8540, "pad": 8544, "max_pad": 1362, "sq_pad": 9475344}, {"n": 8, "tok": 8092, "pad": 8098, "max_pad": 1734, "sq_pad": 9753364}, {"n": 8, "tok": 7972, "pad": 7976, "max_pad": 1564, "sq_pad": 8640808}, {"n": 8, "tok": 8410, "pad": 8414, "max_pad": 1166, "sq_pad": 8886860}, {"n": 8, "tok": 9327, "pad": 9330, "max_pad": 1998, "sq_pad": 12380572}, {"n": 8, "tok": 9882, "pad": 9886, "max_pad": 2102, "sq_pad": 13564012}, {"n": 8, "tok": 9507, "pad": 9510, "max_pad": 2162, "sq_pad": 13978524}, {"n": 8, "tok": 11763, "pad": 11768, "max_pad": 2162, "sq_pad": 19234536}, {"n": 8, "tok": 11205, "pad": 11212, "max_pad": 2162, "sq_pad": 16802360}, {"n": 8, "tok": 12028, "pad": 12030, "max_pad": 2150, "sq_pad": 18825276}, {"n": 8, "tok": 11238, "pad": 11242, "max_pad": 1880, "sq_pad": 16217836}, {"n": 8, "tok": 16023, "pad": 16026, "max_pad": 2144, "sq_pad": 32401260}, {"n": 8, "tok": 10805, "pad": 10808, "max_pad": 2158, "sq_pad": 18020664}, {"n": 8, "tok": 10810, "pad": 10814, "max_pad": 1550, "sq_pad": 14874572}, {"n": 8, "tok": 15292, "pad": 15294, "max_pad": 2158, "sq_pad": 29813252}, {"n": 8, "tok": 14854, "pad": 14856, "max_pad": 2162, "sq_pad": 28632440}, {"n": 8, "tok": 16791, "pad": 16798, "max_pad": 2170, "sq_pad": 35457564}, {"n": 8, "tok": 12280, "pad": 12284, "max_pad": 2174, "sq_pad": 20435440}, {"n": 8, "tok": 15520, "pad": 15526, "max_pad": 2136, "sq_pad": 31179124}, {"n": 8, "tok": 14482, "pad": 14484, "max_pad": 2174, "sq_pad": 27869816}, {"n": 8, "tok": 15346, "pad": 15350, "max_pad": 2134, "sq_pad": 29817756}, {"n": 8, "tok": 16109, "pad": 16116, "max_pad": 2164, "sq_pad": 32722088}, {"n": 8, "tok": 15950, "pad": 15956, "max_pad": 2164, "sq_pad": 32088688}, {"n": 8, "tok": 16450, "pad": 16452, "max_pad": 2154, "sq_pad": 33951344}, {"n": 8, "tok": 16808, "pad": 16814, "max_pad": 2140, "sq_pad": 35343436}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 268791, "pad": 280320, "sq_pad": 349990912, "data_digest": "193d91c156f20aa5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2069, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2227, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2347, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2419, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2445, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2667, "pad": 2816, "max_pad": 768, "sq_pad": 1988608}, {"n": 4, "tok": 2753, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2860, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2847, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2960, "pad": 3072, "max_pad": 832, "sq_pad": 2365440}, {"n": 4, "tok": 3083, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3073, "pad": 3328, "max_pad": 1024, "sq_pad": 2818048}, {"n": 4, "tok": 3302, "pad": 3584, "max_pad": 1088, "sq_pad": 3262464}, {"n": 4, "tok": 3443, "pad": 3584, "max_pad": 992, "sq_pad": 3223552}, {"n": 4, "tok": 3506, "pad": 3584, "max_pad": 928, "sq_pad": 3215360}, {"n": 4, "tok": 3605, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3697, "pad": 3840, "max_pad": 1056, "sq_pad": 3698688}, {"n": 4, "tok": 3804, "pad": 3840, "max_pad": 992, "sq_pad": 3688448}, {"n": 4, "tok": 3858, "pad": 4096, "max_pad": 1152, "sq_pad": 4216832}, {"n": 4, "tok": 4047, "pad": 4352, "max_pad": 1280, "sq_pad": 4784128}, {"n": 4, "tok": 4042, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 4332, "pad": 4608, "max_pad": 1312, "sq_pad": 5343232}, {"n": 4, "tok": 4400, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 4534, "pad": 4608, "max_pad": 1216, "sq_pad": 5316608}, {"n": 4, "tok": 4516, "pad": 4608, "max_pad": 1184, "sq_pad": 5310464}, {"n": 4, "tok": 4837, "pad": 5120, "max_pad": 1472, "sq_pad": 6604800}, {"n": 4, "tok": 4330, "pad": 4608, "max_pad": 1440, "sq_pad": 5609472}, {"n": 4, "tok": 4429, "pad": 4608, "max_pad": 1280, "sq_pad": 5447680}, {"n": 4, "tok": 4450, "pad": 4608, "max_pad": 1376, "sq_pad": 5552128}, {"n": 4, "tok": 3744, "pad": 3840, "max_pad": 1280, "sq_pad": 4096000}, {"n": 4, "tok": 4613, "pad": 4864, "max_pad": 1504, "sq_pad": 6246400}, {"n": 4, "tok": 5260, "pad": 5376, "max_pad": 1344, "sq_pad": 7225344}, {"n": 4, "tok": 5192, "pad": 5376, "max_pad": 1408, "sq_pad": 7231488}, {"n": 4, "tok": 4742, "pad": 4864, "max_pad": 1376, "sq_pad": 6113280}, {"n": 4, "tok": 3893, "pad": 4096, "max_pad": 1504, "sq_pad": 4872192}, {"n": 4, "tok": 4301, "pad": 4352, "max_pad": 1440, "sq_pad": 5165056}, {"n": 4, "tok": 5508, "pad": 5632, "max_pad": 1472, "sq_pad": 7940096}, {"n": 4, "tok": 4353, "pad": 4608, "max_pad": 1408, "sq_pad": 5564416}, {"n": 4, "tok": 5136, "pad": 5376, "max_pad": 1600, "sq_pad": 7829504}, {"n": 4, "tok": 5185, "pad": 5376, "max_pad": 1568, "sq_pad": 7505920}, {"n": 4, "tok": 4292, "pad": 4352, "max_pad": 1632, "sq_pad": 5564416}, {"n": 4, "tok": 3118, "pad": 3328, "max_pad": 1728, "sq_pad": 3868672}, {"n": 4, "tok": 3777, "pad": 3840, "max_pad": 1440, "sq_pad": 4493312}, {"n": 4, "tok": 3611, "pad": 3840, "max_pad": 1472, "sq_pad": 4184064}, {"n": 4, "tok": 4630, "pad": 4864, "max_pad": 1600, "sq_pad": 6463488}, {"n": 4, "tok": 3631, "pad": 3840, "max_pad": 1664, "sq_pad": 4546560}, {"n": 4, "tok": 4101, "pad": 4352, "max_pad": 1696, "sq_pad": 6006784}, {"n": 4, "tok": 3881, "pad": 4096, "max_pad": 1792, "sq_pad": 5658624}, {"n": 4, "tok": 3064, "pad": 3328, "max_pad": 1120, "sq_pad": 3016704}, {"n": 4, "tok": 5362, "pad": 5632, "max_pad": 1792, "sq_pad": 8521728}, {"n": 4, "tok": 4331, "pad": 4608, "max_pad": 1728, "sq_pad": 6432768}, {"n": 4, "tok": 4215, "pad": 4352, "max_pad": 1728, "sq_pad": 5384192}, {"n": 4, "tok": 5572, "pad": 5632, "max_pad": 1824, "sq_pad": 8493056}, {"n": 4, "tok": 2956, "pad": 3072, "max_pad": 992, "sq_pad": 2461696}, {"n": 4, "tok": 4605, "pad": 4864, "max_pad": 1888, "sq_pad": 7071744}, {"n": 4, "tok": 6512, "pad": 6656, "max_pad": 1824, "sq_pad": 11118592}, {"n": 4, "tok": 7515, "pad": 7680, "max_pad": 2176, "sq_pad": 14841856}, {"n": 4, "tok": 5450, "pad": 5632, "max_pad": 1760, "sq_pad": 8278016}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 1344, "sq_pad": 5957632}, {"n": 4, "tok": 5642, "pad": 5888, "max_pad": 1952, "sq_pad": 9345024}, {"n": 4, "tok": 4812, "pad": 4864, "max_pad": 1952, "sq_pad": 6656000}, {"n": 4, "tok": 6740, "pad": 6912, "max_pad": 1920, "sq_pad": 12091392}, {"n": 4, "tok": 7671, "pad": 7936, "max_pad": 2272, "sq_pad": 16084992}, {"n": 4, "tok": 5778, "pad": 5888, "max_pad": 2112, "sq_pad": 10225664}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 405366, "pad": 417536, "sq_pad": 757534720, "data_digest": "c2d648a7db34070a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 8061, "pad": 8192, "max_pad": 2240, "sq_pad": 17047552}, {"n": 4, "tok": 6751, "pad": 6912, "max_pad": 2272, "sq_pad": 13039616}, {"n": 4, "tok": 7143, "pad": 7424, "max_pad": 2336, "sq_pad": 15378432}, {"n": 4, "tok": 8511, "pad": 8704, "max_pad": 2304, "sq_pad": 18966528}, {"n": 4, "tok": 7983, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5824, "pad": 5888, "max_pad": 2144, "sq_pad": 10481664}, {"n": 4, "tok": 8025, "pad": 8192, "max_pad": 2240, "sq_pad": 16979968}, {"n": 4, "tok": 4357, "pad": 4608, "max_pad": 2144, "sq_pad": 6637568}, {"n": 4, "tok": 6949, "pad": 7168, "max_pad": 2304, "sq_pad": 14833664}, {"n": 4, "tok": 4401, "pad": 4608, "max_pad": 2144, "sq_pad": 6674432}, {"n": 4, "tok": 5802, "pad": 5888, "max_pad": 2144, "sq_pad": 10481664}, {"n": 4, "tok": 3314, "pad": 3584, "max_pad": 1120, "sq_pad": 3313664}, {"n": 4, "tok": 4205, "pad": 4352, "max_pad": 1568, "sq_pad": 5068800}, {"n": 4, "tok": 4104, "pad": 4352, "max_pad": 1568, "sq_pad": 5142528}, {"n": 4, "tok": 4436, "pad": 4608, "max_pad": 1344, "sq_pad": 5396480}, {"n": 4, "tok": 3994, "pad": 4096, "max_pad": 1696, "sq_pad": 4933632}, {"n": 4, "tok": 4098, "pad": 4352, "max_pad": 1760, "sq_pad": 5435392}, {"n": 4, "tok": 4582, "pad": 4864, "max_pad": 1792, "sq_pad": 6375424}, {"n": 4, "tok": 3390, "pad": 3584, "max_pad": 1184, "sq_pad": 3452928}, {"n": 4, "tok": 4217, "pad": 4352, "max_pad": 1184, "sq_pad": 4755456}, {"n": 4, "tok": 4193, "pad": 4352, "max_pad": 1184, "sq_pad": 4765696}, {"n": 4, "tok": 3905, "pad": 4096, "max_pad": 1312, "sq_pad": 4460544}, {"n": 4, "tok": 5422, "pad": 5632, "max_pad": 2144, "sq_pad": 9113600}, {"n": 4, "tok": 4055, "pad": 4096, "max_pad": 1344, "sq_pad": 4513792}, {"n": 4, "tok": 5827, "pad": 5888, "max_pad": 2112, "sq_pad": 9304064}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 2144, "sq_pad": 7612416}, {"n": 4, "tok": 4508, "pad": 4608, "max_pad": 2208, "sq_pad": 6852608}, {"n": 4, "tok": 5971, "pad": 6144, "max_pad": 2304, "sq_pad": 11446272}, {"n": 4, "tok": 5792, "pad": 5888, "max_pad": 1632, "sq_pad": 8747008}, {"n": 4, "tok": 5896, "pad": 6144, "max_pad": 2176, "sq_pad": 10295296}, {"n": 4, "tok": 5309, "pad": 5632, "max_pad": 1920, "sq_pad": 8341504}, {"n": 4, "tok": 6104, "pad": 6400, "max_pad": 2176, "sq_pad": 10807296}, {"n": 4, "tok": 5924, "pad": 6144, "max_pad": 1696, "sq_pad": 9492480}, {"n": 4, "tok": 5677, "pad": 5888, "max_pad": 1632, "sq_pad": 8714240}, {"n": 4, "tok": 5561, "pad": 5632, "max_pad": 1920, "sq_pad": 8329216}, {"n": 4, "tok": 7447, "pad": 7680, "max_pad": 2304, "sq_pad": 14997504}, {"n": 4, "tok": 8576, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7387, "pad": 7680, "max_pad": 2176, "sq_pad": 15532032}, {"n": 4, "tok": 3418, "pad": 3584, "max_pad": 1312, "sq_pad": 3446784}, {"n": 4, "tok": 5141, "pad": 5376, "max_pad": 1696, "sq_pad": 7505920}, {"n": 4, "tok": 5669, "pad": 5888, "max_pad": 1600, "sq_pad": 8706048}, {"n": 4, "tok": 6943, "pad": 7168, "max_pad": 2368, "sq_pad": 13320192}, {"n": 4, "tok": 8349, "pad": 8448, "max_pad": 2208, "sq_pad": 17909760}, {"n": 4, "tok": 7632, "pad": 7936, "max_pad": 2400, "sq_pad": 16144384}, {"n": 4, "tok": 7222, "pad": 7424, "max_pad": 2304, "sq_pad": 14624768}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8147, "pad": 8448, "max_pad": 2400, "sq_pad": 18077696}, {"n": 4, "tok": 6386, "pad": 6656, "max_pad": 2176, "sq_pad": 11659264}, {"n": 4, "tok": 5894, "pad": 6144, "max_pad": 2080, "sq_pad": 10366976}, {"n": 4, "tok": 6980, "pad": 7168, "max_pad": 2272, "sq_pad": 13676544}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6606, "pad": 6656, "max_pad": 2144, "sq_pad": 11999232}, {"n": 4, "tok": 7876, "pad": 7936, "max_pad": 2208, "sq_pad": 16238592}, {"n": 4, "tok": 7660, "pad": 7936, "max_pad": 2336, "sq_pad": 16044032}, {"n": 4, "tok": 7686, "pad": 7936, "max_pad": 2144, "sq_pad": 15915008}, {"n": 4, "tok": 7881, "pad": 8192, "max_pad": 2400, "sq_pad": 17004544}, {"n": 4, "tok": 8228, "pad": 8448, "max_pad": 2336, "sq_pad": 18024448}, {"n": 4, "tok": 8200, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}, {"n": 4, "tok": 7750, "pad": 7936, "max_pad": 2240, "sq_pad": 15947776}, {"n": 4, "tok": 8238, "pad": 8448, "max_pad": 2304, "sq_pad": 17967104}, {"n": 4, "tok": 8212, "pad": 8448, "max_pad": 2176, "sq_pad": 17852416}, {"n": 4, "tok": 8374, "pad": 8448, "max_pad": 2144, "sq_pad": 17844224}, {"n": 4, "tok": 8434, "pad": 8704, "max_pad": 2368, "sq_pad": 18989056}]}
{"stage": "old_log_prob", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 650510, "pad": 665344, "sq_pad": 1038553088, "data_digest": "676bccd45a58664c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3755, "pad": 4096, "max_pad": 736, "sq_pad": 2156544}, {"n": 8, "tok": 4189, "pad": 4352, "max_pad": 608, "sq_pad": 2373632}, {"n": 8, "tok": 4424, "pad": 4608, "max_pad": 704, "sq_pad": 2674688}, {"n": 8, "tok": 4648, "pad": 4864, "max_pad": 736, "sq_pad": 2977792}, {"n": 8, "tok": 4906, "pad": 5120, "max_pad": 736, "sq_pad": 3289088}, {"n": 8, "tok": 5210, "pad": 5376, "max_pad": 736, "sq_pad": 3620864}, {"n": 8, "tok": 5502, "pad": 5888, "max_pad": 928, "sq_pad": 4378624}, {"n": 8, "tok": 5681, "pad": 5888, "max_pad": 864, "sq_pad": 4354048}, {"n": 8, "tok": 6149, "pad": 6400, "max_pad": 896, "sq_pad": 5134336}, {"n": 8, "tok": 6290, "pad": 6656, "max_pad": 1024, "sq_pad": 5582848}, {"n": 8, "tok": 6413, "pad": 6656, "max_pad": 960, "sq_pad": 5558272}, {"n": 8, "tok": 6655, "pad": 6912, "max_pad": 992, "sq_pad": 5996544}, {"n": 8, "tok": 7149, "pad": 7424, "max_pad": 1216, "sq_pad": 7004160}, {"n": 8, "tok": 7535, "pad": 7680, "max_pad": 1152, "sq_pad": 7448576}, {"n": 8, "tok": 7255, "pad": 7424, "max_pad": 1056, "sq_pad": 6916096}, {"n": 8, "tok": 7889, "pad": 8192, "max_pad": 1312, "sq_pad": 8548352}, {"n": 8, "tok": 6466, "pad": 6656, "max_pad": 928, "sq_pad": 5621760}, {"n": 8, "tok": 7257, "pad": 7424, "max_pad": 1056, "sq_pad": 7073792}, {"n": 8, "tok": 7825, "pad": 7936, "max_pad": 1344, "sq_pad": 8570880}, {"n": 8, "tok": 7076, "pad": 7424, "max_pad": 1472, "sq_pad": 7811072}, {"n": 8, "tok": 7206, "pad": 7424, "max_pad": 1248, "sq_pad": 7348224}, {"n": 8, "tok": 8292, "pad": 8448, "max_pad": 1344, "sq_pad": 9652224}, {"n": 8, "tok": 9300, "pad": 9472, "max_pad": 1312, "sq_pad": 11270144}, {"n": 8, "tok": 9855, "pad": 9984, "max_pad": 1472, "sq_pad": 12832768}, {"n": 8, "tok": 10440, "pad": 10752, "max_pad": 1728, "sq_pad": 15333376}, {"n": 8, "tok": 10405, "pad": 10752, "max_pad": 1760, "sq_pad": 15529984}, {"n": 8, "tok": 11107, "pad": 11264, "max_pad": 1952, "sq_pad": 17784832}, {"n": 8, "tok": 7724, "pad": 7936, "max_pad": 2080, "sq_pad": 9625600}, {"n": 8, "tok": 8643, "pad": 8960, "max_pad": 1600, "sq_pad": 10903552}, {"n": 8, "tok": 10095, "pad": 10240, "max_pad": 1504, "sq_pad": 13295616}, {"n": 8, "tok": 6646, "pad": 6912, "max_pad": 1344, "sq_pad": 6719488}, {"n": 8, "tok": 8210, "pad": 8448, "max_pad": 2208, "sq_pad": 10950656}, {"n": 8, "tok": 10522, "pad": 10752, "max_pad": 2208, "sq_pad": 18302976}, {"n": 8, "tok": 10463, "pad": 10752, "max_pad": 2368, "sq_pad": 18665472}, {"n": 8, "tok": 8540, "pad": 8704, "max_pad": 2208, "sq_pad": 11880448}, {"n": 8, "tok": 10428, "pad": 10752, "max_pad": 2112, "sq_pad": 16144384}, {"n": 8, "tok": 9107, "pad": 9472, "max_pad": 2080, "sq_pad": 13971456}, {"n": 8, "tok": 7913, "pad": 8192, "max_pad": 1920, "sq_pad": 9748480}, {"n": 8, "tok": 7887, "pad": 8192, "max_pad": 1984, "sq_pad": 9932800}, {"n": 8, "tok": 8151, "pad": 8448, "max_pad": 1568, "sq_pad": 9805824}, {"n": 8, "tok": 11130, "pad": 11264, "max_pad": 1984, "sq_pad": 17104896}, {"n": 8, "tok": 14960, "pad": 15104, "max_pad": 2176, "sq_pad": 30052352}, {"n": 8, "tok": 16206, "pad": 16384, "max_pad": 2208, "sq_pad": 33794048}, {"n": 8, "tok": 17055, "pad": 17152, "max_pad": 2208, "sq_pad": 36800512}, {"n": 8, "tok": 15680, "pad": 15872, "max_pad": 2176, "sq_pad": 31770624}, {"n": 8, "tok": 13358, "pad": 13568, "max_pad": 2240, "sq_pad": 24029184}, {"n": 8, "tok": 12574, "pad": 12800, "max_pad": 2176, "sq_pad": 22827008}, {"n": 8, "tok": 11304, "pad": 11520, "max_pad": 2208, "sq_pad": 17672192}, {"n": 8, "tok": 16297, "pad": 16640, "max_pad": 2144, "sq_pad": 34840576}, {"n": 8, "tok": 11280, "pad": 11520, "max_pad": 1600, "sq_pad": 16678912}, {"n": 8, "tok": 12321, "pad": 12544, "max_pad": 1952, "sq_pad": 20428800}, {"n": 8, "tok": 12414, "pad": 12544, "max_pad": 2144, "sq_pad": 21354496}, {"n": 8, "tok": 14975, "pad": 15360, "max_pad": 2336, "sq_pad": 30943232}, {"n": 8, "tok": 16993, "pad": 17152, "max_pad": 2272, "sq_pad": 36806656}, {"n": 8, "tok": 16666, "pad": 16896, "max_pad": 2208, "sq_pad": 35739648}, {"n": 8, "tok": 16911, "pad": 17152, "max_pad": 2208, "sq_pad": 36780032}, {"n": 8, "tok": 14912, "pad": 15104, "max_pad": 2144, "sq_pad": 29440000}, {"n": 8, "tok": 16940, "pad": 17152, "max_pad": 2304, "sq_pad": 36825088}, {"n": 8, "tok": 11475, "pad": 11776, "max_pad": 2176, "sq_pad": 19546112}, {"n": 8, "tok": 10573, "pad": 10752, "max_pad": 2144, "sq_pad": 16379904}, {"n": 8, "tok": 13486, "pad": 13824, "max_pad": 2144, "sq_pad": 24915968}, {"n": 8, "tok": 16833, "pad": 17152, "max_pad": 2336, "sq_pad": 36861952}, {"n": 8, "tok": 15923, "pad": 16128, "max_pad": 2240, "sq_pad": 33392640}, {"n": 8, "tok": 17036, "pad": 17152, "max_pad": 2176, "sq_pad": 36777984}]}
{"stage": "ref", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 650510, "pad": 650776, "sq_pad": 1000938608, "data_digest": "676bccd45a58664c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3755, "pad": 3758, "max_pad": 508, "sq_pad": 1767948}, {"n": 8, "tok": 4189, "pad": 4190, "max_pad": 576, "sq_pad": 2198228}, {"n": 8, "tok": 4424, "pad": 4428, "max_pad": 598, "sq_pad": 2453552}, {"n": 8, "tok": 4648, "pad": 4652, "max_pad": 598, "sq_pad": 2706328}, {"n": 8, "tok": 4906, "pad": 4912, "max_pad": 638, "sq_pad": 3017584}, {"n": 8, "tok": 5210, "pad": 5212, "max_pad": 680, "sq_pad": 3397552}, {"n": 8, "tok": 5502, "pad": 5510, "max_pad": 714, "sq_pad": 3796724}, {"n": 8, "tok": 5681, "pad": 5684, "max_pad": 736, "sq_pad": 4039824}, {"n": 8, "tok": 6149, "pad": 6152, "max_pad": 788, "sq_pad": 4733368}, {"n": 8, "tok": 6290, "pad": 6296, "max_pad": 812, "sq_pad": 4957560}, {"n": 8, "tok": 6413, "pad": 6414, "max_pad": 814, "sq_pad": 5142964}, {"n": 8, "tok": 6655, "pad": 6662, "max_pad": 874, "sq_pad": 5554788}, {"n": 8, "tok": 7149, "pad": 7152, "max_pad": 1044, "sq_pad": 6437608}, {"n": 8, "tok": 7535, "pad": 7538, "max_pad": 1138, "sq_pad": 7186060}, {"n": 8, "tok": 7255, "pad": 7262, "max_pad": 962, "sq_pad": 6603652}, {"n": 8, "tok": 7889, "pad": 7894, "max_pad": 1140, "sq_pad": 7879124}, {"n": 8, "tok": 6466, "pad": 6466, "max_pad": 922, "sq_pad": 5305156}, {"n": 8, "tok": 7257, "pad": 7260, "max_pad": 1038, "sq_pad": 6762496}, {"n": 8, "tok": 7825, "pad": 7830, "max_pad": 1338, "sq_pad": 8364292}, {"n": 8, "tok": 7076, "pad": 7080, "max_pad": 1232, "sq_pad": 6959384}, {"n": 8, "tok": 7206, "pad": 7210, "max_pad": 1232, "sq_pad": 6938980}, {"n": 8, "tok": 8292, "pad": 8296, "max_pad": 1318, "sq_pad": 9316952}, {"n": 8, "tok": 9300, "pad": 9304, "max_pad": 1308, "sq_pad": 10875240}, {"n": 8, "tok": 9855, "pad": 9856, "max_pad": 1466, "sq_pad": 12525840}, {"n": 8, "tok": 10440, "pad": 10446, "max_pad": 1700, "sq_pad": 14539508}, {"n": 8, "tok": 10405, "pad": 10412, "max_pad": 1748, "sq_pad": 14617552}, {"n": 8, "tok": 11107, "pad": 11110, "max_pad": 1940, "sq_pad": 17411212}, {"n": 8, "tok": 7724, "pad": 7726, "max_pad": 2074, "sq_pad": 9248244}, {"n": 8, "tok": 8643, "pad": 8648, "max_pad": 1412, "sq_pad": 10098448}, {"n": 8, "tok": 10095, "pad": 10098, "max_pad": 1500, "sq_pad": 12937652}, {"n": 8, "tok": 6646, "pad": 6650, "max_pad": 1324, "sq_pad": 6283140}, {"n": 8, "tok": 8210, "pad": 8214, "max_pad": 2200, "sq_pad": 10518708}, {"n": 8, "tok": 10522, "pad": 10524, "max_pad": 2200, "sq_pad": 17832448}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 2200, "sq_pad": 17675820}, {"n": 8, "tok": 8540, "pad": 8544, "max_pad": 2200, "sq_pad": 11603744}, {"n": 8, "tok": 10428, "pad": 10434, "max_pad": 2104, "sq_pad": 15459644}, {"n": 8, "tok": 9107, "pad": 9112, "max_pad": 1860, "sq_pad": 12819520}, {"n": 8, "tok": 7913, "pad": 7916, "max_pad": 1898, "sq_pad": 9228344}, {"n": 8, "tok": 7887, "pad": 7890, "max_pad": 1978, "sq_pad": 9419748}, {"n": 8, "tok": 8151, "pad": 8156, "max_pad": 1560, "sq_pad": 9241416}, {"n": 8, "tok": 11130, "pad": 11134, "max_pad": 1980, "sq_pad": 16745644}, {"n": 8, "tok": 14960, "pad": 14964, "max_pad": 2164, "sq_pad": 29548264}, {"n": 8, "tok": 16206, "pad": 16208, "max_pad": 2164, "sq_pad": 33048400}, {"n": 8, "tok": 17055, "pad": 17056, "max_pad": 2168, "sq_pad": 36386072}, {"n": 8, "tok": 15680, "pad": 15682, "max_pad": 2168, "sq_pad": 31062964}, {"n": 8, "tok": 13358, "pad": 13364, "max_pad": 2136, "sq_pad": 23252864}, {"n": 8, "tok": 12574, "pad": 12576, "max_pad": 2164, "sq_pad": 22272936}, {"n": 8, "tok": 11304, "pad": 11310, "max_pad": 2122, "sq_pad": 16956644}, {"n": 8, "tok": 16297, "pad": 16304, "max_pad": 2122, "sq_pad": 33622688}, {"n": 8, "tok": 11280, "pad": 11284, "max_pad": 1578, "sq_pad": 15997512}, {"n": 8, "tok": 12321, "pad": 12326, "max_pad": 1948, "sq_pad": 19686828}, {"n": 8, "tok": 12414, "pad": 12418, "max_pad": 2110, "sq_pad": 20925308}, {"n": 8, "tok": 14975, "pad": 14982, "max_pad": 2122, "sq_pad": 29382652}, {"n": 8, "tok": 16993, "pad": 17000, "max_pad": 2142, "sq_pad": 36141184}, {"n": 8, "tok": 16666, "pad": 16672, "max_pad": 2122, "sq_pad": 34784752}, {"n": 8, "tok": 16911, "pad": 16916, "max_pad": 2130, "sq_pad": 35770712}, {"n": 8, "tok": 14912, "pad": 14914, "max_pad": 2124, "sq_pad": 28714060}, {"n": 8, "tok": 16940, "pad": 16946, "max_pad": 2160, "sq_pad": 35921476}, {"n": 8, "tok": 11475, "pad": 11482, "max_pad": 2156, "sq_pad": 18578996}, {"n": 8, "tok": 10573, "pad": 10578, "max_pad": 2136, "sq_pad": 15972532}, {"n": 8, "tok": 13486, "pad": 13486, "max_pad": 2124, "sq_pad": 23926484}, {"n": 8, "tok": 16833, "pad": 16840, "max_pad": 2154, "sq_pad": 35490680}, {"n": 8, "tok": 15923, "pad": 15928, "max_pad": 2138, "sq_pad": 32587072}, {"n": 8, "tok": 17036, "pad": 17042, "max_pad": 2146, "sq_pad": 36305532}]}
{"stage": "train", "call": 17, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 230197, "pad": 241152, "sq_pad": 255111168, "data_digest": "9ccd397ad08804a3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1842, "pad": 2048, "max_pad": 640, "sq_pad": 1071104}, {"n": 4, "tok": 1913, "pad": 2048, "max_pad": 576, "sq_pad": 1054720}, {"n": 4, "tok": 2048, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2141, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2163, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2261, "pad": 2560, "max_pad": 832, "sq_pad": 1687552}, {"n": 4, "tok": 2308, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2340, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2468, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2438, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2613, "pad": 2816, "max_pad": 832, "sq_pad": 2007040}, {"n": 4, "tok": 2597, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 2778, "pad": 3072, "max_pad": 896, "sq_pad": 2381824}, {"n": 4, "tok": 2724, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2798, "pad": 2816, "max_pad": 704, "sq_pad": 1982464}, {"n": 4, "tok": 2883, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3045, "pad": 3328, "max_pad": 992, "sq_pad": 2805760}, {"n": 4, "tok": 3104, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 3113, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3177, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3206, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3207, "pad": 3328, "max_pad": 896, "sq_pad": 2775040}, {"n": 4, "tok": 3249, "pad": 3328, "max_pad": 864, "sq_pad": 2770944}, {"n": 4, "tok": 3406, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 3370, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1056, "sq_pad": 3706880}, {"n": 4, "tok": 3847, "pad": 4096, "max_pad": 1312, "sq_pad": 4329472}, {"n": 4, "tok": 3688, "pad": 3840, "max_pad": 1056, "sq_pad": 3706880}, {"n": 4, "tok": 3562, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 3693, "pad": 3840, "max_pad": 1088, "sq_pad": 3713024}, {"n": 4, "tok": 3892, "pad": 4096, "max_pad": 1088, "sq_pad": 4200448}, {"n": 4, "tok": 3997, "pad": 4096, "max_pad": 1184, "sq_pad": 4290560}, {"n": 4, "tok": 3132, "pad": 3328, "max_pad": 1056, "sq_pad": 2854912}, {"n": 4, "tok": 3334, "pad": 3584, "max_pad": 1056, "sq_pad": 3274752}, {"n": 4, "tok": 3717, "pad": 3840, "max_pad": 1024, "sq_pad": 3694592}, {"n": 4, "tok": 3540, "pad": 3584, "max_pad": 1056, "sq_pad": 3379200}, {"n": 4, "tok": 4533, "pad": 4608, "max_pad": 1344, "sq_pad": 5437440}, {"n": 4, "tok": 3292, "pad": 3584, "max_pad": 1152, "sq_pad": 3442688}, {"n": 4, "tok": 3040, "pad": 3328, "max_pad": 1344, "sq_pad": 3201024}, {"n": 4, "tok": 4036, "pad": 4096, "max_pad": 1248, "sq_pad": 4552704}, {"n": 4, "tok": 3445, "pad": 3584, "max_pad": 1152, "sq_pad": 3434496}, {"n": 4, "tok": 3761, "pad": 3840, "max_pad": 1248, "sq_pad": 3934208}, {"n": 4, "tok": 4280, "pad": 4608, "max_pad": 1408, "sq_pad": 5711872}, {"n": 4, "tok": 4012, "pad": 4096, "max_pad": 1344, "sq_pad": 4556800}, {"n": 4, "tok": 4860, "pad": 5120, "max_pad": 1312, "sq_pad": 6557696}, {"n": 4, "tok": 4440, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 4547, "pad": 4608, "max_pad": 1440, "sq_pad": 5494784}, {"n": 4, "tok": 5308, "pad": 5376, "max_pad": 1472, "sq_pad": 7337984}, {"n": 4, "tok": 4927, "pad": 5120, "max_pad": 1856, "sq_pad": 7397376}, {"n": 4, "tok": 5513, "pad": 5632, "max_pad": 1728, "sq_pad": 8120320}, {"n": 4, "tok": 5258, "pad": 5376, "max_pad": 1568, "sq_pad": 7538688}, {"n": 4, "tok": 5147, "pad": 5376, "max_pad": 1760, "sq_pad": 7999488}, {"n": 4, "tok": 6468, "pad": 6656, "max_pad": 1856, "sq_pad": 11225088}, {"n": 4, "tok": 4639, "pad": 4864, "max_pad": 1952, "sq_pad": 7141376}, {"n": 4, "tok": 3944, "pad": 4096, "max_pad": 2080, "sq_pad": 5705728}, {"n": 4, "tok": 3780, "pad": 3840, "max_pad": 1216, "sq_pad": 3889152}, {"n": 4, "tok": 4380, "pad": 4608, "max_pad": 1408, "sq_pad": 5560320}, {"n": 4, "tok": 4263, "pad": 4352, "max_pad": 1440, "sq_pad": 5066752}, {"n": 4, "tok": 5463, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 4632, "pad": 4864, "max_pad": 1472, "sq_pad": 6043648}, {"n": 4, "tok": 3998, "pad": 4096, "max_pad": 1376, "sq_pad": 4679680}, {"n": 4, "tok": 2648, "pad": 2816, "max_pad": 896, "sq_pad": 2074624}, {"n": 4, "tok": 3771, "pad": 4096, "max_pad": 1632, "sq_pad": 4835328}, {"n": 4, "tok": 4439, "pad": 4608, "max_pad": 2208, "sq_pad": 6846464}]}
{"stage": "train", "call": 18, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 420313, "pad": 431104, "sq_pad": 803614720, "data_digest": "8f2fab5a77f63d05", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5919, "pad": 6144, "max_pad": 2368, "sq_pad": 11798528}, {"n": 4, "tok": 4603, "pad": 4864, "max_pad": 2208, "sq_pad": 7448576}, {"n": 4, "tok": 5897, "pad": 6144, "max_pad": 2400, "sq_pad": 11847680}, {"n": 4, "tok": 4566, "pad": 4864, "max_pad": 2432, "sq_pad": 8009728}, {"n": 4, "tok": 4043, "pad": 4096, "max_pad": 1664, "sq_pad": 5070848}, {"n": 4, "tok": 4497, "pad": 4608, "max_pad": 2208, "sq_pad": 6809600}, {"n": 4, "tok": 6130, "pad": 6400, "max_pad": 2112, "sq_pad": 10854400}, {"n": 4, "tok": 4298, "pad": 4352, "max_pad": 1696, "sq_pad": 5232640}, {"n": 4, "tok": 4347, "pad": 4608, "max_pad": 1792, "sq_pad": 6002688}, {"n": 4, "tok": 4760, "pad": 4864, "max_pad": 1888, "sq_pad": 7636992}, {"n": 4, "tok": 4142, "pad": 4352, "max_pad": 2048, "sq_pad": 6043648}, {"n": 4, "tok": 3771, "pad": 3840, "max_pad": 1344, "sq_pad": 3983360}, {"n": 4, "tok": 3997, "pad": 4096, "max_pad": 1984, "sq_pad": 5429248}, {"n": 4, "tok": 3890, "pad": 4096, "max_pad": 1376, "sq_pad": 4483072}, {"n": 4, "tok": 4223, "pad": 4352, "max_pad": 1568, "sq_pad": 5195776}, {"n": 4, "tok": 3928, "pad": 4096, "max_pad": 1536, "sq_pad": 4573184}, {"n": 4, "tok": 4938, "pad": 5120, "max_pad": 1600, "sq_pad": 6971392}, {"n": 4, "tok": 6192, "pad": 6400, "max_pad": 1984, "sq_pad": 10807296}, {"n": 4, "tok": 7608, "pad": 7680, "max_pad": 2176, "sq_pad": 15124480}, {"n": 4, "tok": 7352, "pad": 7424, "max_pad": 2176, "sq_pad": 14927872}, {"n": 4, "tok": 7802, "pad": 7936, "max_pad": 2176, "sq_pad": 15882240}, {"n": 4, "tok": 8404, "pad": 8448, "max_pad": 2176, "sq_pad": 17850368}, {"n": 4, "tok": 8383, "pad": 8448, "max_pad": 2208, "sq_pad": 17860608}, {"n": 4, "tok": 8672, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8526, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7154, "pad": 7424, "max_pad": 2016, "sq_pad": 13854720}, {"n": 4, "tok": 5671, "pad": 5888, "max_pad": 1632, "sq_pad": 8734720}, {"n": 4, "tok": 7687, "pad": 7936, "max_pad": 2336, "sq_pad": 16230400}, {"n": 4, "tok": 7255, "pad": 7424, "max_pad": 2304, "sq_pad": 14960640}, {"n": 4, "tok": 5319, "pad": 5632, "max_pad": 2176, "sq_pad": 8759296}, {"n": 4, "tok": 5656, "pad": 5888, "max_pad": 1696, "sq_pad": 8886272}, {"n": 4, "tok": 5648, "pad": 5888, "max_pad": 2304, "sq_pad": 9623552}, {"n": 4, "tok": 8484, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7813, "pad": 7936, "max_pad": 2144, "sq_pad": 16052224}, {"n": 4, "tok": 5499, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 5781, "pad": 5888, "max_pad": 1504, "sq_pad": 8669184}, {"n": 4, "tok": 5970, "pad": 6144, "max_pad": 2080, "sq_pad": 9842688}, {"n": 4, "tok": 6351, "pad": 6400, "max_pad": 1856, "sq_pad": 10643456}, {"n": 4, "tok": 6483, "pad": 6656, "max_pad": 2112, "sq_pad": 11724800}, {"n": 4, "tok": 5931, "pad": 6144, "max_pad": 2272, "sq_pad": 10694656}, {"n": 4, "tok": 6497, "pad": 6656, "max_pad": 2208, "sq_pad": 11974656}, {"n": 4, "tok": 8478, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8429, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8187, "pad": 8448, "max_pad": 2336, "sq_pad": 17934336}, {"n": 4, "tok": 8479, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8448, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8463, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8430, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6482, "pad": 6656, "max_pad": 2144, "sq_pad": 11548672}, {"n": 4, "tok": 8375, "pad": 8448, "max_pad": 2176, "sq_pad": 17864704}, {"n": 4, "tok": 8565, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6463, "pad": 6656, "max_pad": 2176, "sq_pad": 12142592}, {"n": 4, "tok": 5012, "pad": 5120, "max_pad": 1792, "sq_pad": 7280640}, {"n": 4, "tok": 6528, "pad": 6656, "max_pad": 2144, "sq_pad": 12201984}, {"n": 4, "tok": 4045, "pad": 4096, "max_pad": 1216, "sq_pad": 4251648}, {"n": 4, "tok": 6692, "pad": 6912, "max_pad": 2304, "sq_pad": 12558336}, {"n": 4, "tok": 6794, "pad": 6912, "max_pad": 2144, "sq_pad": 12654592}, {"n": 4, "tok": 8295, "pad": 8448, "max_pad": 2240, "sq_pad": 17897472}, {"n": 4, "tok": 8538, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 7377, "pad": 7680, "max_pad": 2368, "sq_pad": 15595520}, {"n": 4, "tok": 8546, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8550, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 8486, "pad": 8704, "max_pad": 2336, "sq_pad": 18974720}]}
{"stage": "old_log_prob", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 663072, "pad": 677888, "sq_pad": 1036472320, "data_digest": "c4f3ea33b6f2ddf2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4185, "pad": 4352, "max_pad": 672, "sq_pad": 2406400}, {"n": 8, "tok": 5351, "pad": 5632, "max_pad": 896, "sq_pad": 4020224}, {"n": 8, "tok": 6214, "pad": 6400, "max_pad": 864, "sq_pad": 5144576}, {"n": 8, "tok": 6284, "pad": 6656, "max_pad": 1056, "sq_pad": 5607424}, {"n": 8, "tok": 6967, "pad": 7168, "max_pad": 928, "sq_pad": 6432768}, {"n": 8, "tok": 7332, "pad": 7680, "max_pad": 1152, "sq_pad": 7421952}, {"n": 8, "tok": 7738, "pad": 7936, "max_pad": 1088, "sq_pad": 7886848}, {"n": 8, "tok": 7992, "pad": 8192, "max_pad": 1152, "sq_pad": 8409088}, {"n": 8, "tok": 8212, "pad": 8448, "max_pad": 1184, "sq_pad": 8943616}, {"n": 8, "tok": 7876, "pad": 8192, "max_pad": 1248, "sq_pad": 8683520}, {"n": 8, "tok": 8679, "pad": 8960, "max_pad": 1280, "sq_pad": 10067968}, {"n": 8, "tok": 9061, "pad": 9216, "max_pad": 1184, "sq_pad": 10620928}, {"n": 8, "tok": 8275, "pad": 8448, "max_pad": 1216, "sq_pad": 9326592}, {"n": 8, "tok": 8354, "pad": 8704, "max_pad": 1248, "sq_pad": 9803776}, {"n": 8, "tok": 8788, "pad": 8960, "max_pad": 1248, "sq_pad": 10366976}, {"n": 8, "tok": 8489, "pad": 8704, "max_pad": 1664, "sq_pad": 10514432}, {"n": 8, "tok": 9186, "pad": 9472, "max_pad": 1632, "sq_pad": 11866112}, {"n": 8, "tok": 7770, "pad": 7936, "max_pad": 1312, "sq_pad": 8667136}, {"n": 8, "tok": 8798, "pad": 8960, "max_pad": 1504, "sq_pad": 11147264}, {"n": 8, "tok": 5197, "pad": 5376, "max_pad": 864, "sq_pad": 3729408}, {"n": 8, "tok": 7926, "pad": 8192, "max_pad": 1344, "sq_pad": 9232384}, {"n": 8, "tok": 6318, "pad": 6656, "max_pad": 1280, "sq_pad": 5818368}, {"n": 8, "tok": 8913, "pad": 9216, "max_pad": 1504, "sq_pad": 11565056}, {"n": 8, "tok": 8054, "pad": 8192, "max_pad": 1632, "sq_pad": 9216000}, {"n": 8, "tok": 8979, "pad": 9216, "max_pad": 1600, "sq_pad": 11233280}, {"n": 8, "tok": 10496, "pad": 10752, "max_pad": 1888, "sq_pad": 15206400}, {"n": 8, "tok": 11497, "pad": 11776, "max_pad": 1792, "sq_pad": 17577984}, {"n": 8, "tok": 11598, "pad": 11776, "max_pad": 1824, "sq_pad": 17756160}, {"n": 8, "tok": 11648, "pad": 11776, "max_pad": 1984, "sq_pad": 18116608}, {"n": 8, "tok": 8863, "pad": 9216, "max_pad": 1856, "sq_pad": 12785664}, {"n": 8, "tok": 9401, "pad": 9728, "max_pad": 1888, "sq_pad": 13867008}, {"n": 8, "tok": 10538, "pad": 10752, "max_pad": 1952, "sq_pad": 16742400}, {"n": 8, "tok": 8458, "pad": 8704, "max_pad": 1440, "sq_pad": 10350592}, {"n": 8, "tok": 8171, "pad": 8448, "max_pad": 1664, "sq_pad": 10940416}, {"n": 8, "tok": 8637, "pad": 8960, "max_pad": 1760, "sq_pad": 12431360}, {"n": 8, "tok": 7351, "pad": 7424, "max_pad": 1536, "sq_pad": 8230912}, {"n": 8, "tok": 11268, "pad": 11520, "max_pad": 1792, "sq_pad": 17600512}, {"n": 8, "tok": 13283, "pad": 13568, "max_pad": 2144, "sq_pad": 25141248}, {"n": 8, "tok": 10608, "pad": 10752, "max_pad": 2112, "sq_pad": 17383424}, {"n": 8, "tok": 13402, "pad": 13568, "max_pad": 2112, "sq_pad": 25057280}, {"n": 8, "tok": 12677, "pad": 12800, "max_pad": 2144, "sq_pad": 22880256}, {"n": 8, "tok": 15127, "pad": 15360, "max_pad": 2144, "sq_pad": 30328832}, {"n": 8, "tok": 9785, "pad": 9984, "max_pad": 1600, "sq_pad": 12857344}, {"n": 8, "tok": 7904, "pad": 8192, "max_pad": 1536, "sq_pad": 9701376}, {"n": 8, "tok": 7685, "pad": 7936, "max_pad": 1344, "sq_pad": 8542208}, {"n": 8, "tok": 13362, "pad": 13568, "max_pad": 2208, "sq_pad": 26331136}, {"n": 8, "tok": 13237, "pad": 13568, "max_pad": 2176, "sq_pad": 26191872}, {"n": 8, "tok": 10718, "pad": 11008, "max_pad": 2176, "sq_pad": 16445440}, {"n": 8, "tok": 11382, "pad": 11520, "max_pad": 1824, "sq_pad": 17354752}, {"n": 8, "tok": 13105, "pad": 13312, "max_pad": 2240, "sq_pad": 23420928}, {"n": 8, "tok": 14367, "pad": 14592, "max_pad": 2144, "sq_pad": 27543552}, {"n": 8, "tok": 13364, "pad": 13568, "max_pad": 2208, "sq_pad": 24897536}, {"n": 8, "tok": 11742, "pad": 12032, "max_pad": 2144, "sq_pad": 20447232}, {"n": 8, "tok": 15518, "pad": 15616, "max_pad": 2176, "sq_pad": 32004096}, {"n": 8, "tok": 16617, "pad": 16896, "max_pad": 2272, "sq_pad": 35926016}, {"n": 8, "tok": 16426, "pad": 16640, "max_pad": 2208, "sq_pad": 35037184}, {"n": 8, "tok": 16380, "pad": 16640, "max_pad": 2144, "sq_pad": 34783232}, {"n": 8, "tok": 16734, "pad": 16896, "max_pad": 2176, "sq_pad": 35694592}, {"n": 8, "tok": 15314, "pad": 15616, "max_pad": 2112, "sq_pad": 30910464}, {"n": 8, "tok": 13534, "pad": 13824, "max_pad": 2368, "sq_pad": 25665536}, {"n": 8, "tok": 9754, "pad": 9984, "max_pad": 1760, "sq_pad": 13512704}, {"n": 8, "tok": 11611, "pad": 11776, "max_pad": 1568, "sq_pad": 17412096}, {"n": 8, "tok": 13900, "pad": 14080, "max_pad": 2208, "sq_pad": 25339904}, {"n": 8, "tok": 16672, "pad": 16896, "max_pad": 2240, "sq_pad": 35923968}]}
{"stage": "ref", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 663072, "pad": 663348, "sq_pad": 998045176, "data_digest": "c4f3ea33b6f2ddf2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4185, "pad": 4190, "max_pad": 620, "sq_pad": 2225260}, {"n": 8, "tok": 5351, "pad": 5356, "max_pad": 750, "sq_pad": 3597280}, {"n": 8, "tok": 6214, "pad": 6218, "max_pad": 858, "sq_pad": 4851636}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 870, "sq_pad": 4955304}, {"n": 8, "tok": 6967, "pad": 6972, "max_pad": 910, "sq_pad": 6084216}, {"n": 8, "tok": 7332, "pad": 7336, "max_pad": 968, "sq_pad": 6731488}, {"n": 8, "tok": 7738, "pad": 7742, "max_pad": 1012, "sq_pad": 7496580}, {"n": 8, "tok": 7992, "pad": 7996, "max_pad": 1024, "sq_pad": 7993536}, {"n": 8, "tok": 8212, "pad": 8216, "max_pad": 1080, "sq_pad": 8441816}, {"n": 8, "tok": 7876, "pad": 7878, "max_pad": 1104, "sq_pad": 8008212}, {"n": 8, "tok": 8679, "pad": 8684, "max_pad": 1124, "sq_pad": 9428888}, {"n": 8, "tok": 9061, "pad": 9064, "max_pad": 1180, "sq_pad": 10275568}, {"n": 8, "tok": 8275, "pad": 8276, "max_pad": 1198, "sq_pad": 8940472}, {"n": 8, "tok": 8354, "pad": 8360, "max_pad": 1228, "sq_pad": 9208720}, {"n": 8, "tok": 8788, "pad": 8792, "max_pad": 1236, "sq_pad": 9965536}, {"n": 8, "tok": 8489, "pad": 8494, "max_pad": 1542, "sq_pad": 9937044}, {"n": 8, "tok": 9186, "pad": 9188, "max_pad": 1440, "sq_pad": 11058288}, {"n": 8, "tok": 7770, "pad": 7772, "max_pad": 1306, "sq_pad": 8377640}, {"n": 8, "tok": 8798, "pad": 8802, "max_pad": 1478, "sq_pad": 10773348}, {"n": 8, "tok": 5197, "pad": 5202, "max_pad": 784, "sq_pad": 3464260}, {"n": 8, "tok": 7926, "pad": 7930, "max_pad": 1332, "sq_pad": 8778324}, {"n": 8, "tok": 6318, "pad": 6322, "max_pad": 1262, "sq_pad": 5308020}, {"n": 8, "tok": 8913, "pad": 8916, "max_pad": 1480, "sq_pad": 10834560}, {"n": 8, "tok": 8054, "pad": 8058, "max_pad": 1620, "sq_pad": 8926148}, {"n": 8, "tok": 8979, "pad": 8980, "max_pad": 1600, "sq_pad": 10745176}, {"n": 8, "tok": 10496, "pad": 10500, "max_pad": 1718, "sq_pad": 14404984}, {"n": 8, "tok": 11497, "pad": 11502, "max_pad": 1762, "sq_pad": 16769004}, {"n": 8, "tok": 11598, "pad": 11602, "max_pad": 1806, "sq_pad": 17234732}, {"n": 8, "tok": 11648, "pad": 11652, "max_pad": 1932, "sq_pad": 17695208}, {"n": 8, "tok": 8863, "pad": 8868, "max_pad": 1604, "sq_pad": 11723440}, {"n": 8, "tok": 9401, "pad": 9406, "max_pad": 1874, "sq_pad": 13184820}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 1948, "sq_pad": 16180252}, {"n": 8, "tok": 8458, "pad": 8460, "max_pad": 1426, "sq_pad": 9809664}, {"n": 8, "tok": 8171, "pad": 8176, "max_pad": 1662, "sq_pad": 10545312}, {"n": 8, "tok": 8637, "pad": 8642, "max_pad": 1740, "sq_pad": 11574188}, {"n": 8, "tok": 7351, "pad": 7356, "max_pad": 1536, "sq_pad": 8094808}, {"n": 8, "tok": 11268, "pad": 11272, "max_pad": 1772, "sq_pad": 17040680}, {"n": 8, "tok": 13283, "pad": 13286, "max_pad": 2116, "sq_pad": 24299684}, {"n": 8, "tok": 10608, "pad": 10614, "max_pad": 2108, "sq_pad": 17115996}, {"n": 8, "tok": 13402, "pad": 13408, "max_pad": 2108, "sq_pad": 24564136}, {"n": 8, "tok": 12677, "pad": 12682, "max_pad": 2126, "sq_pad": 22553004}, {"n": 8, "tok": 15127, "pad": 15134, "max_pad": 2126, "sq_pad": 29570060}, {"n": 8, "tok": 9785, "pad": 9790, "max_pad": 1590, "sq_pad": 12426076}, {"n": 8, "tok": 7904, "pad": 7906, "max_pad": 1534, "sq_pad": 9028316}, {"n": 8, "tok": 7685, "pad": 7688, "max_pad": 1338, "sq_pad": 8142520}, {"n": 8, "tok": 13362, "pad": 13364, "max_pad": 2150, "sq_pad": 25550304}, {"n": 8, "tok": 13237, "pad": 13240, "max_pad": 2150, "sq_pad": 24935424}, {"n": 8, "tok": 10718, "pad": 10724, "max_pad": 2150, "sq_pad": 15656920}, {"n": 8, "tok": 11382, "pad": 11384, "max_pad": 1820, "sq_pad": 16951584}, {"n": 8, "tok": 13105, "pad": 13108, "max_pad": 2132, "sq_pad": 22632360}, {"n": 8, "tok": 14367, "pad": 14370, "max_pad": 2132, "sq_pad": 26767060}, {"n": 8, "tok": 13364, "pad": 13368, "max_pad": 2196, "sq_pad": 24231480}, {"n": 8, "tok": 11742, "pad": 11746, "max_pad": 2132, "sq_pad": 19672108}, {"n": 8, "tok": 15518, "pad": 15526, "max_pad": 2154, "sq_pad": 31692284}, {"n": 8, "tok": 16617, "pad": 16624, "max_pad": 2154, "sq_pad": 34747808}, {"n": 8, "tok": 16426, "pad": 16434, "max_pad": 2154, "sq_pad": 34177772}, {"n": 8, "tok": 16380, "pad": 16388, "max_pad": 2132, "sq_pad": 33771408}, {"n": 8, "tok": 16734, "pad": 16740, "max_pad": 2118, "sq_pad": 35036056}, {"n": 8, "tok": 15314, "pad": 15322, "max_pad": 2108, "sq_pad": 29791812}, {"n": 8, "tok": 13534, "pad": 13538, "max_pad": 2166, "sq_pad": 24475436}, {"n": 8, "tok": 9754, "pad": 9760, "max_pad": 1744, "sq_pad": 12968480}, {"n": 8, "tok": 11611, "pad": 11614, "max_pad": 1540, "sq_pad": 16937852}, {"n": 8, "tok": 13900, "pad": 13902, "max_pad": 2180, "sq_pad": 24702628}, {"n": 8, "tok": 16672, "pad": 16678, "max_pad": 2180, "sq_pad": 34982196}]}
{"stage": "train", "call": 19, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 264979, "pad": 276480, "sq_pad": 329330688, "data_digest": "87309e9316c7a9b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1890, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2295, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 2561, "pad": 2816, "max_pad": 896, "sq_pad": 2031616}, {"n": 4, "tok": 2790, "pad": 3072, "max_pad": 928, "sq_pad": 2398208}, {"n": 4, "tok": 3052, "pad": 3328, "max_pad": 960, "sq_pad": 2801664}, {"n": 4, "tok": 3162, "pad": 3328, "max_pad": 928, "sq_pad": 2789376}, {"n": 4, "tok": 3150, "pad": 3328, "max_pad": 896, "sq_pad": 2779136}, {"n": 4, "tok": 3134, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3530, "pad": 3840, "max_pad": 1152, "sq_pad": 3741696}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 960, "sq_pad": 3217408}, {"n": 4, "tok": 3656, "pad": 3840, "max_pad": 1024, "sq_pad": 3696640}, {"n": 4, "tok": 3676, "pad": 3840, "max_pad": 1024, "sq_pad": 3692544}, {"n": 4, "tok": 3802, "pad": 4096, "max_pad": 1216, "sq_pad": 4243456}, {"n": 4, "tok": 3936, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 3946, "pad": 4096, "max_pad": 1120, "sq_pad": 4206592}, {"n": 4, "tok": 4046, "pad": 4096, "max_pad": 1024, "sq_pad": 4194304}, {"n": 4, "tok": 4057, "pad": 4096, "max_pad": 1024, "sq_pad": 4194304}, {"n": 4, "tok": 4155, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 3637, "pad": 3840, "max_pad": 1184, "sq_pad": 3928064}, {"n": 4, "tok": 4239, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4360, "pad": 4608, "max_pad": 1344, "sq_pad": 5357568}, {"n": 4, "tok": 4319, "pad": 4352, "max_pad": 1088, "sq_pad": 4734976}, {"n": 4, "tok": 4476, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 4585, "pad": 4864, "max_pad": 1376, "sq_pad": 5949440}, {"n": 4, "tok": 4145, "pad": 4352, "max_pad": 1280, "sq_pad": 4909056}, {"n": 4, "tok": 4130, "pad": 4352, "max_pad": 1344, "sq_pad": 5056512}, {"n": 4, "tok": 4171, "pad": 4352, "max_pad": 1280, "sq_pad": 5007360}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1248, "sq_pad": 4902912}, {"n": 4, "tok": 4898, "pad": 5120, "max_pad": 1408, "sq_pad": 6576128}, {"n": 4, "tok": 3890, "pad": 4096, "max_pad": 1344, "sq_pad": 4464640}, {"n": 4, "tok": 3926, "pad": 4096, "max_pad": 1248, "sq_pad": 4395008}, {"n": 4, "tok": 4563, "pad": 4608, "max_pad": 1568, "sq_pad": 5928960}, {"n": 4, "tok": 4607, "pad": 4864, "max_pad": 1632, "sq_pad": 6236160}, {"n": 4, "tok": 4579, "pad": 4864, "max_pad": 1664, "sq_pad": 6416384}, {"n": 4, "tok": 3323, "pad": 3584, "max_pad": 1280, "sq_pad": 3416064}, {"n": 4, "tok": 4447, "pad": 4608, "max_pad": 1312, "sq_pad": 5615616}, {"n": 4, "tok": 4652, "pad": 4864, "max_pad": 1536, "sq_pad": 6350848}, {"n": 4, "tok": 4146, "pad": 4352, "max_pad": 1632, "sq_pad": 5574656}, {"n": 4, "tok": 2381, "pad": 2560, "max_pad": 768, "sq_pad": 1679360}, {"n": 4, "tok": 2816, "pad": 3072, "max_pad": 992, "sq_pad": 2451456}, {"n": 4, "tok": 4147, "pad": 4352, "max_pad": 1376, "sq_pad": 5240832}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1344, "sq_pad": 4155392}, {"n": 4, "tok": 3492, "pad": 3584, "max_pad": 1280, "sq_pad": 3409920}, {"n": 4, "tok": 2826, "pad": 3072, "max_pad": 832, "sq_pad": 2408448}, {"n": 4, "tok": 5098, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 3815, "pad": 4096, "max_pad": 1504, "sq_pad": 5017600}, {"n": 4, "tok": 4026, "pad": 4096, "max_pad": 1632, "sq_pad": 4687872}, {"n": 4, "tok": 4028, "pad": 4096, "max_pad": 1280, "sq_pad": 4497408}, {"n": 4, "tok": 4530, "pad": 4608, "max_pad": 1600, "sq_pad": 5758976}, {"n": 4, "tok": 4449, "pad": 4608, "max_pad": 1344, "sq_pad": 5474304}, {"n": 4, "tok": 4814, "pad": 4864, "max_pad": 1664, "sq_pad": 6297600}, {"n": 4, "tok": 5682, "pad": 5888, "max_pad": 1888, "sq_pad": 8908800}, {"n": 4, "tok": 5674, "pad": 5888, "max_pad": 1696, "sq_pad": 8785920}, {"n": 4, "tok": 5823, "pad": 5888, "max_pad": 1792, "sq_pad": 8812544}, {"n": 4, "tok": 5734, "pad": 5888, "max_pad": 1888, "sq_pad": 8951808}, {"n": 4, "tok": 5864, "pad": 6144, "max_pad": 1984, "sq_pad": 9766912}, {"n": 4, "tok": 5928, "pad": 6144, "max_pad": 1888, "sq_pad": 9613312}, {"n": 4, "tok": 5720, "pad": 5888, "max_pad": 2080, "sq_pad": 9308160}, {"n": 4, "tok": 4259, "pad": 4352, "max_pad": 1632, "sq_pad": 5728256}, {"n": 4, "tok": 4604, "pad": 4864, "max_pad": 1824, "sq_pad": 7043072}, {"n": 4, "tok": 4262, "pad": 4352, "max_pad": 1632, "sq_pad": 5785600}, {"n": 4, "tok": 5139, "pad": 5376, "max_pad": 1888, "sq_pad": 8058880}, {"n": 4, "tok": 5987, "pad": 6144, "max_pad": 2048, "sq_pad": 11081728}, {"n": 4, "tok": 4551, "pad": 4608, "max_pad": 1408, "sq_pad": 5765120}]}
{"stage": "train", "call": 20, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 398093, "pad": 408832, "sq_pad": 727379968, "data_digest": "f3f42a7643f704ba", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4182, "pad": 4352, "max_pad": 1536, "sq_pad": 5396480}, {"n": 4, "tok": 4276, "pad": 4352, "max_pad": 1440, "sq_pad": 5052416}, {"n": 4, "tok": 4218, "pad": 4352, "max_pad": 1664, "sq_pad": 5646336}, {"n": 4, "tok": 3953, "pad": 4096, "max_pad": 1632, "sq_pad": 5294080}, {"n": 4, "tok": 4175, "pad": 4352, "max_pad": 1760, "sq_pad": 6019072}, {"n": 4, "tok": 4462, "pad": 4608, "max_pad": 1600, "sq_pad": 6178816}, {"n": 4, "tok": 3935, "pad": 4096, "max_pad": 1536, "sq_pad": 4859904}, {"n": 4, "tok": 3416, "pad": 3584, "max_pad": 1440, "sq_pad": 3870720}, {"n": 4, "tok": 6228, "pad": 6400, "max_pad": 1792, "sq_pad": 10346496}, {"n": 4, "tok": 5040, "pad": 5120, "max_pad": 1792, "sq_pad": 7444480}, {"n": 4, "tok": 7153, "pad": 7424, "max_pad": 2144, "sq_pad": 14774272}, {"n": 4, "tok": 6130, "pad": 6400, "max_pad": 2112, "sq_pad": 10913792}, {"n": 4, "tok": 4486, "pad": 4608, "max_pad": 2112, "sq_pad": 6576128}, {"n": 4, "tok": 6122, "pad": 6400, "max_pad": 2112, "sq_pad": 11290624}, {"n": 4, "tok": 6239, "pad": 6400, "max_pad": 2112, "sq_pad": 11296768}, {"n": 4, "tok": 7163, "pad": 7424, "max_pad": 2144, "sq_pad": 14632960}, {"n": 4, "tok": 7177, "pad": 7424, "max_pad": 2336, "sq_pad": 14903296}, {"n": 4, "tok": 5500, "pad": 5632, "max_pad": 2144, "sq_pad": 9033728}, {"n": 4, "tok": 8500, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6627, "pad": 6912, "max_pad": 2144, "sq_pad": 12285952}, {"n": 4, "tok": 4875, "pad": 5120, "max_pad": 1504, "sq_pad": 6631424}, {"n": 4, "tok": 4910, "pad": 5120, "max_pad": 1600, "sq_pad": 6780928}, {"n": 4, "tok": 3625, "pad": 3840, "max_pad": 1536, "sq_pad": 4540416}, {"n": 4, "tok": 4279, "pad": 4352, "max_pad": 1248, "sq_pad": 4904960}, {"n": 4, "tok": 4621, "pad": 4864, "max_pad": 1344, "sq_pad": 5988352}, {"n": 4, "tok": 3064, "pad": 3328, "max_pad": 1088, "sq_pad": 3008512}, {"n": 4, "tok": 7151, "pad": 7424, "max_pad": 2368, "sq_pad": 15572992}, {"n": 4, "tok": 6211, "pad": 6400, "max_pad": 2272, "sq_pad": 11917312}, {"n": 4, "tok": 7067, "pad": 7168, "max_pad": 2176, "sq_pad": 14518272}, {"n": 4, "tok": 6170, "pad": 6400, "max_pad": 2048, "sq_pad": 11673600}, {"n": 4, "tok": 6373, "pad": 6656, "max_pad": 2176, "sq_pad": 11436032}, {"n": 4, "tok": 4345, "pad": 4608, "max_pad": 1440, "sq_pad": 5738496}, {"n": 4, "tok": 4793, "pad": 4864, "max_pad": 1568, "sq_pad": 6195200}, {"n": 4, "tok": 6589, "pad": 6656, "max_pad": 1824, "sq_pad": 11159552}, {"n": 4, "tok": 6219, "pad": 6400, "max_pad": 2112, "sq_pad": 10631168}, {"n": 4, "tok": 6886, "pad": 7168, "max_pad": 2368, "sq_pad": 13731840}, {"n": 4, "tok": 7367, "pad": 7424, "max_pad": 2144, "sq_pad": 14184448}, {"n": 4, "tok": 7000, "pad": 7168, "max_pad": 2144, "sq_pad": 13359104}, {"n": 4, "tok": 7554, "pad": 7680, "max_pad": 2208, "sq_pad": 15669248}, {"n": 4, "tok": 5810, "pad": 5888, "max_pad": 2112, "sq_pad": 9314304}, {"n": 4, "tok": 5542, "pad": 5632, "max_pad": 2144, "sq_pad": 8898560}, {"n": 4, "tok": 6200, "pad": 6400, "max_pad": 2144, "sq_pad": 11554816}, {"n": 4, "tok": 7046, "pad": 7168, "max_pad": 2144, "sq_pad": 14157824}, {"n": 4, "tok": 8472, "pad": 8704, "max_pad": 2368, "sq_pad": 18989056}, {"n": 4, "tok": 8053, "pad": 8192, "max_pad": 2208, "sq_pad": 16975872}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7862, "pad": 7936, "max_pad": 2176, "sq_pad": 16095232}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7860, "pad": 7936, "max_pad": 2144, "sq_pad": 15880192}, {"n": 4, "tok": 8306, "pad": 8448, "max_pad": 2208, "sq_pad": 17856512}, {"n": 4, "tok": 8428, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8428, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6886, "pad": 7168, "max_pad": 2016, "sq_pad": 13068288}, {"n": 4, "tok": 5922, "pad": 6144, "max_pad": 1920, "sq_pad": 9764864}, {"n": 4, "tok": 7612, "pad": 7680, "max_pad": 2176, "sq_pad": 15532032}, {"n": 4, "tok": 6007, "pad": 6144, "max_pad": 1760, "sq_pad": 9660416}, {"n": 4, "tok": 3747, "pad": 3840, "max_pad": 1248, "sq_pad": 3815424}, {"n": 4, "tok": 5786, "pad": 5888, "max_pad": 1568, "sq_pad": 8718336}, {"n": 4, "tok": 5825, "pad": 5888, "max_pad": 1568, "sq_pad": 8693760}, {"n": 4, "tok": 6221, "pad": 6400, "max_pad": 1728, "sq_pad": 10266624}, {"n": 4, "tok": 7679, "pad": 7936, "max_pad": 2368, "sq_pad": 16128000}, {"n": 4, "tok": 8144, "pad": 8448, "max_pad": 2368, "sq_pad": 18126848}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}


==> anc/data/controlled/micro_batches/p1_ref.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 654388, "pad": 654638, "sq_pad": 974914236, "data_digest": "5edd7422396baf6f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4243, "pad": 4248, "max_pad": 770, "sq_pad": 2419432}, {"n": 8, "tok": 4117, "pad": 4122, "max_pad": 868, "sq_pad": 2490588}, {"n": 8, "tok": 6144, "pad": 6148, "max_pad": 1032, "sq_pad": 5077504}, {"n": 8, "tok": 6084, "pad": 6088, "max_pad": 1004, "sq_pad": 4774648}, {"n": 8, "tok": 7514, "pad": 7520, "max_pad": 1144, "sq_pad": 7362552}, {"n": 8, "tok": 7334, "pad": 7340, "max_pad": 2176, "sq_pad": 8742288}, {"n": 8, "tok": 5723, "pad": 5726, "max_pad": 1206, "sq_pad": 4459548}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1262, "sq_pad": 7644540}, {"n": 8, "tok": 6457, "pad": 6462, "max_pad": 1212, "sq_pad": 5449228}, {"n": 8, "tok": 6197, "pad": 6204, "max_pad": 930, "sq_pad": 4966792}, {"n": 8, "tok": 6164, "pad": 6168, "max_pad": 1260, "sq_pad": 5127792}, {"n": 8, "tok": 6806, "pad": 6808, "max_pad": 1262, "sq_pad": 6249168}, {"n": 8, "tok": 5005, "pad": 5010, "max_pad": 810, "sq_pad": 3186676}, {"n": 8, "tok": 5573, "pad": 5578, "max_pad": 754, "sq_pad": 3913652}, {"n": 8, "tok": 6196, "pad": 6202, "max_pad": 842, "sq_pad": 4821516}, {"n": 8, "tok": 7162, "pad": 7162, "max_pad": 998, "sq_pad": 6461396}, {"n": 8, "tok": 7323, "pad": 7328, "max_pad": 1304, "sq_pad": 7206272}, {"n": 8, "tok": 9194, "pad": 9198, "max_pad": 1406, "sq_pad": 10962076}, {"n": 8, "tok": 10071, "pad": 10076, "max_pad": 1478, "sq_pad": 12962840}, {"n": 8, "tok": 8999, "pad": 9002, "max_pad": 1434, "sq_pad": 10261444}, {"n": 8, "tok": 9663, "pad": 9668, "max_pad": 1632, "sq_pad": 12110480}, {"n": 8, "tok": 8119, "pad": 8122, "max_pad": 1644, "sq_pad": 8746492}, {"n": 8, "tok": 7552, "pad": 7558, "max_pad": 1100, "sq_pad": 7357100}, {"n": 8, "tok": 7855, "pad": 7856, "max_pad": 1214, "sq_pad": 7947672}, {"n": 8, "tok": 8264, "pad": 8266, "max_pad": 1268, "sq_pad": 8802140}, {"n": 8, "tok": 9084, "pad": 9088, "max_pad": 1358, "sq_pad": 10547016}, {"n": 8, "tok": 8931, "pad": 8936, "max_pad": 1300, "sq_pad": 10196992}, {"n": 8, "tok": 8643, "pad": 8646, "max_pad": 1286, "sq_pad": 9410828}, {"n": 8, "tok": 9206, "pad": 9210, "max_pad": 1302, "sq_pad": 10748692}, {"n": 8, "tok": 9660, "pad": 9664, "max_pad": 1558, "sq_pad": 11875880}, {"n": 8, "tok": 10489, "pad": 10492, "max_pad": 1654, "sq_pad": 13968672}, {"n": 8, "tok": 9741, "pad": 9744, "max_pad": 1380, "sq_pad": 11994360}, {"n": 8, "tok": 11437, "pad": 11440, "max_pad": 2176, "sq_pad": 18027848}, {"n": 8, "tok": 11225, "pad": 11230, "max_pad": 2176, "sq_pad": 16452428}, {"n": 8, "tok": 13120, "pad": 13124, "max_pad": 2122, "sq_pad": 22336384}, {"n": 8, "tok": 11284, "pad": 11286, "max_pad": 1616, "sq_pad": 16054252}, {"n": 8, "tok": 14435, "pad": 14440, "max_pad": 2122, "sq_pad": 26802872}, {"n": 8, "tok": 15852, "pad": 15856, "max_pad": 2122, "sq_pad": 31935040}, {"n": 8, "tok": 10517, "pad": 10522, "max_pad": 1758, "sq_pad": 14118012}, {"n": 8, "tok": 12937, "pad": 12942, "max_pad": 2160, "sq_pad": 21730076}, {"n": 8, "tok": 12549, "pad": 12552, "max_pad": 2106, "sq_pad": 20092896}, {"n": 8, "tok": 14917, "pad": 14922, "max_pad": 2108, "sq_pad": 28301956}, {"n": 8, "tok": 14861, "pad": 14862, "max_pad": 2160, "sq_pad": 28696340}, {"n": 8, "tok": 14054, "pad": 14056, "max_pad": 2146, "sq_pad": 25880680}, {"n": 8, "tok": 15153, "pad": 15154, "max_pad": 2146, "sq_pad": 30243100}, {"n": 8, "tok": 13355, "pad": 13358, "max_pad": 2162, "sq_pad": 23056236}, {"n": 8, "tok": 16341, "pad": 16344, "max_pad": 2198, "sq_pad": 33719264}, {"n": 8, "tok": 15722, "pad": 15726, "max_pad": 2138, "sq_pad": 31582844}, {"n": 8, "tok": 15812, "pad": 15814, "max_pad": 2140, "sq_pad": 31596388}, {"n": 8, "tok": 15242, "pad": 15248, "max_pad": 2140, "sq_pad": 29511320}, {"n": 8, "tok": 14706, "pad": 14710, "max_pad": 2136, "sq_pad": 27680908}, {"n": 8, "tok": 17063, "pad": 17068, "max_pad": 2198, "sq_pad": 36436664}, {"n": 8, "tok": 15503, "pad": 15504, "max_pad": 2138, "sq_pad": 30185792}, {"n": 8, "tok": 16701, "pad": 16706, "max_pad": 2150, "sq_pad": 34936644}, {"n": 8, "tok": 5046, "pad": 5052, "max_pad": 1298, "sq_pad": 4006328}, {"n": 8, "tok": 11850, "pad": 11854, "max_pad": 2104, "sq_pad": 18249692}, {"n": 8, "tok": 10592, "pad": 10596, "max_pad": 2198, "sq_pad": 15769656}, {"n": 8, "tok": 10317, "pad": 10320, "max_pad": 2198, "sq_pad": 15520816}, {"n": 8, "tok": 8888, "pad": 8890, "max_pad": 2120, "sq_pad": 11962428}, {"n": 8, "tok": 9267, "pad": 9272, "max_pad": 2212, "sq_pad": 13737504}, {"n": 8, "tok": 8131, "pad": 8134, "max_pad": 1296, "sq_pad": 8626716}, {"n": 8, "tok": 8854, "pad": 8858, "max_pad": 1472, "sq_pad": 10002900}, {"n": 8, "tok": 11430, "pad": 11432, "max_pad": 1540, "sq_pad": 16386416}, {"n": 8, "tok": 16157, "pad": 16164, "max_pad": 2176, "sq_pad": 33027560}], "selfcheck": {"verl": 4248, "ours": 4248, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 654388, "pad": 654638, "sq_pad": 974914236, "data_digest": "5edd7422396baf6f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4243, "pad": 4248, "max_pad": 770, "sq_pad": 2419432}, {"n": 8, "tok": 4117, "pad": 4122, "max_pad": 868, "sq_pad": 2490588}, {"n": 8, "tok": 6144, "pad": 6148, "max_pad": 1032, "sq_pad": 5077504}, {"n": 8, "tok": 6084, "pad": 6088, "max_pad": 1004, "sq_pad": 4774648}, {"n": 8, "tok": 7514, "pad": 7520, "max_pad": 1144, "sq_pad": 7362552}, {"n": 8, "tok": 7334, "pad": 7340, "max_pad": 2176, "sq_pad": 8742288}, {"n": 8, "tok": 5723, "pad": 5726, "max_pad": 1206, "sq_pad": 4459548}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1262, "sq_pad": 7644540}, {"n": 8, "tok": 6457, "pad": 6462, "max_pad": 1212, "sq_pad": 5449228}, {"n": 8, "tok": 6197, "pad": 6204, "max_pad": 930, "sq_pad": 4966792}, {"n": 8, "tok": 6164, "pad": 6168, "max_pad": 1260, "sq_pad": 5127792}, {"n": 8, "tok": 6806, "pad": 6808, "max_pad": 1262, "sq_pad": 6249168}, {"n": 8, "tok": 5005, "pad": 5010, "max_pad": 810, "sq_pad": 3186676}, {"n": 8, "tok": 5573, "pad": 5578, "max_pad": 754, "sq_pad": 3913652}, {"n": 8, "tok": 6196, "pad": 6202, "max_pad": 842, "sq_pad": 4821516}, {"n": 8, "tok": 7162, "pad": 7162, "max_pad": 998, "sq_pad": 6461396}, {"n": 8, "tok": 7323, "pad": 7328, "max_pad": 1304, "sq_pad": 7206272}, {"n": 8, "tok": 9194, "pad": 9198, "max_pad": 1406, "sq_pad": 10962076}, {"n": 8, "tok": 10071, "pad": 10076, "max_pad": 1478, "sq_pad": 12962840}, {"n": 8, "tok": 8999, "pad": 9002, "max_pad": 1434, "sq_pad": 10261444}, {"n": 8, "tok": 9663, "pad": 9668, "max_pad": 1632, "sq_pad": 12110480}, {"n": 8, "tok": 8119, "pad": 8122, "max_pad": 1644, "sq_pad": 8746492}, {"n": 8, "tok": 7552, "pad": 7558, "max_pad": 1100, "sq_pad": 7357100}, {"n": 8, "tok": 7855, "pad": 7856, "max_pad": 1214, "sq_pad": 7947672}, {"n": 8, "tok": 8264, "pad": 8266, "max_pad": 1268, "sq_pad": 8802140}, {"n": 8, "tok": 9084, "pad": 9088, "max_pad": 1358, "sq_pad": 10547016}, {"n": 8, "tok": 8931, "pad": 8936, "max_pad": 1300, "sq_pad": 10196992}, {"n": 8, "tok": 8643, "pad": 8646, "max_pad": 1286, "sq_pad": 9410828}, {"n": 8, "tok": 9206, "pad": 9210, "max_pad": 1302, "sq_pad": 10748692}, {"n": 8, "tok": 9660, "pad": 9664, "max_pad": 1558, "sq_pad": 11875880}, {"n": 8, "tok": 10489, "pad": 10492, "max_pad": 1654, "sq_pad": 13968672}, {"n": 8, "tok": 9741, "pad": 9744, "max_pad": 1380, "sq_pad": 11994360}, {"n": 8, "tok": 11437, "pad": 11440, "max_pad": 2176, "sq_pad": 18027848}, {"n": 8, "tok": 11225, "pad": 11230, "max_pad": 2176, "sq_pad": 16452428}, {"n": 8, "tok": 13120, "pad": 13124, "max_pad": 2122, "sq_pad": 22336384}, {"n": 8, "tok": 11284, "pad": 11286, "max_pad": 1616, "sq_pad": 16054252}, {"n": 8, "tok": 14435, "pad": 14440, "max_pad": 2122, "sq_pad": 26802872}, {"n": 8, "tok": 15852, "pad": 15856, "max_pad": 2122, "sq_pad": 31935040}, {"n": 8, "tok": 10517, "pad": 10522, "max_pad": 1758, "sq_pad": 14118012}, {"n": 8, "tok": 12937, "pad": 12942, "max_pad": 2160, "sq_pad": 21730076}, {"n": 8, "tok": 12549, "pad": 12552, "max_pad": 2106, "sq_pad": 20092896}, {"n": 8, "tok": 14917, "pad": 14922, "max_pad": 2108, "sq_pad": 28301956}, {"n": 8, "tok": 14861, "pad": 14862, "max_pad": 2160, "sq_pad": 28696340}, {"n": 8, "tok": 14054, "pad": 14056, "max_pad": 2146, "sq_pad": 25880680}, {"n": 8, "tok": 15153, "pad": 15154, "max_pad": 2146, "sq_pad": 30243100}, {"n": 8, "tok": 13355, "pad": 13358, "max_pad": 2162, "sq_pad": 23056236}, {"n": 8, "tok": 16341, "pad": 16344, "max_pad": 2198, "sq_pad": 33719264}, {"n": 8, "tok": 15722, "pad": 15726, "max_pad": 2138, "sq_pad": 31582844}, {"n": 8, "tok": 15812, "pad": 15814, "max_pad": 2140, "sq_pad": 31596388}, {"n": 8, "tok": 15242, "pad": 15248, "max_pad": 2140, "sq_pad": 29511320}, {"n": 8, "tok": 14706, "pad": 14710, "max_pad": 2136, "sq_pad": 27680908}, {"n": 8, "tok": 17063, "pad": 17068, "max_pad": 2198, "sq_pad": 36436664}, {"n": 8, "tok": 15503, "pad": 15504, "max_pad": 2138, "sq_pad": 30185792}, {"n": 8, "tok": 16701, "pad": 16706, "max_pad": 2150, "sq_pad": 34936644}, {"n": 8, "tok": 5046, "pad": 5052, "max_pad": 1298, "sq_pad": 4006328}, {"n": 8, "tok": 11850, "pad": 11854, "max_pad": 2104, "sq_pad": 18249692}, {"n": 8, "tok": 10592, "pad": 10596, "max_pad": 2198, "sq_pad": 15769656}, {"n": 8, "tok": 10317, "pad": 10320, "max_pad": 2198, "sq_pad": 15520816}, {"n": 8, "tok": 8888, "pad": 8890, "max_pad": 2120, "sq_pad": 11962428}, {"n": 8, "tok": 9267, "pad": 9272, "max_pad": 2212, "sq_pad": 13737504}, {"n": 8, "tok": 8131, "pad": 8134, "max_pad": 1296, "sq_pad": 8626716}, {"n": 8, "tok": 8854, "pad": 8858, "max_pad": 1472, "sq_pad": 10002900}, {"n": 8, "tok": 11430, "pad": 11432, "max_pad": 1540, "sq_pad": 16386416}, {"n": 8, "tok": 16157, "pad": 16164, "max_pad": 2176, "sq_pad": 33027560}], "selfcheck": {"verl": 4248, "ours": 4248, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 241070, "pad": 241202, "sq_pad": 248246276, "data_digest": "c48665a798d4205f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2152, "pad": 2156, "max_pad": 730, "sq_pad": 1234680}, {"n": 4, "tok": 2091, "pad": 2092, "max_pad": 770, "sq_pad": 1184752}, {"n": 4, "tok": 1942, "pad": 1944, "max_pad": 868, "sq_pad": 1140600}, {"n": 4, "tok": 2175, "pad": 2178, "max_pad": 868, "sq_pad": 1349988}, {"n": 4, "tok": 2906, "pad": 2908, "max_pad": 1032, "sq_pad": 2373480}, {"n": 4, "tok": 3238, "pad": 3240, "max_pad": 958, "sq_pad": 2704024}, {"n": 4, "tok": 2989, "pad": 2992, "max_pad": 974, "sq_pad": 2306392}, {"n": 4, "tok": 3095, "pad": 3096, "max_pad": 1004, "sq_pad": 2468256}, {"n": 4, "tok": 3447, "pad": 3450, "max_pad": 1062, "sq_pad": 3136748}, {"n": 4, "tok": 4067, "pad": 4070, "max_pad": 1144, "sq_pad": 4225804}, {"n": 4, "tok": 4333, "pad": 4336, "max_pad": 2176, "sq_pad": 6296728}, {"n": 4, "tok": 3001, "pad": 3004, "max_pad": 1124, "sq_pad": 2445560}, {"n": 4, "tok": 2624, "pad": 2626, "max_pad": 796, "sq_pad": 1793316}, {"n": 4, "tok": 3099, "pad": 3100, "max_pad": 1206, "sq_pad": 2666232}, {"n": 4, "tok": 3776, "pad": 3778, "max_pad": 1156, "sq_pad": 3746932}, {"n": 4, "tok": 3781, "pad": 3784, "max_pad": 1262, "sq_pad": 3897608}, {"n": 4, "tok": 3458, "pad": 3460, "max_pad": 1212, "sq_pad": 3155912}, {"n": 4, "tok": 2999, "pad": 3002, "max_pad": 864, "sq_pad": 2293316}, {"n": 4, "tok": 2903, "pad": 2906, "max_pad": 894, "sq_pad": 2204684}, {"n": 4, "tok": 3294, "pad": 3298, "max_pad": 930, "sq_pad": 2762108}, {"n": 4, "tok": 2735, "pad": 2738, "max_pad": 774, "sq_pad": 1891244}, {"n": 4, "tok": 3429, "pad": 3430, "max_pad": 1260, "sq_pad": 3236548}, {"n": 4, "tok": 3443, "pad": 3444, "max_pad": 1260, "sq_pad": 3177864}, {"n": 4, "tok": 3363, "pad": 3364, "max_pad": 1262, "sq_pad": 3071304}, {"n": 4, "tok": 2564, "pad": 2566, "max_pad": 810, "sq_pad": 1688556}, {"n": 4, "tok": 2441, "pad": 2444, "max_pad": 658, "sq_pad": 1498120}, {"n": 4, "tok": 2715, "pad": 2718, "max_pad": 754, "sq_pad": 1865596}, {"n": 4, "tok": 2858, "pad": 2860, "max_pad": 746, "sq_pad": 2048056}, {"n": 4, "tok": 3052, "pad": 3056, "max_pad": 842, "sq_pad": 2344104}, {"n": 4, "tok": 3144, "pad": 3146, "max_pad": 834, "sq_pad": 2477412}, {"n": 4, "tok": 3572, "pad": 3572, "max_pad": 972, "sq_pad": 3212240}, {"n": 4, "tok": 3590, "pad": 3590, "max_pad": 998, "sq_pad": 3249156}, {"n": 4, "tok": 3554, "pad": 3556, "max_pad": 1290, "sq_pad": 3458416}, {"n": 4, "tok": 3769, "pad": 3772, "max_pad": 1304, "sq_pad": 3747856}, {"n": 4, "tok": 4652, "pad": 4654, "max_pad": 1406, "sq_pad": 5640996}, {"n": 4, "tok": 4542, "pad": 4544, "max_pad": 1350, "sq_pad": 5321080}, {"n": 4, "tok": 4750, "pad": 4752, "max_pad": 1380, "sq_pad": 5786984}, {"n": 4, "tok": 5321, "pad": 5324, "max_pad": 1478, "sq_pad": 7175856}, {"n": 4, "tok": 4702, "pad": 4704, "max_pad": 1434, "sq_pad": 5624424}, {"n": 4, "tok": 4297, "pad": 4298, "max_pad": 1146, "sq_pad": 4637020}, {"n": 4, "tok": 4222, "pad": 4224, "max_pad": 1112, "sq_pad": 4467000}, {"n": 4, "tok": 5441, "pad": 5444, "max_pad": 1632, "sq_pad": 7643480}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1644, "sq_pad": 5112272}, {"n": 4, "tok": 3797, "pad": 3798, "max_pad": 1062, "sq_pad": 3634220}, {"n": 4, "tok": 3261, "pad": 3264, "max_pad": 1046, "sq_pad": 2745976}, {"n": 4, "tok": 4291, "pad": 4294, "max_pad": 1100, "sq_pad": 4611124}, {"n": 4, "tok": 4174, "pad": 4174, "max_pad": 1214, "sq_pad": 4457964}, {"n": 4, "tok": 3681, "pad": 3682, "max_pad": 1174, "sq_pad": 3489708}, {"n": 4, "tok": 3739, "pad": 3740, "max_pad": 1180, "sq_pad": 3577352}, {"n": 4, "tok": 4525, "pad": 4526, "max_pad": 1268, "sq_pad": 5224788}, {"n": 4, "tok": 4727, "pad": 4730, "max_pad": 1358, "sq_pad": 5705820}, {"n": 4, "tok": 4357, "pad": 4358, "max_pad": 1250, "sq_pad": 4841196}, {"n": 4, "tok": 4804, "pad": 4806, "max_pad": 1278, "sq_pad": 5821580}, {"n": 4, "tok": 4127, "pad": 4130, "max_pad": 1300, "sq_pad": 4375412}, {"n": 4, "tok": 4401, "pad": 4404, "max_pad": 1286, "sq_pad": 4896760}, {"n": 4, "tok": 4242, "pad": 4242, "max_pad": 1112, "sq_pad": 4514068}, {"n": 4, "tok": 4623, "pad": 4624, "max_pad": 1292, "sq_pad": 5403480}, {"n": 4, "tok": 4583, "pad": 4586, "max_pad": 1302, "sq_pad": 5345212}, {"n": 4, "tok": 4593, "pad": 4594, "max_pad": 1324, "sq_pad": 5321124}, {"n": 4, "tok": 5067, "pad": 5070, "max_pad": 1558, "sq_pad": 6554756}, {"n": 4, "tok": 5418, "pad": 5420, "max_pad": 1654, "sq_pad": 7472120}, {"n": 4, "tok": 5071, "pad": 5072, "max_pad": 1360, "sq_pad": 6496552}, {"n": 4, "tok": 5120, "pad": 5122, "max_pad": 1380, "sq_pad": 6572292}, {"n": 4, "tok": 4621, "pad": 4622, "max_pad": 1312, "sq_pad": 5422068}], "selfcheck": {"verl": 2156, "ours": 2156, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 413318, "pad": 413436, "sq_pad": 726667960, "data_digest": "88db6b365948544d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4313, "pad": 4314, "max_pad": 1348, "sq_pad": 4763060}, {"n": 4, "tok": 7124, "pad": 7126, "max_pad": 2176, "sq_pad": 13264788}, {"n": 4, "tok": 5980, "pad": 5984, "max_pad": 2176, "sq_pad": 9568952}, {"n": 4, "tok": 5245, "pad": 5246, "max_pad": 1344, "sq_pad": 6883476}, {"n": 4, "tok": 6911, "pad": 6914, "max_pad": 2122, "sq_pad": 12215748}, {"n": 4, "tok": 6209, "pad": 6210, "max_pad": 2122, "sq_pad": 10120636}, {"n": 4, "tok": 5360, "pad": 5360, "max_pad": 1520, "sq_pad": 7243800}, {"n": 4, "tok": 5924, "pad": 5926, "max_pad": 1616, "sq_pad": 8810452}, {"n": 4, "tok": 6756, "pad": 6758, "max_pad": 1900, "sq_pad": 11612412}, {"n": 4, "tok": 7679, "pad": 7682, "max_pad": 2122, "sq_pad": 15190460}, {"n": 4, "tok": 7722, "pad": 7724, "max_pad": 2122, "sq_pad": 15328880}, {"n": 4, "tok": 8130, "pad": 8132, "max_pad": 2122, "sq_pad": 16606160}, {"n": 4, "tok": 5010, "pad": 5012, "max_pad": 1314, "sq_pad": 6294288}, {"n": 4, "tok": 5507, "pad": 5510, "max_pad": 1758, "sq_pad": 7823724}, {"n": 4, "tok": 7107, "pad": 7110, "max_pad": 2160, "sq_pad": 13223348}, {"n": 4, "tok": 5830, "pad": 5832, "max_pad": 1510, "sq_pad": 8506728}, {"n": 4, "tok": 6019, "pad": 6020, "max_pad": 1648, "sq_pad": 9126184}, {"n": 4, "tok": 6530, "pad": 6532, "max_pad": 2106, "sq_pad": 10966712}, {"n": 4, "tok": 7503, "pad": 7506, "max_pad": 2106, "sq_pad": 14295932}, {"n": 4, "tok": 7414, "pad": 7416, "max_pad": 2108, "sq_pad": 14006024}, {"n": 4, "tok": 8025, "pad": 8026, "max_pad": 2160, "sq_pad": 16291116}, {"n": 4, "tok": 6836, "pad": 6836, "max_pad": 2134, "sq_pad": 12405224}, {"n": 4, "tok": 7125, "pad": 7126, "max_pad": 2134, "sq_pad": 13186476}, {"n": 4, "tok": 6929, "pad": 6930, "max_pad": 2146, "sq_pad": 12694204}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 6569, "pad": 6570, "max_pad": 2146, "sq_pad": 11821836}, {"n": 4, "tok": 5663, "pad": 5666, "max_pad": 1732, "sq_pad": 8167924}, {"n": 4, "tok": 7692, "pad": 7692, "max_pad": 2162, "sq_pad": 14888312}, {"n": 4, "tok": 7789, "pad": 7792, "max_pad": 2198, "sq_pad": 15435088}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 7170, "pad": 7174, "max_pad": 2122, "sq_pad": 13298668}, {"n": 4, "tok": 7591, "pad": 7592, "max_pad": 2140, "sq_pad": 14652704}, {"n": 4, "tok": 8221, "pad": 8222, "max_pad": 2140, "sq_pad": 16943684}, {"n": 4, "tok": 7485, "pad": 7488, "max_pad": 2140, "sq_pad": 14337016}, {"n": 4, "tok": 7757, "pad": 7760, "max_pad": 2112, "sq_pad": 15174304}, {"n": 4, "tok": 7590, "pad": 7592, "max_pad": 2112, "sq_pad": 14517032}, {"n": 4, "tok": 7116, "pad": 7118, "max_pad": 2136, "sq_pad": 13163876}, {"n": 4, "tok": 8632, "pad": 8636, "max_pad": 2198, "sq_pad": 18651208}, {"n": 4, "tok": 8431, "pad": 8432, "max_pad": 2138, "sq_pad": 17785456}, {"n": 4, "tok": 7830, "pad": 7830, "max_pad": 2138, "sq_pad": 15396764}, {"n": 4, "tok": 7673, "pad": 7674, "max_pad": 2138, "sq_pad": 14789028}, {"n": 4, "tok": 8115, "pad": 8118, "max_pad": 2142, "sq_pad": 16498172}, {"n": 4, "tok": 8586, "pad": 8588, "max_pad": 2150, "sq_pad": 18438472}, {"n": 4, "tok": 1723, "pad": 1726, "max_pad": 460, "sq_pad": 746308}, {"n": 4, "tok": 3323, "pad": 3326, "max_pad": 1298, "sq_pad": 3260020}, {"n": 4, "tok": 5613, "pad": 5616, "max_pad": 1518, "sq_pad": 7956680}, {"n": 4, "tok": 6237, "pad": 6238, "max_pad": 2104, "sq_pad": 10293012}, {"n": 4, "tok": 5595, "pad": 5596, "max_pad": 1830, "sq_pad": 8243336}, {"n": 4, "tok": 4997, "pad": 5000, "max_pad": 2198, "sq_pad": 7526320}, {"n": 4, "tok": 5364, "pad": 5364, "max_pad": 2104, "sq_pad": 8004232}, {"n": 4, "tok": 4953, "pad": 4956, "max_pad": 2198, "sq_pad": 7516584}, {"n": 4, "tok": 3831, "pad": 3832, "max_pad": 1314, "sq_pad": 4223096}, {"n": 4, "tok": 5057, "pad": 5058, "max_pad": 2120, "sq_pad": 7739332}, {"n": 4, "tok": 4609, "pad": 4612, "max_pad": 2212, "sq_pad": 7017960}, {"n": 4, "tok": 4658, "pad": 4660, "max_pad": 2112, "sq_pad": 6719544}, {"n": 4, "tok": 3914, "pad": 3916, "max_pad": 1192, "sq_pad": 3977928}, {"n": 4, "tok": 4217, "pad": 4218, "max_pad": 1296, "sq_pad": 4648788}, {"n": 4, "tok": 4523, "pad": 4526, "max_pad": 1472, "sq_pad": 5296740}, {"n": 4, "tok": 4331, "pad": 4332, "max_pad": 1180, "sq_pad": 4706160}, {"n": 4, "tok": 5432, "pad": 5434, "max_pad": 1426, "sq_pad": 7390060}, {"n": 4, "tok": 5998, "pad": 5998, "max_pad": 1540, "sq_pad": 8996356}, {"n": 4, "tok": 7457, "pad": 7460, "max_pad": 2176, "sq_pad": 14087656}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 662083, "pad": 662362, "sq_pad": 1000848836, "data_digest": "3bd40fd090fde317", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4255, "pad": 4260, "max_pad": 598, "sq_pad": 2281568}, {"n": 8, "tok": 4737, "pad": 4742, "max_pad": 612, "sq_pad": 2812332}, {"n": 8, "tok": 5017, "pad": 5020, "max_pad": 678, "sq_pad": 3153672}, {"n": 8, "tok": 5182, "pad": 5186, "max_pad": 710, "sq_pad": 3367292}, {"n": 8, "tok": 5451, "pad": 5456, "max_pad": 720, "sq_pad": 3723240}, {"n": 8, "tok": 5715, "pad": 5718, "max_pad": 736, "sq_pad": 4088236}, {"n": 8, "tok": 6059, "pad": 6064, "max_pad": 810, "sq_pad": 4603848}, {"n": 8, "tok": 6281, "pad": 6284, "max_pad": 808, "sq_pad": 4937040}, {"n": 8, "tok": 6438, "pad": 6440, "max_pad": 824, "sq_pad": 5185416}, {"n": 8, "tok": 6876, "pad": 6880, "max_pad": 912, "sq_pad": 5922816}, {"n": 8, "tok": 7241, "pad": 7246, "max_pad": 934, "sq_pad": 6565012}, {"n": 8, "tok": 7416, "pad": 7422, "max_pad": 948, "sq_pad": 6887836}, {"n": 8, "tok": 7912, "pad": 7916, "max_pad": 1022, "sq_pad": 7836056}, {"n": 8, "tok": 8271, "pad": 8274, "max_pad": 1104, "sq_pad": 8566844}, {"n": 8, "tok": 8106, "pad": 8110, "max_pad": 1138, "sq_pad": 8332756}, {"n": 8, "tok": 8793, "pad": 8798, "max_pad": 1378, "sq_pad": 9768564}, {"n": 8, "tok": 8359, "pad": 8364, "max_pad": 1174, "sq_pad": 8944192}, {"n": 8, "tok": 8710, "pad": 8714, "max_pad": 1250, "sq_pad": 9669492}, {"n": 8, "tok": 8103, "pad": 8106, "max_pad": 1162, "sq_pad": 8360676}, {"n": 8, "tok": 8306, "pad": 8310, "max_pad": 1274, "sq_pad": 9016164}, {"n": 8, "tok": 7447, "pad": 7452, "max_pad": 1162, "sq_pad": 7316656}, {"n": 8, "tok": 5811, "pad": 5814, "max_pad": 1056, "sq_pad": 4552108}, {"n": 8, "tok": 8181, "pad": 8188, "max_pad": 1264, "sq_pad": 8853912}, {"n": 8, "tok": 8561, "pad": 8564, "max_pad": 1270, "sq_pad": 9329952}, {"n": 8, "tok": 8953, "pad": 8958, "max_pad": 1268, "sq_pad": 10110532}, {"n": 8, "tok": 11511, "pad": 11516, "max_pad": 1620, "sq_pad": 16699264}, {"n": 8, "tok": 9553, "pad": 9558, "max_pad": 1748, "sq_pad": 12028708}, {"n": 8, "tok": 7374, "pad": 7378, "max_pad": 1266, "sq_pad": 7412532}, {"n": 8, "tok": 8072, "pad": 8076, "max_pad": 1336, "sq_pad": 8763776}, {"n": 8, "tok": 8377, "pad": 8382, "max_pad": 1518, "sq_pad": 9394508}, {"n": 8, "tok": 8882, "pad": 8886, "max_pad": 1318, "sq_pad": 10247372}, {"n": 8, "tok": 9483, "pad": 9488, "max_pad": 1370, "sq_pad": 11673184}, {"n": 8, "tok": 9068, "pad": 9074, "max_pad": 1506, "sq_pad": 11393148}, {"n": 8, "tok": 8468, "pad": 8474, "max_pad": 1574, "sq_pad": 10511180}, {"n": 8, "tok": 10001, "pad": 10006, "max_pad": 2112, "sq_pad": 14477860}, {"n": 8, "tok": 11257, "pad": 11260, "max_pad": 2112, "sq_pad": 16939200}, {"n": 8, "tok": 11743, "pad": 11748, "max_pad": 1760, "sq_pad": 17720448}, {"n": 8, "tok": 11878, "pad": 11882, "max_pad": 1950, "sq_pad": 18583492}, {"n": 8, "tok": 15562, "pad": 15564, "max_pad": 2138, "sq_pad": 30610024}, {"n": 8, "tok": 14979, "pad": 14984, "max_pad": 2138, "sq_pad": 29992344}, {"n": 8, "tok": 15003, "pad": 15010, "max_pad": 2138, "sq_pad": 30039140}, {"n": 8, "tok": 11225, "pad": 11232, "max_pad": 2188, "sq_pad": 19505448}, {"n": 8, "tok": 15051, "pad": 15056, "max_pad": 2188, "sq_pad": 29321744}, {"n": 8, "tok": 16175, "pad": 16180, "max_pad": 2132, "sq_pad": 32917416}, {"n": 8, "tok": 15308, "pad": 15312, "max_pad": 2138, "sq_pad": 30243976}, {"n": 8, "tok": 13145, "pad": 13150, "max_pad": 2138, "sq_pad": 23724244}, {"n": 8, "tok": 11773, "pad": 11778, "max_pad": 1788, "sq_pad": 17880060}, {"n": 8, "tok": 11419, "pad": 11422, "max_pad": 1926, "sq_pad": 17546532}, {"n": 8, "tok": 14655, "pad": 14660, "max_pad": 2110, "sq_pad": 27535824}, {"n": 8, "tok": 13545, "pad": 13552, "max_pad": 2110, "sq_pad": 24624264}, {"n": 8, "tok": 17017, "pad": 17020, "max_pad": 2142, "sq_pad": 36212280}, {"n": 8, "tok": 17057, "pad": 17058, "max_pad": 2142, "sq_pad": 36372084}, {"n": 8, "tok": 8292, "pad": 8298, "max_pad": 2118, "sq_pad": 10330772}, {"n": 8, "tok": 10935, "pad": 10938, "max_pad": 2198, "sq_pad": 18395276}, {"n": 8, "tok": 15578, "pad": 15584, "max_pad": 2198, "sq_pad": 31298632}, {"n": 8, "tok": 12037, "pad": 12040, "max_pad": 2198, "sq_pad": 19650648}, {"n": 8, "tok": 11246, "pad": 11248, "max_pad": 2154, "sq_pad": 17560368}, {"n": 8, "tok": 12983, "pad": 12988, "max_pad": 2154, "sq_pad": 23240296}, {"n": 8, "tok": 13295, "pad": 13300, "max_pad": 2122, "sq_pad": 23241744}, {"n": 8, "tok": 14819, "pad": 14822, "max_pad": 2176, "sq_pad": 27969228}, {"n": 8, "tok": 12950, "pad": 12954, "max_pad": 2106, "sq_pad": 21401060}, {"n": 8, "tok": 13027, "pad": 13030, "max_pad": 2160, "sq_pad": 22210084}, {"n": 8, "tok": 17085, "pad": 17086, "max_pad": 2138, "sq_pad": 36491708}, {"n": 8, "tok": 16074, "pad": 16082, "max_pad": 2120, "sq_pad": 32502756}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 662083, "pad": 662362, "sq_pad": 1000848836, "data_digest": "3bd40fd090fde317", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4255, "pad": 4260, "max_pad": 598, "sq_pad": 2281568}, {"n": 8, "tok": 4737, "pad": 4742, "max_pad": 612, "sq_pad": 2812332}, {"n": 8, "tok": 5017, "pad": 5020, "max_pad": 678, "sq_pad": 3153672}, {"n": 8, "tok": 5182, "pad": 5186, "max_pad": 710, "sq_pad": 3367292}, {"n": 8, "tok": 5451, "pad": 5456, "max_pad": 720, "sq_pad": 3723240}, {"n": 8, "tok": 5715, "pad": 5718, "max_pad": 736, "sq_pad": 4088236}, {"n": 8, "tok": 6059, "pad": 6064, "max_pad": 810, "sq_pad": 4603848}, {"n": 8, "tok": 6281, "pad": 6284, "max_pad": 808, "sq_pad": 4937040}, {"n": 8, "tok": 6438, "pad": 6440, "max_pad": 824, "sq_pad": 5185416}, {"n": 8, "tok": 6876, "pad": 6880, "max_pad": 912, "sq_pad": 5922816}, {"n": 8, "tok": 7241, "pad": 7246, "max_pad": 934, "sq_pad": 6565012}, {"n": 8, "tok": 7416, "pad": 7422, "max_pad": 948, "sq_pad": 6887836}, {"n": 8, "tok": 7912, "pad": 7916, "max_pad": 1022, "sq_pad": 7836056}, {"n": 8, "tok": 8271, "pad": 8274, "max_pad": 1104, "sq_pad": 8566844}, {"n": 8, "tok": 8106, "pad": 8110, "max_pad": 1138, "sq_pad": 8332756}, {"n": 8, "tok": 8793, "pad": 8798, "max_pad": 1378, "sq_pad": 9768564}, {"n": 8, "tok": 8359, "pad": 8364, "max_pad": 1174, "sq_pad": 8944192}, {"n": 8, "tok": 8710, "pad": 8714, "max_pad": 1250, "sq_pad": 9669492}, {"n": 8, "tok": 8103, "pad": 8106, "max_pad": 1162, "sq_pad": 8360676}, {"n": 8, "tok": 8306, "pad": 8310, "max_pad": 1274, "sq_pad": 9016164}, {"n": 8, "tok": 7447, "pad": 7452, "max_pad": 1162, "sq_pad": 7316656}, {"n": 8, "tok": 5811, "pad": 5814, "max_pad": 1056, "sq_pad": 4552108}, {"n": 8, "tok": 8181, "pad": 8188, "max_pad": 1264, "sq_pad": 8853912}, {"n": 8, "tok": 8561, "pad": 8564, "max_pad": 1270, "sq_pad": 9329952}, {"n": 8, "tok": 8953, "pad": 8958, "max_pad": 1268, "sq_pad": 10110532}, {"n": 8, "tok": 11511, "pad": 11516, "max_pad": 1620, "sq_pad": 16699264}, {"n": 8, "tok": 9553, "pad": 9558, "max_pad": 1748, "sq_pad": 12028708}, {"n": 8, "tok": 7374, "pad": 7378, "max_pad": 1266, "sq_pad": 7412532}, {"n": 8, "tok": 8072, "pad": 8076, "max_pad": 1336, "sq_pad": 8763776}, {"n": 8, "tok": 8377, "pad": 8382, "max_pad": 1518, "sq_pad": 9394508}, {"n": 8, "tok": 8882, "pad": 8886, "max_pad": 1318, "sq_pad": 10247372}, {"n": 8, "tok": 9483, "pad": 9488, "max_pad": 1370, "sq_pad": 11673184}, {"n": 8, "tok": 9068, "pad": 9074, "max_pad": 1506, "sq_pad": 11393148}, {"n": 8, "tok": 8468, "pad": 8474, "max_pad": 1574, "sq_pad": 10511180}, {"n": 8, "tok": 10001, "pad": 10006, "max_pad": 2112, "sq_pad": 14477860}, {"n": 8, "tok": 11257, "pad": 11260, "max_pad": 2112, "sq_pad": 16939200}, {"n": 8, "tok": 11743, "pad": 11748, "max_pad": 1760, "sq_pad": 17720448}, {"n": 8, "tok": 11878, "pad": 11882, "max_pad": 1950, "sq_pad": 18583492}, {"n": 8, "tok": 15562, "pad": 15564, "max_pad": 2138, "sq_pad": 30610024}, {"n": 8, "tok": 14979, "pad": 14984, "max_pad": 2138, "sq_pad": 29992344}, {"n": 8, "tok": 15003, "pad": 15010, "max_pad": 2138, "sq_pad": 30039140}, {"n": 8, "tok": 11225, "pad": 11232, "max_pad": 2188, "sq_pad": 19505448}, {"n": 8, "tok": 15051, "pad": 15056, "max_pad": 2188, "sq_pad": 29321744}, {"n": 8, "tok": 16175, "pad": 16180, "max_pad": 2132, "sq_pad": 32917416}, {"n": 8, "tok": 15308, "pad": 15312, "max_pad": 2138, "sq_pad": 30243976}, {"n": 8, "tok": 13145, "pad": 13150, "max_pad": 2138, "sq_pad": 23724244}, {"n": 8, "tok": 11773, "pad": 11778, "max_pad": 1788, "sq_pad": 17880060}, {"n": 8, "tok": 11419, "pad": 11422, "max_pad": 1926, "sq_pad": 17546532}, {"n": 8, "tok": 14655, "pad": 14660, "max_pad": 2110, "sq_pad": 27535824}, {"n": 8, "tok": 13545, "pad": 13552, "max_pad": 2110, "sq_pad": 24624264}, {"n": 8, "tok": 17017, "pad": 17020, "max_pad": 2142, "sq_pad": 36212280}, {"n": 8, "tok": 17057, "pad": 17058, "max_pad": 2142, "sq_pad": 36372084}, {"n": 8, "tok": 8292, "pad": 8298, "max_pad": 2118, "sq_pad": 10330772}, {"n": 8, "tok": 10935, "pad": 10938, "max_pad": 2198, "sq_pad": 18395276}, {"n": 8, "tok": 15578, "pad": 15584, "max_pad": 2198, "sq_pad": 31298632}, {"n": 8, "tok": 12037, "pad": 12040, "max_pad": 2198, "sq_pad": 19650648}, {"n": 8, "tok": 11246, "pad": 11248, "max_pad": 2154, "sq_pad": 17560368}, {"n": 8, "tok": 12983, "pad": 12988, "max_pad": 2154, "sq_pad": 23240296}, {"n": 8, "tok": 13295, "pad": 13300, "max_pad": 2122, "sq_pad": 23241744}, {"n": 8, "tok": 14819, "pad": 14822, "max_pad": 2176, "sq_pad": 27969228}, {"n": 8, "tok": 12950, "pad": 12954, "max_pad": 2106, "sq_pad": 21401060}, {"n": 8, "tok": 13027, "pad": 13030, "max_pad": 2160, "sq_pad": 22210084}, {"n": 8, "tok": 17085, "pad": 17086, "max_pad": 2138, "sq_pad": 36491708}, {"n": 8, "tok": 16074, "pad": 16082, "max_pad": 2120, "sq_pad": 32502756}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 239433, "pad": 239570, "sq_pad": 240405556, "data_digest": "7dfc22061048fa65", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2003, "pad": 2004, "max_pad": 528, "sq_pad": 1006712}, {"n": 4, "tok": 2252, "pad": 2256, "max_pad": 598, "sq_pad": 1274856}, {"n": 4, "tok": 2372, "pad": 2376, "max_pad": 610, "sq_pad": 1412040}, {"n": 4, "tok": 2365, "pad": 2366, "max_pad": 612, "sq_pad": 1400292}, {"n": 4, "tok": 2510, "pad": 2512, "max_pad": 678, "sq_pad": 1581112}, {"n": 4, "tok": 2507, "pad": 2508, "max_pad": 632, "sq_pad": 1572560}, {"n": 4, "tok": 2528, "pad": 2530, "max_pad": 652, "sq_pad": 1600756}, {"n": 4, "tok": 2654, "pad": 2656, "max_pad": 710, "sq_pad": 1766536}, {"n": 4, "tok": 2740, "pad": 2742, "max_pad": 720, "sq_pad": 1881332}, {"n": 4, "tok": 2711, "pad": 2714, "max_pad": 692, "sq_pad": 1841908}, {"n": 4, "tok": 2816, "pad": 2818, "max_pad": 716, "sq_pad": 1985556}, {"n": 4, "tok": 2899, "pad": 2900, "max_pad": 736, "sq_pad": 2102680}, {"n": 4, "tok": 2923, "pad": 2926, "max_pad": 736, "sq_pad": 2140420}, {"n": 4, "tok": 3136, "pad": 3138, "max_pad": 810, "sq_pad": 2463428}, {"n": 4, "tok": 3152, "pad": 3154, "max_pad": 808, "sq_pad": 2487540}, {"n": 4, "tok": 3129, "pad": 3130, "max_pad": 796, "sq_pad": 2449500}, {"n": 4, "tok": 3182, "pad": 3182, "max_pad": 800, "sq_pad": 2531460}, {"n": 4, "tok": 3256, "pad": 3258, "max_pad": 824, "sq_pad": 2653956}, {"n": 4, "tok": 3346, "pad": 3348, "max_pad": 844, "sq_pad": 2802600}, {"n": 4, "tok": 3530, "pad": 3532, "max_pad": 912, "sq_pad": 3120216}, {"n": 4, "tok": 3614, "pad": 3616, "max_pad": 934, "sq_pad": 3270736}, {"n": 4, "tok": 3627, "pad": 3630, "max_pad": 912, "sq_pad": 3294276}, {"n": 4, "tok": 3648, "pad": 3650, "max_pad": 918, "sq_pad": 3330708}, {"n": 4, "tok": 3768, "pad": 3772, "max_pad": 948, "sq_pad": 3557128}, {"n": 4, "tok": 3940, "pad": 3942, "max_pad": 1022, "sq_pad": 3886876}, {"n": 4, "tok": 3972, "pad": 3974, "max_pad": 1020, "sq_pad": 3949180}, {"n": 4, "tok": 4045, "pad": 4046, "max_pad": 1032, "sq_pad": 4093092}, {"n": 4, "tok": 4226, "pad": 4228, "max_pad": 1104, "sq_pad": 4473752}, {"n": 4, "tok": 4317, "pad": 4318, "max_pad": 1138, "sq_pad": 4666012}, {"n": 4, "tok": 3789, "pad": 3792, "max_pad": 1034, "sq_pad": 3666744}, {"n": 4, "tok": 4267, "pad": 4270, "max_pad": 1100, "sq_pad": 4560284}, {"n": 4, "tok": 4526, "pad": 4528, "max_pad": 1378, "sq_pad": 5208280}, {"n": 4, "tok": 4309, "pad": 4312, "max_pad": 1160, "sq_pad": 4712984}, {"n": 4, "tok": 4050, "pad": 4052, "max_pad": 1174, "sq_pad": 4231208}, {"n": 4, "tok": 4494, "pad": 4496, "max_pad": 1196, "sq_pad": 5074872}, {"n": 4, "tok": 4216, "pad": 4218, "max_pad": 1250, "sq_pad": 4594620}, {"n": 4, "tok": 3783, "pad": 3784, "max_pad": 1162, "sq_pad": 3688944}, {"n": 4, "tok": 4320, "pad": 4322, "max_pad": 1104, "sq_pad": 4671732}, {"n": 4, "tok": 3794, "pad": 3796, "max_pad": 1246, "sq_pad": 3845352}, {"n": 4, "tok": 4512, "pad": 4514, "max_pad": 1274, "sq_pad": 5170812}, {"n": 4, "tok": 3650, "pad": 3654, "max_pad": 1062, "sq_pad": 3381444}, {"n": 4, "tok": 3797, "pad": 3798, "max_pad": 1162, "sq_pad": 3935212}, {"n": 4, "tok": 3105, "pad": 3106, "max_pad": 944, "sq_pad": 2514036}, {"n": 4, "tok": 2706, "pad": 2708, "max_pad": 1056, "sq_pad": 2038072}, {"n": 4, "tok": 3873, "pad": 3876, "max_pad": 1220, "sq_pad": 3996048}, {"n": 4, "tok": 4308, "pad": 4312, "max_pad": 1264, "sq_pad": 4857864}, {"n": 4, "tok": 4329, "pad": 4330, "max_pad": 1270, "sq_pad": 4835988}, {"n": 4, "tok": 4232, "pad": 4234, "max_pad": 1150, "sq_pad": 4493964}, {"n": 4, "tok": 4308, "pad": 4312, "max_pad": 1268, "sq_pad": 4712480}, {"n": 4, "tok": 4645, "pad": 4646, "max_pad": 1176, "sq_pad": 5398052}, {"n": 4, "tok": 5487, "pad": 5490, "max_pad": 1464, "sq_pad": 7580484}, {"n": 4, "tok": 6024, "pad": 6026, "max_pad": 1620, "sq_pad": 9118780}, {"n": 4, "tok": 4434, "pad": 4436, "max_pad": 1508, "sq_pad": 5149320}, {"n": 4, "tok": 5119, "pad": 5122, "max_pad": 1748, "sq_pad": 6879388}, {"n": 4, "tok": 3247, "pad": 3250, "max_pad": 1264, "sq_pad": 2990796}, {"n": 4, "tok": 4127, "pad": 4128, "max_pad": 1266, "sq_pad": 4421736}, {"n": 4, "tok": 3848, "pad": 3850, "max_pad": 1314, "sq_pad": 4154844}, {"n": 4, "tok": 4224, "pad": 4226, "max_pad": 1336, "sq_pad": 4608932}, {"n": 4, "tok": 4450, "pad": 4452, "max_pad": 1518, "sq_pad": 5226648}, {"n": 4, "tok": 3927, "pad": 3930, "max_pad": 1336, "sq_pad": 4167860}, {"n": 4, "tok": 4666, "pad": 4668, "max_pad": 1318, "sq_pad": 5630672}, {"n": 4, "tok": 4216, "pad": 4218, "max_pad": 1284, "sq_pad": 4616700}, {"n": 4, "tok": 4639, "pad": 4642, "max_pad": 1312, "sq_pad": 5564308}, {"n": 4, "tok": 4844, "pad": 4846, "max_pad": 1370, "sq_pad": 6108876}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 422650, "pad": 422792, "sq_pad": 760443280, "data_digest": "8311d7ba2d4aefa6", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5571, "pad": 5574, "max_pad": 1506, "sq_pad": 7802772}, {"n": 4, "tok": 3497, "pad": 3500, "max_pad": 1374, "sq_pad": 3590376}, {"n": 4, "tok": 3963, "pad": 3966, "max_pad": 1544, "sq_pad": 4840036}, {"n": 4, "tok": 4505, "pad": 4508, "max_pad": 1574, "sq_pad": 5671144}, {"n": 4, "tok": 3771, "pad": 3774, "max_pad": 1422, "sq_pad": 3906140}, {"n": 4, "tok": 6230, "pad": 6232, "max_pad": 2112, "sq_pad": 10571720}, {"n": 4, "tok": 5960, "pad": 5962, "max_pad": 2112, "sq_pad": 9606116}, {"n": 4, "tok": 5297, "pad": 5298, "max_pad": 1700, "sq_pad": 7333084}, {"n": 4, "tok": 5246, "pad": 5248, "max_pad": 1584, "sq_pad": 7128744}, {"n": 4, "tok": 6497, "pad": 6500, "max_pad": 1760, "sq_pad": 10591704}, {"n": 4, "tok": 5216, "pad": 5218, "max_pad": 1728, "sq_pad": 7102356}, {"n": 4, "tok": 6662, "pad": 6664, "max_pad": 1950, "sq_pad": 11481136}, {"n": 4, "tok": 7669, "pad": 7670, "max_pad": 2138, "sq_pad": 14920524}, {"n": 4, "tok": 7893, "pad": 7894, "max_pad": 2138, "sq_pad": 15689500}, {"n": 4, "tok": 6431, "pad": 6432, "max_pad": 2098, "sq_pad": 11708168}, {"n": 4, "tok": 8548, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 7070, "pad": 7074, "max_pad": 2138, "sq_pad": 14148732}, {"n": 4, "tok": 7933, "pad": 7936, "max_pad": 2138, "sq_pad": 15890408}, {"n": 4, "tok": 4767, "pad": 4770, "max_pad": 2188, "sq_pad": 7420500}, {"n": 4, "tok": 6458, "pad": 6462, "max_pad": 2188, "sq_pad": 12084948}, {"n": 4, "tok": 7469, "pad": 7472, "max_pad": 2188, "sq_pad": 14367496}, {"n": 4, "tok": 7582, "pad": 7584, "max_pad": 2188, "sq_pad": 14954248}, {"n": 4, "tok": 8380, "pad": 8382, "max_pad": 2132, "sq_pad": 17574932}, {"n": 4, "tok": 7795, "pad": 7798, "max_pad": 2130, "sq_pad": 15342484}, {"n": 4, "tok": 8199, "pad": 8200, "max_pad": 2138, "sq_pad": 16894704}, {"n": 4, "tok": 7109, "pad": 7112, "max_pad": 2134, "sq_pad": 13349272}, {"n": 4, "tok": 6309, "pad": 6312, "max_pad": 2134, "sq_pad": 11260248}, {"n": 4, "tok": 6836, "pad": 6838, "max_pad": 2138, "sq_pad": 12463996}, {"n": 4, "tok": 5760, "pad": 5762, "max_pad": 1536, "sq_pad": 8326004}, {"n": 4, "tok": 6013, "pad": 6016, "max_pad": 1788, "sq_pad": 9554056}, {"n": 4, "tok": 5560, "pad": 5560, "max_pad": 1926, "sq_pad": 8648080}, {"n": 4, "tok": 5859, "pad": 5862, "max_pad": 1672, "sq_pad": 8898452}, {"n": 4, "tok": 7538, "pad": 7540, "max_pad": 2110, "sq_pad": 14534232}, {"n": 4, "tok": 7117, "pad": 7120, "max_pad": 2110, "sq_pad": 13001592}, {"n": 4, "tok": 6987, "pad": 6990, "max_pad": 2110, "sq_pad": 12753132}, {"n": 4, "tok": 6558, "pad": 6562, "max_pad": 2110, "sq_pad": 11871132}, {"n": 4, "tok": 8502, "pad": 8504, "max_pad": 2142, "sq_pad": 18080528}, {"n": 4, "tok": 8515, "pad": 8516, "max_pad": 2142, "sq_pad": 18131752}, {"n": 4, "tok": 8529, "pad": 8530, "max_pad": 2142, "sq_pad": 18190388}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 4363, "pad": 4366, "max_pad": 2118, "sq_pad": 6275500}, {"n": 4, "tok": 3929, "pad": 3932, "max_pad": 1146, "sq_pad": 4055272}, {"n": 4, "tok": 3792, "pad": 3792, "max_pad": 1432, "sq_pad": 4094936}, {"n": 4, "tok": 7143, "pad": 7146, "max_pad": 2198, "sq_pad": 14300340}, {"n": 4, "tok": 6790, "pad": 6792, "max_pad": 2070, "sq_pad": 11973816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 6216, "pad": 6218, "max_pad": 2198, "sq_pad": 10509052}, {"n": 4, "tok": 5821, "pad": 5822, "max_pad": 1932, "sq_pad": 9141596}, {"n": 4, "tok": 5547, "pad": 5548, "max_pad": 2154, "sq_pad": 8923912}, {"n": 4, "tok": 5699, "pad": 5700, "max_pad": 1788, "sq_pad": 8636456}, {"n": 4, "tok": 6616, "pad": 6618, "max_pad": 2154, "sq_pad": 11871996}, {"n": 4, "tok": 6367, "pad": 6370, "max_pad": 2154, "sq_pad": 11368300}, {"n": 4, "tok": 6244, "pad": 6246, "max_pad": 2116, "sq_pad": 10313244}, {"n": 4, "tok": 7051, "pad": 7054, "max_pad": 2122, "sq_pad": 12928500}, {"n": 4, "tok": 7521, "pad": 7522, "max_pad": 2176, "sq_pad": 14480292}, {"n": 4, "tok": 7298, "pad": 7300, "max_pad": 2134, "sq_pad": 13488936}, {"n": 4, "tok": 6968, "pad": 6970, "max_pad": 2106, "sq_pad": 12345244}, {"n": 4, "tok": 5982, "pad": 5984, "max_pad": 1696, "sq_pad": 9055816}, {"n": 4, "tok": 6003, "pad": 6004, "max_pad": 2160, "sq_pad": 9624888}, {"n": 4, "tok": 7024, "pad": 7026, "max_pad": 2138, "sq_pad": 12585196}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8533, "pad": 8534, "max_pad": 2138, "sq_pad": 18207532}, {"n": 4, "tok": 7914, "pad": 7918, "max_pad": 2120, "sq_pad": 15782900}, {"n": 4, "tok": 8160, "pad": 8164, "max_pad": 2110, "sq_pad": 16719856}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 629348, "pad": 629606, "sq_pad": 921295348, "data_digest": "2d5644489f7936bd", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 2839, "pad": 2844, "max_pad": 382, "sq_pad": 1013432}, {"n": 8, "tok": 3267, "pad": 3274, "max_pad": 456, "sq_pad": 1345436}, {"n": 8, "tok": 3976, "pad": 3980, "max_pad": 562, "sq_pad": 1993936}, {"n": 8, "tok": 4676, "pad": 4680, "max_pad": 614, "sq_pad": 2741256}, {"n": 8, "tok": 4959, "pad": 4964, "max_pad": 644, "sq_pad": 3083312}, {"n": 8, "tok": 5210, "pad": 5214, "max_pad": 682, "sq_pad": 3401884}, {"n": 8, "tok": 5470, "pad": 5476, "max_pad": 714, "sq_pad": 3750304}, {"n": 8, "tok": 5741, "pad": 5744, "max_pad": 760, "sq_pad": 4129136}, {"n": 8, "tok": 6085, "pad": 6088, "max_pad": 792, "sq_pad": 4634928}, {"n": 8, "tok": 6352, "pad": 6356, "max_pad": 810, "sq_pad": 5050904}, {"n": 8, "tok": 6768, "pad": 6770, "max_pad": 936, "sq_pad": 5745660}, {"n": 8, "tok": 7465, "pad": 7468, "max_pad": 1070, "sq_pad": 7018232}, {"n": 8, "tok": 7699, "pad": 7704, "max_pad": 1128, "sq_pad": 7518184}, {"n": 8, "tok": 7672, "pad": 7676, "max_pad": 1104, "sq_pad": 7407440}, {"n": 8, "tok": 8085, "pad": 8088, "max_pad": 1564, "sq_pad": 8533704}, {"n": 8, "tok": 10999, "pad": 11004, "max_pad": 1848, "sq_pad": 15951328}, {"n": 8, "tok": 9498, "pad": 9502, "max_pad": 1410, "sq_pad": 11431828}, {"n": 8, "tok": 8723, "pad": 8728, "max_pad": 1468, "sq_pad": 10203144}, {"n": 8, "tok": 9273, "pad": 9276, "max_pad": 1902, "sq_pad": 12857296}, {"n": 8, "tok": 8857, "pad": 8862, "max_pad": 1354, "sq_pad": 9933076}, {"n": 8, "tok": 9335, "pad": 9340, "max_pad": 1632, "sq_pad": 11560040}, {"n": 8, "tok": 9825, "pad": 9830, "max_pad": 1960, "sq_pad": 13234436}, {"n": 8, "tok": 11289, "pad": 11294, "max_pad": 1780, "sq_pad": 17256900}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 1812, "sq_pad": 11342020}, {"n": 8, "tok": 9538, "pad": 9542, "max_pad": 1396, "sq_pad": 11782284}, {"n": 8, "tok": 9133, "pad": 9138, "max_pad": 1502, "sq_pad": 11753876}, {"n": 8, "tok": 8602, "pad": 8604, "max_pad": 1538, "sq_pad": 10842208}, {"n": 8, "tok": 8649, "pad": 8654, "max_pad": 1592, "sq_pad": 10798236}, {"n": 8, "tok": 7734, "pad": 7740, "max_pad": 1622, "sq_pad": 8563760}, {"n": 8, "tok": 9965, "pad": 9970, "max_pad": 1680, "sq_pad": 13688964}, {"n": 8, "tok": 8580, "pad": 8584, "max_pad": 1640, "sq_pad": 10366856}, {"n": 8, "tok": 7213, "pad": 7218, "max_pad": 1438, "sq_pad": 7422876}, {"n": 8, "tok": 11901, "pad": 11906, "max_pad": 2130, "sq_pad": 19074724}, {"n": 8, "tok": 11745, "pad": 11748, "max_pad": 1906, "sq_pad": 17824136}, {"n": 8, "tok": 8872, "pad": 8876, "max_pad": 1962, "sq_pad": 12377984}, {"n": 8, "tok": 9060, "pad": 9062, "max_pad": 2018, "sq_pad": 11544380}, {"n": 8, "tok": 8172, "pad": 8176, "max_pad": 1372, "sq_pad": 8648064}, {"n": 8, "tok": 9520, "pad": 9522, "max_pad": 2022, "sq_pad": 12278196}, {"n": 8, "tok": 8969, "pad": 8974, "max_pad": 1568, "sq_pad": 10722860}, {"n": 8, "tok": 8764, "pad": 8768, "max_pad": 1614, "sq_pad": 10171232}, {"n": 8, "tok": 13069, "pad": 13072, "max_pad": 2130, "sq_pad": 23350240}, {"n": 8, "tok": 8364, "pad": 8368, "max_pad": 1876, "sq_pad": 10450336}, {"n": 8, "tok": 6745, "pad": 6750, "max_pad": 1634, "sq_pad": 6423604}, {"n": 8, "tok": 15472, "pad": 15476, "max_pad": 2124, "sq_pad": 30395344}, {"n": 8, "tok": 14809, "pad": 14816, "max_pad": 2130, "sq_pad": 28457408}, {"n": 8, "tok": 16700, "pad": 16702, "max_pad": 2160, "sq_pad": 35097964}, {"n": 8, "tok": 15638, "pad": 15640, "max_pad": 2180, "sq_pad": 31252904}, {"n": 8, "tok": 14259, "pad": 14262, "max_pad": 2148, "sq_pad": 25834908}, {"n": 8, "tok": 15959, "pad": 15962, "max_pad": 2142, "sq_pad": 32453156}, {"n": 8, "tok": 14243, "pad": 14244, "max_pad": 2140, "sq_pad": 26469328}, {"n": 8, "tok": 13141, "pad": 13144, "max_pad": 2124, "sq_pad": 23057760}, {"n": 8, "tok": 12056, "pad": 12060, "max_pad": 2130, "sq_pad": 18898104}, {"n": 8, "tok": 8549, "pad": 8552, "max_pad": 1242, "sq_pad": 9241240}, {"n": 8, "tok": 12236, "pad": 12236, "max_pad": 2146, "sq_pad": 21071544}, {"n": 8, "tok": 9613, "pad": 9620, "max_pad": 1898, "sq_pad": 13082880}, {"n": 8, "tok": 7926, "pad": 7930, "max_pad": 2132, "sq_pad": 9820692}, {"n": 8, "tok": 12722, "pad": 12726, "max_pad": 2130, "sq_pad": 21935020}, {"n": 8, "tok": 11362, "pad": 11366, "max_pad": 2132, "sq_pad": 18517804}, {"n": 8, "tok": 12472, "pad": 12478, "max_pad": 2120, "sq_pad": 21314364}, {"n": 8, "tok": 15196, "pad": 15202, "max_pad": 2140, "sq_pad": 30060292}, {"n": 8, "tok": 13014, "pad": 13016, "max_pad": 2132, "sq_pad": 22526832}, {"n": 8, "tok": 12258, "pad": 12264, "max_pad": 2148, "sq_pad": 20460824}, {"n": 8, "tok": 16806, "pad": 16806, "max_pad": 2132, "sq_pad": 35322756}, {"n": 8, "tok": 17149, "pad": 17156, "max_pad": 2162, "sq_pad": 36801592}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 629348, "pad": 629606, "sq_pad": 921295348, "data_digest": "2d5644489f7936bd", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 2839, "pad": 2844, "max_pad": 382, "sq_pad": 1013432}, {"n": 8, "tok": 3267, "pad": 3274, "max_pad": 456, "sq_pad": 1345436}, {"n": 8, "tok": 3976, "pad": 3980, "max_pad": 562, "sq_pad": 1993936}, {"n": 8, "tok": 4676, "pad": 4680, "max_pad": 614, "sq_pad": 2741256}, {"n": 8, "tok": 4959, "pad": 4964, "max_pad": 644, "sq_pad": 3083312}, {"n": 8, "tok": 5210, "pad": 5214, "max_pad": 682, "sq_pad": 3401884}, {"n": 8, "tok": 5470, "pad": 5476, "max_pad": 714, "sq_pad": 3750304}, {"n": 8, "tok": 5741, "pad": 5744, "max_pad": 760, "sq_pad": 4129136}, {"n": 8, "tok": 6085, "pad": 6088, "max_pad": 792, "sq_pad": 4634928}, {"n": 8, "tok": 6352, "pad": 6356, "max_pad": 810, "sq_pad": 5050904}, {"n": 8, "tok": 6768, "pad": 6770, "max_pad": 936, "sq_pad": 5745660}, {"n": 8, "tok": 7465, "pad": 7468, "max_pad": 1070, "sq_pad": 7018232}, {"n": 8, "tok": 7699, "pad": 7704, "max_pad": 1128, "sq_pad": 7518184}, {"n": 8, "tok": 7672, "pad": 7676, "max_pad": 1104, "sq_pad": 7407440}, {"n": 8, "tok": 8085, "pad": 8088, "max_pad": 1564, "sq_pad": 8533704}, {"n": 8, "tok": 10999, "pad": 11004, "max_pad": 1848, "sq_pad": 15951328}, {"n": 8, "tok": 9498, "pad": 9502, "max_pad": 1410, "sq_pad": 11431828}, {"n": 8, "tok": 8723, "pad": 8728, "max_pad": 1468, "sq_pad": 10203144}, {"n": 8, "tok": 9273, "pad": 9276, "max_pad": 1902, "sq_pad": 12857296}, {"n": 8, "tok": 8857, "pad": 8862, "max_pad": 1354, "sq_pad": 9933076}, {"n": 8, "tok": 9335, "pad": 9340, "max_pad": 1632, "sq_pad": 11560040}, {"n": 8, "tok": 9825, "pad": 9830, "max_pad": 1960, "sq_pad": 13234436}, {"n": 8, "tok": 11289, "pad": 11294, "max_pad": 1780, "sq_pad": 17256900}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 1812, "sq_pad": 11342020}, {"n": 8, "tok": 9538, "pad": 9542, "max_pad": 1396, "sq_pad": 11782284}, {"n": 8, "tok": 9133, "pad": 9138, "max_pad": 1502, "sq_pad": 11753876}, {"n": 8, "tok": 8602, "pad": 8604, "max_pad": 1538, "sq_pad": 10842208}, {"n": 8, "tok": 8649, "pad": 8654, "max_pad": 1592, "sq_pad": 10798236}, {"n": 8, "tok": 7734, "pad": 7740, "max_pad": 1622, "sq_pad": 8563760}, {"n": 8, "tok": 9965, "pad": 9970, "max_pad": 1680, "sq_pad": 13688964}, {"n": 8, "tok": 8580, "pad": 8584, "max_pad": 1640, "sq_pad": 10366856}, {"n": 8, "tok": 7213, "pad": 7218, "max_pad": 1438, "sq_pad": 7422876}, {"n": 8, "tok": 11901, "pad": 11906, "max_pad": 2130, "sq_pad": 19074724}, {"n": 8, "tok": 11745, "pad": 11748, "max_pad": 1906, "sq_pad": 17824136}, {"n": 8, "tok": 8872, "pad": 8876, "max_pad": 1962, "sq_pad": 12377984}, {"n": 8, "tok": 9060, "pad": 9062, "max_pad": 2018, "sq_pad": 11544380}, {"n": 8, "tok": 8172, "pad": 8176, "max_pad": 1372, "sq_pad": 8648064}, {"n": 8, "tok": 9520, "pad": 9522, "max_pad": 2022, "sq_pad": 12278196}, {"n": 8, "tok": 8969, "pad": 8974, "max_pad": 1568, "sq_pad": 10722860}, {"n": 8, "tok": 8764, "pad": 8768, "max_pad": 1614, "sq_pad": 10171232}, {"n": 8, "tok": 13069, "pad": 13072, "max_pad": 2130, "sq_pad": 23350240}, {"n": 8, "tok": 8364, "pad": 8368, "max_pad": 1876, "sq_pad": 10450336}, {"n": 8, "tok": 6745, "pad": 6750, "max_pad": 1634, "sq_pad": 6423604}, {"n": 8, "tok": 15472, "pad": 15476, "max_pad": 2124, "sq_pad": 30395344}, {"n": 8, "tok": 14809, "pad": 14816, "max_pad": 2130, "sq_pad": 28457408}, {"n": 8, "tok": 16700, "pad": 16702, "max_pad": 2160, "sq_pad": 35097964}, {"n": 8, "tok": 15638, "pad": 15640, "max_pad": 2180, "sq_pad": 31252904}, {"n": 8, "tok": 14259, "pad": 14262, "max_pad": 2148, "sq_pad": 25834908}, {"n": 8, "tok": 15959, "pad": 15962, "max_pad": 2142, "sq_pad": 32453156}, {"n": 8, "tok": 14243, "pad": 14244, "max_pad": 2140, "sq_pad": 26469328}, {"n": 8, "tok": 13141, "pad": 13144, "max_pad": 2124, "sq_pad": 23057760}, {"n": 8, "tok": 12056, "pad": 12060, "max_pad": 2130, "sq_pad": 18898104}, {"n": 8, "tok": 8549, "pad": 8552, "max_pad": 1242, "sq_pad": 9241240}, {"n": 8, "tok": 12236, "pad": 12236, "max_pad": 2146, "sq_pad": 21071544}, {"n": 8, "tok": 9613, "pad": 9620, "max_pad": 1898, "sq_pad": 13082880}, {"n": 8, "tok": 7926, "pad": 7930, "max_pad": 2132, "sq_pad": 9820692}, {"n": 8, "tok": 12722, "pad": 12726, "max_pad": 2130, "sq_pad": 21935020}, {"n": 8, "tok": 11362, "pad": 11366, "max_pad": 2132, "sq_pad": 18517804}, {"n": 8, "tok": 12472, "pad": 12478, "max_pad": 2120, "sq_pad": 21314364}, {"n": 8, "tok": 15196, "pad": 15202, "max_pad": 2140, "sq_pad": 30060292}, {"n": 8, "tok": 13014, "pad": 13016, "max_pad": 2132, "sq_pad": 22526832}, {"n": 8, "tok": 12258, "pad": 12264, "max_pad": 2148, "sq_pad": 20460824}, {"n": 8, "tok": 16806, "pad": 16806, "max_pad": 2132, "sq_pad": 35322756}, {"n": 8, "tok": 17149, "pad": 17156, "max_pad": 2162, "sq_pad": 36801592}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 242587, "pad": 242726, "sq_pad": 266356876, "data_digest": "3d99f23f9b57bc40", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1364, "pad": 1366, "max_pad": 354, "sq_pad": 466900}, {"n": 4, "tok": 1475, "pad": 1478, "max_pad": 382, "sq_pad": 546532}, {"n": 4, "tok": 1538, "pad": 1542, "max_pad": 392, "sq_pad": 594692}, {"n": 4, "tok": 1729, "pad": 1732, "max_pad": 456, "sq_pad": 750744}, {"n": 4, "tok": 1833, "pad": 1836, "max_pad": 472, "sq_pad": 843080}, {"n": 4, "tok": 2143, "pad": 2144, "max_pad": 562, "sq_pad": 1150856}, {"n": 4, "tok": 2304, "pad": 2306, "max_pad": 612, "sq_pad": 1331204}, {"n": 4, "tok": 2372, "pad": 2374, "max_pad": 614, "sq_pad": 1410052}, {"n": 4, "tok": 2432, "pad": 2434, "max_pad": 636, "sq_pad": 1482132}, {"n": 4, "tok": 2527, "pad": 2530, "max_pad": 644, "sq_pad": 1601180}, {"n": 4, "tok": 2594, "pad": 2596, "max_pad": 666, "sq_pad": 1685744}, {"n": 4, "tok": 2616, "pad": 2618, "max_pad": 682, "sq_pad": 1716140}, {"n": 4, "tok": 2703, "pad": 2706, "max_pad": 692, "sq_pad": 1831412}, {"n": 4, "tok": 2767, "pad": 2770, "max_pad": 714, "sq_pad": 1918892}, {"n": 4, "tok": 2788, "pad": 2790, "max_pad": 716, "sq_pad": 1946532}, {"n": 4, "tok": 2953, "pad": 2954, "max_pad": 760, "sq_pad": 2182604}, {"n": 4, "tok": 2994, "pad": 2996, "max_pad": 758, "sq_pad": 2244216}, {"n": 4, "tok": 3091, "pad": 3092, "max_pad": 792, "sq_pad": 2390712}, {"n": 4, "tok": 3164, "pad": 3166, "max_pad": 802, "sq_pad": 2506540}, {"n": 4, "tok": 3188, "pad": 3190, "max_pad": 810, "sq_pad": 2544364}, {"n": 4, "tok": 3251, "pad": 3252, "max_pad": 838, "sq_pad": 2645264}, {"n": 4, "tok": 3517, "pad": 3518, "max_pad": 936, "sq_pad": 3100396}, {"n": 4, "tok": 3579, "pad": 3580, "max_pad": 948, "sq_pad": 3207856}, {"n": 4, "tok": 3886, "pad": 3888, "max_pad": 1070, "sq_pad": 3810376}, {"n": 4, "tok": 3883, "pad": 3886, "max_pad": 1128, "sq_pad": 3842028}, {"n": 4, "tok": 3816, "pad": 3818, "max_pad": 1094, "sq_pad": 3676156}, {"n": 4, "tok": 3649, "pad": 3652, "max_pad": 978, "sq_pad": 3346312}, {"n": 4, "tok": 4023, "pad": 4024, "max_pad": 1104, "sq_pad": 4061128}, {"n": 4, "tok": 4321, "pad": 4322, "max_pad": 1564, "sq_pad": 4985860}, {"n": 4, "tok": 3764, "pad": 3766, "max_pad": 972, "sq_pad": 3547844}, {"n": 4, "tok": 5683, "pad": 5686, "max_pad": 1742, "sq_pad": 8503660}, {"n": 4, "tok": 5316, "pad": 5318, "max_pad": 1848, "sq_pad": 7447668}, {"n": 4, "tok": 4557, "pad": 4560, "max_pad": 1300, "sq_pad": 5259744}, {"n": 4, "tok": 4941, "pad": 4942, "max_pad": 1410, "sq_pad": 6172084}, {"n": 4, "tok": 4232, "pad": 4234, "max_pad": 1416, "sq_pad": 4850996}, {"n": 4, "tok": 4491, "pad": 4494, "max_pad": 1468, "sq_pad": 5352148}, {"n": 4, "tok": 3559, "pad": 3560, "max_pad": 1214, "sq_pad": 3513736}, {"n": 4, "tok": 5714, "pad": 5716, "max_pad": 1902, "sq_pad": 9343560}, {"n": 4, "tok": 4408, "pad": 4410, "max_pad": 1354, "sq_pad": 4948236}, {"n": 4, "tok": 4449, "pad": 4452, "max_pad": 1190, "sq_pad": 4984840}, {"n": 4, "tok": 4294, "pad": 4296, "max_pad": 1270, "sq_pad": 4741168}, {"n": 4, "tok": 5041, "pad": 5044, "max_pad": 1632, "sq_pad": 6818872}, {"n": 4, "tok": 5307, "pad": 5308, "max_pad": 1960, "sq_pad": 7593256}, {"n": 4, "tok": 4518, "pad": 4522, "max_pad": 1460, "sq_pad": 5641180}, {"n": 4, "tok": 4775, "pad": 4778, "max_pad": 1582, "sq_pad": 6551380}, {"n": 4, "tok": 6514, "pad": 6516, "max_pad": 1780, "sq_pad": 10705520}, {"n": 4, "tok": 4691, "pad": 4692, "max_pad": 1812, "sq_pad": 6222552}, {"n": 4, "tok": 4419, "pad": 4422, "max_pad": 1288, "sq_pad": 5119468}, {"n": 4, "tok": 4273, "pad": 4276, "max_pad": 1274, "sq_pad": 4829544}, {"n": 4, "tok": 5265, "pad": 5266, "max_pad": 1396, "sq_pad": 6952740}, {"n": 4, "tok": 4402, "pad": 4404, "max_pad": 1468, "sq_pad": 5500008}, {"n": 4, "tok": 4731, "pad": 4734, "max_pad": 1502, "sq_pad": 6253868}, {"n": 4, "tok": 4619, "pad": 4620, "max_pad": 1538, "sq_pad": 6021480}, {"n": 4, "tok": 3983, "pad": 3984, "max_pad": 1532, "sq_pad": 4820728}, {"n": 4, "tok": 4464, "pad": 4466, "max_pad": 1560, "sq_pad": 5717676}, {"n": 4, "tok": 4185, "pad": 4188, "max_pad": 1592, "sq_pad": 5080560}, {"n": 4, "tok": 2836, "pad": 2838, "max_pad": 1122, "sq_pad": 2315820}, {"n": 4, "tok": 4898, "pad": 4902, "max_pad": 1622, "sq_pad": 6247940}, {"n": 4, "tok": 5582, "pad": 5584, "max_pad": 1652, "sq_pad": 8054136}, {"n": 4, "tok": 4383, "pad": 4386, "max_pad": 1680, "sq_pad": 5634828}, {"n": 4, "tok": 4268, "pad": 4270, "max_pad": 1640, "sq_pad": 5265132}, {"n": 4, "tok": 4312, "pad": 4314, "max_pad": 1338, "sq_pad": 5101724}, {"n": 4, "tok": 3113, "pad": 3116, "max_pad": 1418, "sq_pad": 2986992}, {"n": 4, "tok": 4100, "pad": 4102, "max_pad": 1438, "sq_pad": 4435884}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 386761, "pad": 386880, "sq_pad": 654938472, "data_digest": "33b114c58279e36d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5908, "pad": 5910, "max_pad": 1638, "sq_pad": 8956604}, {"n": 4, "tok": 5993, "pad": 5996, "max_pad": 2130, "sq_pad": 10118120}, {"n": 4, "tok": 5891, "pad": 5892, "max_pad": 1848, "sq_pad": 8881424}, {"n": 4, "tok": 5854, "pad": 5856, "max_pad": 1906, "sq_pad": 8942712}, {"n": 4, "tok": 3997, "pad": 3998, "max_pad": 1388, "sq_pad": 4597140}, {"n": 4, "tok": 4875, "pad": 4878, "max_pad": 1962, "sq_pad": 7780844}, {"n": 4, "tok": 4665, "pad": 4666, "max_pad": 1376, "sq_pad": 5560244}, {"n": 4, "tok": 4395, "pad": 4396, "max_pad": 2018, "sq_pad": 5984136}, {"n": 4, "tok": 4526, "pad": 4528, "max_pad": 1372, "sq_pad": 5218008}, {"n": 4, "tok": 3646, "pad": 3648, "max_pad": 1126, "sq_pad": 3430056}, {"n": 4, "tok": 4913, "pad": 4914, "max_pad": 2022, "sq_pad": 6954860}, {"n": 4, "tok": 4607, "pad": 4608, "max_pad": 1228, "sq_pad": 5323336}, {"n": 4, "tok": 4275, "pad": 4278, "max_pad": 1564, "sq_pad": 4975812}, {"n": 4, "tok": 4694, "pad": 4696, "max_pad": 1568, "sq_pad": 5747048}, {"n": 4, "tok": 4763, "pad": 4764, "max_pad": 1614, "sq_pad": 5929080}, {"n": 4, "tok": 4001, "pad": 4004, "max_pad": 1264, "sq_pad": 4242152}, {"n": 4, "tok": 5766, "pad": 5768, "max_pad": 2130, "sq_pad": 9754392}, {"n": 4, "tok": 7303, "pad": 7304, "max_pad": 2130, "sq_pad": 13595848}, {"n": 4, "tok": 5832, "pad": 5834, "max_pad": 1876, "sq_pad": 8826076}, {"n": 4, "tok": 2532, "pad": 2534, "max_pad": 748, "sq_pad": 1624260}, {"n": 4, "tok": 2857, "pad": 2860, "max_pad": 754, "sq_pad": 2047320}, {"n": 4, "tok": 3888, "pad": 3890, "max_pad": 1634, "sq_pad": 4376284}, {"n": 4, "tok": 7629, "pad": 7632, "max_pad": 2118, "sq_pad": 14702184}, {"n": 4, "tok": 7843, "pad": 7844, "max_pad": 2124, "sq_pad": 15693160}, {"n": 4, "tok": 6311, "pad": 6314, "max_pad": 2128, "sq_pad": 10386164}, {"n": 4, "tok": 8498, "pad": 8502, "max_pad": 2130, "sq_pad": 18071244}, {"n": 4, "tok": 8578, "pad": 8580, "max_pad": 2160, "sq_pad": 18405000}, {"n": 4, "tok": 8122, "pad": 8122, "max_pad": 2160, "sq_pad": 16692964}, {"n": 4, "tok": 8660, "pad": 8660, "max_pad": 2180, "sq_pad": 18749200}, {"n": 4, "tok": 6978, "pad": 6980, "max_pad": 2148, "sq_pad": 12503704}, {"n": 4, "tok": 7891, "pad": 7892, "max_pad": 2148, "sq_pad": 15675944}, {"n": 4, "tok": 6368, "pad": 6370, "max_pad": 1676, "sq_pad": 10158964}, {"n": 4, "tok": 7418, "pad": 7420, "max_pad": 2130, "sq_pad": 14211592}, {"n": 4, "tok": 8541, "pad": 8542, "max_pad": 2142, "sq_pad": 18241564}, {"n": 4, "tok": 6339, "pad": 6340, "max_pad": 2130, "sq_pad": 10553912}, {"n": 4, "tok": 7904, "pad": 7904, "max_pad": 2140, "sq_pad": 15915416}, {"n": 4, "tok": 7107, "pad": 7110, "max_pad": 2124, "sq_pad": 13009380}, {"n": 4, "tok": 6034, "pad": 6034, "max_pad": 2092, "sq_pad": 10048380}, {"n": 4, "tok": 6304, "pad": 6306, "max_pad": 1690, "sq_pad": 9966108}, {"n": 4, "tok": 5752, "pad": 5754, "max_pad": 2130, "sq_pad": 8931996}, {"n": 4, "tok": 4398, "pad": 4400, "max_pad": 1242, "sq_pad": 4902800}, {"n": 4, "tok": 4151, "pad": 4152, "max_pad": 1158, "sq_pad": 4338440}, {"n": 4, "tok": 4074, "pad": 4074, "max_pad": 1314, "sq_pad": 4283420}, {"n": 4, "tok": 8162, "pad": 8162, "max_pad": 2146, "sq_pad": 16788124}, {"n": 4, "tok": 5845, "pad": 5848, "max_pad": 1898, "sq_pad": 9238776}, {"n": 4, "tok": 3768, "pad": 3772, "max_pad": 1406, "sq_pad": 3844104}, {"n": 4, "tok": 4211, "pad": 4212, "max_pad": 2132, "sq_pad": 6143480}, {"n": 4, "tok": 3715, "pad": 3718, "max_pad": 1126, "sq_pad": 3677212}, {"n": 4, "tok": 5928, "pad": 5930, "max_pad": 2112, "sq_pad": 9492500}, {"n": 4, "tok": 6794, "pad": 6796, "max_pad": 2130, "sq_pad": 12442520}, {"n": 4, "tok": 6209, "pad": 6210, "max_pad": 2132, "sq_pad": 11059348}, {"n": 4, "tok": 5153, "pad": 5156, "max_pad": 1912, "sq_pad": 7458456}, {"n": 4, "tok": 5168, "pad": 5170, "max_pad": 1566, "sq_pad": 6932460}, {"n": 4, "tok": 7304, "pad": 7308, "max_pad": 2120, "sq_pad": 14381904}, {"n": 4, "tok": 7316, "pad": 7320, "max_pad": 2120, "sq_pad": 14404800}, {"n": 4, "tok": 7880, "pad": 7882, "max_pad": 2140, "sq_pad": 15655492}, {"n": 4, "tok": 7375, "pad": 7376, "max_pad": 2132, "sq_pad": 13983048}, {"n": 4, "tok": 5639, "pad": 5640, "max_pad": 2024, "sq_pad": 8543784}, {"n": 4, "tok": 5334, "pad": 5336, "max_pad": 1704, "sq_pad": 7396056}, {"n": 4, "tok": 6924, "pad": 6928, "max_pad": 2148, "sq_pad": 13064768}, {"n": 4, "tok": 8434, "pad": 8434, "max_pad": 2132, "sq_pad": 17785436}, {"n": 4, "tok": 8372, "pad": 8372, "max_pad": 2132, "sq_pad": 17537320}, {"n": 4, "tok": 8615, "pad": 8618, "max_pad": 2162, "sq_pad": 18568156}, {"n": 4, "tok": 8534, "pad": 8538, "max_pad": 2162, "sq_pad": 18233436}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 666469, "pad": 666732, "sq_pad": 1016839648, "data_digest": "f14915070f5c733d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4384, "pad": 4388, "max_pad": 592, "sq_pad": 2417920}, {"n": 8, "tok": 5053, "pad": 5058, "max_pad": 660, "sq_pad": 3202188}, {"n": 8, "tok": 5468, "pad": 5474, "max_pad": 724, "sq_pad": 3751692}, {"n": 8, "tok": 5973, "pad": 5976, "max_pad": 786, "sq_pad": 4467776}, {"n": 8, "tok": 6231, "pad": 6234, "max_pad": 816, "sq_pad": 4859724}, {"n": 8, "tok": 6682, "pad": 6688, "max_pad": 860, "sq_pad": 5594984}, {"n": 8, "tok": 7241, "pad": 7246, "max_pad": 956, "sq_pad": 6570020}, {"n": 8, "tok": 7540, "pad": 7542, "max_pad": 996, "sq_pad": 7114828}, {"n": 8, "tok": 7945, "pad": 7950, "max_pad": 1064, "sq_pad": 7911780}, {"n": 8, "tok": 8384, "pad": 8386, "max_pad": 1120, "sq_pad": 8808692}, {"n": 8, "tok": 8645, "pad": 8646, "max_pad": 1150, "sq_pad": 9353900}, {"n": 8, "tok": 8980, "pad": 8984, "max_pad": 1246, "sq_pad": 10131976}, {"n": 8, "tok": 9404, "pad": 9408, "max_pad": 1366, "sq_pad": 11136168}, {"n": 8, "tok": 8454, "pad": 8458, "max_pad": 1522, "sq_pad": 9738820}, {"n": 8, "tok": 9136, "pad": 9142, "max_pad": 1728, "sq_pad": 11169276}, {"n": 8, "tok": 9624, "pad": 9630, "max_pad": 1356, "sq_pad": 11865532}, {"n": 8, "tok": 8859, "pad": 8860, "max_pad": 1360, "sq_pad": 10432360}, {"n": 8, "tok": 8754, "pad": 8758, "max_pad": 1430, "sq_pad": 10094212}, {"n": 8, "tok": 7744, "pad": 7748, "max_pad": 1460, "sq_pad": 8260224}, {"n": 8, "tok": 9982, "pad": 9986, "max_pad": 1902, "sq_pad": 13515100}, {"n": 8, "tok": 10301, "pad": 10304, "max_pad": 1594, "sq_pad": 14077664}, {"n": 8, "tok": 8560, "pad": 8564, "max_pad": 1414, "sq_pad": 9699744}, {"n": 8, "tok": 9106, "pad": 9110, "max_pad": 1770, "sq_pad": 12088740}, {"n": 8, "tok": 7774, "pad": 7778, "max_pad": 1858, "sq_pad": 9000244}, {"n": 8, "tok": 8516, "pad": 8520, "max_pad": 1992, "sq_pad": 10547096}, {"n": 8, "tok": 8064, "pad": 8068, "max_pad": 1578, "sq_pad": 9396336}, {"n": 8, "tok": 6510, "pad": 6512, "max_pad": 1678, "sq_pad": 6676120}, {"n": 8, "tok": 8661, "pad": 8662, "max_pad": 1702, "sq_pad": 10876948}, {"n": 8, "tok": 7987, "pad": 7992, "max_pad": 1510, "sq_pad": 9519280}, {"n": 8, "tok": 9246, "pad": 9250, "max_pad": 1622, "sq_pad": 12324972}, {"n": 8, "tok": 9128, "pad": 9134, "max_pad": 1706, "sq_pad": 12166164}, {"n": 8, "tok": 7342, "pad": 7346, "max_pad": 1726, "sq_pad": 8610204}, {"n": 8, "tok": 8297, "pad": 8300, "max_pad": 1978, "sq_pad": 10594224}, {"n": 8, "tok": 8724, "pad": 8728, "max_pad": 1412, "sq_pad": 9812496}, {"n": 8, "tok": 10234, "pad": 10238, "max_pad": 2132, "sq_pad": 14565188}, {"n": 8, "tok": 9278, "pad": 9282, "max_pad": 1612, "sq_pad": 11147756}, {"n": 8, "tok": 8838, "pad": 8840, "max_pad": 1244, "sq_pad": 9856136}, {"n": 8, "tok": 8024, "pad": 8030, "max_pad": 1338, "sq_pad": 8320948}, {"n": 8, "tok": 11119, "pad": 11122, "max_pad": 2166, "sq_pad": 18429452}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 2166, "sq_pad": 20807112}, {"n": 8, "tok": 9960, "pad": 9962, "max_pad": 2166, "sq_pad": 14884732}, {"n": 8, "tok": 8369, "pad": 8374, "max_pad": 1234, "sq_pad": 8854052}, {"n": 8, "tok": 12127, "pad": 12132, "max_pad": 2162, "sq_pad": 21053976}, {"n": 8, "tok": 10526, "pad": 10530, "max_pad": 2162, "sq_pad": 15715668}, {"n": 8, "tok": 11983, "pad": 11988, "max_pad": 2110, "sq_pad": 19140144}, {"n": 8, "tok": 15525, "pad": 15530, "max_pad": 2190, "sq_pad": 30977516}, {"n": 8, "tok": 14885, "pad": 14892, "max_pad": 2190, "sq_pad": 29491800}, {"n": 8, "tok": 12467, "pad": 12472, "max_pad": 1918, "sq_pad": 20239784}, {"n": 8, "tok": 16964, "pad": 16966, "max_pad": 2196, "sq_pad": 36024244}, {"n": 8, "tok": 16230, "pad": 16234, "max_pad": 2202, "sq_pad": 33215180}, {"n": 8, "tok": 14370, "pad": 14376, "max_pad": 2118, "sq_pad": 26548776}, {"n": 8, "tok": 14501, "pad": 14508, "max_pad": 2118, "sq_pad": 27101160}, {"n": 8, "tok": 8561, "pad": 8566, "max_pad": 1546, "sq_pad": 9890860}, {"n": 8, "tok": 14318, "pad": 14322, "max_pad": 2202, "sq_pad": 27573388}, {"n": 8, "tok": 14172, "pad": 14174, "max_pad": 2152, "sq_pad": 26281340}, {"n": 8, "tok": 12806, "pad": 12810, "max_pad": 2152, "sq_pad": 21127388}, {"n": 8, "tok": 15552, "pad": 15554, "max_pad": 2136, "sq_pad": 31531588}, {"n": 8, "tok": 13012, "pad": 13016, "max_pad": 2200, "sq_pad": 22962304}, {"n": 8, "tok": 16434, "pad": 16440, "max_pad": 2140, "sq_pad": 34107664}, {"n": 8, "tok": 12942, "pad": 12948, "max_pad": 2056, "sq_pad": 22261104}, {"n": 8, "tok": 17203, "pad": 17208, "max_pad": 2250, "sq_pad": 37041144}, {"n": 8, "tok": 17244, "pad": 17248, "max_pad": 2184, "sq_pad": 37192960}, {"n": 8, "tok": 17348, "pad": 17352, "max_pad": 2184, "sq_pad": 37640016}, {"n": 8, "tok": 17213, "pad": 17220, "max_pad": 2166, "sq_pad": 37068864}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 666469, "pad": 666732, "sq_pad": 1016839648, "data_digest": "f14915070f5c733d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4384, "pad": 4388, "max_pad": 592, "sq_pad": 2417920}, {"n": 8, "tok": 5053, "pad": 5058, "max_pad": 660, "sq_pad": 3202188}, {"n": 8, "tok": 5468, "pad": 5474, "max_pad": 724, "sq_pad": 3751692}, {"n": 8, "tok": 5973, "pad": 5976, "max_pad": 786, "sq_pad": 4467776}, {"n": 8, "tok": 6231, "pad": 6234, "max_pad": 816, "sq_pad": 4859724}, {"n": 8, "tok": 6682, "pad": 6688, "max_pad": 860, "sq_pad": 5594984}, {"n": 8, "tok": 7241, "pad": 7246, "max_pad": 956, "sq_pad": 6570020}, {"n": 8, "tok": 7540, "pad": 7542, "max_pad": 996, "sq_pad": 7114828}, {"n": 8, "tok": 7945, "pad": 7950, "max_pad": 1064, "sq_pad": 7911780}, {"n": 8, "tok": 8384, "pad": 8386, "max_pad": 1120, "sq_pad": 8808692}, {"n": 8, "tok": 8645, "pad": 8646, "max_pad": 1150, "sq_pad": 9353900}, {"n": 8, "tok": 8980, "pad": 8984, "max_pad": 1246, "sq_pad": 10131976}, {"n": 8, "tok": 9404, "pad": 9408, "max_pad": 1366, "sq_pad": 11136168}, {"n": 8, "tok": 8454, "pad": 8458, "max_pad": 1522, "sq_pad": 9738820}, {"n": 8, "tok": 9136, "pad": 9142, "max_pad": 1728, "sq_pad": 11169276}, {"n": 8, "tok": 9624, "pad": 9630, "max_pad": 1356, "sq_pad": 11865532}, {"n": 8, "tok": 8859, "pad": 8860, "max_pad": 1360, "sq_pad": 10432360}, {"n": 8, "tok": 8754, "pad": 8758, "max_pad": 1430, "sq_pad": 10094212}, {"n": 8, "tok": 7744, "pad": 7748, "max_pad": 1460, "sq_pad": 8260224}, {"n": 8, "tok": 9982, "pad": 9986, "max_pad": 1902, "sq_pad": 13515100}, {"n": 8, "tok": 10301, "pad": 10304, "max_pad": 1594, "sq_pad": 14077664}, {"n": 8, "tok": 8560, "pad": 8564, "max_pad": 1414, "sq_pad": 9699744}, {"n": 8, "tok": 9106, "pad": 9110, "max_pad": 1770, "sq_pad": 12088740}, {"n": 8, "tok": 7774, "pad": 7778, "max_pad": 1858, "sq_pad": 9000244}, {"n": 8, "tok": 8516, "pad": 8520, "max_pad": 1992, "sq_pad": 10547096}, {"n": 8, "tok": 8064, "pad": 8068, "max_pad": 1578, "sq_pad": 9396336}, {"n": 8, "tok": 6510, "pad": 6512, "max_pad": 1678, "sq_pad": 6676120}, {"n": 8, "tok": 8661, "pad": 8662, "max_pad": 1702, "sq_pad": 10876948}, {"n": 8, "tok": 7987, "pad": 7992, "max_pad": 1510, "sq_pad": 9519280}, {"n": 8, "tok": 9246, "pad": 9250, "max_pad": 1622, "sq_pad": 12324972}, {"n": 8, "tok": 9128, "pad": 9134, "max_pad": 1706, "sq_pad": 12166164}, {"n": 8, "tok": 7342, "pad": 7346, "max_pad": 1726, "sq_pad": 8610204}, {"n": 8, "tok": 8297, "pad": 8300, "max_pad": 1978, "sq_pad": 10594224}, {"n": 8, "tok": 8724, "pad": 8728, "max_pad": 1412, "sq_pad": 9812496}, {"n": 8, "tok": 10234, "pad": 10238, "max_pad": 2132, "sq_pad": 14565188}, {"n": 8, "tok": 9278, "pad": 9282, "max_pad": 1612, "sq_pad": 11147756}, {"n": 8, "tok": 8838, "pad": 8840, "max_pad": 1244, "sq_pad": 9856136}, {"n": 8, "tok": 8024, "pad": 8030, "max_pad": 1338, "sq_pad": 8320948}, {"n": 8, "tok": 11119, "pad": 11122, "max_pad": 2166, "sq_pad": 18429452}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 2166, "sq_pad": 20807112}, {"n": 8, "tok": 9960, "pad": 9962, "max_pad": 2166, "sq_pad": 14884732}, {"n": 8, "tok": 8369, "pad": 8374, "max_pad": 1234, "sq_pad": 8854052}, {"n": 8, "tok": 12127, "pad": 12132, "max_pad": 2162, "sq_pad": 21053976}, {"n": 8, "tok": 10526, "pad": 10530, "max_pad": 2162, "sq_pad": 15715668}, {"n": 8, "tok": 11983, "pad": 11988, "max_pad": 2110, "sq_pad": 19140144}, {"n": 8, "tok": 15525, "pad": 15530, "max_pad": 2190, "sq_pad": 30977516}, {"n": 8, "tok": 14885, "pad": 14892, "max_pad": 2190, "sq_pad": 29491800}, {"n": 8, "tok": 12467, "pad": 12472, "max_pad": 1918, "sq_pad": 20239784}, {"n": 8, "tok": 16964, "pad": 16966, "max_pad": 2196, "sq_pad": 36024244}, {"n": 8, "tok": 16230, "pad": 16234, "max_pad": 2202, "sq_pad": 33215180}, {"n": 8, "tok": 14370, "pad": 14376, "max_pad": 2118, "sq_pad": 26548776}, {"n": 8, "tok": 14501, "pad": 14508, "max_pad": 2118, "sq_pad": 27101160}, {"n": 8, "tok": 8561, "pad": 8566, "max_pad": 1546, "sq_pad": 9890860}, {"n": 8, "tok": 14318, "pad": 14322, "max_pad": 2202, "sq_pad": 27573388}, {"n": 8, "tok": 14172, "pad": 14174, "max_pad": 2152, "sq_pad": 26281340}, {"n": 8, "tok": 12806, "pad": 12810, "max_pad": 2152, "sq_pad": 21127388}, {"n": 8, "tok": 15552, "pad": 15554, "max_pad": 2136, "sq_pad": 31531588}, {"n": 8, "tok": 13012, "pad": 13016, "max_pad": 2200, "sq_pad": 22962304}, {"n": 8, "tok": 16434, "pad": 16440, "max_pad": 2140, "sq_pad": 34107664}, {"n": 8, "tok": 12942, "pad": 12948, "max_pad": 2056, "sq_pad": 22261104}, {"n": 8, "tok": 17203, "pad": 17208, "max_pad": 2250, "sq_pad": 37041144}, {"n": 8, "tok": 17244, "pad": 17248, "max_pad": 2184, "sq_pad": 37192960}, {"n": 8, "tok": 17348, "pad": 17352, "max_pad": 2184, "sq_pad": 37640016}, {"n": 8, "tok": 17213, "pad": 17220, "max_pad": 2166, "sq_pad": 37068864}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 255678, "pad": 255802, "sq_pad": 285380684, "data_digest": "613ade5b1d577fbf", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2072, "pad": 2074, "max_pad": 542, "sq_pad": 1078636}, {"n": 4, "tok": 2312, "pad": 2314, "max_pad": 592, "sq_pad": 1339284}, {"n": 4, "tok": 2468, "pad": 2470, "max_pad": 644, "sq_pad": 1526292}, {"n": 4, "tok": 2585, "pad": 2588, "max_pad": 660, "sq_pad": 1675896}, {"n": 4, "tok": 2654, "pad": 2658, "max_pad": 692, "sq_pad": 1768004}, {"n": 4, "tok": 2814, "pad": 2816, "max_pad": 724, "sq_pad": 1983688}, {"n": 4, "tok": 2925, "pad": 2926, "max_pad": 752, "sq_pad": 2141396}, {"n": 4, "tok": 3048, "pad": 3050, "max_pad": 786, "sq_pad": 2326380}, {"n": 4, "tok": 3081, "pad": 3082, "max_pad": 776, "sq_pad": 2374740}, {"n": 4, "tok": 3150, "pad": 3152, "max_pad": 816, "sq_pad": 2484984}, {"n": 4, "tok": 3285, "pad": 3288, "max_pad": 842, "sq_pad": 2704520}, {"n": 4, "tok": 3397, "pad": 3400, "max_pad": 860, "sq_pad": 2890464}, {"n": 4, "tok": 3546, "pad": 3548, "max_pad": 904, "sq_pad": 3147880}, {"n": 4, "tok": 3695, "pad": 3698, "max_pad": 956, "sq_pad": 3422140}, {"n": 4, "tok": 3715, "pad": 3716, "max_pad": 944, "sq_pad": 3452856}, {"n": 4, "tok": 3825, "pad": 3826, "max_pad": 996, "sq_pad": 3661972}, {"n": 4, "tok": 3925, "pad": 3928, "max_pad": 1024, "sq_pad": 3862752}, {"n": 4, "tok": 4020, "pad": 4022, "max_pad": 1064, "sq_pad": 4049028}, {"n": 4, "tok": 4276, "pad": 4276, "max_pad": 1120, "sq_pad": 4578040}, {"n": 4, "tok": 4108, "pad": 4110, "max_pad": 1084, "sq_pad": 4230652}, {"n": 4, "tok": 4218, "pad": 4218, "max_pad": 1086, "sq_pad": 4449428}, {"n": 4, "tok": 4427, "pad": 4428, "max_pad": 1150, "sq_pad": 4904472}, {"n": 4, "tok": 4546, "pad": 4548, "max_pad": 1246, "sq_pad": 5195952}, {"n": 4, "tok": 4434, "pad": 4436, "max_pad": 1204, "sq_pad": 4936024}, {"n": 4, "tok": 4506, "pad": 4508, "max_pad": 1164, "sq_pad": 5086256}, {"n": 4, "tok": 4898, "pad": 4900, "max_pad": 1366, "sq_pad": 6049912}, {"n": 4, "tok": 4079, "pad": 4080, "max_pad": 1204, "sq_pad": 4420440}, {"n": 4, "tok": 4375, "pad": 4378, "max_pad": 1522, "sq_pad": 5318380}, {"n": 4, "tok": 4427, "pad": 4430, "max_pad": 1296, "sq_pad": 5098692}, {"n": 4, "tok": 4709, "pad": 4712, "max_pad": 1728, "sq_pad": 6070584}, {"n": 4, "tok": 4450, "pad": 4452, "max_pad": 1310, "sq_pad": 5144840}, {"n": 4, "tok": 5174, "pad": 5178, "max_pad": 1356, "sq_pad": 6720692}, {"n": 4, "tok": 4413, "pad": 4414, "max_pad": 1360, "sq_pad": 5259988}, {"n": 4, "tok": 4446, "pad": 4446, "max_pad": 1304, "sq_pad": 5172372}, {"n": 4, "tok": 4449, "pad": 4450, "max_pad": 1274, "sq_pad": 5065516}, {"n": 4, "tok": 4305, "pad": 4308, "max_pad": 1430, "sq_pad": 5028696}, {"n": 4, "tok": 4726, "pad": 4728, "max_pad": 1460, "sq_pad": 5949608}, {"n": 4, "tok": 3018, "pad": 3020, "max_pad": 876, "sq_pad": 2310616}, {"n": 4, "tok": 4885, "pad": 4886, "max_pad": 1492, "sq_pad": 6408740}, {"n": 4, "tok": 5097, "pad": 5100, "max_pad": 1902, "sq_pad": 7106360}, {"n": 4, "tok": 5882, "pad": 5884, "max_pad": 1594, "sq_pad": 8737960}, {"n": 4, "tok": 4419, "pad": 4420, "max_pad": 1584, "sq_pad": 5339704}, {"n": 4, "tok": 4783, "pad": 4784, "max_pad": 1414, "sq_pad": 5996344}, {"n": 4, "tok": 3777, "pad": 3780, "max_pad": 1252, "sq_pad": 3703400}, {"n": 4, "tok": 4585, "pad": 4588, "max_pad": 1396, "sq_pad": 5464728}, {"n": 4, "tok": 4521, "pad": 4522, "max_pad": 1770, "sq_pad": 6624012}, {"n": 4, "tok": 3590, "pad": 3592, "max_pad": 1858, "sq_pad": 4461288}, {"n": 4, "tok": 4184, "pad": 4186, "max_pad": 1302, "sq_pad": 4538956}, {"n": 4, "tok": 4650, "pad": 4652, "max_pad": 1992, "sq_pad": 6524560}, {"n": 4, "tok": 3866, "pad": 3868, "max_pad": 1256, "sq_pad": 4022536}, {"n": 4, "tok": 4162, "pad": 4164, "max_pad": 1434, "sq_pad": 4760264}, {"n": 4, "tok": 3902, "pad": 3904, "max_pad": 1578, "sq_pad": 4636072}, {"n": 4, "tok": 2129, "pad": 2130, "max_pad": 704, "sq_pad": 1208140}, {"n": 4, "tok": 4381, "pad": 4382, "max_pad": 1678, "sq_pad": 5467980}, {"n": 4, "tok": 4522, "pad": 4522, "max_pad": 1702, "sq_pad": 5740300}, {"n": 4, "tok": 4139, "pad": 4140, "max_pad": 1592, "sq_pad": 5136648}, {"n": 4, "tok": 3601, "pad": 3604, "max_pad": 1390, "sq_pad": 4018056}, {"n": 4, "tok": 4386, "pad": 4388, "max_pad": 1510, "sq_pad": 5501224}, {"n": 4, "tok": 4837, "pad": 4840, "max_pad": 1586, "sq_pad": 6404144}, {"n": 4, "tok": 4409, "pad": 4410, "max_pad": 1622, "sq_pad": 5920828}, {"n": 4, "tok": 4924, "pad": 4926, "max_pad": 1666, "sq_pad": 7025564}, {"n": 4, "tok": 4204, "pad": 4208, "max_pad": 1706, "sq_pad": 5140600}, {"n": 4, "tok": 3960, "pad": 3962, "max_pad": 1712, "sq_pad": 4713876}, {"n": 4, "tok": 3382, "pad": 3384, "max_pad": 1726, "sq_pad": 3896328}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 410791, "pad": 410930, "sq_pad": 731458964, "data_digest": "3ea434bc38b91bba", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3911, "pad": 3912, "max_pad": 1800, "sq_pad": 4733384}, {"n": 4, "tok": 4386, "pad": 4388, "max_pad": 1978, "sq_pad": 5860840}, {"n": 4, "tok": 4292, "pad": 4294, "max_pad": 1412, "sq_pad": 4763844}, {"n": 4, "tok": 4432, "pad": 4434, "max_pad": 1350, "sq_pad": 5048652}, {"n": 4, "tok": 5702, "pad": 5704, "max_pad": 2132, "sq_pad": 8936600}, {"n": 4, "tok": 4532, "pad": 4534, "max_pad": 1678, "sq_pad": 5628588}, {"n": 4, "tok": 4678, "pad": 4680, "max_pad": 1612, "sq_pad": 5775128}, {"n": 4, "tok": 4600, "pad": 4602, "max_pad": 1388, "sq_pad": 5372628}, {"n": 4, "tok": 4337, "pad": 4338, "max_pad": 1200, "sq_pad": 4734740}, {"n": 4, "tok": 4501, "pad": 4502, "max_pad": 1244, "sq_pad": 5121396}, {"n": 4, "tok": 3610, "pad": 3614, "max_pad": 990, "sq_pad": 3283228}, {"n": 4, "tok": 4414, "pad": 4416, "max_pad": 1338, "sq_pad": 5037720}, {"n": 4, "tok": 3975, "pad": 3978, "max_pad": 1132, "sq_pad": 4026868}, {"n": 4, "tok": 7144, "pad": 7144, "max_pad": 2166, "sq_pad": 14402584}, {"n": 4, "tok": 5786, "pad": 5786, "max_pad": 2166, "sq_pad": 10441052}, {"n": 4, "tok": 5779, "pad": 5782, "max_pad": 2166, "sq_pad": 10366060}, {"n": 4, "tok": 3853, "pad": 3854, "max_pad": 1112, "sq_pad": 3809332}, {"n": 4, "tok": 6107, "pad": 6108, "max_pad": 2166, "sq_pad": 11075400}, {"n": 4, "tok": 4122, "pad": 4124, "max_pad": 1234, "sq_pad": 4324840}, {"n": 4, "tok": 4247, "pad": 4250, "max_pad": 1126, "sq_pad": 4529212}, {"n": 4, "tok": 4746, "pad": 4748, "max_pad": 1632, "sq_pad": 6224840}, {"n": 4, "tok": 7381, "pad": 7384, "max_pad": 2162, "sq_pad": 14829136}, {"n": 4, "tok": 6341, "pad": 6344, "max_pad": 2162, "sq_pad": 11325744}, {"n": 4, "tok": 4185, "pad": 4186, "max_pad": 1120, "sq_pad": 4389924}, {"n": 4, "tok": 6287, "pad": 6290, "max_pad": 2040, "sq_pad": 10383812}, {"n": 4, "tok": 5696, "pad": 5698, "max_pad": 2110, "sq_pad": 8756332}, {"n": 4, "tok": 6959, "pad": 6962, "max_pad": 2134, "sq_pad": 12621300}, {"n": 4, "tok": 8566, "pad": 8568, "max_pad": 2190, "sq_pad": 18356216}, {"n": 4, "tok": 6535, "pad": 6538, "max_pad": 2190, "sq_pad": 11920844}, {"n": 4, "tok": 8350, "pad": 8354, "max_pad": 2190, "sq_pad": 17570956}, {"n": 4, "tok": 5506, "pad": 5508, "max_pad": 1814, "sq_pad": 7840600}, {"n": 4, "tok": 6961, "pad": 6964, "max_pad": 1918, "sq_pad": 12399184}, {"n": 4, "tok": 8396, "pad": 8398, "max_pad": 2196, "sq_pad": 17671588}, {"n": 4, "tok": 8568, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8599, "pad": 8600, "max_pad": 2174, "sq_pad": 18490768}, {"n": 4, "tok": 7631, "pad": 7634, "max_pad": 2202, "sq_pad": 14724412}, {"n": 4, "tok": 7096, "pad": 7098, "max_pad": 1986, "sq_pad": 12913596}, {"n": 4, "tok": 7274, "pad": 7278, "max_pad": 2118, "sq_pad": 13635180}, {"n": 4, "tok": 7206, "pad": 7210, "max_pad": 2118, "sq_pad": 13401628}, {"n": 4, "tok": 7295, "pad": 7298, "max_pad": 2118, "sq_pad": 13699532}, {"n": 4, "tok": 4390, "pad": 4394, "max_pad": 1546, "sq_pad": 5268348}, {"n": 4, "tok": 4171, "pad": 4172, "max_pad": 1312, "sq_pad": 4622512}, {"n": 4, "tok": 6375, "pad": 6378, "max_pad": 2202, "sq_pad": 11520492}, {"n": 4, "tok": 7943, "pad": 7944, "max_pad": 2152, "sq_pad": 16052896}, {"n": 4, "tok": 7129, "pad": 7130, "max_pad": 2152, "sq_pad": 13263284}, {"n": 4, "tok": 7043, "pad": 7044, "max_pad": 2152, "sq_pad": 13018056}, {"n": 4, "tok": 6483, "pad": 6486, "max_pad": 2152, "sq_pad": 10929156}, {"n": 4, "tok": 6323, "pad": 6324, "max_pad": 1908, "sq_pad": 10198232}, {"n": 4, "tok": 8233, "pad": 8234, "max_pad": 2136, "sq_pad": 17012356}, {"n": 4, "tok": 7319, "pad": 7320, "max_pad": 2136, "sq_pad": 14519232}, {"n": 4, "tok": 4667, "pad": 4668, "max_pad": 1360, "sq_pad": 5500920}, {"n": 4, "tok": 8345, "pad": 8348, "max_pad": 2200, "sq_pad": 17461384}, {"n": 4, "tok": 8555, "pad": 8558, "max_pad": 2140, "sq_pad": 18309844}, {"n": 4, "tok": 7879, "pad": 7882, "max_pad": 2138, "sq_pad": 15797820}, {"n": 4, "tok": 7573, "pad": 7576, "max_pad": 1972, "sq_pad": 14357728}, {"n": 4, "tok": 5369, "pad": 5372, "max_pad": 2056, "sq_pad": 7903376}, {"n": 4, "tok": 8714, "pad": 8716, "max_pad": 2250, "sq_pad": 19012328}, {"n": 4, "tok": 8489, "pad": 8492, "max_pad": 2128, "sq_pad": 18028816}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8612, "pad": 8616, "max_pad": 2166, "sq_pad": 18560592}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8553, "pad": 8556, "max_pad": 2166, "sq_pad": 18302640}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 648472, "pad": 648746, "sq_pad": 964144068, "data_digest": "d36fb9df6e15275b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3445, "pad": 3448, "max_pad": 494, "sq_pad": 1500680}, {"n": 8, "tok": 4283, "pad": 4288, "max_pad": 552, "sq_pad": 2299288}, {"n": 8, "tok": 4973, "pad": 4976, "max_pad": 668, "sq_pad": 3102440}, {"n": 8, "tok": 5463, "pad": 5468, "max_pad": 726, "sq_pad": 3744056}, {"n": 8, "tok": 5879, "pad": 5884, "max_pad": 778, "sq_pad": 4331704}, {"n": 8, "tok": 6175, "pad": 6178, "max_pad": 816, "sq_pad": 4776772}, {"n": 8, "tok": 6164, "pad": 6168, "max_pad": 796, "sq_pad": 4756496}, {"n": 8, "tok": 6636, "pad": 6640, "max_pad": 868, "sq_pad": 5517712}, {"n": 8, "tok": 7115, "pad": 7120, "max_pad": 998, "sq_pad": 6372720}, {"n": 8, "tok": 7575, "pad": 7578, "max_pad": 1188, "sq_pad": 7271180}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1240, "sq_pad": 8300888}, {"n": 8, "tok": 8539, "pad": 8542, "max_pad": 1374, "sq_pad": 9326340}, {"n": 8, "tok": 8766, "pad": 8770, "max_pad": 1164, "sq_pad": 9637476}, {"n": 8, "tok": 9691, "pad": 9696, "max_pad": 1698, "sq_pad": 12483608}, {"n": 8, "tok": 10270, "pad": 10272, "max_pad": 1864, "sq_pad": 14169808}, {"n": 8, "tok": 9269, "pad": 9274, "max_pad": 1516, "sq_pad": 10974116}, {"n": 8, "tok": 10608, "pad": 10612, "max_pad": 1878, "sq_pad": 15177400}, {"n": 8, "tok": 9967, "pad": 9972, "max_pad": 1884, "sq_pad": 13188752}, {"n": 8, "tok": 10100, "pad": 10104, "max_pad": 1912, "sq_pad": 14508248}, {"n": 8, "tok": 9356, "pad": 9360, "max_pad": 1932, "sq_pad": 13284288}, {"n": 8, "tok": 6378, "pad": 6382, "max_pad": 1576, "sq_pad": 6661788}, {"n": 8, "tok": 9659, "pad": 9662, "max_pad": 1770, "sq_pad": 12387148}, {"n": 8, "tok": 10194, "pad": 10196, "max_pad": 1808, "sq_pad": 13321808}, {"n": 8, "tok": 10098, "pad": 10102, "max_pad": 1332, "sq_pad": 12765220}, {"n": 8, "tok": 10066, "pad": 10072, "max_pad": 1792, "sq_pad": 13205184}, {"n": 8, "tok": 9913, "pad": 9918, "max_pad": 1520, "sq_pad": 12517356}, {"n": 8, "tok": 8788, "pad": 8794, "max_pad": 1580, "sq_pad": 10598316}, {"n": 8, "tok": 10654, "pad": 10656, "max_pad": 2038, "sq_pad": 16252800}, {"n": 8, "tok": 10006, "pad": 10010, "max_pad": 2122, "sq_pad": 13931492}, {"n": 8, "tok": 9944, "pad": 9948, "max_pad": 2110, "sq_pad": 14091352}, {"n": 8, "tok": 9606, "pad": 9612, "max_pad": 1560, "sq_pad": 12245232}, {"n": 8, "tok": 6922, "pad": 6924, "max_pad": 1192, "sq_pad": 6673232}, {"n": 8, "tok": 7231, "pad": 7236, "max_pad": 1482, "sq_pad": 7751440}, {"n": 8, "tok": 9588, "pad": 9590, "max_pad": 1926, "sq_pad": 13360796}, {"n": 8, "tok": 10805, "pad": 10810, "max_pad": 2016, "sq_pad": 16550364}, {"n": 8, "tok": 11160, "pad": 11164, "max_pad": 2030, "sq_pad": 16436880}, {"n": 8, "tok": 10656, "pad": 10660, "max_pad": 1604, "sq_pad": 14701192}, {"n": 8, "tok": 11240, "pad": 11246, "max_pad": 2124, "sq_pad": 17621740}, {"n": 8, "tok": 10369, "pad": 10374, "max_pad": 2124, "sq_pad": 17387188}, {"n": 8, "tok": 13162, "pad": 13166, "max_pad": 2198, "sq_pad": 24802492}, {"n": 8, "tok": 13731, "pad": 13736, "max_pad": 2206, "sq_pad": 26582688}, {"n": 8, "tok": 13088, "pad": 13092, "max_pad": 2206, "sq_pad": 25721032}, {"n": 8, "tok": 9740, "pad": 9742, "max_pad": 2206, "sq_pad": 15052388}, {"n": 8, "tok": 9064, "pad": 9066, "max_pad": 2206, "sq_pad": 13540540}, {"n": 8, "tok": 8217, "pad": 8222, "max_pad": 1164, "sq_pad": 8546756}, {"n": 8, "tok": 10676, "pad": 10680, "max_pad": 2198, "sq_pad": 17014016}, {"n": 8, "tok": 14518, "pad": 14522, "max_pad": 2198, "sq_pad": 27144236}, {"n": 8, "tok": 10548, "pad": 10554, "max_pad": 1818, "sq_pad": 14461316}, {"n": 8, "tok": 8490, "pad": 8496, "max_pad": 1212, "sq_pad": 9204632}, {"n": 8, "tok": 7365, "pad": 7368, "max_pad": 1018, "sq_pad": 6840512}, {"n": 8, "tok": 8099, "pad": 8102, "max_pad": 2124, "sq_pad": 9895188}, {"n": 8, "tok": 15539, "pad": 15546, "max_pad": 2152, "sq_pad": 32199972}, {"n": 8, "tok": 11712, "pad": 11718, "max_pad": 2150, "sq_pad": 18569684}, {"n": 8, "tok": 8946, "pad": 8950, "max_pad": 1474, "sq_pad": 10598284}, {"n": 8, "tok": 13417, "pad": 13420, "max_pad": 2136, "sq_pad": 23859272}, {"n": 8, "tok": 16665, "pad": 16672, "max_pad": 2140, "sq_pad": 34822984}, {"n": 8, "tok": 14995, "pad": 15000, "max_pad": 2140, "sq_pad": 28336424}, {"n": 8, "tok": 16479, "pad": 16486, "max_pad": 2176, "sq_pad": 34247236}, {"n": 8, "tok": 16795, "pad": 16802, "max_pad": 2176, "sq_pad": 35472980}, {"n": 8, "tok": 17146, "pad": 17150, "max_pad": 2172, "sq_pad": 36774964}, {"n": 8, "tok": 12741, "pad": 12746, "max_pad": 2172, "sq_pad": 22361500}, {"n": 8, "tok": 14223, "pad": 14228, "max_pad": 2144, "sq_pad": 25763328}, {"n": 8, "tok": 11447, "pad": 11450, "max_pad": 1656, "sq_pad": 16534964}, {"n": 8, "tok": 16050, "pad": 16054, "max_pad": 2144, "sq_pad": 32612180}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 648472, "pad": 648746, "sq_pad": 964144068, "data_digest": "d36fb9df6e15275b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3445, "pad": 3448, "max_pad": 494, "sq_pad": 1500680}, {"n": 8, "tok": 4283, "pad": 4288, "max_pad": 552, "sq_pad": 2299288}, {"n": 8, "tok": 4973, "pad": 4976, "max_pad": 668, "sq_pad": 3102440}, {"n": 8, "tok": 5463, "pad": 5468, "max_pad": 726, "sq_pad": 3744056}, {"n": 8, "tok": 5879, "pad": 5884, "max_pad": 778, "sq_pad": 4331704}, {"n": 8, "tok": 6175, "pad": 6178, "max_pad": 816, "sq_pad": 4776772}, {"n": 8, "tok": 6164, "pad": 6168, "max_pad": 796, "sq_pad": 4756496}, {"n": 8, "tok": 6636, "pad": 6640, "max_pad": 868, "sq_pad": 5517712}, {"n": 8, "tok": 7115, "pad": 7120, "max_pad": 998, "sq_pad": 6372720}, {"n": 8, "tok": 7575, "pad": 7578, "max_pad": 1188, "sq_pad": 7271180}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1240, "sq_pad": 8300888}, {"n": 8, "tok": 8539, "pad": 8542, "max_pad": 1374, "sq_pad": 9326340}, {"n": 8, "tok": 8766, "pad": 8770, "max_pad": 1164, "sq_pad": 9637476}, {"n": 8, "tok": 9691, "pad": 9696, "max_pad": 1698, "sq_pad": 12483608}, {"n": 8, "tok": 10270, "pad": 10272, "max_pad": 1864, "sq_pad": 14169808}, {"n": 8, "tok": 9269, "pad": 9274, "max_pad": 1516, "sq_pad": 10974116}, {"n": 8, "tok": 10608, "pad": 10612, "max_pad": 1878, "sq_pad": 15177400}, {"n": 8, "tok": 9967, "pad": 9972, "max_pad": 1884, "sq_pad": 13188752}, {"n": 8, "tok": 10100, "pad": 10104, "max_pad": 1912, "sq_pad": 14508248}, {"n": 8, "tok": 9356, "pad": 9360, "max_pad": 1932, "sq_pad": 13284288}, {"n": 8, "tok": 6378, "pad": 6382, "max_pad": 1576, "sq_pad": 6661788}, {"n": 8, "tok": 9659, "pad": 9662, "max_pad": 1770, "sq_pad": 12387148}, {"n": 8, "tok": 10194, "pad": 10196, "max_pad": 1808, "sq_pad": 13321808}, {"n": 8, "tok": 10098, "pad": 10102, "max_pad": 1332, "sq_pad": 12765220}, {"n": 8, "tok": 10066, "pad": 10072, "max_pad": 1792, "sq_pad": 13205184}, {"n": 8, "tok": 9913, "pad": 9918, "max_pad": 1520, "sq_pad": 12517356}, {"n": 8, "tok": 8788, "pad": 8794, "max_pad": 1580, "sq_pad": 10598316}, {"n": 8, "tok": 10654, "pad": 10656, "max_pad": 2038, "sq_pad": 16252800}, {"n": 8, "tok": 10006, "pad": 10010, "max_pad": 2122, "sq_pad": 13931492}, {"n": 8, "tok": 9944, "pad": 9948, "max_pad": 2110, "sq_pad": 14091352}, {"n": 8, "tok": 9606, "pad": 9612, "max_pad": 1560, "sq_pad": 12245232}, {"n": 8, "tok": 6922, "pad": 6924, "max_pad": 1192, "sq_pad": 6673232}, {"n": 8, "tok": 7231, "pad": 7236, "max_pad": 1482, "sq_pad": 7751440}, {"n": 8, "tok": 9588, "pad": 9590, "max_pad": 1926, "sq_pad": 13360796}, {"n": 8, "tok": 10805, "pad": 10810, "max_pad": 2016, "sq_pad": 16550364}, {"n": 8, "tok": 11160, "pad": 11164, "max_pad": 2030, "sq_pad": 16436880}, {"n": 8, "tok": 10656, "pad": 10660, "max_pad": 1604, "sq_pad": 14701192}, {"n": 8, "tok": 11240, "pad": 11246, "max_pad": 2124, "sq_pad": 17621740}, {"n": 8, "tok": 10369, "pad": 10374, "max_pad": 2124, "sq_pad": 17387188}, {"n": 8, "tok": 13162, "pad": 13166, "max_pad": 2198, "sq_pad": 24802492}, {"n": 8, "tok": 13731, "pad": 13736, "max_pad": 2206, "sq_pad": 26582688}, {"n": 8, "tok": 13088, "pad": 13092, "max_pad": 2206, "sq_pad": 25721032}, {"n": 8, "tok": 9740, "pad": 9742, "max_pad": 2206, "sq_pad": 15052388}, {"n": 8, "tok": 9064, "pad": 9066, "max_pad": 2206, "sq_pad": 13540540}, {"n": 8, "tok": 8217, "pad": 8222, "max_pad": 1164, "sq_pad": 8546756}, {"n": 8, "tok": 10676, "pad": 10680, "max_pad": 2198, "sq_pad": 17014016}, {"n": 8, "tok": 14518, "pad": 14522, "max_pad": 2198, "sq_pad": 27144236}, {"n": 8, "tok": 10548, "pad": 10554, "max_pad": 1818, "sq_pad": 14461316}, {"n": 8, "tok": 8490, "pad": 8496, "max_pad": 1212, "sq_pad": 9204632}, {"n": 8, "tok": 7365, "pad": 7368, "max_pad": 1018, "sq_pad": 6840512}, {"n": 8, "tok": 8099, "pad": 8102, "max_pad": 2124, "sq_pad": 9895188}, {"n": 8, "tok": 15539, "pad": 15546, "max_pad": 2152, "sq_pad": 32199972}, {"n": 8, "tok": 11712, "pad": 11718, "max_pad": 2150, "sq_pad": 18569684}, {"n": 8, "tok": 8946, "pad": 8950, "max_pad": 1474, "sq_pad": 10598284}, {"n": 8, "tok": 13417, "pad": 13420, "max_pad": 2136, "sq_pad": 23859272}, {"n": 8, "tok": 16665, "pad": 16672, "max_pad": 2140, "sq_pad": 34822984}, {"n": 8, "tok": 14995, "pad": 15000, "max_pad": 2140, "sq_pad": 28336424}, {"n": 8, "tok": 16479, "pad": 16486, "max_pad": 2176, "sq_pad": 34247236}, {"n": 8, "tok": 16795, "pad": 16802, "max_pad": 2176, "sq_pad": 35472980}, {"n": 8, "tok": 17146, "pad": 17150, "max_pad": 2172, "sq_pad": 36774964}, {"n": 8, "tok": 12741, "pad": 12746, "max_pad": 2172, "sq_pad": 22361500}, {"n": 8, "tok": 14223, "pad": 14228, "max_pad": 2144, "sq_pad": 25763328}, {"n": 8, "tok": 11447, "pad": 11450, "max_pad": 1656, "sq_pad": 16534964}, {"n": 8, "tok": 16050, "pad": 16054, "max_pad": 2144, "sq_pad": 32612180}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 264570, "pad": 264698, "sq_pad": 309374900, "data_digest": "72044435debba9d6", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1580, "pad": 1582, "max_pad": 422, "sq_pad": 628108}, {"n": 4, "tok": 1865, "pad": 1866, "max_pad": 494, "sq_pad": 872572}, {"n": 4, "tok": 2106, "pad": 2108, "max_pad": 532, "sq_pad": 1111080}, {"n": 4, "tok": 2177, "pad": 2180, "max_pad": 552, "sq_pad": 1188208}, {"n": 4, "tok": 2422, "pad": 2422, "max_pad": 638, "sq_pad": 1468740}, {"n": 4, "tok": 2551, "pad": 2554, "max_pad": 668, "sq_pad": 1633700}, {"n": 4, "tok": 2648, "pad": 2650, "max_pad": 700, "sq_pad": 1757604}, {"n": 4, "tok": 2815, "pad": 2818, "max_pad": 726, "sq_pad": 1986452}, {"n": 4, "tok": 2882, "pad": 2884, "max_pad": 738, "sq_pad": 2079816}, {"n": 4, "tok": 2997, "pad": 3000, "max_pad": 778, "sq_pad": 2251888}, {"n": 4, "tok": 3048, "pad": 3050, "max_pad": 782, "sq_pad": 2326716}, {"n": 4, "tok": 3127, "pad": 3128, "max_pad": 816, "sq_pad": 2450056}, {"n": 4, "tok": 3051, "pad": 3054, "max_pad": 766, "sq_pad": 2331772}, {"n": 4, "tok": 3113, "pad": 3114, "max_pad": 796, "sq_pad": 2424724}, {"n": 4, "tok": 3242, "pad": 3244, "max_pad": 850, "sq_pad": 2633368}, {"n": 4, "tok": 3394, "pad": 3396, "max_pad": 868, "sq_pad": 2884344}, {"n": 4, "tok": 3431, "pad": 3434, "max_pad": 916, "sq_pad": 2952564}, {"n": 4, "tok": 3684, "pad": 3686, "max_pad": 998, "sq_pad": 3420156}, {"n": 4, "tok": 3658, "pad": 3660, "max_pad": 934, "sq_pad": 3349736}, {"n": 4, "tok": 3917, "pad": 3918, "max_pad": 1188, "sq_pad": 3921444}, {"n": 4, "tok": 4103, "pad": 4104, "max_pad": 1240, "sq_pad": 4283816}, {"n": 4, "tok": 3965, "pad": 3968, "max_pad": 1238, "sq_pad": 4017072}, {"n": 4, "tok": 3800, "pad": 3802, "max_pad": 978, "sq_pad": 3615388}, {"n": 4, "tok": 4739, "pad": 4740, "max_pad": 1374, "sq_pad": 5710952}, {"n": 4, "tok": 4223, "pad": 4226, "max_pad": 1140, "sq_pad": 4474396}, {"n": 4, "tok": 4543, "pad": 4544, "max_pad": 1164, "sq_pad": 5163080}, {"n": 4, "tok": 5362, "pad": 5364, "max_pad": 1698, "sq_pad": 7669584}, {"n": 4, "tok": 4329, "pad": 4332, "max_pad": 1360, "sq_pad": 4814024}, {"n": 4, "tok": 5715, "pad": 5716, "max_pad": 1864, "sq_pad": 8844552}, {"n": 4, "tok": 4555, "pad": 4556, "max_pad": 1448, "sq_pad": 5325256}, {"n": 4, "tok": 4755, "pad": 4756, "max_pad": 1516, "sq_pad": 5822232}, {"n": 4, "tok": 4514, "pad": 4518, "max_pad": 1310, "sq_pad": 5151884}, {"n": 4, "tok": 5139, "pad": 5142, "max_pad": 1690, "sq_pad": 7304012}, {"n": 4, "tok": 5469, "pad": 5470, "max_pad": 1878, "sq_pad": 7873388}, {"n": 4, "tok": 5501, "pad": 5504, "max_pad": 1884, "sq_pad": 8174744}, {"n": 4, "tok": 4466, "pad": 4468, "max_pad": 1198, "sq_pad": 5014008}, {"n": 4, "tok": 4208, "pad": 4210, "max_pad": 1348, "sq_pad": 5045860}, {"n": 4, "tok": 5892, "pad": 5894, "max_pad": 1912, "sq_pad": 9462388}, {"n": 4, "tok": 3872, "pad": 3874, "max_pad": 1926, "sq_pad": 5266540}, {"n": 4, "tok": 5484, "pad": 5486, "max_pad": 1932, "sq_pad": 8017748}, {"n": 4, "tok": 2917, "pad": 2920, "max_pad": 1500, "sq_pad": 2922552}, {"n": 4, "tok": 3461, "pad": 3462, "max_pad": 1576, "sq_pad": 3739236}, {"n": 4, "tok": 4547, "pad": 4548, "max_pad": 1610, "sq_pad": 5519944}, {"n": 4, "tok": 5112, "pad": 5114, "max_pad": 1770, "sq_pad": 6867204}, {"n": 4, "tok": 5377, "pad": 5378, "max_pad": 1808, "sq_pad": 7517668}, {"n": 4, "tok": 4817, "pad": 4818, "max_pad": 1226, "sq_pad": 5804140}, {"n": 4, "tok": 5007, "pad": 5008, "max_pad": 1296, "sq_pad": 6273056}, {"n": 4, "tok": 5091, "pad": 5094, "max_pad": 1332, "sq_pad": 6492164}, {"n": 4, "tok": 5635, "pad": 5638, "max_pad": 1792, "sq_pad": 8143012}, {"n": 4, "tok": 4431, "pad": 4434, "max_pad": 1338, "sq_pad": 5062172}, {"n": 4, "tok": 5083, "pad": 5086, "max_pad": 1370, "sq_pad": 6497484}, {"n": 4, "tok": 4830, "pad": 4832, "max_pad": 1520, "sq_pad": 6019872}, {"n": 4, "tok": 4741, "pad": 4744, "max_pad": 1580, "sq_pad": 6022216}, {"n": 4, "tok": 4047, "pad": 4050, "max_pad": 1356, "sq_pad": 4576100}, {"n": 4, "tok": 5311, "pad": 5312, "max_pad": 2016, "sq_pad": 7898328}, {"n": 4, "tok": 5343, "pad": 5344, "max_pad": 2038, "sq_pad": 8354472}, {"n": 4, "tok": 4177, "pad": 4180, "max_pad": 1342, "sq_pad": 4723384}, {"n": 4, "tok": 5829, "pad": 5830, "max_pad": 2122, "sq_pad": 9208108}, {"n": 4, "tok": 4961, "pad": 4962, "max_pad": 2110, "sq_pad": 7181972}, {"n": 4, "tok": 4983, "pad": 4986, "max_pad": 1882, "sq_pad": 6909380}, {"n": 4, "tok": 4325, "pad": 4328, "max_pad": 1560, "sq_pad": 5066024}, {"n": 4, "tok": 5281, "pad": 5284, "max_pad": 1512, "sq_pad": 7179208}, {"n": 4, "tok": 3964, "pad": 3964, "max_pad": 1192, "sq_pad": 4267768}, {"n": 4, "tok": 2958, "pad": 2960, "max_pad": 1106, "sq_pad": 2405464}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 383902, "pad": 384048, "sq_pad": 654769168, "data_digest": "7bd55eb4d4756f62", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2969, "pad": 2972, "max_pad": 1342, "sq_pad": 2687160}, {"n": 4, "tok": 4262, "pad": 4264, "max_pad": 1482, "sq_pad": 5064280}, {"n": 4, "tok": 4594, "pad": 4594, "max_pad": 1546, "sq_pad": 5868708}, {"n": 4, "tok": 4994, "pad": 4996, "max_pad": 1926, "sq_pad": 7492088}, {"n": 4, "tok": 4246, "pad": 4248, "max_pad": 1936, "sq_pad": 5566088}, {"n": 4, "tok": 6559, "pad": 6562, "max_pad": 2016, "sq_pad": 10984276}, {"n": 4, "tok": 5577, "pad": 5578, "max_pad": 1414, "sq_pad": 7779892}, {"n": 4, "tok": 5583, "pad": 5586, "max_pad": 2030, "sq_pad": 8656988}, {"n": 4, "tok": 5986, "pad": 5988, "max_pad": 1524, "sq_pad": 8967240}, {"n": 4, "tok": 4670, "pad": 4672, "max_pad": 1604, "sq_pad": 5733952}, {"n": 4, "tok": 5771, "pad": 5774, "max_pad": 1804, "sq_pad": 8666708}, {"n": 4, "tok": 5469, "pad": 5472, "max_pad": 2124, "sq_pad": 8955032}, {"n": 4, "tok": 4793, "pad": 4796, "max_pad": 2124, "sq_pad": 7505072}, {"n": 4, "tok": 5576, "pad": 5578, "max_pad": 2124, "sq_pad": 9882116}, {"n": 4, "tok": 5778, "pad": 5780, "max_pad": 2108, "sq_pad": 10139176}, {"n": 4, "tok": 7384, "pad": 7386, "max_pad": 2198, "sq_pad": 14663316}, {"n": 4, "tok": 5025, "pad": 5028, "max_pad": 2198, "sq_pad": 7618608}, {"n": 4, "tok": 8706, "pad": 8708, "max_pad": 2206, "sq_pad": 18964080}, {"n": 4, "tok": 8806, "pad": 8808, "max_pad": 2206, "sq_pad": 19395280}, {"n": 4, "tok": 4282, "pad": 4284, "max_pad": 2206, "sq_pad": 6325752}, {"n": 4, "tok": 2961, "pad": 2962, "max_pad": 818, "sq_pad": 2227004}, {"n": 4, "tok": 6779, "pad": 6780, "max_pad": 2206, "sq_pad": 12825384}, {"n": 4, "tok": 4709, "pad": 4710, "max_pad": 2206, "sq_pad": 7100004}, {"n": 4, "tok": 4355, "pad": 4356, "max_pad": 2206, "sq_pad": 6440536}, {"n": 4, "tok": 4270, "pad": 4272, "max_pad": 1164, "sq_pad": 4591080}, {"n": 4, "tok": 3947, "pad": 3950, "max_pad": 1156, "sq_pad": 3955676}, {"n": 4, "tok": 4253, "pad": 4254, "max_pad": 1710, "sq_pad": 5134820}, {"n": 4, "tok": 6423, "pad": 6426, "max_pad": 2198, "sq_pad": 11879196}, {"n": 4, "tok": 7310, "pad": 7312, "max_pad": 2198, "sq_pad": 13893352}, {"n": 4, "tok": 7208, "pad": 7210, "max_pad": 2122, "sq_pad": 13250884}, {"n": 4, "tok": 5933, "pad": 5936, "max_pad": 1818, "sq_pad": 8981304}, {"n": 4, "tok": 4615, "pad": 4618, "max_pad": 1352, "sq_pad": 5480012}, {"n": 4, "tok": 4398, "pad": 4400, "max_pad": 1194, "sq_pad": 4885848}, {"n": 4, "tok": 4092, "pad": 4096, "max_pad": 1212, "sq_pad": 4318784}, {"n": 4, "tok": 3575, "pad": 3576, "max_pad": 1018, "sq_pad": 3240496}, {"n": 4, "tok": 3790, "pad": 3792, "max_pad": 998, "sq_pad": 3600016}, {"n": 4, "tok": 3922, "pad": 3922, "max_pad": 1250, "sq_pad": 3971916}, {"n": 4, "tok": 4177, "pad": 4180, "max_pad": 2124, "sq_pad": 5923272}, {"n": 4, "tok": 6991, "pad": 6994, "max_pad": 2124, "sq_pad": 13915012}, {"n": 4, "tok": 8548, "pad": 8552, "max_pad": 2152, "sq_pad": 18284960}, {"n": 4, "tok": 6149, "pad": 6152, "max_pad": 2126, "sq_pad": 9998232}, {"n": 4, "tok": 5563, "pad": 5566, "max_pad": 2150, "sq_pad": 8571452}, {"n": 4, "tok": 3988, "pad": 3990, "max_pad": 1372, "sq_pad": 4246564}, {"n": 4, "tok": 4958, "pad": 4960, "max_pad": 1474, "sq_pad": 6351720}, {"n": 4, "tok": 5192, "pad": 5192, "max_pad": 1510, "sq_pad": 6882264}, {"n": 4, "tok": 8225, "pad": 8228, "max_pad": 2136, "sq_pad": 16977008}, {"n": 4, "tok": 8109, "pad": 8112, "max_pad": 2116, "sq_pad": 16504584}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 7869, "pad": 7872, "max_pad": 2140, "sq_pad": 15617632}, {"n": 4, "tok": 7126, "pad": 7128, "max_pad": 1852, "sq_pad": 12718792}, {"n": 4, "tok": 7874, "pad": 7878, "max_pad": 2176, "sq_pad": 15721668}, {"n": 4, "tok": 8605, "pad": 8608, "max_pad": 2176, "sq_pad": 18525568}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8095, "pad": 8098, "max_pad": 2132, "sq_pad": 16533076}, {"n": 4, "tok": 8459, "pad": 8462, "max_pad": 2132, "sq_pad": 17904628}, {"n": 4, "tok": 8687, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 6629, "pad": 6632, "max_pad": 2172, "sq_pad": 11820632}, {"n": 4, "tok": 6112, "pad": 6114, "max_pad": 2172, "sq_pad": 10540868}, {"n": 4, "tok": 7463, "pad": 7464, "max_pad": 2024, "sq_pad": 14028440}, {"n": 4, "tok": 6760, "pad": 6764, "max_pad": 2144, "sq_pad": 11734888}, {"n": 4, "tok": 6118, "pad": 6120, "max_pad": 1656, "sq_pad": 9428000}, {"n": 4, "tok": 5329, "pad": 5330, "max_pad": 1388, "sq_pad": 7106964}, {"n": 4, "tok": 7508, "pad": 7510, "max_pad": 2144, "sq_pad": 14362132}, {"n": 4, "tok": 8542, "pad": 8544, "max_pad": 2140, "sq_pad": 18250048}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 677741, "pad": 677980, "sq_pad": 1061949744, "data_digest": "68c86e3a6bd279e3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4616, "pad": 4622, "max_pad": 632, "sq_pad": 2702612}, {"n": 8, "tok": 5456, "pad": 5460, "max_pad": 722, "sq_pad": 3729136}, {"n": 8, "tok": 5660, "pad": 5664, "max_pad": 732, "sq_pad": 4011744}, {"n": 8, "tok": 5987, "pad": 5988, "max_pad": 794, "sq_pad": 4485864}, {"n": 8, "tok": 6447, "pad": 6452, "max_pad": 822, "sq_pad": 5204512}, {"n": 8, "tok": 6852, "pad": 6854, "max_pad": 878, "sq_pad": 5873908}, {"n": 8, "tok": 7263, "pad": 7266, "max_pad": 950, "sq_pad": 6603676}, {"n": 8, "tok": 7500, "pad": 7504, "max_pad": 962, "sq_pad": 7040480}, {"n": 8, "tok": 7732, "pad": 7738, "max_pad": 984, "sq_pad": 7485996}, {"n": 8, "tok": 7567, "pad": 7570, "max_pad": 1038, "sq_pad": 7381292}, {"n": 8, "tok": 8082, "pad": 8084, "max_pad": 1134, "sq_pad": 8353432}, {"n": 8, "tok": 9186, "pad": 9188, "max_pad": 1202, "sq_pad": 10566504}, {"n": 8, "tok": 8673, "pad": 8676, "max_pad": 1264, "sq_pad": 9791736}, {"n": 8, "tok": 9057, "pad": 9064, "max_pad": 1210, "sq_pad": 10299064}, {"n": 8, "tok": 10024, "pad": 10028, "max_pad": 1430, "sq_pad": 12680200}, {"n": 8, "tok": 9689, "pad": 9694, "max_pad": 1522, "sq_pad": 12077924}, {"n": 8, "tok": 9715, "pad": 9718, "max_pad": 1530, "sq_pad": 12417676}, {"n": 8, "tok": 10830, "pad": 10832, "max_pad": 2122, "sq_pad": 17367544}, {"n": 8, "tok": 9476, "pad": 9478, "max_pad": 2122, "sq_pad": 13916252}, {"n": 8, "tok": 10694, "pad": 10698, "max_pad": 2154, "sq_pad": 16486228}, {"n": 8, "tok": 11142, "pad": 11148, "max_pad": 1626, "sq_pad": 16291144}, {"n": 8, "tok": 12908, "pad": 12912, "max_pad": 2122, "sq_pad": 21589200}, {"n": 8, "tok": 6877, "pad": 6880, "max_pad": 2122, "sq_pad": 10172136}, {"n": 8, "tok": 8756, "pad": 8760, "max_pad": 1592, "sq_pad": 10955680}, {"n": 8, "tok": 8336, "pad": 8340, "max_pad": 1638, "sq_pad": 9543104}, {"n": 8, "tok": 8927, "pad": 8930, "max_pad": 1746, "sq_pad": 11242988}, {"n": 8, "tok": 6991, "pad": 6996, "max_pad": 1706, "sq_pad": 7880344}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 1596, "sq_pad": 5995064}, {"n": 8, "tok": 11145, "pad": 11148, "max_pad": 1826, "sq_pad": 17852112}, {"n": 8, "tok": 6440, "pad": 6446, "max_pad": 1470, "sq_pad": 6389420}, {"n": 8, "tok": 15248, "pad": 15250, "max_pad": 2172, "sq_pad": 30664068}, {"n": 8, "tok": 8798, "pad": 8800, "max_pad": 2172, "sq_pad": 12178608}, {"n": 8, "tok": 9558, "pad": 9562, "max_pad": 1806, "sq_pad": 14113508}, {"n": 8, "tok": 9358, "pad": 9360, "max_pad": 1732, "sq_pad": 12527592}, {"n": 8, "tok": 8222, "pad": 8224, "max_pad": 1298, "sq_pad": 8832272}, {"n": 8, "tok": 8623, "pad": 8628, "max_pad": 2038, "sq_pad": 11296448}, {"n": 8, "tok": 9660, "pad": 9664, "max_pad": 2134, "sq_pad": 13967128}, {"n": 8, "tok": 15757, "pad": 15758, "max_pad": 2152, "sq_pad": 32635732}, {"n": 8, "tok": 11179, "pad": 11184, "max_pad": 1686, "sq_pad": 16040296}, {"n": 8, "tok": 11048, "pad": 11052, "max_pad": 2172, "sq_pad": 16149568}, {"n": 8, "tok": 8865, "pad": 8870, "max_pad": 2128, "sq_pad": 12043292}, {"n": 8, "tok": 11421, "pad": 11424, "max_pad": 2128, "sq_pad": 17986296}, {"n": 8, "tok": 11428, "pad": 11432, "max_pad": 2146, "sq_pad": 18866544}, {"n": 8, "tok": 11471, "pad": 11474, "max_pad": 2128, "sq_pad": 18973020}, {"n": 8, "tok": 8951, "pad": 8954, "max_pad": 2172, "sq_pad": 11386988}, {"n": 8, "tok": 11189, "pad": 11196, "max_pad": 2122, "sq_pad": 16596600}, {"n": 8, "tok": 16989, "pad": 16994, "max_pad": 2128, "sq_pad": 36099572}, {"n": 8, "tok": 14833, "pad": 14836, "max_pad": 2128, "sq_pad": 28254160}, {"n": 8, "tok": 9392, "pad": 9396, "max_pad": 1512, "sq_pad": 11263808}, {"n": 8, "tok": 13213, "pad": 13216, "max_pad": 2152, "sq_pad": 23794504}, {"n": 8, "tok": 10609, "pad": 10612, "max_pad": 2108, "sq_pad": 17504104}, {"n": 8, "tok": 8227, "pad": 8230, "max_pad": 1620, "sq_pad": 10023092}, {"n": 8, "tok": 12424, "pad": 12428, "max_pad": 2118, "sq_pad": 21894168}, {"n": 8, "tok": 9599, "pad": 9602, "max_pad": 1726, "sq_pad": 12284764}, {"n": 8, "tok": 16470, "pad": 16476, "max_pad": 2184, "sq_pad": 34318008}, {"n": 8, "tok": 17254, "pad": 17262, "max_pad": 2184, "sq_pad": 37250388}, {"n": 8, "tok": 16296, "pad": 16300, "max_pad": 2142, "sq_pad": 33354760}, {"n": 8, "tok": 15221, "pad": 15226, "max_pad": 2152, "sq_pad": 29875148}, {"n": 8, "tok": 16240, "pad": 16246, "max_pad": 2140, "sq_pad": 33649540}, {"n": 8, "tok": 17238, "pad": 17240, "max_pad": 2160, "sq_pad": 37152800}, {"n": 8, "tok": 15198, "pad": 15200, "max_pad": 2160, "sq_pad": 29465112}, {"n": 8, "tok": 16114, "pad": 16116, "max_pad": 2152, "sq_pad": 32906680}, {"n": 8, "tok": 17073, "pad": 17074, "max_pad": 2152, "sq_pad": 36457828}, {"n": 8, "tok": 16907, "pad": 16912, "max_pad": 2172, "sq_pad": 35756376}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 677741, "pad": 677980, "sq_pad": 1061949744, "data_digest": "68c86e3a6bd279e3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4616, "pad": 4622, "max_pad": 632, "sq_pad": 2702612}, {"n": 8, "tok": 5456, "pad": 5460, "max_pad": 722, "sq_pad": 3729136}, {"n": 8, "tok": 5660, "pad": 5664, "max_pad": 732, "sq_pad": 4011744}, {"n": 8, "tok": 5987, "pad": 5988, "max_pad": 794, "sq_pad": 4485864}, {"n": 8, "tok": 6447, "pad": 6452, "max_pad": 822, "sq_pad": 5204512}, {"n": 8, "tok": 6852, "pad": 6854, "max_pad": 878, "sq_pad": 5873908}, {"n": 8, "tok": 7263, "pad": 7266, "max_pad": 950, "sq_pad": 6603676}, {"n": 8, "tok": 7500, "pad": 7504, "max_pad": 962, "sq_pad": 7040480}, {"n": 8, "tok": 7732, "pad": 7738, "max_pad": 984, "sq_pad": 7485996}, {"n": 8, "tok": 7567, "pad": 7570, "max_pad": 1038, "sq_pad": 7381292}, {"n": 8, "tok": 8082, "pad": 8084, "max_pad": 1134, "sq_pad": 8353432}, {"n": 8, "tok": 9186, "pad": 9188, "max_pad": 1202, "sq_pad": 10566504}, {"n": 8, "tok": 8673, "pad": 8676, "max_pad": 1264, "sq_pad": 9791736}, {"n": 8, "tok": 9057, "pad": 9064, "max_pad": 1210, "sq_pad": 10299064}, {"n": 8, "tok": 10024, "pad": 10028, "max_pad": 1430, "sq_pad": 12680200}, {"n": 8, "tok": 9689, "pad": 9694, "max_pad": 1522, "sq_pad": 12077924}, {"n": 8, "tok": 9715, "pad": 9718, "max_pad": 1530, "sq_pad": 12417676}, {"n": 8, "tok": 10830, "pad": 10832, "max_pad": 2122, "sq_pad": 17367544}, {"n": 8, "tok": 9476, "pad": 9478, "max_pad": 2122, "sq_pad": 13916252}, {"n": 8, "tok": 10694, "pad": 10698, "max_pad": 2154, "sq_pad": 16486228}, {"n": 8, "tok": 11142, "pad": 11148, "max_pad": 1626, "sq_pad": 16291144}, {"n": 8, "tok": 12908, "pad": 12912, "max_pad": 2122, "sq_pad": 21589200}, {"n": 8, "tok": 6877, "pad": 6880, "max_pad": 2122, "sq_pad": 10172136}, {"n": 8, "tok": 8756, "pad": 8760, "max_pad": 1592, "sq_pad": 10955680}, {"n": 8, "tok": 8336, "pad": 8340, "max_pad": 1638, "sq_pad": 9543104}, {"n": 8, "tok": 8927, "pad": 8930, "max_pad": 1746, "sq_pad": 11242988}, {"n": 8, "tok": 6991, "pad": 6996, "max_pad": 1706, "sq_pad": 7880344}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 1596, "sq_pad": 5995064}, {"n": 8, "tok": 11145, "pad": 11148, "max_pad": 1826, "sq_pad": 17852112}, {"n": 8, "tok": 6440, "pad": 6446, "max_pad": 1470, "sq_pad": 6389420}, {"n": 8, "tok": 15248, "pad": 15250, "max_pad": 2172, "sq_pad": 30664068}, {"n": 8, "tok": 8798, "pad": 8800, "max_pad": 2172, "sq_pad": 12178608}, {"n": 8, "tok": 9558, "pad": 9562, "max_pad": 1806, "sq_pad": 14113508}, {"n": 8, "tok": 9358, "pad": 9360, "max_pad": 1732, "sq_pad": 12527592}, {"n": 8, "tok": 8222, "pad": 8224, "max_pad": 1298, "sq_pad": 8832272}, {"n": 8, "tok": 8623, "pad": 8628, "max_pad": 2038, "sq_pad": 11296448}, {"n": 8, "tok": 9660, "pad": 9664, "max_pad": 2134, "sq_pad": 13967128}, {"n": 8, "tok": 15757, "pad": 15758, "max_pad": 2152, "sq_pad": 32635732}, {"n": 8, "tok": 11179, "pad": 11184, "max_pad": 1686, "sq_pad": 16040296}, {"n": 8, "tok": 11048, "pad": 11052, "max_pad": 2172, "sq_pad": 16149568}, {"n": 8, "tok": 8865, "pad": 8870, "max_pad": 2128, "sq_pad": 12043292}, {"n": 8, "tok": 11421, "pad": 11424, "max_pad": 2128, "sq_pad": 17986296}, {"n": 8, "tok": 11428, "pad": 11432, "max_pad": 2146, "sq_pad": 18866544}, {"n": 8, "tok": 11471, "pad": 11474, "max_pad": 2128, "sq_pad": 18973020}, {"n": 8, "tok": 8951, "pad": 8954, "max_pad": 2172, "sq_pad": 11386988}, {"n": 8, "tok": 11189, "pad": 11196, "max_pad": 2122, "sq_pad": 16596600}, {"n": 8, "tok": 16989, "pad": 16994, "max_pad": 2128, "sq_pad": 36099572}, {"n": 8, "tok": 14833, "pad": 14836, "max_pad": 2128, "sq_pad": 28254160}, {"n": 8, "tok": 9392, "pad": 9396, "max_pad": 1512, "sq_pad": 11263808}, {"n": 8, "tok": 13213, "pad": 13216, "max_pad": 2152, "sq_pad": 23794504}, {"n": 8, "tok": 10609, "pad": 10612, "max_pad": 2108, "sq_pad": 17504104}, {"n": 8, "tok": 8227, "pad": 8230, "max_pad": 1620, "sq_pad": 10023092}, {"n": 8, "tok": 12424, "pad": 12428, "max_pad": 2118, "sq_pad": 21894168}, {"n": 8, "tok": 9599, "pad": 9602, "max_pad": 1726, "sq_pad": 12284764}, {"n": 8, "tok": 16470, "pad": 16476, "max_pad": 2184, "sq_pad": 34318008}, {"n": 8, "tok": 17254, "pad": 17262, "max_pad": 2184, "sq_pad": 37250388}, {"n": 8, "tok": 16296, "pad": 16300, "max_pad": 2142, "sq_pad": 33354760}, {"n": 8, "tok": 15221, "pad": 15226, "max_pad": 2152, "sq_pad": 29875148}, {"n": 8, "tok": 16240, "pad": 16246, "max_pad": 2140, "sq_pad": 33649540}, {"n": 8, "tok": 17238, "pad": 17240, "max_pad": 2160, "sq_pad": 37152800}, {"n": 8, "tok": 15198, "pad": 15200, "max_pad": 2160, "sq_pad": 29465112}, {"n": 8, "tok": 16114, "pad": 16116, "max_pad": 2152, "sq_pad": 32906680}, {"n": 8, "tok": 17073, "pad": 17074, "max_pad": 2152, "sq_pad": 36457828}, {"n": 8, "tok": 16907, "pad": 16912, "max_pad": 2172, "sq_pad": 35756376}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 271714, "pad": 271832, "sq_pad": 339229648, "data_digest": "a86a5642b2a69076", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2127, "pad": 2130, "max_pad": 630, "sq_pad": 1149836}, {"n": 4, "tok": 2489, "pad": 2492, "max_pad": 632, "sq_pad": 1552776}, {"n": 4, "tok": 2756, "pad": 2758, "max_pad": 722, "sq_pad": 1903860}, {"n": 4, "tok": 2700, "pad": 2702, "max_pad": 682, "sq_pad": 1825276}, {"n": 4, "tok": 2794, "pad": 2796, "max_pad": 712, "sq_pad": 1954984}, {"n": 4, "tok": 2866, "pad": 2868, "max_pad": 732, "sq_pad": 2056760}, {"n": 4, "tok": 2993, "pad": 2994, "max_pad": 794, "sq_pad": 2243964}, {"n": 4, "tok": 2994, "pad": 2994, "max_pad": 770, "sq_pad": 2241900}, {"n": 4, "tok": 3200, "pad": 3202, "max_pad": 812, "sq_pad": 2563732}, {"n": 4, "tok": 3247, "pad": 3250, "max_pad": 822, "sq_pad": 2640780}, {"n": 4, "tok": 3411, "pad": 3412, "max_pad": 878, "sq_pad": 2911448}, {"n": 4, "tok": 3441, "pad": 3442, "max_pad": 878, "sq_pad": 2962460}, {"n": 4, "tok": 3579, "pad": 3580, "max_pad": 928, "sq_pad": 3205848}, {"n": 4, "tok": 3684, "pad": 3686, "max_pad": 950, "sq_pad": 3397828}, {"n": 4, "tok": 3728, "pad": 3730, "max_pad": 962, "sq_pad": 3479516}, {"n": 4, "tok": 3772, "pad": 3774, "max_pad": 950, "sq_pad": 3560964}, {"n": 4, "tok": 3823, "pad": 3826, "max_pad": 972, "sq_pad": 3659988}, {"n": 4, "tok": 3909, "pad": 3912, "max_pad": 984, "sq_pad": 3826008}, {"n": 4, "tok": 4007, "pad": 4010, "max_pad": 1038, "sq_pad": 4021780}, {"n": 4, "tok": 3560, "pad": 3560, "max_pad": 1036, "sq_pad": 3359512}, {"n": 4, "tok": 4189, "pad": 4190, "max_pad": 1068, "sq_pad": 4390388}, {"n": 4, "tok": 3893, "pad": 3894, "max_pad": 1134, "sq_pad": 3963044}, {"n": 4, "tok": 4579, "pad": 4580, "max_pad": 1152, "sq_pad": 5244240}, {"n": 4, "tok": 4607, "pad": 4608, "max_pad": 1202, "sq_pad": 5322264}, {"n": 4, "tok": 4652, "pad": 4654, "max_pad": 1214, "sq_pad": 5421700}, {"n": 4, "tok": 4021, "pad": 4022, "max_pad": 1264, "sq_pad": 4370036}, {"n": 4, "tok": 4326, "pad": 4330, "max_pad": 1150, "sq_pad": 4694476}, {"n": 4, "tok": 4731, "pad": 4734, "max_pad": 1210, "sq_pad": 5604588}, {"n": 4, "tok": 5282, "pad": 5284, "max_pad": 1430, "sq_pad": 7028856}, {"n": 4, "tok": 4742, "pad": 4744, "max_pad": 1242, "sq_pad": 5651344}, {"n": 4, "tok": 5207, "pad": 5208, "max_pad": 1522, "sq_pad": 6850264}, {"n": 4, "tok": 4482, "pad": 4486, "max_pad": 1266, "sq_pad": 5227660}, {"n": 4, "tok": 4838, "pad": 4840, "max_pad": 1530, "sq_pad": 6256936}, {"n": 4, "tok": 4877, "pad": 4878, "max_pad": 1382, "sq_pad": 6160740}, {"n": 4, "tok": 6181, "pad": 6182, "max_pad": 2122, "sq_pad": 10029484}, {"n": 4, "tok": 4649, "pad": 4650, "max_pad": 2122, "sq_pad": 7338060}, {"n": 4, "tok": 5427, "pad": 5428, "max_pad": 2122, "sq_pad": 8641320}, {"n": 4, "tok": 4049, "pad": 4050, "max_pad": 1566, "sq_pad": 5274932}, {"n": 4, "tok": 5516, "pad": 5518, "max_pad": 2154, "sq_pad": 8981164}, {"n": 4, "tok": 5178, "pad": 5180, "max_pad": 1672, "sq_pad": 7505064}, {"n": 4, "tok": 5145, "pad": 5148, "max_pad": 1606, "sq_pad": 7256120}, {"n": 4, "tok": 5997, "pad": 6000, "max_pad": 1626, "sq_pad": 9035024}, {"n": 4, "tok": 5844, "pad": 5846, "max_pad": 1664, "sq_pad": 8601492}, {"n": 4, "tok": 7064, "pad": 7066, "max_pad": 2122, "sq_pad": 12987708}, {"n": 4, "tok": 5041, "pad": 5042, "max_pad": 2122, "sq_pad": 9324268}, {"n": 4, "tok": 1836, "pad": 1838, "max_pad": 490, "sq_pad": 847868}, {"n": 4, "tok": 2786, "pad": 2788, "max_pad": 856, "sq_pad": 2026408}, {"n": 4, "tok": 5970, "pad": 5972, "max_pad": 1592, "sq_pad": 8929272}, {"n": 4, "tok": 4820, "pad": 4822, "max_pad": 1638, "sq_pad": 6371612}, {"n": 4, "tok": 3516, "pad": 3518, "max_pad": 984, "sq_pad": 3171492}, {"n": 4, "tok": 3523, "pad": 3524, "max_pad": 1070, "sq_pad": 3215664}, {"n": 4, "tok": 5404, "pad": 5406, "max_pad": 1746, "sq_pad": 8027324}, {"n": 4, "tok": 4054, "pad": 4058, "max_pad": 1272, "sq_pad": 4453388}, {"n": 4, "tok": 2937, "pad": 2938, "max_pad": 1706, "sq_pad": 3426956}, {"n": 4, "tok": 1671, "pad": 1672, "max_pad": 436, "sq_pad": 699624}, {"n": 4, "tok": 3969, "pad": 3972, "max_pad": 1596, "sq_pad": 5295440}, {"n": 4, "tok": 6573, "pad": 6574, "max_pad": 1738, "sq_pad": 10822452}, {"n": 4, "tok": 4572, "pad": 4574, "max_pad": 1826, "sq_pad": 7029660}, {"n": 4, "tok": 2843, "pad": 2846, "max_pad": 1388, "sq_pad": 2637876}, {"n": 4, "tok": 3597, "pad": 3600, "max_pad": 1470, "sq_pad": 3751544}, {"n": 4, "tok": 7625, "pad": 7626, "max_pad": 2172, "sq_pad": 15283652}, {"n": 4, "tok": 7623, "pad": 7624, "max_pad": 2172, "sq_pad": 15380416}, {"n": 4, "tok": 6041, "pad": 6042, "max_pad": 2172, "sq_pad": 10175636}, {"n": 4, "tok": 2757, "pad": 2758, "max_pad": 868, "sq_pad": 2002972}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 406027, "pad": 406148, "sq_pad": 722720096, "data_digest": "06b04113c4985459", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4508, "pad": 4510, "max_pad": 1782, "sq_pad": 6656604}, {"n": 4, "tok": 5050, "pad": 5052, "max_pad": 1806, "sq_pad": 7456904}, {"n": 4, "tok": 5101, "pad": 5102, "max_pad": 1732, "sq_pad": 7380132}, {"n": 4, "tok": 4257, "pad": 4258, "max_pad": 1722, "sq_pad": 5147460}, {"n": 4, "tok": 4095, "pad": 4096, "max_pad": 1178, "sq_pad": 4326360}, {"n": 4, "tok": 4127, "pad": 4128, "max_pad": 1298, "sq_pad": 4505912}, {"n": 4, "tok": 3961, "pad": 3964, "max_pad": 1610, "sq_pad": 4637304}, {"n": 4, "tok": 4662, "pad": 4664, "max_pad": 2038, "sq_pad": 6659144}, {"n": 4, "tok": 3196, "pad": 3198, "max_pad": 1010, "sq_pad": 2651020}, {"n": 4, "tok": 6464, "pad": 6466, "max_pad": 2134, "sq_pad": 11316108}, {"n": 4, "tok": 8550, "pad": 8550, "max_pad": 2148, "sq_pad": 18275772}, {"n": 4, "tok": 7207, "pad": 7208, "max_pad": 2152, "sq_pad": 14359960}, {"n": 4, "tok": 6232, "pad": 6234, "max_pad": 1686, "sq_pad": 9807932}, {"n": 4, "tok": 4947, "pad": 4950, "max_pad": 1518, "sq_pad": 6232364}, {"n": 4, "tok": 4758, "pad": 4760, "max_pad": 1304, "sq_pad": 5745112}, {"n": 4, "tok": 6290, "pad": 6292, "max_pad": 2172, "sq_pad": 10404456}, {"n": 4, "tok": 3462, "pad": 3464, "max_pad": 1256, "sq_pad": 3207336}, {"n": 4, "tok": 5403, "pad": 5406, "max_pad": 2128, "sq_pad": 8835956}, {"n": 4, "tok": 6588, "pad": 6590, "max_pad": 2128, "sq_pad": 11737316}, {"n": 4, "tok": 4833, "pad": 4834, "max_pad": 1680, "sq_pad": 6248980}, {"n": 4, "tok": 5723, "pad": 5726, "max_pad": 2082, "sq_pad": 8784780}, {"n": 4, "tok": 5705, "pad": 5706, "max_pad": 2146, "sq_pad": 10081764}, {"n": 4, "tok": 4825, "pad": 4826, "max_pad": 2040, "sq_pad": 6934068}, {"n": 4, "tok": 6646, "pad": 6648, "max_pad": 2128, "sq_pad": 12038952}, {"n": 4, "tok": 3930, "pad": 3932, "max_pad": 1220, "sq_pad": 3944760}, {"n": 4, "tok": 5021, "pad": 5022, "max_pad": 2172, "sq_pad": 7442228}, {"n": 4, "tok": 5639, "pad": 5642, "max_pad": 1722, "sq_pad": 8159916}, {"n": 4, "tok": 5550, "pad": 5554, "max_pad": 2122, "sq_pad": 8436684}, {"n": 4, "tok": 8491, "pad": 8494, "max_pad": 2128, "sq_pad": 18037036}, {"n": 4, "tok": 8498, "pad": 8500, "max_pad": 2128, "sq_pad": 18062536}, {"n": 4, "tok": 7822, "pad": 7824, "max_pad": 2128, "sq_pad": 15634488}, {"n": 4, "tok": 7011, "pad": 7012, "max_pad": 2116, "sq_pad": 12619672}, {"n": 4, "tok": 5052, "pad": 5054, "max_pad": 1512, "sq_pad": 6492588}, {"n": 4, "tok": 4340, "pad": 4342, "max_pad": 1290, "sq_pad": 4771220}, {"n": 4, "tok": 6509, "pad": 6510, "max_pad": 2152, "sq_pad": 11673076}, {"n": 4, "tok": 6704, "pad": 6706, "max_pad": 2152, "sq_pad": 12121428}, {"n": 4, "tok": 6250, "pad": 6252, "max_pad": 2108, "sq_pad": 11391888}, {"n": 4, "tok": 4359, "pad": 4360, "max_pad": 1890, "sq_pad": 6112216}, {"n": 4, "tok": 4382, "pad": 4384, "max_pad": 1620, "sq_pad": 5850024}, {"n": 4, "tok": 3845, "pad": 3846, "max_pad": 1368, "sq_pad": 4173068}, {"n": 4, "tok": 5056, "pad": 5058, "max_pad": 2118, "sq_pad": 8020652}, {"n": 4, "tok": 7368, "pad": 7370, "max_pad": 2118, "sq_pad": 13873516}, {"n": 4, "tok": 4425, "pad": 4426, "max_pad": 1282, "sq_pad": 4950084}, {"n": 4, "tok": 5174, "pad": 5176, "max_pad": 1726, "sq_pad": 7334680}, {"n": 4, "tok": 7738, "pad": 7740, "max_pad": 2184, "sq_pad": 15238584}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8690, "pad": 8694, "max_pad": 2184, "sq_pad": 18897732}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8387, "pad": 8390, "max_pad": 2142, "sq_pad": 17621788}, {"n": 4, "tok": 7909, "pad": 7910, "max_pad": 2126, "sq_pad": 15732972}, {"n": 4, "tok": 6954, "pad": 6956, "max_pad": 2126, "sq_pad": 12702760}, {"n": 4, "tok": 8267, "pad": 8270, "max_pad": 2152, "sq_pad": 17172388}, {"n": 4, "tok": 8551, "pad": 8554, "max_pad": 2140, "sq_pad": 18292756}, {"n": 4, "tok": 7689, "pad": 7692, "max_pad": 2140, "sq_pad": 15356784}, {"n": 4, "tok": 8598, "pad": 8600, "max_pad": 2160, "sq_pad": 18490400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2160, "sq_pad": 18422440}, {"n": 4, "tok": 6614, "pad": 6616, "max_pad": 1874, "sq_pad": 11042672}, {"n": 4, "tok": 7587, "pad": 7588, "max_pad": 2146, "sq_pad": 14724280}, {"n": 4, "tok": 8527, "pad": 8528, "max_pad": 2152, "sq_pad": 18182400}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 8465, "pad": 8466, "max_pad": 2152, "sq_pad": 17933412}, {"n": 4, "tok": 8472, "pad": 8474, "max_pad": 2172, "sq_pad": 17956052}, {"n": 4, "tok": 8435, "pad": 8438, "max_pad": 2126, "sq_pad": 17800324}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 663355, "pad": 663618, "sq_pad": 1033879108, "data_digest": "1512046bb4ff5457", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3413, "pad": 3418, "max_pad": 454, "sq_pad": 1463940}, {"n": 8, "tok": 3784, "pad": 3790, "max_pad": 498, "sq_pad": 1797164}, {"n": 8, "tok": 4191, "pad": 4196, "max_pad": 562, "sq_pad": 2205496}, {"n": 8, "tok": 4552, "pad": 4554, "max_pad": 604, "sq_pad": 2597428}, {"n": 8, "tok": 4814, "pad": 4816, "max_pad": 628, "sq_pad": 2900832}, {"n": 8, "tok": 5101, "pad": 5102, "max_pad": 684, "sq_pad": 3256908}, {"n": 8, "tok": 5484, "pad": 5488, "max_pad": 728, "sq_pad": 3768760}, {"n": 8, "tok": 5882, "pad": 5886, "max_pad": 800, "sq_pad": 4336972}, {"n": 8, "tok": 6226, "pad": 6230, "max_pad": 826, "sq_pad": 4858100}, {"n": 8, "tok": 6700, "pad": 6704, "max_pad": 874, "sq_pad": 5622168}, {"n": 8, "tok": 7121, "pad": 7124, "max_pad": 922, "sq_pad": 6346512}, {"n": 8, "tok": 6713, "pad": 6714, "max_pad": 1020, "sq_pad": 5893356}, {"n": 8, "tok": 7818, "pad": 7820, "max_pad": 1172, "sq_pad": 7911640}, {"n": 8, "tok": 6668, "pad": 6674, "max_pad": 1206, "sq_pad": 6284676}, {"n": 8, "tok": 8214, "pad": 8216, "max_pad": 1216, "sq_pad": 8821696}, {"n": 8, "tok": 8383, "pad": 8384, "max_pad": 1332, "sq_pad": 9253256}, {"n": 8, "tok": 9964, "pad": 9968, "max_pad": 1426, "sq_pad": 12970432}, {"n": 8, "tok": 9733, "pad": 9736, "max_pad": 1760, "sq_pad": 12567408}, {"n": 8, "tok": 11101, "pad": 11106, "max_pad": 2024, "sq_pad": 16814772}, {"n": 8, "tok": 9476, "pad": 9480, "max_pad": 2068, "sq_pad": 12661192}, {"n": 8, "tok": 8366, "pad": 8370, "max_pad": 1412, "sq_pad": 9530436}, {"n": 8, "tok": 10111, "pad": 10116, "max_pad": 1678, "sq_pad": 14274856}, {"n": 8, "tok": 9597, "pad": 9600, "max_pad": 1724, "sq_pad": 12661952}, {"n": 8, "tok": 8031, "pad": 8036, "max_pad": 2158, "sq_pad": 10109224}, {"n": 8, "tok": 13152, "pad": 13154, "max_pad": 2158, "sq_pad": 22477876}, {"n": 8, "tok": 9371, "pad": 9374, "max_pad": 2158, "sq_pad": 12640996}, {"n": 8, "tok": 10366, "pad": 10370, "max_pad": 2158, "sq_pad": 14607036}, {"n": 8, "tok": 11275, "pad": 11276, "max_pad": 2056, "sq_pad": 17310640}, {"n": 8, "tok": 13034, "pad": 13042, "max_pad": 2154, "sq_pad": 23867028}, {"n": 8, "tok": 14046, "pad": 14052, "max_pad": 2158, "sq_pad": 28375352}, {"n": 8, "tok": 12548, "pad": 12550, "max_pad": 2158, "sq_pad": 23114836}, {"n": 8, "tok": 10778, "pad": 10782, "max_pad": 2158, "sq_pad": 16933572}, {"n": 8, "tok": 10202, "pad": 10206, "max_pad": 1828, "sq_pad": 14041324}, {"n": 8, "tok": 8373, "pad": 8378, "max_pad": 1842, "sq_pad": 10511164}, {"n": 8, "tok": 9537, "pad": 9542, "max_pad": 2158, "sq_pad": 12993548}, {"n": 8, "tok": 14186, "pad": 14194, "max_pad": 2164, "sq_pad": 28830484}, {"n": 8, "tok": 8152, "pad": 8156, "max_pad": 1552, "sq_pad": 9017096}, {"n": 8, "tok": 11145, "pad": 11148, "max_pad": 2136, "sq_pad": 18668168}, {"n": 8, "tok": 13031, "pad": 13032, "max_pad": 2136, "sq_pad": 24043264}, {"n": 8, "tok": 15072, "pad": 15074, "max_pad": 2136, "sq_pad": 30361204}, {"n": 8, "tok": 12513, "pad": 12518, "max_pad": 2118, "sq_pad": 23672692}, {"n": 8, "tok": 12763, "pad": 12770, "max_pad": 2118, "sq_pad": 24170068}, {"n": 8, "tok": 15429, "pad": 15434, "max_pad": 2130, "sq_pad": 31673388}, {"n": 8, "tok": 16014, "pad": 16020, "max_pad": 2130, "sq_pad": 32465168}, {"n": 8, "tok": 13555, "pad": 13562, "max_pad": 2130, "sq_pad": 25623644}, {"n": 8, "tok": 10660, "pad": 10664, "max_pad": 2130, "sq_pad": 16079136}, {"n": 8, "tok": 8432, "pad": 8434, "max_pad": 1462, "sq_pad": 9424332}, {"n": 8, "tok": 13571, "pad": 13572, "max_pad": 2124, "sq_pad": 25945720}, {"n": 8, "tok": 13495, "pad": 13496, "max_pad": 2124, "sq_pad": 24330792}, {"n": 8, "tok": 11148, "pad": 11152, "max_pad": 1840, "sq_pad": 15964816}, {"n": 8, "tok": 15118, "pad": 15122, "max_pad": 2130, "sq_pad": 29101308}, {"n": 8, "tok": 13500, "pad": 13506, "max_pad": 2130, "sq_pad": 23907332}, {"n": 8, "tok": 7856, "pad": 7862, "max_pad": 1502, "sq_pad": 8713756}, {"n": 8, "tok": 8148, "pad": 8152, "max_pad": 1562, "sq_pad": 8909896}, {"n": 8, "tok": 10817, "pad": 10822, "max_pad": 2004, "sq_pad": 16603628}, {"n": 8, "tok": 11691, "pad": 11694, "max_pad": 2108, "sq_pad": 19100108}, {"n": 8, "tok": 11965, "pad": 11970, "max_pad": 2106, "sq_pad": 18863140}, {"n": 8, "tok": 12736, "pad": 12744, "max_pad": 2122, "sq_pad": 21030872}, {"n": 8, "tok": 11534, "pad": 11538, "max_pad": 2118, "sq_pad": 17772884}, {"n": 8, "tok": 10768, "pad": 10774, "max_pad": 2128, "sq_pad": 17015236}, {"n": 8, "tok": 15516, "pad": 15518, "max_pad": 2128, "sq_pad": 30398732}, {"n": 8, "tok": 16283, "pad": 16290, "max_pad": 2128, "sq_pad": 33372788}, {"n": 8, "tok": 16767, "pad": 16774, "max_pad": 2198, "sq_pad": 35274284}, {"n": 8, "tok": 17365, "pad": 17372, "max_pad": 2198, "sq_pad": 37762624}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 663355, "pad": 663618, "sq_pad": 1033879108, "data_digest": "1512046bb4ff5457", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3413, "pad": 3418, "max_pad": 454, "sq_pad": 1463940}, {"n": 8, "tok": 3784, "pad": 3790, "max_pad": 498, "sq_pad": 1797164}, {"n": 8, "tok": 4191, "pad": 4196, "max_pad": 562, "sq_pad": 2205496}, {"n": 8, "tok": 4552, "pad": 4554, "max_pad": 604, "sq_pad": 2597428}, {"n": 8, "tok": 4814, "pad": 4816, "max_pad": 628, "sq_pad": 2900832}, {"n": 8, "tok": 5101, "pad": 5102, "max_pad": 684, "sq_pad": 3256908}, {"n": 8, "tok": 5484, "pad": 5488, "max_pad": 728, "sq_pad": 3768760}, {"n": 8, "tok": 5882, "pad": 5886, "max_pad": 800, "sq_pad": 4336972}, {"n": 8, "tok": 6226, "pad": 6230, "max_pad": 826, "sq_pad": 4858100}, {"n": 8, "tok": 6700, "pad": 6704, "max_pad": 874, "sq_pad": 5622168}, {"n": 8, "tok": 7121, "pad": 7124, "max_pad": 922, "sq_pad": 6346512}, {"n": 8, "tok": 6713, "pad": 6714, "max_pad": 1020, "sq_pad": 5893356}, {"n": 8, "tok": 7818, "pad": 7820, "max_pad": 1172, "sq_pad": 7911640}, {"n": 8, "tok": 6668, "pad": 6674, "max_pad": 1206, "sq_pad": 6284676}, {"n": 8, "tok": 8214, "pad": 8216, "max_pad": 1216, "sq_pad": 8821696}, {"n": 8, "tok": 8383, "pad": 8384, "max_pad": 1332, "sq_pad": 9253256}, {"n": 8, "tok": 9964, "pad": 9968, "max_pad": 1426, "sq_pad": 12970432}, {"n": 8, "tok": 9733, "pad": 9736, "max_pad": 1760, "sq_pad": 12567408}, {"n": 8, "tok": 11101, "pad": 11106, "max_pad": 2024, "sq_pad": 16814772}, {"n": 8, "tok": 9476, "pad": 9480, "max_pad": 2068, "sq_pad": 12661192}, {"n": 8, "tok": 8366, "pad": 8370, "max_pad": 1412, "sq_pad": 9530436}, {"n": 8, "tok": 10111, "pad": 10116, "max_pad": 1678, "sq_pad": 14274856}, {"n": 8, "tok": 9597, "pad": 9600, "max_pad": 1724, "sq_pad": 12661952}, {"n": 8, "tok": 8031, "pad": 8036, "max_pad": 2158, "sq_pad": 10109224}, {"n": 8, "tok": 13152, "pad": 13154, "max_pad": 2158, "sq_pad": 22477876}, {"n": 8, "tok": 9371, "pad": 9374, "max_pad": 2158, "sq_pad": 12640996}, {"n": 8, "tok": 10366, "pad": 10370, "max_pad": 2158, "sq_pad": 14607036}, {"n": 8, "tok": 11275, "pad": 11276, "max_pad": 2056, "sq_pad": 17310640}, {"n": 8, "tok": 13034, "pad": 13042, "max_pad": 2154, "sq_pad": 23867028}, {"n": 8, "tok": 14046, "pad": 14052, "max_pad": 2158, "sq_pad": 28375352}, {"n": 8, "tok": 12548, "pad": 12550, "max_pad": 2158, "sq_pad": 23114836}, {"n": 8, "tok": 10778, "pad": 10782, "max_pad": 2158, "sq_pad": 16933572}, {"n": 8, "tok": 10202, "pad": 10206, "max_pad": 1828, "sq_pad": 14041324}, {"n": 8, "tok": 8373, "pad": 8378, "max_pad": 1842, "sq_pad": 10511164}, {"n": 8, "tok": 9537, "pad": 9542, "max_pad": 2158, "sq_pad": 12993548}, {"n": 8, "tok": 14186, "pad": 14194, "max_pad": 2164, "sq_pad": 28830484}, {"n": 8, "tok": 8152, "pad": 8156, "max_pad": 1552, "sq_pad": 9017096}, {"n": 8, "tok": 11145, "pad": 11148, "max_pad": 2136, "sq_pad": 18668168}, {"n": 8, "tok": 13031, "pad": 13032, "max_pad": 2136, "sq_pad": 24043264}, {"n": 8, "tok": 15072, "pad": 15074, "max_pad": 2136, "sq_pad": 30361204}, {"n": 8, "tok": 12513, "pad": 12518, "max_pad": 2118, "sq_pad": 23672692}, {"n": 8, "tok": 12763, "pad": 12770, "max_pad": 2118, "sq_pad": 24170068}, {"n": 8, "tok": 15429, "pad": 15434, "max_pad": 2130, "sq_pad": 31673388}, {"n": 8, "tok": 16014, "pad": 16020, "max_pad": 2130, "sq_pad": 32465168}, {"n": 8, "tok": 13555, "pad": 13562, "max_pad": 2130, "sq_pad": 25623644}, {"n": 8, "tok": 10660, "pad": 10664, "max_pad": 2130, "sq_pad": 16079136}, {"n": 8, "tok": 8432, "pad": 8434, "max_pad": 1462, "sq_pad": 9424332}, {"n": 8, "tok": 13571, "pad": 13572, "max_pad": 2124, "sq_pad": 25945720}, {"n": 8, "tok": 13495, "pad": 13496, "max_pad": 2124, "sq_pad": 24330792}, {"n": 8, "tok": 11148, "pad": 11152, "max_pad": 1840, "sq_pad": 15964816}, {"n": 8, "tok": 15118, "pad": 15122, "max_pad": 2130, "sq_pad": 29101308}, {"n": 8, "tok": 13500, "pad": 13506, "max_pad": 2130, "sq_pad": 23907332}, {"n": 8, "tok": 7856, "pad": 7862, "max_pad": 1502, "sq_pad": 8713756}, {"n": 8, "tok": 8148, "pad": 8152, "max_pad": 1562, "sq_pad": 8909896}, {"n": 8, "tok": 10817, "pad": 10822, "max_pad": 2004, "sq_pad": 16603628}, {"n": 8, "tok": 11691, "pad": 11694, "max_pad": 2108, "sq_pad": 19100108}, {"n": 8, "tok": 11965, "pad": 11970, "max_pad": 2106, "sq_pad": 18863140}, {"n": 8, "tok": 12736, "pad": 12744, "max_pad": 2122, "sq_pad": 21030872}, {"n": 8, "tok": 11534, "pad": 11538, "max_pad": 2118, "sq_pad": 17772884}, {"n": 8, "tok": 10768, "pad": 10774, "max_pad": 2128, "sq_pad": 17015236}, {"n": 8, "tok": 15516, "pad": 15518, "max_pad": 2128, "sq_pad": 30398732}, {"n": 8, "tok": 16283, "pad": 16290, "max_pad": 2128, "sq_pad": 33372788}, {"n": 8, "tok": 16767, "pad": 16774, "max_pad": 2198, "sq_pad": 35274284}, {"n": 8, "tok": 17365, "pad": 17372, "max_pad": 2198, "sq_pad": 37762624}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 266013, "pad": 266128, "sq_pad": 338236512, "data_digest": "a917108321e611a1", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1663, "pad": 1666, "max_pad": 442, "sq_pad": 696108}, {"n": 4, "tok": 1750, "pad": 1752, "max_pad": 454, "sq_pad": 767832}, {"n": 4, "tok": 1853, "pad": 1856, "max_pad": 470, "sq_pad": 861328}, {"n": 4, "tok": 1931, "pad": 1934, "max_pad": 498, "sq_pad": 935836}, {"n": 4, "tok": 2076, "pad": 2078, "max_pad": 558, "sq_pad": 1082156}, {"n": 4, "tok": 2115, "pad": 2118, "max_pad": 562, "sq_pad": 1123340}, {"n": 4, "tok": 2242, "pad": 2244, "max_pad": 588, "sq_pad": 1261104}, {"n": 4, "tok": 2310, "pad": 2310, "max_pad": 604, "sq_pad": 1336324}, {"n": 4, "tok": 2386, "pad": 2388, "max_pad": 606, "sq_pad": 1425912}, {"n": 4, "tok": 2428, "pad": 2428, "max_pad": 628, "sq_pad": 1474920}, {"n": 4, "tok": 2517, "pad": 2518, "max_pad": 648, "sq_pad": 1585540}, {"n": 4, "tok": 2584, "pad": 2584, "max_pad": 684, "sq_pad": 1671368}, {"n": 4, "tok": 2674, "pad": 2676, "max_pad": 678, "sq_pad": 1790376}, {"n": 4, "tok": 2810, "pad": 2812, "max_pad": 728, "sq_pad": 1978384}, {"n": 4, "tok": 2873, "pad": 2876, "max_pad": 732, "sq_pad": 2068328}, {"n": 4, "tok": 3009, "pad": 3010, "max_pad": 800, "sq_pad": 2268644}, {"n": 4, "tok": 3027, "pad": 3030, "max_pad": 762, "sq_pad": 2295308}, {"n": 4, "tok": 3199, "pad": 3200, "max_pad": 826, "sq_pad": 2562792}, {"n": 4, "tok": 3283, "pad": 3284, "max_pad": 836, "sq_pad": 2696848}, {"n": 4, "tok": 3417, "pad": 3420, "max_pad": 874, "sq_pad": 2925320}, {"n": 4, "tok": 3514, "pad": 3516, "max_pad": 888, "sq_pad": 3090920}, {"n": 4, "tok": 3607, "pad": 3608, "max_pad": 922, "sq_pad": 3255592}, {"n": 4, "tok": 3669, "pad": 3670, "max_pad": 956, "sq_pad": 3369332}, {"n": 4, "tok": 3044, "pad": 3044, "max_pad": 1020, "sq_pad": 2524024}, {"n": 4, "tok": 3914, "pad": 3914, "max_pad": 1172, "sq_pad": 3983100}, {"n": 4, "tok": 3904, "pad": 3906, "max_pad": 1162, "sq_pad": 3928540}, {"n": 4, "tok": 3543, "pad": 3546, "max_pad": 1206, "sq_pad": 3446772}, {"n": 4, "tok": 3125, "pad": 3128, "max_pad": 1190, "sq_pad": 2837904}, {"n": 4, "tok": 3967, "pad": 3968, "max_pad": 1186, "sq_pad": 4223320}, {"n": 4, "tok": 4247, "pad": 4248, "max_pad": 1216, "sq_pad": 4598376}, {"n": 4, "tok": 3550, "pad": 3550, "max_pad": 1248, "sq_pad": 3339828}, {"n": 4, "tok": 4833, "pad": 4834, "max_pad": 1332, "sq_pad": 5913428}, {"n": 4, "tok": 5418, "pad": 5420, "max_pad": 1410, "sq_pad": 7350576}, {"n": 4, "tok": 4546, "pad": 4548, "max_pad": 1426, "sq_pad": 5619856}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1426, "sq_pad": 4792040}, {"n": 4, "tok": 5479, "pad": 5480, "max_pad": 1760, "sq_pad": 7775368}, {"n": 4, "tok": 5822, "pad": 5824, "max_pad": 1828, "sq_pad": 9038304}, {"n": 4, "tok": 5279, "pad": 5282, "max_pad": 2024, "sq_pad": 7776468}, {"n": 4, "tok": 4153, "pad": 4154, "max_pad": 1576, "sq_pad": 4708116}, {"n": 4, "tok": 5323, "pad": 5326, "max_pad": 2068, "sq_pad": 7953076}, {"n": 4, "tok": 3857, "pad": 3860, "max_pad": 1338, "sq_pad": 3932208}, {"n": 4, "tok": 4509, "pad": 4510, "max_pad": 1412, "sq_pad": 5598228}, {"n": 4, "tok": 5203, "pad": 5206, "max_pad": 1582, "sq_pad": 7401228}, {"n": 4, "tok": 4908, "pad": 4910, "max_pad": 1678, "sq_pad": 6873628}, {"n": 4, "tok": 4401, "pad": 4402, "max_pad": 1724, "sq_pad": 5827556}, {"n": 4, "tok": 5196, "pad": 5198, "max_pad": 1538, "sq_pad": 6834396}, {"n": 4, "tok": 2492, "pad": 2494, "max_pad": 728, "sq_pad": 1581124}, {"n": 4, "tok": 5539, "pad": 5542, "max_pad": 2158, "sq_pad": 8528100}, {"n": 4, "tok": 7081, "pad": 7082, "max_pad": 2158, "sq_pad": 13143356}, {"n": 4, "tok": 6071, "pad": 6072, "max_pad": 1696, "sq_pad": 9334520}, {"n": 4, "tok": 5698, "pad": 5698, "max_pad": 2158, "sq_pad": 9086556}, {"n": 4, "tok": 3673, "pad": 3676, "max_pad": 1256, "sq_pad": 3554440}, {"n": 4, "tok": 6357, "pad": 6358, "max_pad": 2158, "sq_pad": 10536972}, {"n": 4, "tok": 4009, "pad": 4012, "max_pad": 1106, "sq_pad": 4070064}, {"n": 4, "tok": 6154, "pad": 6154, "max_pad": 1930, "sq_pad": 9680028}, {"n": 4, "tok": 5121, "pad": 5122, "max_pad": 2056, "sq_pad": 7630612}, {"n": 4, "tok": 7146, "pad": 7150, "max_pad": 2154, "sq_pad": 13324876}, {"n": 4, "tok": 5888, "pad": 5892, "max_pad": 2154, "sq_pad": 10542152}, {"n": 4, "tok": 8612, "pad": 8616, "max_pad": 2154, "sq_pad": 18558864}, {"n": 4, "tok": 5434, "pad": 5436, "max_pad": 2158, "sq_pad": 9816488}, {"n": 4, "tok": 5437, "pad": 5438, "max_pad": 2118, "sq_pad": 9699868}, {"n": 4, "tok": 7111, "pad": 7112, "max_pad": 2158, "sq_pad": 13414968}, {"n": 4, "tok": 3975, "pad": 3978, "max_pad": 1570, "sq_pad": 4582060}, {"n": 4, "tok": 6803, "pad": 6804, "max_pad": 2158, "sq_pad": 12351512}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 397342, "pad": 397490, "sq_pad": 695642596, "data_digest": "2d504edec3c1fab1", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5857, "pad": 5860, "max_pad": 1828, "sq_pad": 8779608}, {"n": 4, "tok": 4345, "pad": 4346, "max_pad": 1468, "sq_pad": 5261716}, {"n": 4, "tok": 4885, "pad": 4888, "max_pad": 1842, "sq_pad": 6893768}, {"n": 4, "tok": 3488, "pad": 3490, "max_pad": 1526, "sq_pad": 3617396}, {"n": 4, "tok": 3895, "pad": 3898, "max_pad": 1552, "sq_pad": 4266340}, {"n": 4, "tok": 5642, "pad": 5644, "max_pad": 2158, "sq_pad": 8727208}, {"n": 4, "tok": 8652, "pad": 8656, "max_pad": 2164, "sq_pad": 18731584}, {"n": 4, "tok": 5534, "pad": 5538, "max_pad": 2164, "sq_pad": 10098900}, {"n": 4, "tok": 4740, "pad": 4742, "max_pad": 1552, "sq_pad": 6090516}, {"n": 4, "tok": 3412, "pad": 3414, "max_pad": 938, "sq_pad": 2926580}, {"n": 4, "tok": 5208, "pad": 5210, "max_pad": 2136, "sq_pad": 8145316}, {"n": 4, "tok": 5937, "pad": 5938, "max_pad": 2136, "sq_pad": 10522852}, {"n": 4, "tok": 6512, "pad": 6512, "max_pad": 2136, "sq_pad": 12017704}, {"n": 4, "tok": 6519, "pad": 6520, "max_pad": 2116, "sq_pad": 12025560}, {"n": 4, "tok": 6961, "pad": 6962, "max_pad": 2136, "sq_pad": 13828020}, {"n": 4, "tok": 8111, "pad": 8112, "max_pad": 2116, "sq_pad": 16533184}, {"n": 4, "tok": 5590, "pad": 5592, "max_pad": 2118, "sq_pad": 9893912}, {"n": 4, "tok": 6923, "pad": 6926, "max_pad": 2118, "sq_pad": 13778780}, {"n": 4, "tok": 5847, "pad": 5850, "max_pad": 2118, "sq_pad": 10398140}, {"n": 4, "tok": 6916, "pad": 6920, "max_pad": 2118, "sq_pad": 13771928}, {"n": 4, "tok": 6990, "pad": 6992, "max_pad": 2124, "sq_pad": 13853128}, {"n": 4, "tok": 8439, "pad": 8442, "max_pad": 2130, "sq_pad": 17820260}, {"n": 4, "tok": 8029, "pad": 8032, "max_pad": 2130, "sq_pad": 16302984}, {"n": 4, "tok": 7985, "pad": 7988, "max_pad": 2130, "sq_pad": 16162184}, {"n": 4, "tok": 6699, "pad": 6702, "max_pad": 2128, "sq_pad": 12948708}, {"n": 4, "tok": 6856, "pad": 6860, "max_pad": 2130, "sq_pad": 12674936}, {"n": 4, "tok": 6011, "pad": 6014, "max_pad": 2130, "sq_pad": 10608204}, {"n": 4, "tok": 4649, "pad": 4650, "max_pad": 1350, "sq_pad": 5470932}, {"n": 4, "tok": 4797, "pad": 4798, "max_pad": 1462, "sq_pad": 5954212}, {"n": 4, "tok": 3635, "pad": 3636, "max_pad": 1224, "sq_pad": 3470120}, {"n": 4, "tok": 5641, "pad": 5642, "max_pad": 2124, "sq_pad": 9984228}, {"n": 4, "tok": 7930, "pad": 7930, "max_pad": 2124, "sq_pad": 15961492}, {"n": 4, "tok": 7474, "pad": 7474, "max_pad": 2124, "sq_pad": 14748532}, {"n": 4, "tok": 6021, "pad": 6022, "max_pad": 2124, "sq_pad": 9582260}, {"n": 4, "tok": 5630, "pad": 5632, "max_pad": 1588, "sq_pad": 7996392}, {"n": 4, "tok": 5518, "pad": 5520, "max_pad": 1840, "sq_pad": 7968424}, {"n": 4, "tok": 7756, "pad": 7758, "max_pad": 2130, "sq_pad": 15198764}, {"n": 4, "tok": 7362, "pad": 7364, "max_pad": 2130, "sq_pad": 13902544}, {"n": 4, "tok": 7323, "pad": 7326, "max_pad": 2130, "sq_pad": 13793580}, {"n": 4, "tok": 6177, "pad": 6180, "max_pad": 2130, "sq_pad": 10113752}, {"n": 4, "tok": 4496, "pad": 4498, "max_pad": 1502, "sq_pad": 5562708}, {"n": 4, "tok": 3360, "pad": 3364, "max_pad": 1308, "sq_pad": 3151048}, {"n": 4, "tok": 4571, "pad": 4572, "max_pad": 1562, "sq_pad": 5668536}, {"n": 4, "tok": 3577, "pad": 3580, "max_pad": 1006, "sq_pad": 3241360}, {"n": 4, "tok": 5186, "pad": 5188, "max_pad": 2004, "sq_pad": 7683000}, {"n": 4, "tok": 5631, "pad": 5634, "max_pad": 1964, "sq_pad": 8920628}, {"n": 4, "tok": 4930, "pad": 4932, "max_pad": 1824, "sq_pad": 7291440}, {"n": 4, "tok": 6761, "pad": 6762, "max_pad": 2108, "sq_pad": 11808668}, {"n": 4, "tok": 5906, "pad": 5908, "max_pad": 2106, "sq_pad": 9528648}, {"n": 4, "tok": 6059, "pad": 6062, "max_pad": 1690, "sq_pad": 9334492}, {"n": 4, "tok": 6296, "pad": 6300, "max_pad": 1676, "sq_pad": 9946352}, {"n": 4, "tok": 6440, "pad": 6444, "max_pad": 2122, "sq_pad": 11084520}, {"n": 4, "tok": 5725, "pad": 5726, "max_pad": 2118, "sq_pad": 8928612}, {"n": 4, "tok": 5809, "pad": 5812, "max_pad": 1812, "sq_pad": 8844272}, {"n": 4, "tok": 3273, "pad": 3276, "max_pad": 910, "sq_pad": 2698384}, {"n": 4, "tok": 7495, "pad": 7498, "max_pad": 2128, "sq_pad": 14316852}, {"n": 4, "tok": 7411, "pad": 7412, "max_pad": 2128, "sq_pad": 13869848}, {"n": 4, "tok": 8105, "pad": 8106, "max_pad": 2128, "sq_pad": 16528884}, {"n": 4, "tok": 8153, "pad": 8156, "max_pad": 2128, "sq_pad": 16725136}, {"n": 4, "tok": 8130, "pad": 8134, "max_pad": 2128, "sq_pad": 16647652}, {"n": 4, "tok": 8189, "pad": 8192, "max_pad": 2134, "sq_pad": 16857928}, {"n": 4, "tok": 8578, "pad": 8582, "max_pad": 2198, "sq_pad": 18416356}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8577, "pad": 8580, "max_pad": 2198, "sq_pad": 18437808}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 669907, "pad": 670162, "sq_pad": 1025177356, "data_digest": "3988311d68f130d1", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3559, "pad": 3562, "max_pad": 496, "sq_pad": 1605516}, {"n": 8, "tok": 4073, "pad": 4076, "max_pad": 546, "sq_pad": 2078328}, {"n": 8, "tok": 4384, "pad": 4388, "max_pad": 568, "sq_pad": 2408496}, {"n": 8, "tok": 4819, "pad": 4822, "max_pad": 632, "sq_pad": 2908652}, {"n": 8, "tok": 5188, "pad": 5194, "max_pad": 694, "sq_pad": 3375252}, {"n": 8, "tok": 5823, "pad": 5828, "max_pad": 770, "sq_pad": 4249416}, {"n": 8, "tok": 6279, "pad": 6284, "max_pad": 832, "sq_pad": 4941824}, {"n": 8, "tok": 6688, "pad": 6692, "max_pad": 858, "sq_pad": 5599312}, {"n": 8, "tok": 7064, "pad": 7068, "max_pad": 928, "sq_pad": 6250480}, {"n": 8, "tok": 7336, "pad": 7338, "max_pad": 946, "sq_pad": 6734116}, {"n": 8, "tok": 7442, "pad": 7446, "max_pad": 1048, "sq_pad": 7135556}, {"n": 8, "tok": 8016, "pad": 8020, "max_pad": 1054, "sq_pad": 8054832}, {"n": 8, "tok": 7927, "pad": 7930, "max_pad": 1134, "sq_pad": 8032596}, {"n": 8, "tok": 8243, "pad": 8248, "max_pad": 1218, "sq_pad": 8727008}, {"n": 8, "tok": 9022, "pad": 9026, "max_pad": 1400, "sq_pad": 10922492}, {"n": 8, "tok": 8770, "pad": 8774, "max_pad": 1428, "sq_pad": 10379916}, {"n": 8, "tok": 8366, "pad": 8370, "max_pad": 1450, "sq_pad": 9962756}, {"n": 8, "tok": 8016, "pad": 8020, "max_pad": 1534, "sq_pad": 9093560}, {"n": 8, "tok": 7531, "pad": 7534, "max_pad": 1296, "sq_pad": 7636820}, {"n": 8, "tok": 8747, "pad": 8750, "max_pad": 1576, "sq_pad": 10543908}, {"n": 8, "tok": 8685, "pad": 8692, "max_pad": 1620, "sq_pad": 10819568}, {"n": 8, "tok": 8664, "pad": 8668, "max_pad": 1800, "sq_pad": 10456800}, {"n": 8, "tok": 10188, "pad": 10192, "max_pad": 1504, "sq_pad": 13446320}, {"n": 8, "tok": 11416, "pad": 11418, "max_pad": 1592, "sq_pad": 16768876}, {"n": 8, "tok": 9424, "pad": 9428, "max_pad": 1460, "sq_pad": 11636520}, {"n": 8, "tok": 10502, "pad": 10504, "max_pad": 1546, "sq_pad": 14446208}, {"n": 8, "tok": 11082, "pad": 11088, "max_pad": 1690, "sq_pad": 16292680}, {"n": 8, "tok": 10456, "pad": 10460, "max_pad": 1882, "sq_pad": 15893296}, {"n": 8, "tok": 12835, "pad": 12836, "max_pad": 2128, "sq_pad": 22850768}, {"n": 8, "tok": 9079, "pad": 9082, "max_pad": 2128, "sq_pad": 12496820}, {"n": 8, "tok": 9694, "pad": 9698, "max_pad": 1652, "sq_pad": 12942188}, {"n": 8, "tok": 8841, "pad": 8846, "max_pad": 1826, "sq_pad": 12010140}, {"n": 8, "tok": 8955, "pad": 8958, "max_pad": 1524, "sq_pad": 10371604}, {"n": 8, "tok": 11127, "pad": 11132, "max_pad": 1624, "sq_pad": 16157648}, {"n": 8, "tok": 8897, "pad": 8900, "max_pad": 1710, "sq_pad": 11420776}, {"n": 8, "tok": 14167, "pad": 14170, "max_pad": 2162, "sq_pad": 27322036}, {"n": 8, "tok": 17018, "pad": 17018, "max_pad": 2134, "sq_pad": 36202148}, {"n": 8, "tok": 14438, "pad": 14440, "max_pad": 2158, "sq_pad": 27057528}, {"n": 8, "tok": 11877, "pad": 11878, "max_pad": 2158, "sq_pad": 19917420}, {"n": 8, "tok": 10700, "pad": 10702, "max_pad": 2158, "sq_pad": 16211748}, {"n": 8, "tok": 8889, "pad": 8896, "max_pad": 1390, "sq_pad": 10236984}, {"n": 8, "tok": 9706, "pad": 9710, "max_pad": 1524, "sq_pad": 12430220}, {"n": 8, "tok": 11530, "pad": 11536, "max_pad": 2144, "sq_pad": 18421848}, {"n": 8, "tok": 11534, "pad": 11542, "max_pad": 1720, "sq_pad": 17194300}, {"n": 8, "tok": 11611, "pad": 11614, "max_pad": 1728, "sq_pad": 17372844}, {"n": 8, "tok": 11989, "pad": 11992, "max_pad": 2158, "sq_pad": 19487304}, {"n": 8, "tok": 17249, "pad": 17256, "max_pad": 2158, "sq_pad": 37221248}, {"n": 8, "tok": 8800, "pad": 8806, "max_pad": 1492, "sq_pad": 10685244}, {"n": 8, "tok": 10727, "pad": 10732, "max_pad": 1714, "sq_pad": 14843696}, {"n": 8, "tok": 13879, "pad": 13884, "max_pad": 2162, "sq_pad": 24777944}, {"n": 8, "tok": 17261, "pad": 17268, "max_pad": 2162, "sq_pad": 37273664}, {"n": 8, "tok": 14646, "pad": 14648, "max_pad": 2160, "sq_pad": 27872152}, {"n": 8, "tok": 16603, "pad": 16604, "max_pad": 2136, "sq_pad": 34598120}, {"n": 8, "tok": 9844, "pad": 9846, "max_pad": 2154, "sq_pad": 14820212}, {"n": 8, "tok": 9790, "pad": 9794, "max_pad": 2106, "sq_pad": 13191532}, {"n": 8, "tok": 16642, "pad": 16646, "max_pad": 2136, "sq_pad": 34681828}, {"n": 8, "tok": 13415, "pad": 13422, "max_pad": 2136, "sq_pad": 25272196}, {"n": 8, "tok": 12771, "pad": 12774, "max_pad": 1850, "sq_pad": 21086044}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1826, "sq_pad": 16802896}, {"n": 8, "tok": 12225, "pad": 12230, "max_pad": 2170, "sq_pad": 19772452}, {"n": 8, "tok": 16488, "pad": 16494, "max_pad": 2170, "sq_pad": 34155908}, {"n": 8, "tok": 13386, "pad": 13392, "max_pad": 2140, "sq_pad": 24445936}, {"n": 8, "tok": 16980, "pad": 16984, "max_pad": 2164, "sq_pad": 36116608}, {"n": 8, "tok": 17214, "pad": 17216, "max_pad": 2174, "sq_pad": 37054248}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 669907, "pad": 670162, "sq_pad": 1025177356, "data_digest": "3988311d68f130d1", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3559, "pad": 3562, "max_pad": 496, "sq_pad": 1605516}, {"n": 8, "tok": 4073, "pad": 4076, "max_pad": 546, "sq_pad": 2078328}, {"n": 8, "tok": 4384, "pad": 4388, "max_pad": 568, "sq_pad": 2408496}, {"n": 8, "tok": 4819, "pad": 4822, "max_pad": 632, "sq_pad": 2908652}, {"n": 8, "tok": 5188, "pad": 5194, "max_pad": 694, "sq_pad": 3375252}, {"n": 8, "tok": 5823, "pad": 5828, "max_pad": 770, "sq_pad": 4249416}, {"n": 8, "tok": 6279, "pad": 6284, "max_pad": 832, "sq_pad": 4941824}, {"n": 8, "tok": 6688, "pad": 6692, "max_pad": 858, "sq_pad": 5599312}, {"n": 8, "tok": 7064, "pad": 7068, "max_pad": 928, "sq_pad": 6250480}, {"n": 8, "tok": 7336, "pad": 7338, "max_pad": 946, "sq_pad": 6734116}, {"n": 8, "tok": 7442, "pad": 7446, "max_pad": 1048, "sq_pad": 7135556}, {"n": 8, "tok": 8016, "pad": 8020, "max_pad": 1054, "sq_pad": 8054832}, {"n": 8, "tok": 7927, "pad": 7930, "max_pad": 1134, "sq_pad": 8032596}, {"n": 8, "tok": 8243, "pad": 8248, "max_pad": 1218, "sq_pad": 8727008}, {"n": 8, "tok": 9022, "pad": 9026, "max_pad": 1400, "sq_pad": 10922492}, {"n": 8, "tok": 8770, "pad": 8774, "max_pad": 1428, "sq_pad": 10379916}, {"n": 8, "tok": 8366, "pad": 8370, "max_pad": 1450, "sq_pad": 9962756}, {"n": 8, "tok": 8016, "pad": 8020, "max_pad": 1534, "sq_pad": 9093560}, {"n": 8, "tok": 7531, "pad": 7534, "max_pad": 1296, "sq_pad": 7636820}, {"n": 8, "tok": 8747, "pad": 8750, "max_pad": 1576, "sq_pad": 10543908}, {"n": 8, "tok": 8685, "pad": 8692, "max_pad": 1620, "sq_pad": 10819568}, {"n": 8, "tok": 8664, "pad": 8668, "max_pad": 1800, "sq_pad": 10456800}, {"n": 8, "tok": 10188, "pad": 10192, "max_pad": 1504, "sq_pad": 13446320}, {"n": 8, "tok": 11416, "pad": 11418, "max_pad": 1592, "sq_pad": 16768876}, {"n": 8, "tok": 9424, "pad": 9428, "max_pad": 1460, "sq_pad": 11636520}, {"n": 8, "tok": 10502, "pad": 10504, "max_pad": 1546, "sq_pad": 14446208}, {"n": 8, "tok": 11082, "pad": 11088, "max_pad": 1690, "sq_pad": 16292680}, {"n": 8, "tok": 10456, "pad": 10460, "max_pad": 1882, "sq_pad": 15893296}, {"n": 8, "tok": 12835, "pad": 12836, "max_pad": 2128, "sq_pad": 22850768}, {"n": 8, "tok": 9079, "pad": 9082, "max_pad": 2128, "sq_pad": 12496820}, {"n": 8, "tok": 9694, "pad": 9698, "max_pad": 1652, "sq_pad": 12942188}, {"n": 8, "tok": 8841, "pad": 8846, "max_pad": 1826, "sq_pad": 12010140}, {"n": 8, "tok": 8955, "pad": 8958, "max_pad": 1524, "sq_pad": 10371604}, {"n": 8, "tok": 11127, "pad": 11132, "max_pad": 1624, "sq_pad": 16157648}, {"n": 8, "tok": 8897, "pad": 8900, "max_pad": 1710, "sq_pad": 11420776}, {"n": 8, "tok": 14167, "pad": 14170, "max_pad": 2162, "sq_pad": 27322036}, {"n": 8, "tok": 17018, "pad": 17018, "max_pad": 2134, "sq_pad": 36202148}, {"n": 8, "tok": 14438, "pad": 14440, "max_pad": 2158, "sq_pad": 27057528}, {"n": 8, "tok": 11877, "pad": 11878, "max_pad": 2158, "sq_pad": 19917420}, {"n": 8, "tok": 10700, "pad": 10702, "max_pad": 2158, "sq_pad": 16211748}, {"n": 8, "tok": 8889, "pad": 8896, "max_pad": 1390, "sq_pad": 10236984}, {"n": 8, "tok": 9706, "pad": 9710, "max_pad": 1524, "sq_pad": 12430220}, {"n": 8, "tok": 11530, "pad": 11536, "max_pad": 2144, "sq_pad": 18421848}, {"n": 8, "tok": 11534, "pad": 11542, "max_pad": 1720, "sq_pad": 17194300}, {"n": 8, "tok": 11611, "pad": 11614, "max_pad": 1728, "sq_pad": 17372844}, {"n": 8, "tok": 11989, "pad": 11992, "max_pad": 2158, "sq_pad": 19487304}, {"n": 8, "tok": 17249, "pad": 17256, "max_pad": 2158, "sq_pad": 37221248}, {"n": 8, "tok": 8800, "pad": 8806, "max_pad": 1492, "sq_pad": 10685244}, {"n": 8, "tok": 10727, "pad": 10732, "max_pad": 1714, "sq_pad": 14843696}, {"n": 8, "tok": 13879, "pad": 13884, "max_pad": 2162, "sq_pad": 24777944}, {"n": 8, "tok": 17261, "pad": 17268, "max_pad": 2162, "sq_pad": 37273664}, {"n": 8, "tok": 14646, "pad": 14648, "max_pad": 2160, "sq_pad": 27872152}, {"n": 8, "tok": 16603, "pad": 16604, "max_pad": 2136, "sq_pad": 34598120}, {"n": 8, "tok": 9844, "pad": 9846, "max_pad": 2154, "sq_pad": 14820212}, {"n": 8, "tok": 9790, "pad": 9794, "max_pad": 2106, "sq_pad": 13191532}, {"n": 8, "tok": 16642, "pad": 16646, "max_pad": 2136, "sq_pad": 34681828}, {"n": 8, "tok": 13415, "pad": 13422, "max_pad": 2136, "sq_pad": 25272196}, {"n": 8, "tok": 12771, "pad": 12774, "max_pad": 1850, "sq_pad": 21086044}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1826, "sq_pad": 16802896}, {"n": 8, "tok": 12225, "pad": 12230, "max_pad": 2170, "sq_pad": 19772452}, {"n": 8, "tok": 16488, "pad": 16494, "max_pad": 2170, "sq_pad": 34155908}, {"n": 8, "tok": 13386, "pad": 13392, "max_pad": 2140, "sq_pad": 24445936}, {"n": 8, "tok": 16980, "pad": 16984, "max_pad": 2164, "sq_pad": 36116608}, {"n": 8, "tok": 17214, "pad": 17216, "max_pad": 2174, "sq_pad": 37054248}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 258159, "pad": 258282, "sq_pad": 300701020, "data_digest": "437152d4ecba7503", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1634, "pad": 1636, "max_pad": 466, "sq_pad": 677512}, {"n": 4, "tok": 1925, "pad": 1926, "max_pad": 496, "sq_pad": 928004}, {"n": 4, "tok": 2007, "pad": 2008, "max_pad": 504, "sq_pad": 1008040}, {"n": 4, "tok": 2066, "pad": 2068, "max_pad": 546, "sq_pad": 1070288}, {"n": 4, "tok": 2144, "pad": 2146, "max_pad": 548, "sq_pad": 1151748}, {"n": 4, "tok": 2240, "pad": 2242, "max_pad": 568, "sq_pad": 1256748}, {"n": 4, "tok": 2371, "pad": 2372, "max_pad": 612, "sq_pad": 1407176}, {"n": 4, "tok": 2448, "pad": 2450, "max_pad": 632, "sq_pad": 1501476}, {"n": 4, "tok": 2556, "pad": 2558, "max_pad": 656, "sq_pad": 1636236}, {"n": 4, "tok": 2632, "pad": 2636, "max_pad": 694, "sq_pad": 1739016}, {"n": 4, "tok": 2863, "pad": 2866, "max_pad": 728, "sq_pad": 2053932}, {"n": 4, "tok": 2960, "pad": 2962, "max_pad": 770, "sq_pad": 2195484}, {"n": 4, "tok": 3090, "pad": 3092, "max_pad": 798, "sq_pad": 2392792}, {"n": 4, "tok": 3189, "pad": 3192, "max_pad": 832, "sq_pad": 2549032}, {"n": 4, "tok": 3322, "pad": 3324, "max_pad": 854, "sq_pad": 2763032}, {"n": 4, "tok": 3366, "pad": 3368, "max_pad": 858, "sq_pad": 2836280}, {"n": 4, "tok": 3498, "pad": 3500, "max_pad": 902, "sq_pad": 3063928}, {"n": 4, "tok": 3566, "pad": 3568, "max_pad": 928, "sq_pad": 3186552}, {"n": 4, "tok": 3696, "pad": 3698, "max_pad": 946, "sq_pad": 3421540}, {"n": 4, "tok": 3640, "pad": 3640, "max_pad": 920, "sq_pad": 3312576}, {"n": 4, "tok": 3386, "pad": 3388, "max_pad": 970, "sq_pad": 3014616}, {"n": 4, "tok": 4056, "pad": 4058, "max_pad": 1048, "sq_pad": 4120940}, {"n": 4, "tok": 4031, "pad": 4034, "max_pad": 1054, "sq_pad": 4077580}, {"n": 4, "tok": 3985, "pad": 3986, "max_pad": 1024, "sq_pad": 3977252}, {"n": 4, "tok": 4108, "pad": 4110, "max_pad": 1082, "sq_pad": 4231100}, {"n": 4, "tok": 3819, "pad": 3820, "max_pad": 1134, "sq_pad": 3801496}, {"n": 4, "tok": 4379, "pad": 4382, "max_pad": 1218, "sq_pad": 4821708}, {"n": 4, "tok": 3864, "pad": 3866, "max_pad": 1132, "sq_pad": 3905300}, {"n": 4, "tok": 4416, "pad": 4418, "max_pad": 1306, "sq_pad": 5239260}, {"n": 4, "tok": 4606, "pad": 4608, "max_pad": 1400, "sq_pad": 5683232}, {"n": 4, "tok": 4045, "pad": 4048, "max_pad": 1308, "sq_pad": 4415528}, {"n": 4, "tok": 4725, "pad": 4726, "max_pad": 1428, "sq_pad": 5964388}, {"n": 4, "tok": 3974, "pad": 3978, "max_pad": 1444, "sq_pad": 4540820}, {"n": 4, "tok": 4392, "pad": 4392, "max_pad": 1450, "sq_pad": 5421936}, {"n": 4, "tok": 4249, "pad": 4252, "max_pad": 1534, "sq_pad": 5093328}, {"n": 4, "tok": 3767, "pad": 3768, "max_pad": 1316, "sq_pad": 4000232}, {"n": 4, "tok": 3633, "pad": 3634, "max_pad": 1166, "sq_pad": 3532332}, {"n": 4, "tok": 3898, "pad": 3900, "max_pad": 1296, "sq_pad": 4104488}, {"n": 4, "tok": 4458, "pad": 4460, "max_pad": 1576, "sq_pad": 5573200}, {"n": 4, "tok": 4289, "pad": 4290, "max_pad": 1320, "sq_pad": 4970708}, {"n": 4, "tok": 4258, "pad": 4262, "max_pad": 1540, "sq_pad": 5197276}, {"n": 4, "tok": 4427, "pad": 4430, "max_pad": 1620, "sq_pad": 5622292}, {"n": 4, "tok": 4299, "pad": 4300, "max_pad": 1800, "sq_pad": 5484200}, {"n": 4, "tok": 4365, "pad": 4368, "max_pad": 1384, "sq_pad": 4972600}, {"n": 4, "tok": 4916, "pad": 4918, "max_pad": 1388, "sq_pad": 6207620}, {"n": 4, "tok": 5272, "pad": 5274, "max_pad": 1504, "sq_pad": 7238700}, {"n": 4, "tok": 6217, "pad": 6218, "max_pad": 1582, "sq_pad": 9669972}, {"n": 4, "tok": 5199, "pad": 5200, "max_pad": 1592, "sq_pad": 7098904}, {"n": 4, "tok": 3979, "pad": 3982, "max_pad": 1226, "sq_pad": 4177964}, {"n": 4, "tok": 5445, "pad": 5446, "max_pad": 1460, "sq_pad": 7458556}, {"n": 4, "tok": 4987, "pad": 4988, "max_pad": 1546, "sq_pad": 6742248}, {"n": 4, "tok": 5515, "pad": 5516, "max_pad": 1536, "sq_pad": 7703960}, {"n": 4, "tok": 4757, "pad": 4760, "max_pad": 1590, "sq_pad": 6229336}, {"n": 4, "tok": 6325, "pad": 6328, "max_pad": 1690, "sq_pad": 10063344}, {"n": 4, "tok": 6061, "pad": 6064, "max_pad": 1876, "sq_pad": 10208040}, {"n": 4, "tok": 4395, "pad": 4396, "max_pad": 1882, "sq_pad": 5685256}, {"n": 4, "tok": 5461, "pad": 5462, "max_pad": 1994, "sq_pad": 8381788}, {"n": 4, "tok": 7374, "pad": 7374, "max_pad": 2128, "sq_pad": 14468980}, {"n": 4, "tok": 5958, "pad": 5960, "max_pad": 2128, "sq_pad": 9785224}, {"n": 4, "tok": 3121, "pad": 3122, "max_pad": 1226, "sq_pad": 2711596}, {"n": 4, "tok": 4061, "pad": 4062, "max_pad": 1464, "sq_pad": 4420964}, {"n": 4, "tok": 5633, "pad": 5636, "max_pad": 1652, "sq_pad": 8521224}, {"n": 4, "tok": 3707, "pad": 3710, "max_pad": 1712, "sq_pad": 4265796}, {"n": 4, "tok": 5134, "pad": 5136, "max_pad": 1826, "sq_pad": 7744344}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 411748, "pad": 411880, "sq_pad": 724476336, "data_digest": "d1bb45bcf241ab0e", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4032, "pad": 4034, "max_pad": 1246, "sq_pad": 4192300}, {"n": 4, "tok": 4923, "pad": 4924, "max_pad": 1524, "sq_pad": 6179304}, {"n": 4, "tok": 5763, "pad": 5766, "max_pad": 1494, "sq_pad": 8315756}, {"n": 4, "tok": 5364, "pad": 5366, "max_pad": 1624, "sq_pad": 7841892}, {"n": 4, "tok": 4865, "pad": 4866, "max_pad": 1700, "sq_pad": 6690268}, {"n": 4, "tok": 4032, "pad": 4034, "max_pad": 1710, "sq_pad": 4730508}, {"n": 4, "tok": 5611, "pad": 5612, "max_pad": 1980, "sq_pad": 9009592}, {"n": 4, "tok": 8556, "pad": 8558, "max_pad": 2162, "sq_pad": 18312444}, {"n": 4, "tok": 8536, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 8482, "pad": 8482, "max_pad": 2134, "sq_pad": 17986324}, {"n": 4, "tok": 7411, "pad": 7412, "max_pad": 2158, "sq_pad": 14059400}, {"n": 4, "tok": 7027, "pad": 7028, "max_pad": 2158, "sq_pad": 12998128}, {"n": 4, "tok": 6413, "pad": 6414, "max_pad": 2158, "sq_pad": 11603772}, {"n": 4, "tok": 5464, "pad": 5464, "max_pad": 2158, "sq_pad": 8313648}, {"n": 4, "tok": 5427, "pad": 5428, "max_pad": 2158, "sq_pad": 8303800}, {"n": 4, "tok": 5273, "pad": 5274, "max_pad": 2158, "sq_pad": 7907948}, {"n": 4, "tok": 4066, "pad": 4070, "max_pad": 1342, "sq_pad": 4287396}, {"n": 4, "tok": 4823, "pad": 4826, "max_pad": 1390, "sq_pad": 5949588}, {"n": 4, "tok": 5144, "pad": 5146, "max_pad": 1444, "sq_pad": 6714052}, {"n": 4, "tok": 4562, "pad": 4564, "max_pad": 1524, "sq_pad": 5716168}, {"n": 4, "tok": 4962, "pad": 4964, "max_pad": 2144, "sq_pad": 7253808}, {"n": 4, "tok": 6568, "pad": 6572, "max_pad": 1922, "sq_pad": 11168040}, {"n": 4, "tok": 6124, "pad": 6128, "max_pad": 1702, "sq_pad": 9603192}, {"n": 4, "tok": 5410, "pad": 5414, "max_pad": 1720, "sq_pad": 7591108}, {"n": 4, "tok": 6451, "pad": 6452, "max_pad": 1704, "sq_pad": 10437432}, {"n": 4, "tok": 5160, "pad": 5162, "max_pad": 1728, "sq_pad": 6935412}, {"n": 4, "tok": 5047, "pad": 5048, "max_pad": 1742, "sq_pad": 6720184}, {"n": 4, "tok": 6942, "pad": 6944, "max_pad": 2158, "sq_pad": 12767120}, {"n": 4, "tok": 8628, "pad": 8632, "max_pad": 2158, "sq_pad": 18627856}, {"n": 4, "tok": 8621, "pad": 8624, "max_pad": 2158, "sq_pad": 18593392}, {"n": 4, "tok": 3985, "pad": 3988, "max_pad": 1450, "sq_pad": 4492072}, {"n": 4, "tok": 4815, "pad": 4818, "max_pad": 1492, "sq_pad": 6193172}, {"n": 4, "tok": 6042, "pad": 6044, "max_pad": 1714, "sq_pad": 9330920}, {"n": 4, "tok": 4685, "pad": 4688, "max_pad": 1280, "sq_pad": 5512776}, {"n": 4, "tok": 6445, "pad": 6448, "max_pad": 2162, "sq_pad": 10814480}, {"n": 4, "tok": 7434, "pad": 7436, "max_pad": 2162, "sq_pad": 13963464}, {"n": 4, "tok": 8616, "pad": 8620, "max_pad": 2162, "sq_pad": 18576688}, {"n": 4, "tok": 8645, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 7013, "pad": 7014, "max_pad": 2160, "sq_pad": 12926276}, {"n": 4, "tok": 7633, "pad": 7634, "max_pad": 2136, "sq_pad": 14945876}, {"n": 4, "tok": 8544, "pad": 8544, "max_pad": 2136, "sq_pad": 18249984}, {"n": 4, "tok": 8059, "pad": 8060, "max_pad": 2136, "sq_pad": 16348136}, {"n": 4, "tok": 6111, "pad": 6112, "max_pad": 2154, "sq_pad": 10870376}, {"n": 4, "tok": 3733, "pad": 3734, "max_pad": 1522, "sq_pad": 3949836}, {"n": 4, "tok": 5064, "pad": 5066, "max_pad": 2106, "sq_pad": 7517732}, {"n": 4, "tok": 4726, "pad": 4728, "max_pad": 1352, "sq_pad": 5673800}, {"n": 4, "tok": 8193, "pad": 8194, "max_pad": 2126, "sq_pad": 16819284}, {"n": 4, "tok": 8449, "pad": 8452, "max_pad": 2136, "sq_pad": 17862544}, {"n": 4, "tok": 8521, "pad": 8524, "max_pad": 2136, "sq_pad": 18164944}, {"n": 4, "tok": 4894, "pad": 4898, "max_pad": 2136, "sq_pad": 7107252}, {"n": 4, "tok": 6288, "pad": 6290, "max_pad": 1818, "sq_pad": 10424396}, {"n": 4, "tok": 6483, "pad": 6484, "max_pad": 1850, "sq_pad": 10661648}, {"n": 4, "tok": 5076, "pad": 5078, "max_pad": 1712, "sq_pad": 6728484}, {"n": 4, "tok": 6314, "pad": 6318, "max_pad": 1826, "sq_pad": 10074412}, {"n": 4, "tok": 5257, "pad": 5258, "max_pad": 1386, "sq_pad": 6919612}, {"n": 4, "tok": 6968, "pad": 6972, "max_pad": 2170, "sq_pad": 12852840}, {"n": 4, "tok": 8629, "pad": 8632, "max_pad": 2170, "sq_pad": 18629584}, {"n": 4, "tok": 7859, "pad": 7862, "max_pad": 2170, "sq_pad": 15526324}, {"n": 4, "tok": 5953, "pad": 5956, "max_pad": 1968, "sq_pad": 9719208}, {"n": 4, "tok": 7433, "pad": 7436, "max_pad": 2140, "sq_pad": 14726728}, {"n": 4, "tok": 8633, "pad": 8636, "max_pad": 2164, "sq_pad": 18645424}, {"n": 4, "tok": 8347, "pad": 8348, "max_pad": 2164, "sq_pad": 17471184}, {"n": 4, "tok": 8685, "pad": 8686, "max_pad": 2174, "sq_pad": 18861724}, {"n": 4, "tok": 8529, "pad": 8530, "max_pad": 2174, "sq_pad": 18192524}]}
{"stage": "old_log_prob", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 640007, "pad": 640268, "sq_pad": 970806136, "data_digest": "5f62ea777adee559", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3657, "pad": 3660, "max_pad": 474, "sq_pad": 1676552}, {"n": 8, "tok": 3940, "pad": 3948, "max_pad": 508, "sq_pad": 1949168}, {"n": 8, "tok": 4201, "pad": 4206, "max_pad": 556, "sq_pad": 2213404}, {"n": 8, "tok": 4489, "pad": 4492, "max_pad": 586, "sq_pad": 2524200}, {"n": 8, "tok": 4738, "pad": 4744, "max_pad": 606, "sq_pad": 2813776}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 646, "sq_pad": 3136000}, {"n": 8, "tok": 5186, "pad": 5190, "max_pad": 666, "sq_pad": 3368500}, {"n": 8, "tok": 5535, "pad": 5540, "max_pad": 744, "sq_pad": 3840832}, {"n": 8, "tok": 5894, "pad": 5896, "max_pad": 760, "sq_pad": 4349144}, {"n": 8, "tok": 6176, "pad": 6178, "max_pad": 796, "sq_pad": 4773836}, {"n": 8, "tok": 6545, "pad": 6550, "max_pad": 948, "sq_pad": 5384500}, {"n": 8, "tok": 7023, "pad": 7026, "max_pad": 962, "sq_pad": 6191164}, {"n": 8, "tok": 6626, "pad": 6630, "max_pad": 866, "sq_pad": 5500100}, {"n": 8, "tok": 6609, "pad": 6610, "max_pad": 948, "sq_pad": 5607068}, {"n": 8, "tok": 6918, "pad": 6922, "max_pad": 1040, "sq_pad": 6272660}, {"n": 8, "tok": 7309, "pad": 7314, "max_pad": 1102, "sq_pad": 6911580}, {"n": 8, "tok": 7160, "pad": 7164, "max_pad": 1186, "sq_pad": 6658024}, {"n": 8, "tok": 7761, "pad": 7766, "max_pad": 1172, "sq_pad": 7777156}, {"n": 8, "tok": 8208, "pad": 8210, "max_pad": 1182, "sq_pad": 8487212}, {"n": 8, "tok": 8435, "pad": 8438, "max_pad": 1194, "sq_pad": 8967820}, {"n": 8, "tok": 9434, "pad": 9440, "max_pad": 1366, "sq_pad": 11354968}, {"n": 8, "tok": 8988, "pad": 8992, "max_pad": 1284, "sq_pad": 10298328}, {"n": 8, "tok": 8259, "pad": 8264, "max_pad": 1344, "sq_pad": 8798312}, {"n": 8, "tok": 6957, "pad": 6962, "max_pad": 1336, "sq_pad": 6675028}, {"n": 8, "tok": 7263, "pad": 7268, "max_pad": 1266, "sq_pad": 6940520}, {"n": 8, "tok": 7180, "pad": 7184, "max_pad": 1206, "sq_pad": 6866224}, {"n": 8, "tok": 8899, "pad": 8900, "max_pad": 1452, "sq_pad": 10662976}, {"n": 8, "tok": 7644, "pad": 7648, "max_pad": 1274, "sq_pad": 7824768}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1474, "sq_pad": 9023036}, {"n": 8, "tok": 7078, "pad": 7082, "max_pad": 1576, "sq_pad": 7223364}, {"n": 8, "tok": 8183, "pad": 8186, "max_pad": 1650, "sq_pad": 9777956}, {"n": 8, "tok": 6317, "pad": 6320, "max_pad": 1188, "sq_pad": 5583416}, {"n": 8, "tok": 8110, "pad": 8114, "max_pad": 1406, "sq_pad": 9031724}, {"n": 8, "tok": 7985, "pad": 7990, "max_pad": 1510, "sq_pad": 8945172}, {"n": 8, "tok": 7594, "pad": 7600, "max_pad": 1630, "sq_pad": 8264416}, {"n": 8, "tok": 9553, "pad": 9558, "max_pad": 2122, "sq_pad": 13566492}, {"n": 8, "tok": 13267, "pad": 13272, "max_pad": 2122, "sq_pad": 24646600}, {"n": 8, "tok": 10436, "pad": 10440, "max_pad": 2122, "sq_pad": 17508064}, {"n": 8, "tok": 15463, "pad": 15470, "max_pad": 2120, "sq_pad": 31857700}, {"n": 8, "tok": 12476, "pad": 12478, "max_pad": 1888, "sq_pad": 20809396}, {"n": 8, "tok": 16797, "pad": 16804, "max_pad": 2142, "sq_pad": 35327704}, {"n": 8, "tok": 16547, "pad": 16554, "max_pad": 2142, "sq_pad": 34508468}, {"n": 8, "tok": 13563, "pad": 13568, "max_pad": 2136, "sq_pad": 24484840}, {"n": 8, "tok": 11866, "pad": 11870, "max_pad": 1892, "sq_pad": 17940892}, {"n": 8, "tok": 11395, "pad": 11400, "max_pad": 1698, "sq_pad": 16732664}, {"n": 8, "tok": 11615, "pad": 11620, "max_pad": 2130, "sq_pad": 18395912}, {"n": 8, "tok": 14354, "pad": 14358, "max_pad": 2138, "sq_pad": 26390748}, {"n": 8, "tok": 11719, "pad": 11722, "max_pad": 2164, "sq_pad": 19108876}, {"n": 8, "tok": 14424, "pad": 14428, "max_pad": 2164, "sq_pad": 27671672}, {"n": 8, "tok": 14172, "pad": 14176, "max_pad": 2164, "sq_pad": 27100064}, {"n": 8, "tok": 13393, "pad": 13396, "max_pad": 2124, "sq_pad": 23081768}, {"n": 8, "tok": 15741, "pad": 15744, "max_pad": 2154, "sq_pad": 31461080}, {"n": 8, "tok": 13583, "pad": 13586, "max_pad": 2120, "sq_pad": 23581084}, {"n": 8, "tok": 15394, "pad": 15398, "max_pad": 2136, "sq_pad": 30451156}, {"n": 8, "tok": 17179, "pad": 17184, "max_pad": 2168, "sq_pad": 36913152}, {"n": 8, "tok": 16063, "pad": 16064, "max_pad": 2168, "sq_pad": 32895528}, {"n": 8, "tok": 14325, "pad": 14326, "max_pad": 2146, "sq_pad": 26984220}, {"n": 8, "tok": 12751, "pad": 12756, "max_pad": 2132, "sq_pad": 23327088}, {"n": 8, "tok": 16396, "pad": 16402, "max_pad": 2132, "sq_pad": 33744036}, {"n": 8, "tok": 13404, "pad": 13408, "max_pad": 2136, "sq_pad": 25176448}, {"n": 8, "tok": 17069, "pad": 17076, "max_pad": 2136, "sq_pad": 36448848}, {"n": 8, "tok": 11006, "pad": 11010, "max_pad": 1934, "sq_pad": 15623260}, {"n": 8, "tok": 8977, "pad": 8980, "max_pad": 1794, "sq_pad": 10675472}, {"n": 8, "tok": 17600, "pad": 17600, "max_pad": 2200, "sq_pad": 38720000}]}
{"stage": "ref", "call": 9, "rows": 512, "n_mb": 64, "global_steps": [9], "tok": 640007, "pad": 640268, "sq_pad": 970806136, "data_digest": "5f62ea777adee559", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3657, "pad": 3660, "max_pad": 474, "sq_pad": 1676552}, {"n": 8, "tok": 3940, "pad": 3948, "max_pad": 508, "sq_pad": 1949168}, {"n": 8, "tok": 4201, "pad": 4206, "max_pad": 556, "sq_pad": 2213404}, {"n": 8, "tok": 4489, "pad": 4492, "max_pad": 586, "sq_pad": 2524200}, {"n": 8, "tok": 4738, "pad": 4744, "max_pad": 606, "sq_pad": 2813776}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 646, "sq_pad": 3136000}, {"n": 8, "tok": 5186, "pad": 5190, "max_pad": 666, "sq_pad": 3368500}, {"n": 8, "tok": 5535, "pad": 5540, "max_pad": 744, "sq_pad": 3840832}, {"n": 8, "tok": 5894, "pad": 5896, "max_pad": 760, "sq_pad": 4349144}, {"n": 8, "tok": 6176, "pad": 6178, "max_pad": 796, "sq_pad": 4773836}, {"n": 8, "tok": 6545, "pad": 6550, "max_pad": 948, "sq_pad": 5384500}, {"n": 8, "tok": 7023, "pad": 7026, "max_pad": 962, "sq_pad": 6191164}, {"n": 8, "tok": 6626, "pad": 6630, "max_pad": 866, "sq_pad": 5500100}, {"n": 8, "tok": 6609, "pad": 6610, "max_pad": 948, "sq_pad": 5607068}, {"n": 8, "tok": 6918, "pad": 6922, "max_pad": 1040, "sq_pad": 6272660}, {"n": 8, "tok": 7309, "pad": 7314, "max_pad": 1102, "sq_pad": 6911580}, {"n": 8, "tok": 7160, "pad": 7164, "max_pad": 1186, "sq_pad": 6658024}, {"n": 8, "tok": 7761, "pad": 7766, "max_pad": 1172, "sq_pad": 7777156}, {"n": 8, "tok": 8208, "pad": 8210, "max_pad": 1182, "sq_pad": 8487212}, {"n": 8, "tok": 8435, "pad": 8438, "max_pad": 1194, "sq_pad": 8967820}, {"n": 8, "tok": 9434, "pad": 9440, "max_pad": 1366, "sq_pad": 11354968}, {"n": 8, "tok": 8988, "pad": 8992, "max_pad": 1284, "sq_pad": 10298328}, {"n": 8, "tok": 8259, "pad": 8264, "max_pad": 1344, "sq_pad": 8798312}, {"n": 8, "tok": 6957, "pad": 6962, "max_pad": 1336, "sq_pad": 6675028}, {"n": 8, "tok": 7263, "pad": 7268, "max_pad": 1266, "sq_pad": 6940520}, {"n": 8, "tok": 7180, "pad": 7184, "max_pad": 1206, "sq_pad": 6866224}, {"n": 8, "tok": 8899, "pad": 8900, "max_pad": 1452, "sq_pad": 10662976}, {"n": 8, "tok": 7644, "pad": 7648, "max_pad": 1274, "sq_pad": 7824768}, {"n": 8, "tok": 8174, "pad": 8178, "max_pad": 1474, "sq_pad": 9023036}, {"n": 8, "tok": 7078, "pad": 7082, "max_pad": 1576, "sq_pad": 7223364}, {"n": 8, "tok": 8183, "pad": 8186, "max_pad": 1650, "sq_pad": 9777956}, {"n": 8, "tok": 6317, "pad": 6320, "max_pad": 1188, "sq_pad": 5583416}, {"n": 8, "tok": 8110, "pad": 8114, "max_pad": 1406, "sq_pad": 9031724}, {"n": 8, "tok": 7985, "pad": 7990, "max_pad": 1510, "sq_pad": 8945172}, {"n": 8, "tok": 7594, "pad": 7600, "max_pad": 1630, "sq_pad": 8264416}, {"n": 8, "tok": 9553, "pad": 9558, "max_pad": 2122, "sq_pad": 13566492}, {"n": 8, "tok": 13267, "pad": 13272, "max_pad": 2122, "sq_pad": 24646600}, {"n": 8, "tok": 10436, "pad": 10440, "max_pad": 2122, "sq_pad": 17508064}, {"n": 8, "tok": 15463, "pad": 15470, "max_pad": 2120, "sq_pad": 31857700}, {"n": 8, "tok": 12476, "pad": 12478, "max_pad": 1888, "sq_pad": 20809396}, {"n": 8, "tok": 16797, "pad": 16804, "max_pad": 2142, "sq_pad": 35327704}, {"n": 8, "tok": 16547, "pad": 16554, "max_pad": 2142, "sq_pad": 34508468}, {"n": 8, "tok": 13563, "pad": 13568, "max_pad": 2136, "sq_pad": 24484840}, {"n": 8, "tok": 11866, "pad": 11870, "max_pad": 1892, "sq_pad": 17940892}, {"n": 8, "tok": 11395, "pad": 11400, "max_pad": 1698, "sq_pad": 16732664}, {"n": 8, "tok": 11615, "pad": 11620, "max_pad": 2130, "sq_pad": 18395912}, {"n": 8, "tok": 14354, "pad": 14358, "max_pad": 2138, "sq_pad": 26390748}, {"n": 8, "tok": 11719, "pad": 11722, "max_pad": 2164, "sq_pad": 19108876}, {"n": 8, "tok": 14424, "pad": 14428, "max_pad": 2164, "sq_pad": 27671672}, {"n": 8, "tok": 14172, "pad": 14176, "max_pad": 2164, "sq_pad": 27100064}, {"n": 8, "tok": 13393, "pad": 13396, "max_pad": 2124, "sq_pad": 23081768}, {"n": 8, "tok": 15741, "pad": 15744, "max_pad": 2154, "sq_pad": 31461080}, {"n": 8, "tok": 13583, "pad": 13586, "max_pad": 2120, "sq_pad": 23581084}, {"n": 8, "tok": 15394, "pad": 15398, "max_pad": 2136, "sq_pad": 30451156}, {"n": 8, "tok": 17179, "pad": 17184, "max_pad": 2168, "sq_pad": 36913152}, {"n": 8, "tok": 16063, "pad": 16064, "max_pad": 2168, "sq_pad": 32895528}, {"n": 8, "tok": 14325, "pad": 14326, "max_pad": 2146, "sq_pad": 26984220}, {"n": 8, "tok": 12751, "pad": 12756, "max_pad": 2132, "sq_pad": 23327088}, {"n": 8, "tok": 16396, "pad": 16402, "max_pad": 2132, "sq_pad": 33744036}, {"n": 8, "tok": 13404, "pad": 13408, "max_pad": 2136, "sq_pad": 25176448}, {"n": 8, "tok": 17069, "pad": 17076, "max_pad": 2136, "sq_pad": 36448848}, {"n": 8, "tok": 11006, "pad": 11010, "max_pad": 1934, "sq_pad": 15623260}, {"n": 8, "tok": 8977, "pad": 8980, "max_pad": 1794, "sq_pad": 10675472}, {"n": 8, "tok": 17600, "pad": 17600, "max_pad": 2200, "sq_pad": 38720000}]}
{"stage": "train", "call": 17, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 215790, "pad": 215916, "sq_pad": 199431592, "data_digest": "23b8828fbedc996d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1780, "pad": 1782, "max_pad": 458, "sq_pad": 794780}, {"n": 4, "tok": 1877, "pad": 1878, "max_pad": 474, "sq_pad": 881772}, {"n": 4, "tok": 1940, "pad": 1944, "max_pad": 494, "sq_pad": 945064}, {"n": 4, "tok": 2000, "pad": 2004, "max_pad": 508, "sq_pad": 1004104}, {"n": 4, "tok": 2049, "pad": 2052, "max_pad": 524, "sq_pad": 1052856}, {"n": 4, "tok": 2152, "pad": 2154, "max_pad": 556, "sq_pad": 1160548}, {"n": 4, "tok": 2202, "pad": 2204, "max_pad": 564, "sq_pad": 1214680}, {"n": 4, "tok": 2287, "pad": 2288, "max_pad": 586, "sq_pad": 1309520}, {"n": 4, "tok": 2343, "pad": 2346, "max_pad": 594, "sq_pad": 1376100}, {"n": 4, "tok": 2395, "pad": 2398, "max_pad": 606, "sq_pad": 1437676}, {"n": 4, "tok": 2472, "pad": 2474, "max_pad": 630, "sq_pad": 1530420}, {"n": 4, "tok": 2532, "pad": 2534, "max_pad": 646, "sq_pad": 1605580}, {"n": 4, "tok": 2570, "pad": 2572, "max_pad": 666, "sq_pad": 1654760}, {"n": 4, "tok": 2616, "pad": 2618, "max_pad": 666, "sq_pad": 1713740}, {"n": 4, "tok": 2709, "pad": 2712, "max_pad": 698, "sq_pad": 1839448}, {"n": 4, "tok": 2826, "pad": 2828, "max_pad": 744, "sq_pad": 2001384}, {"n": 4, "tok": 2891, "pad": 2892, "max_pad": 754, "sq_pad": 2093008}, {"n": 4, "tok": 3003, "pad": 3004, "max_pad": 760, "sq_pad": 2256136}, {"n": 4, "tok": 3037, "pad": 3038, "max_pad": 778, "sq_pad": 2308060}, {"n": 4, "tok": 3139, "pad": 3140, "max_pad": 796, "sq_pad": 2465776}, {"n": 4, "tok": 3178, "pad": 3180, "max_pad": 822, "sq_pad": 2530320}, {"n": 4, "tok": 3367, "pad": 3370, "max_pad": 948, "sq_pad": 2854180}, {"n": 4, "tok": 3556, "pad": 3558, "max_pad": 926, "sq_pad": 3168420}, {"n": 4, "tok": 3467, "pad": 3468, "max_pad": 962, "sq_pad": 3022744}, {"n": 4, "tok": 3360, "pad": 3362, "max_pad": 866, "sq_pad": 2826940}, {"n": 4, "tok": 3266, "pad": 3268, "max_pad": 856, "sq_pad": 2673160}, {"n": 4, "tok": 3433, "pad": 3434, "max_pad": 894, "sq_pad": 2950868}, {"n": 4, "tok": 3176, "pad": 3176, "max_pad": 948, "sq_pad": 2656200}, {"n": 4, "tok": 3747, "pad": 3748, "max_pad": 984, "sq_pad": 3516392}, {"n": 4, "tok": 3171, "pad": 3174, "max_pad": 1040, "sq_pad": 2756268}, {"n": 4, "tok": 3846, "pad": 3850, "max_pad": 986, "sq_pad": 3708676}, {"n": 4, "tok": 3463, "pad": 3464, "max_pad": 1102, "sq_pad": 3202904}, {"n": 4, "tok": 3393, "pad": 3394, "max_pad": 1186, "sq_pad": 3089292}, {"n": 4, "tok": 3767, "pad": 3770, "max_pad": 1014, "sq_pad": 3568732}, {"n": 4, "tok": 3956, "pad": 3958, "max_pad": 1062, "sq_pad": 3939308}, {"n": 4, "tok": 3805, "pad": 3808, "max_pad": 1172, "sq_pad": 3837848}, {"n": 4, "tok": 4094, "pad": 4096, "max_pad": 1182, "sq_pad": 4244368}, {"n": 4, "tok": 4114, "pad": 4114, "max_pad": 1094, "sq_pad": 4242844}, {"n": 4, "tok": 4302, "pad": 4304, "max_pad": 1194, "sq_pad": 4683224}, {"n": 4, "tok": 4133, "pad": 4134, "max_pad": 1116, "sq_pad": 4284596}, {"n": 4, "tok": 4831, "pad": 4834, "max_pad": 1344, "sq_pad": 5869900}, {"n": 4, "tok": 4603, "pad": 4606, "max_pad": 1366, "sq_pad": 5485068}, {"n": 4, "tok": 4033, "pad": 4034, "max_pad": 1176, "sq_pad": 4149588}, {"n": 4, "tok": 4955, "pad": 4958, "max_pad": 1284, "sq_pad": 6148740}, {"n": 4, "tok": 3937, "pad": 3940, "max_pad": 1298, "sq_pad": 4031320}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1344, "sq_pad": 4766992}, {"n": 4, "tok": 3301, "pad": 3304, "max_pad": 1336, "sq_pad": 3076104}, {"n": 4, "tok": 3656, "pad": 3658, "max_pad": 1182, "sq_pad": 3598924}, {"n": 4, "tok": 3716, "pad": 3718, "max_pad": 1266, "sq_pad": 3674940}, {"n": 4, "tok": 3547, "pad": 3550, "max_pad": 1058, "sq_pad": 3265580}, {"n": 4, "tok": 3758, "pad": 3760, "max_pad": 1088, "sq_pad": 3615128}, {"n": 4, "tok": 3422, "pad": 3424, "max_pad": 1206, "sq_pad": 3251096}, {"n": 4, "tok": 4472, "pad": 4472, "max_pad": 1452, "sq_pad": 5362904}, {"n": 4, "tok": 4427, "pad": 4428, "max_pad": 1436, "sq_pad": 5300072}, {"n": 4, "tok": 3579, "pad": 3580, "max_pad": 1220, "sq_pad": 3448888}, {"n": 4, "tok": 4065, "pad": 4068, "max_pad": 1274, "sq_pad": 4375880}, {"n": 4, "tok": 3525, "pad": 3528, "max_pad": 1408, "sq_pad": 3482616}, {"n": 4, "tok": 4649, "pad": 4650, "max_pad": 1474, "sq_pad": 5540420}, {"n": 4, "tok": 3700, "pad": 3702, "max_pad": 1132, "sq_pad": 3589372}, {"n": 4, "tok": 3378, "pad": 3380, "max_pad": 1576, "sq_pad": 3633992}, {"n": 4, "tok": 4269, "pad": 4270, "max_pad": 1614, "sq_pad": 5028316}, {"n": 4, "tok": 3914, "pad": 3916, "max_pad": 1650, "sq_pad": 4749640}, {"n": 4, "tok": 3273, "pad": 3274, "max_pad": 1188, "sq_pad": 3072052}, {"n": 4, "tok": 3044, "pad": 3046, "max_pad": 1048, "sq_pad": 2511364}]}
{"stage": "train", "call": 18, "rows": 256, "n_mb": 64, "global_steps": [9], "tok": 424217, "pad": 424352, "sq_pad": 771374544, "data_digest": "2979484a2bfa65c5", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4470, "pad": 4472, "max_pad": 1406, "sq_pad": 5347080}, {"n": 4, "tok": 3640, "pad": 3642, "max_pad": 1368, "sq_pad": 3684644}, {"n": 4, "tok": 4148, "pad": 4152, "max_pad": 1360, "sq_pad": 4781640}, {"n": 4, "tok": 3837, "pad": 3838, "max_pad": 1510, "sq_pad": 4163532}, {"n": 4, "tok": 3608, "pad": 3610, "max_pad": 1330, "sq_pad": 3586812}, {"n": 4, "tok": 3986, "pad": 3990, "max_pad": 1630, "sq_pad": 4677604}, {"n": 4, "tok": 4520, "pad": 4522, "max_pad": 1654, "sq_pad": 6164652}, {"n": 4, "tok": 5033, "pad": 5036, "max_pad": 2122, "sq_pad": 7401840}, {"n": 4, "tok": 6020, "pad": 6022, "max_pad": 2122, "sq_pad": 10356492}, {"n": 4, "tok": 7247, "pad": 7250, "max_pad": 2122, "sq_pad": 14290108}, {"n": 4, "tok": 6434, "pad": 6436, "max_pad": 2122, "sq_pad": 11816808}, {"n": 4, "tok": 4002, "pad": 4004, "max_pad": 2122, "sq_pad": 5691256}, {"n": 4, "tok": 6987, "pad": 6990, "max_pad": 2120, "sq_pad": 13880100}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 5117, "pad": 5118, "max_pad": 1726, "sq_pad": 7260412}, {"n": 4, "tok": 7359, "pad": 7360, "max_pad": 1888, "sq_pad": 13548984}, {"n": 4, "tok": 8245, "pad": 8248, "max_pad": 2122, "sq_pad": 17026384}, {"n": 4, "tok": 8552, "pad": 8556, "max_pad": 2142, "sq_pad": 18301320}, {"n": 4, "tok": 8015, "pad": 8018, "max_pad": 2142, "sq_pad": 16292428}, {"n": 4, "tok": 8532, "pad": 8536, "max_pad": 2142, "sq_pad": 18216040}, {"n": 4, "tok": 7113, "pad": 7116, "max_pad": 2136, "sq_pad": 13403088}, {"n": 4, "tok": 6450, "pad": 6452, "max_pad": 2136, "sq_pad": 11081752}, {"n": 4, "tok": 6061, "pad": 6062, "max_pad": 1892, "sq_pad": 9409620}, {"n": 4, "tok": 5805, "pad": 5808, "max_pad": 1574, "sq_pad": 8531272}, {"n": 4, "tok": 5310, "pad": 5312, "max_pad": 1552, "sq_pad": 7228232}, {"n": 4, "tok": 6085, "pad": 6088, "max_pad": 1698, "sq_pad": 9504432}, {"n": 4, "tok": 5050, "pad": 5052, "max_pad": 1722, "sq_pad": 6676592}, {"n": 4, "tok": 6565, "pad": 6568, "max_pad": 2130, "sq_pad": 11719320}, {"n": 4, "tok": 8139, "pad": 8142, "max_pad": 2138, "sq_pad": 16608564}, {"n": 4, "tok": 6215, "pad": 6216, "max_pad": 1772, "sq_pad": 9782184}, {"n": 4, "tok": 5527, "pad": 5528, "max_pad": 2164, "sq_pad": 8519992}, {"n": 4, "tok": 6192, "pad": 6194, "max_pad": 2164, "sq_pad": 10588884}, {"n": 4, "tok": 6956, "pad": 6958, "max_pad": 2164, "sq_pad": 13216740}, {"n": 4, "tok": 7468, "pad": 7470, "max_pad": 2164, "sq_pad": 14454932}, {"n": 4, "tok": 6633, "pad": 6636, "max_pad": 2164, "sq_pad": 12039152}, {"n": 4, "tok": 7539, "pad": 7540, "max_pad": 2164, "sq_pad": 15060912}, {"n": 4, "tok": 6256, "pad": 6258, "max_pad": 1946, "sq_pad": 10176996}, {"n": 4, "tok": 7137, "pad": 7138, "max_pad": 2124, "sq_pad": 12904772}, {"n": 4, "tok": 8496, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 7245, "pad": 7248, "max_pad": 2154, "sq_pad": 13415576}, {"n": 4, "tok": 6497, "pad": 6498, "max_pad": 1742, "sq_pad": 10621140}, {"n": 4, "tok": 7086, "pad": 7088, "max_pad": 2120, "sq_pad": 12959944}, {"n": 4, "tok": 6960, "pad": 6960, "max_pad": 2102, "sq_pad": 12642768}, {"n": 4, "tok": 8434, "pad": 8438, "max_pad": 2136, "sq_pad": 17808388}, {"n": 4, "tok": 8540, "pad": 8544, "max_pad": 2136, "sq_pad": 18249984}, {"n": 4, "tok": 8639, "pad": 8640, "max_pad": 2168, "sq_pad": 18663168}, {"n": 4, "tok": 8672, "pad": 8672, "max_pad": 2168, "sq_pad": 18800896}, {"n": 4, "tok": 7391, "pad": 7392, "max_pad": 2168, "sq_pad": 14094632}, {"n": 4, "tok": 7142, "pad": 7142, "max_pad": 2146, "sq_pad": 13238700}, {"n": 4, "tok": 7183, "pad": 7184, "max_pad": 2102, "sq_pad": 13745520}, {"n": 4, "tok": 5618, "pad": 5620, "max_pad": 2132, "sq_pad": 9639656}, {"n": 4, "tok": 7133, "pad": 7136, "max_pad": 2132, "sq_pad": 13687432}, {"n": 4, "tok": 8189, "pad": 8192, "max_pad": 2132, "sq_pad": 16849048}, {"n": 4, "tok": 8207, "pad": 8210, "max_pad": 2122, "sq_pad": 16894988}, {"n": 4, "tok": 4902, "pad": 4904, "max_pad": 2124, "sq_pad": 7096800}, {"n": 4, "tok": 8502, "pad": 8504, "max_pad": 2136, "sq_pad": 18079648}, {"n": 4, "tok": 8529, "pad": 8532, "max_pad": 2136, "sq_pad": 18198864}, {"n": 4, "tok": 8540, "pad": 8544, "max_pad": 2136, "sq_pad": 18249984}, {"n": 4, "tok": 6123, "pad": 6124, "max_pad": 1934, "sq_pad": 9640792}, {"n": 4, "tok": 4883, "pad": 4886, "max_pad": 1286, "sq_pad": 5982468}, {"n": 4, "tok": 4305, "pad": 4306, "max_pad": 1226, "sq_pad": 4690988}, {"n": 4, "tok": 4672, "pad": 4674, "max_pad": 1794, "sq_pad": 5984484}, {"n": 4, "tok": 8800, "pad": 8800, "max_pad": 2200, "sq_pad": 19360000}, {"n": 4, "tok": 8800, "pad": 8800, "max_pad": 2200, "sq_pad": 19360000}]}
{"stage": "old_log_prob", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 664788, "pad": 665052, "sq_pad": 1013807352, "data_digest": "4e2f9c0b2e697dfa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 2957, "pad": 2962, "max_pad": 408, "sq_pad": 1100324}, {"n": 8, "tok": 3456, "pad": 3462, "max_pad": 462, "sq_pad": 1502532}, {"n": 8, "tok": 3965, "pad": 3968, "max_pad": 554, "sq_pad": 1974760}, {"n": 8, "tok": 4419, "pad": 4422, "max_pad": 578, "sq_pad": 2445876}, {"n": 8, "tok": 4770, "pad": 4776, "max_pad": 630, "sq_pad": 2853552}, {"n": 8, "tok": 5295, "pad": 5300, "max_pad": 684, "sq_pad": 3512976}, {"n": 8, "tok": 5741, "pad": 5744, "max_pad": 758, "sq_pad": 4127120}, {"n": 8, "tok": 5949, "pad": 5954, "max_pad": 786, "sq_pad": 4435596}, {"n": 8, "tok": 6357, "pad": 6360, "max_pad": 832, "sq_pad": 5061904}, {"n": 8, "tok": 6653, "pad": 6658, "max_pad": 860, "sq_pad": 5542492}, {"n": 8, "tok": 7054, "pad": 7058, "max_pad": 912, "sq_pad": 6229300}, {"n": 8, "tok": 7475, "pad": 7476, "max_pad": 996, "sq_pad": 6995840}, {"n": 8, "tok": 7841, "pad": 7846, "max_pad": 1050, "sq_pad": 7716964}, {"n": 8, "tok": 8610, "pad": 8616, "max_pad": 1158, "sq_pad": 9304264}, {"n": 8, "tok": 7616, "pad": 7618, "max_pad": 1124, "sq_pad": 7535884}, {"n": 8, "tok": 8309, "pad": 8312, "max_pad": 1096, "sq_pad": 8649712}, {"n": 8, "tok": 9510, "pad": 9514, "max_pad": 1308, "sq_pad": 11357340}, {"n": 8, "tok": 10150, "pad": 10154, "max_pad": 1392, "sq_pad": 12940172}, {"n": 8, "tok": 9954, "pad": 9958, "max_pad": 1494, "sq_pad": 12564748}, {"n": 8, "tok": 8979, "pad": 8984, "max_pad": 1550, "sq_pad": 10867480}, {"n": 8, "tok": 9616, "pad": 9620, "max_pad": 1444, "sq_pad": 12026200}, {"n": 8, "tok": 10498, "pad": 10500, "max_pad": 1522, "sq_pad": 14285848}, {"n": 8, "tok": 9722, "pad": 9726, "max_pad": 1566, "sq_pad": 12674116}, {"n": 8, "tok": 8349, "pad": 8354, "max_pad": 1634, "sq_pad": 9627956}, {"n": 8, "tok": 7776, "pad": 7778, "max_pad": 1730, "sq_pad": 9203124}, {"n": 8, "tok": 7893, "pad": 7900, "max_pad": 1372, "sq_pad": 8820680}, {"n": 8, "tok": 10609, "pad": 10614, "max_pad": 1820, "sq_pad": 15676196}, {"n": 8, "tok": 7072, "pad": 7078, "max_pad": 1934, "sq_pad": 7996044}, {"n": 8, "tok": 8013, "pad": 8014, "max_pad": 2000, "sq_pad": 10211644}, {"n": 8, "tok": 12954, "pad": 12960, "max_pad": 2108, "sq_pad": 23503048}, {"n": 8, "tok": 14193, "pad": 14198, "max_pad": 2108, "sq_pad": 26238020}, {"n": 8, "tok": 8581, "pad": 8584, "max_pad": 2126, "sq_pad": 10713280}, {"n": 8, "tok": 8480, "pad": 8482, "max_pad": 1442, "sq_pad": 9600284}, {"n": 8, "tok": 9932, "pad": 9934, "max_pad": 2044, "sq_pad": 13734020}, {"n": 8, "tok": 9462, "pad": 9464, "max_pad": 2152, "sq_pad": 12496752}, {"n": 8, "tok": 13361, "pad": 13364, "max_pad": 2152, "sq_pad": 24586664}, {"n": 8, "tok": 10265, "pad": 10268, "max_pad": 2134, "sq_pad": 14475832}, {"n": 8, "tok": 12526, "pad": 12532, "max_pad": 2132, "sq_pad": 22260504}, {"n": 8, "tok": 12357, "pad": 12362, "max_pad": 2132, "sq_pad": 20877148}, {"n": 8, "tok": 15348, "pad": 15354, "max_pad": 2132, "sq_pad": 30198764}, {"n": 8, "tok": 12482, "pad": 12488, "max_pad": 2132, "sq_pad": 20401008}, {"n": 8, "tok": 10953, "pad": 10956, "max_pad": 1474, "sq_pad": 15091408}, {"n": 8, "tok": 10637, "pad": 10644, "max_pad": 1608, "sq_pad": 14507264}, {"n": 8, "tok": 10776, "pad": 10780, "max_pad": 1926, "sq_pad": 15230832}, {"n": 8, "tok": 8992, "pad": 8994, "max_pad": 1680, "sq_pad": 11022460}, {"n": 8, "tok": 16149, "pad": 16152, "max_pad": 2150, "sq_pad": 32926416}, {"n": 8, "tok": 14382, "pad": 14382, "max_pad": 2150, "sq_pad": 27950420}, {"n": 8, "tok": 10878, "pad": 10882, "max_pad": 1802, "sq_pad": 15325372}, {"n": 8, "tok": 11813, "pad": 11816, "max_pad": 2108, "sq_pad": 18041872}, {"n": 8, "tok": 11092, "pad": 11094, "max_pad": 1882, "sq_pad": 16217012}, {"n": 8, "tok": 10391, "pad": 10396, "max_pad": 2180, "sq_pad": 15049704}, {"n": 8, "tok": 9837, "pad": 9840, "max_pad": 1700, "sq_pad": 12784192}, {"n": 8, "tok": 16634, "pad": 16642, "max_pad": 2196, "sq_pad": 34929164}, {"n": 8, "tok": 15686, "pad": 15692, "max_pad": 2126, "sq_pad": 31118400}, {"n": 8, "tok": 15613, "pad": 15620, "max_pad": 2118, "sq_pad": 30859432}, {"n": 8, "tok": 13621, "pad": 13624, "max_pad": 2118, "sq_pad": 23726544}, {"n": 8, "tok": 14768, "pad": 14774, "max_pad": 2154, "sq_pad": 27863316}, {"n": 8, "tok": 11471, "pad": 11476, "max_pad": 2128, "sq_pad": 17208864}, {"n": 8, "tok": 13395, "pad": 13396, "max_pad": 2150, "sq_pad": 24157792}, {"n": 8, "tok": 16920, "pad": 16926, "max_pad": 2154, "sq_pad": 35840748}, {"n": 8, "tok": 16061, "pad": 16066, "max_pad": 2154, "sq_pad": 32515236}, {"n": 8, "tok": 16962, "pad": 16968, "max_pad": 2130, "sq_pad": 35992872}, {"n": 8, "tok": 16513, "pad": 16518, "max_pad": 2180, "sq_pad": 34232556}, {"n": 8, "tok": 16695, "pad": 16698, "max_pad": 2160, "sq_pad": 34889508}]}
{"stage": "ref", "call": 10, "rows": 512, "n_mb": 64, "global_steps": [10], "tok": 664788, "pad": 665052, "sq_pad": 1013807352, "data_digest": "4e2f9c0b2e697dfa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 2957, "pad": 2962, "max_pad": 408, "sq_pad": 1100324}, {"n": 8, "tok": 3456, "pad": 3462, "max_pad": 462, "sq_pad": 1502532}, {"n": 8, "tok": 3965, "pad": 3968, "max_pad": 554, "sq_pad": 1974760}, {"n": 8, "tok": 4419, "pad": 4422, "max_pad": 578, "sq_pad": 2445876}, {"n": 8, "tok": 4770, "pad": 4776, "max_pad": 630, "sq_pad": 2853552}, {"n": 8, "tok": 5295, "pad": 5300, "max_pad": 684, "sq_pad": 3512976}, {"n": 8, "tok": 5741, "pad": 5744, "max_pad": 758, "sq_pad": 4127120}, {"n": 8, "tok": 5949, "pad": 5954, "max_pad": 786, "sq_pad": 4435596}, {"n": 8, "tok": 6357, "pad": 6360, "max_pad": 832, "sq_pad": 5061904}, {"n": 8, "tok": 6653, "pad": 6658, "max_pad": 860, "sq_pad": 5542492}, {"n": 8, "tok": 7054, "pad": 7058, "max_pad": 912, "sq_pad": 6229300}, {"n": 8, "tok": 7475, "pad": 7476, "max_pad": 996, "sq_pad": 6995840}, {"n": 8, "tok": 7841, "pad": 7846, "max_pad": 1050, "sq_pad": 7716964}, {"n": 8, "tok": 8610, "pad": 8616, "max_pad": 1158, "sq_pad": 9304264}, {"n": 8, "tok": 7616, "pad": 7618, "max_pad": 1124, "sq_pad": 7535884}, {"n": 8, "tok": 8309, "pad": 8312, "max_pad": 1096, "sq_pad": 8649712}, {"n": 8, "tok": 9510, "pad": 9514, "max_pad": 1308, "sq_pad": 11357340}, {"n": 8, "tok": 10150, "pad": 10154, "max_pad": 1392, "sq_pad": 12940172}, {"n": 8, "tok": 9954, "pad": 9958, "max_pad": 1494, "sq_pad": 12564748}, {"n": 8, "tok": 8979, "pad": 8984, "max_pad": 1550, "sq_pad": 10867480}, {"n": 8, "tok": 9616, "pad": 9620, "max_pad": 1444, "sq_pad": 12026200}, {"n": 8, "tok": 10498, "pad": 10500, "max_pad": 1522, "sq_pad": 14285848}, {"n": 8, "tok": 9722, "pad": 9726, "max_pad": 1566, "sq_pad": 12674116}, {"n": 8, "tok": 8349, "pad": 8354, "max_pad": 1634, "sq_pad": 9627956}, {"n": 8, "tok": 7776, "pad": 7778, "max_pad": 1730, "sq_pad": 9203124}, {"n": 8, "tok": 7893, "pad": 7900, "max_pad": 1372, "sq_pad": 8820680}, {"n": 8, "tok": 10609, "pad": 10614, "max_pad": 1820, "sq_pad": 15676196}, {"n": 8, "tok": 7072, "pad": 7078, "max_pad": 1934, "sq_pad": 7996044}, {"n": 8, "tok": 8013, "pad": 8014, "max_pad": 2000, "sq_pad": 10211644}, {"n": 8, "tok": 12954, "pad": 12960, "max_pad": 2108, "sq_pad": 23503048}, {"n": 8, "tok": 14193, "pad": 14198, "max_pad": 2108, "sq_pad": 26238020}, {"n": 8, "tok": 8581, "pad": 8584, "max_pad": 2126, "sq_pad": 10713280}, {"n": 8, "tok": 8480, "pad": 8482, "max_pad": 1442, "sq_pad": 9600284}, {"n": 8, "tok": 9932, "pad": 9934, "max_pad": 2044, "sq_pad": 13734020}, {"n": 8, "tok": 9462, "pad": 9464, "max_pad": 2152, "sq_pad": 12496752}, {"n": 8, "tok": 13361, "pad": 13364, "max_pad": 2152, "sq_pad": 24586664}, {"n": 8, "tok": 10265, "pad": 10268, "max_pad": 2134, "sq_pad": 14475832}, {"n": 8, "tok": 12526, "pad": 12532, "max_pad": 2132, "sq_pad": 22260504}, {"n": 8, "tok": 12357, "pad": 12362, "max_pad": 2132, "sq_pad": 20877148}, {"n": 8, "tok": 15348, "pad": 15354, "max_pad": 2132, "sq_pad": 30198764}, {"n": 8, "tok": 12482, "pad": 12488, "max_pad": 2132, "sq_pad": 20401008}, {"n": 8, "tok": 10953, "pad": 10956, "max_pad": 1474, "sq_pad": 15091408}, {"n": 8, "tok": 10637, "pad": 10644, "max_pad": 1608, "sq_pad": 14507264}, {"n": 8, "tok": 10776, "pad": 10780, "max_pad": 1926, "sq_pad": 15230832}, {"n": 8, "tok": 8992, "pad": 8994, "max_pad": 1680, "sq_pad": 11022460}, {"n": 8, "tok": 16149, "pad": 16152, "max_pad": 2150, "sq_pad": 32926416}, {"n": 8, "tok": 14382, "pad": 14382, "max_pad": 2150, "sq_pad": 27950420}, {"n": 8, "tok": 10878, "pad": 10882, "max_pad": 1802, "sq_pad": 15325372}, {"n": 8, "tok": 11813, "pad": 11816, "max_pad": 2108, "sq_pad": 18041872}, {"n": 8, "tok": 11092, "pad": 11094, "max_pad": 1882, "sq_pad": 16217012}, {"n": 8, "tok": 10391, "pad": 10396, "max_pad": 2180, "sq_pad": 15049704}, {"n": 8, "tok": 9837, "pad": 9840, "max_pad": 1700, "sq_pad": 12784192}, {"n": 8, "tok": 16634, "pad": 16642, "max_pad": 2196, "sq_pad": 34929164}, {"n": 8, "tok": 15686, "pad": 15692, "max_pad": 2126, "sq_pad": 31118400}, {"n": 8, "tok": 15613, "pad": 15620, "max_pad": 2118, "sq_pad": 30859432}, {"n": 8, "tok": 13621, "pad": 13624, "max_pad": 2118, "sq_pad": 23726544}, {"n": 8, "tok": 14768, "pad": 14774, "max_pad": 2154, "sq_pad": 27863316}, {"n": 8, "tok": 11471, "pad": 11476, "max_pad": 2128, "sq_pad": 17208864}, {"n": 8, "tok": 13395, "pad": 13396, "max_pad": 2150, "sq_pad": 24157792}, {"n": 8, "tok": 16920, "pad": 16926, "max_pad": 2154, "sq_pad": 35840748}, {"n": 8, "tok": 16061, "pad": 16066, "max_pad": 2154, "sq_pad": 32515236}, {"n": 8, "tok": 16962, "pad": 16968, "max_pad": 2130, "sq_pad": 35992872}, {"n": 8, "tok": 16513, "pad": 16518, "max_pad": 2180, "sq_pad": 34232556}, {"n": 8, "tok": 16695, "pad": 16698, "max_pad": 2160, "sq_pad": 34889508}]}
{"stage": "train", "call": 19, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 250336, "pad": 250468, "sq_pad": 287694992, "data_digest": "8623f1e0826f801f", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1412, "pad": 1414, "max_pad": 366, "sq_pad": 500412}, {"n": 4, "tok": 1545, "pad": 1548, "max_pad": 408, "sq_pad": 599912}, {"n": 4, "tok": 1652, "pad": 1656, "max_pad": 442, "sq_pad": 686728}, {"n": 4, "tok": 1804, "pad": 1806, "max_pad": 462, "sq_pad": 815804}, {"n": 4, "tok": 1985, "pad": 1986, "max_pad": 526, "sq_pad": 987964}, {"n": 4, "tok": 1980, "pad": 1982, "max_pad": 554, "sq_pad": 986796}, {"n": 4, "tok": 2210, "pad": 2212, "max_pad": 568, "sq_pad": 1223832}, {"n": 4, "tok": 2209, "pad": 2210, "max_pad": 578, "sq_pad": 1222044}, {"n": 4, "tok": 2343, "pad": 2346, "max_pad": 608, "sq_pad": 1376620}, {"n": 4, "tok": 2427, "pad": 2430, "max_pad": 630, "sq_pad": 1476932}, {"n": 4, "tok": 2603, "pad": 2604, "max_pad": 660, "sq_pad": 1695624}, {"n": 4, "tok": 2692, "pad": 2696, "max_pad": 684, "sq_pad": 1817352}, {"n": 4, "tok": 2860, "pad": 2862, "max_pad": 758, "sq_pad": 2050508}, {"n": 4, "tok": 2881, "pad": 2882, "max_pad": 728, "sq_pad": 2076612}, {"n": 4, "tok": 2955, "pad": 2958, "max_pad": 786, "sq_pad": 2190548}, {"n": 4, "tok": 2994, "pad": 2996, "max_pad": 770, "sq_pad": 2245048}, {"n": 4, "tok": 3144, "pad": 3144, "max_pad": 818, "sq_pad": 2475080}, {"n": 4, "tok": 3213, "pad": 3216, "max_pad": 832, "sq_pad": 2586824}, {"n": 4, "tok": 3289, "pad": 3292, "max_pad": 828, "sq_pad": 2709448}, {"n": 4, "tok": 3364, "pad": 3366, "max_pad": 860, "sq_pad": 2833044}, {"n": 4, "tok": 3517, "pad": 3518, "max_pad": 912, "sq_pad": 3095524}, {"n": 4, "tok": 3537, "pad": 3540, "max_pad": 906, "sq_pad": 3133776}, {"n": 4, "tok": 3632, "pad": 3632, "max_pad": 946, "sq_pad": 3300024}, {"n": 4, "tok": 3843, "pad": 3844, "max_pad": 996, "sq_pad": 3695816}, {"n": 4, "tok": 3839, "pad": 3842, "max_pad": 1038, "sq_pad": 3698604}, {"n": 4, "tok": 4002, "pad": 4004, "max_pad": 1050, "sq_pad": 4018360}, {"n": 4, "tok": 4269, "pad": 4272, "max_pad": 1118, "sq_pad": 4577552}, {"n": 4, "tok": 4341, "pad": 4344, "max_pad": 1158, "sq_pad": 4726712}, {"n": 4, "tok": 3499, "pad": 3500, "max_pad": 1124, "sq_pad": 3294952}, {"n": 4, "tok": 4117, "pad": 4118, "max_pad": 1060, "sq_pad": 4240932}, {"n": 4, "tok": 4034, "pad": 4036, "max_pad": 1066, "sq_pad": 4077672}, {"n": 4, "tok": 4275, "pad": 4276, "max_pad": 1096, "sq_pad": 4572040}, {"n": 4, "tok": 4622, "pad": 4624, "max_pad": 1224, "sq_pad": 5355960}, {"n": 4, "tok": 4888, "pad": 4890, "max_pad": 1308, "sq_pad": 6001380}, {"n": 4, "tok": 5198, "pad": 5200, "max_pad": 1342, "sq_pad": 6766056}, {"n": 4, "tok": 4952, "pad": 4954, "max_pad": 1392, "sq_pad": 6174116}, {"n": 4, "tok": 4887, "pad": 4888, "max_pad": 1292, "sq_pad": 5986568}, {"n": 4, "tok": 5067, "pad": 5070, "max_pad": 1494, "sq_pad": 6578180}, {"n": 4, "tok": 4568, "pad": 4570, "max_pad": 1550, "sq_pad": 5903604}, {"n": 4, "tok": 4411, "pad": 4414, "max_pad": 1246, "sq_pad": 4963876}, {"n": 4, "tok": 4326, "pad": 4328, "max_pad": 1424, "sq_pad": 4983048}, {"n": 4, "tok": 5290, "pad": 5292, "max_pad": 1444, "sq_pad": 7043152}, {"n": 4, "tok": 4773, "pad": 4774, "max_pad": 1446, "sq_pad": 6052588}, {"n": 4, "tok": 5725, "pad": 5726, "max_pad": 1522, "sq_pad": 8233260}, {"n": 4, "tok": 5038, "pad": 5040, "max_pad": 1532, "sq_pad": 6642104}, {"n": 4, "tok": 4684, "pad": 4686, "max_pad": 1566, "sq_pad": 6032012}, {"n": 4, "tok": 4962, "pad": 4964, "max_pad": 1634, "sq_pad": 6489400}, {"n": 4, "tok": 3387, "pad": 3390, "max_pad": 1130, "sq_pad": 3138556}, {"n": 4, "tok": 3232, "pad": 3234, "max_pad": 1346, "sq_pad": 3049980}, {"n": 4, "tok": 4544, "pad": 4544, "max_pad": 1730, "sq_pad": 6153144}, {"n": 4, "tok": 3965, "pad": 3968, "max_pad": 1314, "sq_pad": 4363800}, {"n": 4, "tok": 3928, "pad": 3932, "max_pad": 1372, "sq_pad": 4456880}, {"n": 4, "tok": 5458, "pad": 5460, "max_pad": 1820, "sq_pad": 8042936}, {"n": 4, "tok": 5151, "pad": 5154, "max_pad": 1790, "sq_pad": 7633260}, {"n": 4, "tok": 4318, "pad": 4322, "max_pad": 1934, "sq_pad": 5909652}, {"n": 4, "tok": 2754, "pad": 2756, "max_pad": 956, "sq_pad": 2086392}, {"n": 4, "tok": 3776, "pad": 3776, "max_pad": 1602, "sq_pad": 4413688}, {"n": 4, "tok": 4237, "pad": 4238, "max_pad": 2000, "sq_pad": 5797956}, {"n": 4, "tok": 5611, "pad": 5614, "max_pad": 2108, "sq_pad": 9127572}, {"n": 4, "tok": 7343, "pad": 7346, "max_pad": 2108, "sq_pad": 14375476}, {"n": 4, "tok": 6316, "pad": 6318, "max_pad": 2108, "sq_pad": 10485892}, {"n": 4, "tok": 7877, "pad": 7880, "max_pad": 2108, "sq_pad": 15752128}, {"n": 4, "tok": 3379, "pad": 3380, "max_pad": 1128, "sq_pad": 2964760}, {"n": 4, "tok": 5202, "pad": 5204, "max_pad": 2126, "sq_pad": 7748520}]}
{"stage": "train", "call": 20, "rows": 256, "n_mb": 64, "global_steps": [10], "tok": 414452, "pad": 414584, "sq_pad": 726112360, "data_digest": "947cb7a30082923d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3932, "pad": 3934, "max_pad": 1342, "sq_pad": 4055844}, {"n": 4, "tok": 4548, "pad": 4548, "max_pad": 1442, "sq_pad": 5544440}, {"n": 4, "tok": 5213, "pad": 5214, "max_pad": 1676, "sq_pad": 7157540}, {"n": 4, "tok": 4719, "pad": 4720, "max_pad": 2044, "sq_pad": 6576480}, {"n": 4, "tok": 5219, "pad": 5220, "max_pad": 2152, "sq_pad": 7816104}, {"n": 4, "tok": 4243, "pad": 4244, "max_pad": 1366, "sq_pad": 4680648}, {"n": 4, "tok": 7095, "pad": 7096, "max_pad": 2152, "sq_pad": 13450272}, {"n": 4, "tok": 6266, "pad": 6268, "max_pad": 2132, "sq_pad": 11136392}, {"n": 4, "tok": 6031, "pad": 6032, "max_pad": 2134, "sq_pad": 9725456}, {"n": 4, "tok": 4234, "pad": 4236, "max_pad": 1224, "sq_pad": 4750376}, {"n": 4, "tok": 6155, "pad": 6158, "max_pad": 2132, "sq_pad": 10887828}, {"n": 4, "tok": 6371, "pad": 6374, "max_pad": 2132, "sq_pad": 11372676}, {"n": 4, "tok": 5510, "pad": 5512, "max_pad": 2132, "sq_pad": 8442440}, {"n": 4, "tok": 6847, "pad": 6850, "max_pad": 2132, "sq_pad": 12434708}, {"n": 4, "tok": 7667, "pad": 7670, "max_pad": 2132, "sq_pad": 15252516}, {"n": 4, "tok": 7681, "pad": 7684, "max_pad": 2132, "sq_pad": 14946248}, {"n": 4, "tok": 6322, "pad": 6324, "max_pad": 2132, "sq_pad": 10433976}, {"n": 4, "tok": 6160, "pad": 6164, "max_pad": 2132, "sq_pad": 9967032}, {"n": 4, "tok": 5514, "pad": 5516, "max_pad": 1406, "sq_pad": 7608072}, {"n": 4, "tok": 5439, "pad": 5440, "max_pad": 1474, "sq_pad": 7483336}, {"n": 4, "tok": 5496, "pad": 5500, "max_pad": 1572, "sq_pad": 7752504}, {"n": 4, "tok": 5141, "pad": 5144, "max_pad": 1608, "sq_pad": 6754760}, {"n": 4, "tok": 5521, "pad": 5524, "max_pad": 1568, "sq_pad": 7707912}, {"n": 4, "tok": 5255, "pad": 5256, "max_pad": 1926, "sq_pad": 7522920}, {"n": 4, "tok": 4040, "pad": 4040, "max_pad": 1394, "sq_pad": 4410312}, {"n": 4, "tok": 4952, "pad": 4954, "max_pad": 1680, "sq_pad": 6612148}, {"n": 4, "tok": 7584, "pad": 7586, "max_pad": 2118, "sq_pad": 14581460}, {"n": 4, "tok": 8565, "pad": 8566, "max_pad": 2150, "sq_pad": 18344956}, {"n": 4, "tok": 8600, "pad": 8600, "max_pad": 2150, "sq_pad": 18490000}, {"n": 4, "tok": 5782, "pad": 5782, "max_pad": 2150, "sq_pad": 9460420}, {"n": 4, "tok": 5188, "pad": 5190, "max_pad": 1802, "sq_pad": 7150124}, {"n": 4, "tok": 5690, "pad": 5692, "max_pad": 1638, "sq_pad": 8175248}, {"n": 4, "tok": 6299, "pad": 6300, "max_pad": 2108, "sq_pad": 10304328}, {"n": 4, "tok": 5514, "pad": 5516, "max_pad": 1560, "sq_pad": 7737544}, {"n": 4, "tok": 6205, "pad": 6206, "max_pad": 1882, "sq_pad": 9799964}, {"n": 4, "tok": 4887, "pad": 4888, "max_pad": 1792, "sq_pad": 6417048}, {"n": 4, "tok": 6170, "pad": 6172, "max_pad": 2180, "sq_pad": 10541296}, {"n": 4, "tok": 4221, "pad": 4224, "max_pad": 1238, "sq_pad": 4508408}, {"n": 4, "tok": 4480, "pad": 4482, "max_pad": 1248, "sq_pad": 5050892}, {"n": 4, "tok": 5357, "pad": 5358, "max_pad": 1700, "sq_pad": 7733300}, {"n": 4, "tok": 8152, "pad": 8156, "max_pad": 2196, "sq_pad": 16925872}, {"n": 4, "tok": 8482, "pad": 8486, "max_pad": 2126, "sq_pad": 18003292}, {"n": 4, "tok": 7222, "pad": 7224, "max_pad": 2108, "sq_pad": 13191320}, {"n": 4, "tok": 8464, "pad": 8468, "max_pad": 2126, "sq_pad": 17927080}, {"n": 4, "tok": 8428, "pad": 8432, "max_pad": 2108, "sq_pad": 17774656}, {"n": 4, "tok": 7185, "pad": 7188, "max_pad": 2118, "sq_pad": 13084776}, {"n": 4, "tok": 6471, "pad": 6472, "max_pad": 1976, "sq_pad": 10655464}, {"n": 4, "tok": 7150, "pad": 7152, "max_pad": 2118, "sq_pad": 13071080}, {"n": 4, "tok": 8218, "pad": 8222, "max_pad": 2154, "sq_pad": 16935772}, {"n": 4, "tok": 6550, "pad": 6552, "max_pad": 1838, "sq_pad": 10927544}, {"n": 4, "tok": 4975, "pad": 4978, "max_pad": 1420, "sq_pad": 6260604}, {"n": 4, "tok": 6496, "pad": 6498, "max_pad": 2128, "sq_pad": 10948260}, {"n": 4, "tok": 5976, "pad": 5976, "max_pad": 2042, "sq_pad": 9404880}, {"n": 4, "tok": 7419, "pad": 7420, "max_pad": 2150, "sq_pad": 14752912}, {"n": 4, "tok": 8525, "pad": 8528, "max_pad": 2150, "sq_pad": 18182128}, {"n": 4, "tok": 8395, "pad": 8398, "max_pad": 2154, "sq_pad": 17658620}, {"n": 4, "tok": 8119, "pad": 8122, "max_pad": 2154, "sq_pad": 16608508}, {"n": 4, "tok": 7942, "pad": 7944, "max_pad": 2144, "sq_pad": 15906728}, {"n": 4, "tok": 8446, "pad": 8448, "max_pad": 2130, "sq_pad": 17845272}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8066, "pad": 8070, "max_pad": 2130, "sq_pad": 16334892}, {"n": 4, "tok": 8447, "pad": 8448, "max_pad": 2180, "sq_pad": 17897664}, {"n": 4, "tok": 8309, "pad": 8310, "max_pad": 2132, "sq_pad": 17282196}, {"n": 4, "tok": 8386, "pad": 8388, "max_pad": 2160, "sq_pad": 17607312}]}


==> anc/data/controlled/micro_batches/p3_bf16_m1.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 256, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 702, "max_pad": 358, "sq_pad": 246500}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 450, "sq_pad": 382276}, {"n": 2, "tok": 762, "pad": 764, "max_pad": 388, "sq_pad": 291920}, {"n": 2, "tok": 986, "pad": 986, "max_pad": 504, "sq_pad": 486340}, {"n": 2, "tok": 708, "pad": 708, "max_pad": 362, "sq_pad": 250760}, {"n": 2, "tok": 827, "pad": 828, "max_pad": 414, "sq_pad": 342792}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 466, "sq_pad": 383620}, {"n": 2, "tok": 1094, "pad": 1096, "max_pad": 560, "sq_pad": 600896}, {"n": 2, "tok": 1019, "pad": 1020, "max_pad": 528, "sq_pad": 520848}, {"n": 2, "tok": 1051, "pad": 1052, "max_pad": 532, "sq_pad": 553424}, {"n": 2, "tok": 1095, "pad": 1096, "max_pad": 564, "sq_pad": 601120}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 638, "sq_pad": 738820}, {"n": 2, "tok": 1049, "pad": 1050, "max_pad": 566, "sq_pad": 554612}, {"n": 2, "tok": 1391, "pad": 1392, "max_pad": 728, "sq_pad": 970880}, {"n": 2, "tok": 1848, "pad": 1848, "max_pad": 1054, "sq_pad": 1741352}, {"n": 2, "tok": 2196, "pad": 2198, "max_pad": 1106, "sq_pad": 2415700}, {"n": 2, "tok": 1185, "pad": 1186, "max_pad": 620, "sq_pad": 704756}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 680, "sq_pad": 911300}, {"n": 2, "tok": 1619, "pad": 1620, "max_pad": 864, "sq_pad": 1318032}, {"n": 2, "tok": 2059, "pad": 2060, "max_pad": 1098, "sq_pad": 2131048}, {"n": 2, "tok": 1093, "pad": 1094, "max_pad": 554, "sq_pad": 598516}, {"n": 2, "tok": 1176, "pad": 1176, "max_pad": 614, "sq_pad": 692840}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 706, "sq_pad": 991240}, {"n": 2, "tok": 1625, "pad": 1626, "max_pad": 818, "sq_pad": 1321988}, {"n": 2, "tok": 1646, "pad": 1646, "max_pad": 966, "sq_pad": 1395556}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1102, "sq_pad": 2376488}, {"n": 2, "tok": 2839, "pad": 2840, "max_pad": 1688, "sq_pad": 4176448}, {"n": 2, "tok": 4016, "pad": 4018, "max_pad": 2122, "sq_pad": 8097700}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 728, "sq_pad": 1054160}, {"n": 2, "tok": 1477, "pad": 1478, "max_pad": 742, "sq_pad": 1092260}, {"n": 2, "tok": 1559, "pad": 1560, "max_pad": 806, "sq_pad": 1218152}, {"n": 2, "tok": 1936, "pad": 1936, "max_pad": 1112, "sq_pad": 1915520}, {"n": 2, "tok": 1506, "pad": 1506, "max_pad": 802, "sq_pad": 1138820}, {"n": 2, "tok": 1865, "pad": 1866, "max_pad": 992, "sq_pad": 1747940}, {"n": 2, "tok": 2166, "pad": 2168, "max_pad": 1116, "sq_pad": 2352160}, {"n": 2, "tok": 2336, "pad": 2338, "max_pad": 1210, "sq_pad": 2736484}, {"n": 2, "tok": 1484, "pad": 1484, "max_pad": 760, "sq_pad": 1101776}, {"n": 2, "tok": 1636, "pad": 1636, "max_pad": 846, "sq_pad": 1339816}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 890, "sq_pad": 1507816}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1110, "sq_pad": 2074824}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 850, "sq_pad": 1297064}, {"n": 2, "tok": 2109, "pad": 2110, "max_pad": 1080, "sq_pad": 2227300}, {"n": 2, "tok": 2416, "pad": 2416, "max_pad": 1322, "sq_pad": 2944520}, {"n": 2, "tok": 2869, "pad": 2870, "max_pad": 1494, "sq_pad": 4125412}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 1034, "sq_pad": 1607912}, {"n": 2, "tok": 1958, "pad": 1958, "max_pad": 1036, "sq_pad": 1923380}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1150, "sq_pad": 2608456}, {"n": 2, "tok": 3455, "pad": 3456, "max_pad": 2136, "sq_pad": 6304896}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 898, "sq_pad": 1452820}, {"n": 2, "tok": 2394, "pad": 2394, "max_pad": 1216, "sq_pad": 2866340}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1254, "sq_pad": 3125032}, {"n": 2, "tok": 2584, "pad": 2584, "max_pad": 1296, "sq_pad": 3338560}, {"n": 2, "tok": 1622, "pad": 1624, "max_pad": 846, "sq_pad": 1321000}, {"n": 2, "tok": 2305, "pad": 2306, "max_pad": 1254, "sq_pad": 2679220}, {"n": 2, "tok": 3171, "pad": 3172, "max_pad": 1704, "sq_pad": 5058640}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1044, "sq_pad": 1910772}, {"n": 2, "tok": 3156, "pad": 3156, "max_pad": 2104, "sq_pad": 5533520}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 1896, "pad": 1896, "max_pad": 1212, "sq_pad": 1936800}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1006, "sq_pad": 2008040}, {"n": 2, "tok": 2093, "pad": 2094, "max_pad": 1048, "sq_pad": 2192420}, {"n": 2, "tok": 2313, "pad": 2314, "max_pad": 1214, "sq_pad": 2683796}, {"n": 2, "tok": 1955, "pad": 1956, "max_pad": 1006, "sq_pad": 1914536}, {"n": 2, "tok": 2095, "pad": 2096, "max_pad": 1064, "sq_pad": 2197120}, {"n": 2, "tok": 2266, "pad": 2266, "max_pad": 1184, "sq_pad": 2572580}, {"n": 2, "tok": 2707, "pad": 2708, "max_pad": 1490, "sq_pad": 3703624}, {"n": 2, "tok": 2025, "pad": 2026, "max_pad": 1082, "sq_pad": 2061860}, {"n": 2, "tok": 2239, "pad": 2240, "max_pad": 1124, "sq_pad": 2508832}, {"n": 2, "tok": 2423, "pad": 2424, "max_pad": 1244, "sq_pad": 2939936}, {"n": 2, "tok": 2540, "pad": 2542, "max_pad": 1276, "sq_pad": 3230932}, {"n": 2, "tok": 2368, "pad": 2370, "max_pad": 1372, "sq_pad": 2878388}, {"n": 2, "tok": 2792, "pad": 2794, "max_pad": 1420, "sq_pad": 3904276}, {"n": 2, "tok": 2985, "pad": 2986, "max_pad": 1544, "sq_pad": 4463300}, {"n": 2, "tok": 3245, "pad": 3246, "max_pad": 1736, "sq_pad": 5293796}, {"n": 2, "tok": 2118, "pad": 2118, "max_pad": 1086, "sq_pad": 2244420}, {"n": 2, "tok": 2236, "pad": 2238, "max_pad": 1136, "sq_pad": 2504900}, {"n": 2, "tok": 2327, "pad": 2328, "max_pad": 1178, "sq_pad": 2710184}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1280, "sq_pad": 3185936}, {"n": 2, "tok": 2208, "pad": 2210, "max_pad": 1136, "sq_pad": 2443972}, {"n": 2, "tok": 2336, "pad": 2336, "max_pad": 1182, "sq_pad": 2728840}, {"n": 2, "tok": 2391, "pad": 2392, "max_pad": 1204, "sq_pad": 2860960}, {"n": 2, "tok": 2594, "pad": 2596, "max_pad": 1306, "sq_pad": 3369736}, {"n": 2, "tok": 2058, "pad": 2060, "max_pad": 1034, "sq_pad": 2121832}, {"n": 2, "tok": 2222, "pad": 2222, "max_pad": 1112, "sq_pad": 2468644}, {"n": 2, "tok": 2249, "pad": 2250, "max_pad": 1128, "sq_pad": 2531268}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1294, "sq_pad": 3246952}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1162, "sq_pad": 2542708}, {"n": 2, "tok": 2412, "pad": 2414, "max_pad": 1242, "sq_pad": 2916148}, {"n": 2, "tok": 2575, "pad": 2576, "max_pad": 1304, "sq_pad": 3318400}, {"n": 2, "tok": 3012, "pad": 3014, "max_pad": 1660, "sq_pad": 4588916}, {"n": 2, "tok": 1047, "pad": 1048, "max_pad": 532, "sq_pad": 549280}, {"n": 2, "tok": 1235, "pad": 1236, "max_pad": 626, "sq_pad": 763976}, {"n": 2, "tok": 1196, "pad": 1196, "max_pad": 628, "sq_pad": 717008}, {"n": 2, "tok": 1526, "pad": 1528, "max_pad": 844, "sq_pad": 1180192}, {"n": 2, "tok": 1699, "pad": 1700, "max_pad": 994, "sq_pad": 1486472}, {"n": 2, "tok": 1764, "pad": 1764, "max_pad": 890, "sq_pad": 1555976}, {"n": 2, "tok": 2006, "pad": 2008, "max_pad": 1082, "sq_pad": 2028200}, {"n": 2, "tok": 2177, "pad": 2178, "max_pad": 1114, "sq_pad": 2373092}, {"n": 2, "tok": 1692, "pad": 1692, "max_pad": 892, "sq_pad": 1435664}, {"n": 2, "tok": 1719, "pad": 1720, "max_pad": 924, "sq_pad": 1487392}, {"n": 2, "tok": 2188, "pad": 2188, "max_pad": 1156, "sq_pad": 2401360}, {"n": 2, "tok": 3352, "pad": 3352, "max_pad": 2126, "sq_pad": 6022952}, {"n": 2, "tok": 2362, "pad": 2362, "max_pad": 1302, "sq_pad": 2818804}, {"n": 2, "tok": 2790, "pad": 2792, "max_pad": 1482, "sq_pad": 3912424}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1742, "sq_pad": 5230888}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2338, "pad": 2340, "max_pad": 1258, "sq_pad": 2753288}, {"n": 2, "tok": 2719, "pad": 2720, "max_pad": 1366, "sq_pad": 3699272}, {"n": 2, "tok": 2963, "pad": 2964, "max_pad": 1520, "sq_pad": 4395536}, {"n": 2, "tok": 3705, "pad": 3706, "max_pad": 2122, "sq_pad": 7011940}, {"n": 2, "tok": 1147, "pad": 1148, "max_pad": 574, "sq_pad": 658952}, {"n": 2, "tok": 1256, "pad": 1258, "max_pad": 664, "sq_pad": 793732}, {"n": 2, "tok": 1386, "pad": 1388, "max_pad": 710, "sq_pad": 963784}, {"n": 2, "tok": 1488, "pad": 1490, "max_pad": 834, "sq_pad": 1125892}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1092, "sq_pad": 1654864}, {"n": 2, "tok": 3889, "pad": 3890, "max_pad": 2112, "sq_pad": 7621828}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1196, "sq_pad": 2614160}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1390, "sq_pad": 3580756}, {"n": 2, "tok": 3054, "pad": 3054, "max_pad": 1574, "sq_pad": 4667876}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1952, "sq_pad": 6344768}, {"n": 2, "tok": 1045, "pad": 1046, "max_pad": 550, "sq_pad": 548516}, {"n": 2, "tok": 1115, "pad": 1116, "max_pad": 558, "sq_pad": 622728}, {"n": 2, "tok": 1707, "pad": 1708, "max_pad": 1058, "sq_pad": 1541864}, {"n": 2, "tok": 2435, "pad": 2436, "max_pad": 1260, "sq_pad": 2970576}, {"n": 2, "tok": 1263, "pad": 1264, "max_pad": 668, "sq_pad": 801440}, {"n": 2, "tok": 2264, "pad": 2266, "max_pad": 1406, "sq_pad": 2716436}, {"n": 2, "tok": 2438, "pad": 2438, "max_pad": 1258, "sq_pad": 2974964}, {"n": 2, "tok": 3823, "pad": 3824, "max_pad": 2128, "sq_pad": 7404800}, {"n": 2, "tok": 1251, "pad": 1252, "max_pad": 716, "sq_pad": 799952}, {"n": 2, "tok": 1390, "pad": 1392, "max_pad": 700, "sq_pad": 968864}, {"n": 2, "tok": 1609, "pad": 1610, "max_pad": 852, "sq_pad": 1300468}, {"n": 2, "tok": 1762, "pad": 1764, "max_pad": 974, "sq_pad": 1572776}, {"n": 2, "tok": 1476, "pad": 1478, "max_pad": 762, "sq_pad": 1093300}, {"n": 2, "tok": 1946, "pad": 1946, "max_pad": 1204, "sq_pad": 2000180}, {"n": 2, "tok": 3011, "pad": 3012, "max_pad": 1530, "sq_pad": 4537224}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 1320, "pad": 1322, "max_pad": 696, "sq_pad": 876292}, {"n": 2, "tok": 1484, "pad": 1486, "max_pad": 846, "sq_pad": 1125316}, {"n": 2, "tok": 1795, "pad": 1796, "max_pad": 964, "sq_pad": 1621520}, {"n": 2, "tok": 2375, "pad": 2376, "max_pad": 1256, "sq_pad": 2831936}, {"n": 2, "tok": 1563, "pad": 1564, "max_pad": 812, "sq_pad": 1224848}, {"n": 2, "tok": 1671, "pad": 1672, "max_pad": 870, "sq_pad": 1400104}, {"n": 2, "tok": 1822, "pad": 1822, "max_pad": 940, "sq_pad": 1661524}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2116, "sq_pad": 5818420}, {"n": 2, "tok": 2213, "pad": 2214, "max_pad": 1140, "sq_pad": 2453076}, {"n": 2, "tok": 2376, "pad": 2376, "max_pad": 1202, "sq_pad": 2823080}, {"n": 2, "tok": 2653, "pad": 2654, "max_pad": 1342, "sq_pad": 3522308}, {"n": 2, "tok": 2406, "pad": 2408, "max_pad": 1212, "sq_pad": 2899360}, {"n": 2, "tok": 1536, "pad": 1536, "max_pad": 834, "sq_pad": 1188360}, {"n": 2, "tok": 1938, "pad": 1938, "max_pad": 1046, "sq_pad": 1889780}, {"n": 2, "tok": 2269, "pad": 2270, "max_pad": 1212, "sq_pad": 2588308}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1258, "sq_pad": 3125128}, {"n": 2, "tok": 2819, "pad": 2820, "max_pad": 1442, "sq_pad": 3978248}, {"n": 2, "tok": 3062, "pad": 3062, "max_pad": 1572, "sq_pad": 4691284}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 1740, "sq_pad": 5562064}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2126, "sq_pad": 8091976}, {"n": 2, "tok": 2104, "pad": 2106, "max_pad": 1180, "sq_pad": 2249876}, {"n": 2, "tok": 2583, "pad": 2584, "max_pad": 1298, "sq_pad": 3338600}, {"n": 2, "tok": 3631, "pad": 3632, "max_pad": 1926, "sq_pad": 6619912}, {"n": 2, "tok": 3724, "pad": 3726, "max_pad": 1868, "sq_pad": 6941588}, {"n": 2, "tok": 1283, "pad": 1284, "max_pad": 746, "sq_pad": 845960}, {"n": 2, "tok": 1521, "pad": 1522, "max_pad": 796, "sq_pad": 1160692}, {"n": 2, "tok": 1807, "pad": 1808, "max_pad": 952, "sq_pad": 1639040}, {"n": 2, "tok": 3291, "pad": 3292, "max_pad": 2120, "sq_pad": 5867984}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1164, "sq_pad": 2586996}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1250, "sq_pad": 2973844}, {"n": 2, "tok": 3059, "pad": 3060, "max_pad": 1596, "sq_pad": 4690512}, {"n": 2, "tok": 2809, "pad": 2810, "max_pad": 1450, "sq_pad": 3952100}, {"n": 2, "tok": 1549, "pad": 1550, "max_pad": 778, "sq_pad": 1201268}, {"n": 2, "tok": 1581, "pad": 1582, "max_pad": 792, "sq_pad": 1251364}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1058, "sq_pad": 2060264}, {"n": 2, "tok": 2348, "pad": 2348, "max_pad": 1210, "sq_pad": 2759144}, {"n": 2, "tok": 2156, "pad": 2156, "max_pad": 1142, "sq_pad": 2332360}, {"n": 2, "tok": 2701, "pad": 2702, "max_pad": 1370, "sq_pad": 3651124}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1488, "sq_pad": 4293508}, {"n": 2, "tok": 3094, "pad": 3094, "max_pad": 1696, "sq_pad": 4830820}, {"n": 2, "tok": 3918, "pad": 3918, "max_pad": 1964, "sq_pad": 7675412}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 1972, "sq_pad": 7769684}, {"n": 2, "tok": 4051, "pad": 4052, "max_pad": 2072, "sq_pad": 8213584}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3944, "pad": 3944, "max_pad": 1992, "sq_pad": 7778368}, {"n": 2, "tok": 3996, "pad": 3998, "max_pad": 2000, "sq_pad": 7992004}, {"n": 2, "tok": 4170, "pad": 4170, "max_pad": 2140, "sq_pad": 8700500}, {"n": 2, "tok": 4280, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 1988, "max_pad": 1016, "sq_pad": 1977040}, {"n": 2, "tok": 2542, "pad": 2542, "max_pad": 1284, "sq_pad": 3231220}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1170, "sq_pad": 2561364}, {"n": 2, "tok": 2886, "pad": 2886, "max_pad": 1624, "sq_pad": 4230020}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1398, "sq_pad": 3552100}, {"n": 2, "tok": 2884, "pad": 2884, "max_pad": 1466, "sq_pad": 4159880}, {"n": 2, "tok": 3672, "pad": 3672, "max_pad": 1904, "sq_pad": 6751040}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 1748, "pad": 1748, "max_pad": 984, "sq_pad": 1551952}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1252, "sq_pad": 2632528}, {"n": 2, "tok": 2717, "pad": 2718, "max_pad": 1558, "sq_pad": 3772964}, {"n": 2, "tok": 4306, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 2400, "pad": 2402, "max_pad": 1346, "sq_pad": 2926852}, {"n": 2, "tok": 2295, "pad": 2296, "max_pad": 1150, "sq_pad": 2635816}, {"n": 2, "tok": 2469, "pad": 2470, "max_pad": 1260, "sq_pad": 3051700}, {"n": 2, "tok": 2688, "pad": 2690, "max_pad": 1356, "sq_pad": 3618292}, {"n": 2, "tok": 2678, "pad": 2678, "max_pad": 1380, "sq_pad": 3589204}, {"n": 2, "tok": 2957, "pad": 2958, "max_pad": 1504, "sq_pad": 4376132}, {"n": 2, "tok": 2999, "pad": 3000, "max_pad": 1538, "sq_pad": 4502888}, {"n": 2, "tok": 3685, "pad": 3686, "max_pad": 1928, "sq_pad": 6807748}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1816, "sq_pad": 5280320}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4182, "pad": 4182, "max_pad": 2122, "sq_pad": 8746484}, {"n": 2, "tok": 4206, "pad": 4206, "max_pad": 2122, "sq_pad": 8845940}, {"n": 2, "tok": 3670, "pad": 3670, "max_pad": 1884, "sq_pad": 6739252}, {"n": 2, "tok": 3833, "pad": 3834, "max_pad": 2038, "sq_pad": 7379060}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 2658, "pad": 2660, "max_pad": 1332, "sq_pad": 3537808}, {"n": 2, "tok": 3238, "pad": 3238, "max_pad": 1760, "sq_pad": 5282084}, {"n": 2, "tok": 3264, "pad": 3264, "max_pad": 1656, "sq_pad": 5328000}, {"n": 2, "tok": 3022, "pad": 3022, "max_pad": 1532, "sq_pad": 4567124}, {"n": 2, "tok": 2016, "pad": 2016, "max_pad": 1042, "sq_pad": 2034440}, {"n": 2, "tok": 1763, "pad": 1764, "max_pad": 888, "sq_pad": 1555920}, {"n": 2, "tok": 1834, "pad": 1836, "max_pad": 1008, "sq_pad": 1701648}, {"n": 2, "tok": 2834, "pad": 2834, "max_pad": 2114, "sq_pad": 4987396}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1286, "sq_pad": 3186440}, {"n": 2, "tok": 3906, "pad": 3908, "max_pad": 1982, "sq_pad": 7637800}, {"n": 2, "tok": 4100, "pad": 4102, "max_pad": 2170, "sq_pad": 8441524}, {"n": 2, "tok": 4338, "pad": 4340, "max_pad": 2170, "sq_pad": 9417800}, {"n": 2, "tok": 3834, "pad": 3836, "max_pad": 1934, "sq_pad": 7357960}, {"n": 2, "tok": 3494, "pad": 3496, "max_pad": 1808, "sq_pad": 6118208}, {"n": 2, "tok": 3637, "pad": 3638, "max_pad": 1842, "sq_pad": 6618580}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4082, "pad": 4084, "max_pad": 2198, "sq_pad": 8388200}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2198, "sq_pad": 9182600}, {"n": 2, "tok": 3790, "pad": 3790, "max_pad": 2046, "sq_pad": 7227652}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2146, "sq_pad": 9176360}], "selfcheck": {"verl": 702, "ours": 702, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 272752, "pad": 272876, "sq_pad": 338789264, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 344, "pad": 344, "max_pad": 344, "sq_pad": 118336}, {"n": 1, "tok": 358, "pad": 358, "max_pad": 358, "sq_pad": 128164}, {"n": 1, "tok": 423, "pad": 424, "max_pad": 424, "sq_pad": 179776}, {"n": 1, "tok": 450, "pad": 450, "max_pad": 450, "sq_pad": 202500}, {"n": 1, "tok": 387, "pad": 388, "max_pad": 388, "sq_pad": 150544}, {"n": 1, "tok": 375, "pad": 376, "max_pad": 376, "sq_pad": 141376}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 504, "pad": 504, "max_pad": 504, "sq_pad": 254016}, {"n": 1, "tok": 346, "pad": 346, "max_pad": 346, "sq_pad": 119716}, {"n": 1, "tok": 362, "pad": 362, "max_pad": 362, "sq_pad": 131044}, {"n": 1, "tok": 413, "pad": 414, "max_pad": 414, "sq_pad": 171396}, {"n": 1, "tok": 414, "pad": 414, "max_pad": 414, "sq_pad": 171396}, {"n": 1, "tok": 408, "pad": 408, "max_pad": 408, "sq_pad": 166464}, {"n": 1, "tok": 465, "pad": 466, "max_pad": 466, "sq_pad": 217156}, {"n": 1, "tok": 535, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 559, "pad": 560, "max_pad": 560, "sq_pad": 313600}, {"n": 1, "tok": 492, "pad": 492, "max_pad": 492, "sq_pad": 242064}, {"n": 1, "tok": 527, "pad": 528, "max_pad": 528, "sq_pad": 278784}, {"n": 1, "tok": 519, "pad": 520, "max_pad": 520, "sq_pad": 270400}, {"n": 1, "tok": 532, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 532, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 563, "pad": 564, "max_pad": 564, "sq_pad": 318096}, {"n": 1, "tok": 576, "pad": 576, "max_pad": 576, "sq_pad": 331776}, {"n": 1, "tok": 638, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 484, "pad": 484, "max_pad": 484, "sq_pad": 234256}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 1054, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1105, "pad": 1106, "max_pad": 1106, "sq_pad": 1223236}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 620, "pad": 620, "max_pad": 620, "sq_pad": 384400}, {"n": 1, "tok": 679, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 864, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 962, "pad": 962, "max_pad": 962, "sq_pad": 925444}, {"n": 1, "tok": 1097, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 540, "pad": 540, "max_pad": 540, "sq_pad": 291600}, {"n": 1, "tok": 553, "pad": 554, "max_pad": 554, "sq_pad": 306916}, {"n": 1, "tok": 562, "pad": 562, "max_pad": 562, "sq_pad": 315844}, {"n": 1, "tok": 614, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 706, "pad": 706, "max_pad": 706, "sq_pad": 498436}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 818, "pad": 818, "max_pad": 818, "sq_pad": 669124}, {"n": 1, "tok": 680, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 966, "pad": 966, "max_pad": 966, "sq_pad": 933156}, {"n": 1, "tok": 1078, "pad": 1078, "max_pad": 1078, "sq_pad": 1162084}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1152, "pad": 1152, "max_pad": 1152, "sq_pad": 1327104}, {"n": 1, "tok": 1687, "pad": 1688, "max_pad": 1688, "sq_pad": 2849344}, {"n": 1, "tok": 1895, "pad": 1896, "max_pad": 1896, "sq_pad": 3594816}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 723, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 736, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 741, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 753, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 824, "pad": 824, "max_pad": 824, "sq_pad": 678976}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 802, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 874, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 991, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1115, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1127, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 760, "pad": 760, "max_pad": 760, "sq_pad": 577600}, {"n": 1, "tok": 790, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 918, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1094, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1322, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1376, "pad": 1376, "max_pad": 1376, "sq_pad": 1893376}, {"n": 1, "tok": 1493, "pad": 1494, "max_pad": 1494, "sq_pad": 2232036}, {"n": 1, "tok": 733, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1036, "pad": 1036, "max_pad": 1036, "sq_pad": 1073296}, {"n": 1, "tok": 922, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1150, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1320, "pad": 1320, "max_pad": 1320, "sq_pad": 1742400}, {"n": 1, "tok": 2135, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 804, "pad": 804, "max_pad": 804, "sq_pad": 646416}, {"n": 1, "tok": 897, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 1178, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1216, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 1246, "pad": 1246, "max_pad": 1246, "sq_pad": 1552516}, {"n": 1, "tok": 1253, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1288, "pad": 1288, "max_pad": 1288, "sq_pad": 1658944}, {"n": 1, "tok": 1296, "pad": 1296, "max_pad": 1296, "sq_pad": 1679616}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1254, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1468, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1703, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 906, "pad": 906, "max_pad": 906, "sq_pad": 820836}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1052, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 684, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1046, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1047, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1099, "pad": 1100, "max_pad": 1100, "sq_pad": 1210000}, {"n": 1, "tok": 1214, "pad": 1214, "max_pad": 1214, "sq_pad": 1473796}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1184, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1217, "pad": 1218, "max_pad": 1218, "sq_pad": 1483524}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 943, "pad": 944, "max_pad": 944, "sq_pad": 891136}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1116, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1123, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1243, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1275, "pad": 1276, "max_pad": 1276, "sq_pad": 1628176}, {"n": 1, "tok": 1265, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1371, "pad": 1372, "max_pad": 1372, "sq_pad": 1882384}, {"n": 1, "tok": 1373, "pad": 1374, "max_pad": 1374, "sq_pad": 1887876}, {"n": 1, "tok": 1419, "pad": 1420, "max_pad": 1420, "sq_pad": 2016400}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1543, "pad": 1544, "max_pad": 1544, "sq_pad": 2383936}, {"n": 1, "tok": 1510, "pad": 1510, "max_pad": 1510, "sq_pad": 2280100}, {"n": 1, "tok": 1735, "pad": 1736, "max_pad": 1736, "sq_pad": 3013696}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1086, "pad": 1086, "max_pad": 1086, "sq_pad": 1179396}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1150, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1243, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1280, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1073, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1154, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 1182, "pad": 1182, "max_pad": 1182, "sq_pad": 1397124}, {"n": 1, "tok": 1187, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1204, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 1289, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1305, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1025, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1254, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1293, "pad": 1294, "max_pad": 1294, "sq_pad": 1674436}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1161, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1171, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 1241, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1271, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1304, "pad": 1304, "max_pad": 1304, "sq_pad": 1700416}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1659, "pad": 1660, "max_pad": 1660, "sq_pad": 2755600}, {"n": 1, "tok": 531, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 516, "pad": 516, "max_pad": 516, "sq_pad": 266256}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 625, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 568, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 705, "pad": 706, "max_pad": 706, "sq_pad": 498436}, {"n": 1, "tok": 994, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 874, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 890, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 925, "pad": 926, "max_pad": 926, "sq_pad": 857476}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 1113, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 800, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 892, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1156, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 1226, "pad": 1226, "max_pad": 1226, "sq_pad": 1503076}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1060, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1302, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1309, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1742, "pad": 1742, "max_pad": 1742, "sq_pad": 3034564}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1366, "pad": 1366, "max_pad": 1366, "sq_pad": 1865956}, {"n": 1, "tok": 1443, "pad": 1444, "max_pad": 1444, "sq_pad": 2085136}, {"n": 1, "tok": 1520, "pad": 1520, "max_pad": 1520, "sq_pad": 2310400}, {"n": 1, "tok": 1584, "pad": 1584, "max_pad": 1584, "sq_pad": 2509056}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 574, "pad": 574, "max_pad": 574, "sq_pad": 329476}, {"n": 1, "tok": 573, "pad": 574, "max_pad": 574, "sq_pad": 329476}, {"n": 1, "tok": 593, "pad": 594, "max_pad": 594, "sq_pad": 352836}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 677, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 709, "pad": 710, "max_pad": 710, "sq_pad": 504100}, {"n": 1, "tok": 655, "pad": 656, "max_pad": 656, "sq_pad": 430336}, {"n": 1, "tok": 833, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 679, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1778, "pad": 1778, "max_pad": 1778, "sq_pad": 3161284}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 1088, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1284, "pad": 1284, "max_pad": 1284, "sq_pad": 1648656}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1480, "pad": 1480, "max_pad": 1480, "sq_pad": 2190400}, {"n": 1, "tok": 1574, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 1592, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1951, "pad": 1952, "max_pad": 1952, "sq_pad": 3810304}, {"n": 1, "tok": 496, "pad": 496, "max_pad": 496, "sq_pad": 246016}, {"n": 1, "tok": 549, "pad": 550, "max_pad": 550, "sq_pad": 302500}, {"n": 1, "tok": 557, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 558, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 650, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1260, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1175, "pad": 1176, "max_pad": 1176, "sq_pad": 1382976}], "selfcheck": {"verl": 344, "ours": 344, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 395796, "pad": 395916, "sq_pad": 680524184, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 859, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 1405, "pad": 1406, "max_pad": 1406, "sq_pad": 1976836}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1258, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1695, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 536, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 699, "pad": 700, "max_pad": 700, "sq_pad": 490000}, {"n": 1, "tok": 757, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 852, "pad": 852, "max_pad": 852, "sq_pad": 725904}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 761, "pad": 762, "max_pad": 762, "sq_pad": 580644}, {"n": 1, "tok": 742, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 1204, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 1530, "pad": 1530, "max_pad": 1530, "sq_pad": 2340900}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 695, "pad": 696, "max_pad": 696, "sq_pad": 484416}, {"n": 1, "tok": 625, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 639, "pad": 640, "max_pad": 640, "sq_pad": 409600}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 832, "pad": 832, "max_pad": 832, "sq_pad": 692224}, {"n": 1, "tok": 963, "pad": 964, "max_pad": 964, "sq_pad": 929296}, {"n": 1, "tok": 1119, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1256, "pad": 1256, "max_pad": 1256, "sq_pad": 1577536}, {"n": 1, "tok": 752, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 811, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 801, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 870, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 882, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1158, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 2116, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 1139, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 1074, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1312, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 1341, "pad": 1342, "max_pad": 1342, "sq_pad": 1800964}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1211, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 702, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 834, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 892, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 1046, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 1242, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1377, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1572, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1591, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1740, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 1889, "pad": 1890, "max_pad": 1890, "sq_pad": 3572100}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 925, "pad": 926, "max_pad": 926, "sq_pad": 857476}, {"n": 1, "tok": 1179, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1285, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1706, "pad": 1706, "max_pad": 1706, "sq_pad": 2910436}, {"n": 1, "tok": 1925, "pad": 1926, "max_pad": 1926, "sq_pad": 3709476}, {"n": 1, "tok": 1867, "pad": 1868, "max_pad": 1868, "sq_pad": 3489424}, {"n": 1, "tok": 1857, "pad": 1858, "max_pad": 1858, "sq_pad": 3452164}, {"n": 1, "tok": 537, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 746, "pad": 746, "max_pad": 746, "sq_pad": 556516}, {"n": 1, "tok": 726, "pad": 726, "max_pad": 726, "sq_pad": 527076}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 855, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 952, "pad": 952, "max_pad": 952, "sq_pad": 906304}, {"n": 1, "tok": 1172, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1163, "pad": 1164, "max_pad": 1164, "sq_pad": 1354896}, {"n": 1, "tok": 1188, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1249, "pad": 1250, "max_pad": 1250, "sq_pad": 1562500}, {"n": 1, "tok": 1464, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1595, "pad": 1596, "max_pad": 1596, "sq_pad": 2547216}, {"n": 1, "tok": 1450, "pad": 1450, "max_pad": 1450, "sq_pad": 2102500}, {"n": 1, "tok": 1359, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 778, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 792, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 970, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 1058, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1210, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1014, "pad": 1014, "max_pad": 1014, "sq_pad": 1028196}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1370, "pad": 1370, "max_pad": 1370, "sq_pad": 1876900}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1696, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 1398, "pad": 1398, "max_pad": 1398, "sq_pad": 1954404}, {"n": 1, "tok": 1954, "pad": 1954, "max_pad": 1954, "sq_pad": 3818116}, {"n": 1, "tok": 1964, "pad": 1964, "max_pad": 1964, "sq_pad": 3857296}, {"n": 1, "tok": 1969, "pad": 1970, "max_pad": 1970, "sq_pad": 3880900}, {"n": 1, "tok": 1971, "pad": 1972, "max_pad": 1972, "sq_pad": 3888784}, {"n": 1, "tok": 1979, "pad": 1980, "max_pad": 1980, "sq_pad": 3920400}, {"n": 1, "tok": 2072, "pad": 2072, "max_pad": 2072, "sq_pad": 4293184}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1952, "pad": 1952, "max_pad": 1952, "sq_pad": 3810304}, {"n": 1, "tok": 1992, "pad": 1992, "max_pad": 1992, "sq_pad": 3968064}, {"n": 1, "tok": 1997, "pad": 1998, "max_pad": 1998, "sq_pad": 3992004}, {"n": 1, "tok": 1999, "pad": 2000, "max_pad": 2000, "sq_pad": 4000000}, {"n": 1, "tok": 2030, "pad": 2030, "max_pad": 2030, "sq_pad": 4120900}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 1016, "pad": 1016, "max_pad": 1016, "sq_pad": 1032256}, {"n": 1, "tok": 1258, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1284, "pad": 1284, "max_pad": 1284, "sq_pad": 1648656}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1262, "pad": 1262, "max_pad": 1262, "sq_pad": 1592644}, {"n": 1, "tok": 1624, "pad": 1624, "max_pad": 1624, "sq_pad": 2637376}, {"n": 1, "tok": 1264, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1397, "pad": 1398, "max_pad": 1398, "sq_pad": 1954404}, {"n": 1, "tok": 1418, "pad": 1418, "max_pad": 1418, "sq_pad": 2010724}, {"n": 1, "tok": 1466, "pad": 1466, "max_pad": 1466, "sq_pad": 2149156}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1904, "pad": 1904, "max_pad": 1904, "sq_pad": 3625216}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 764, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 984, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1160, "pad": 1160, "max_pad": 1160, "sq_pad": 1345600}, {"n": 1, "tok": 1557, "pad": 1558, "max_pad": 1558, "sq_pad": 2427364}, {"n": 1, "tok": 2153, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2153, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 1055, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 1345, "pad": 1346, "max_pad": 1346, "sq_pad": 1811716}, {"n": 1, "tok": 1149, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1146, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 1210, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1259, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1333, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1380, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1453, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1504, "pad": 1504, "max_pad": 1504, "sq_pad": 2262016}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1537, "pad": 1538, "max_pad": 1538, "sq_pad": 2365444}, {"n": 1, "tok": 1757, "pad": 1758, "max_pad": 1758, "sq_pad": 3090564}, {"n": 1, "tok": 1928, "pad": 1928, "max_pad": 1928, "sq_pad": 3717184}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1408, "pad": 1408, "max_pad": 1408, "sq_pad": 1982464}, {"n": 1, "tok": 1815, "pad": 1816, "max_pad": 1816, "sq_pad": 3297856}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2060, "pad": 2060, "max_pad": 2060, "sq_pad": 4243600}, {"n": 1, "tok": 2084, "pad": 2084, "max_pad": 2084, "sq_pad": 4343056}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 1884, "pad": 1884, "max_pad": 1884, "sq_pad": 3549456}, {"n": 1, "tok": 1786, "pad": 1786, "max_pad": 1786, "sq_pad": 3189796}, {"n": 1, "tok": 1795, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 2038, "pad": 2038, "max_pad": 2038, "sq_pad": 4153444}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 1327, "pad": 1328, "max_pad": 1328, "sq_pad": 1763584}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1478, "pad": 1478, "max_pad": 1478, "sq_pad": 2184484}, {"n": 1, "tok": 1760, "pad": 1760, "max_pad": 1760, "sq_pad": 3097600}, {"n": 1, "tok": 1656, "pad": 1656, "max_pad": 1656, "sq_pad": 2742336}, {"n": 1, "tok": 1608, "pad": 1608, "max_pad": 1608, "sq_pad": 2585664}, {"n": 1, "tok": 1532, "pad": 1532, "max_pad": 1532, "sq_pad": 2347024}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1042, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 888, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 827, "pad": 828, "max_pad": 828, "sq_pad": 685584}, {"n": 1, "tok": 1007, "pad": 1008, "max_pad": 1008, "sq_pad": 1016064}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 2114, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 1237, "pad": 1238, "max_pad": 1238, "sq_pad": 1532644}, {"n": 1, "tok": 1286, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1925, "pad": 1926, "max_pad": 1926, "sq_pad": 3709476}, {"n": 1, "tok": 1981, "pad": 1982, "max_pad": 1982, "sq_pad": 3928324}, {"n": 1, "tok": 1931, "pad": 1932, "max_pad": 1932, "sq_pad": 3732624}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 1901, "pad": 1902, "max_pad": 1902, "sq_pad": 3617604}, {"n": 1, "tok": 1933, "pad": 1934, "max_pad": 1934, "sq_pad": 3740356}, {"n": 1, "tok": 1807, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 1687, "pad": 1688, "max_pad": 1688, "sq_pad": 2849344}, {"n": 1, "tok": 1841, "pad": 1842, "max_pad": 1842, "sq_pad": 3392964}, {"n": 1, "tok": 1796, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 1885, "pad": 1886, "max_pad": 1886, "sq_pad": 3556996}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2086, "pad": 2086, "max_pad": 2086, "sq_pad": 4351396}, {"n": 1, "tok": 2046, "pad": 2046, "max_pad": 2046, "sq_pad": 4186116}, {"n": 1, "tok": 1744, "pad": 1744, "max_pad": 1744, "sq_pad": 3041536}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 256, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1000, "max_pad": 546, "sq_pad": 504232}, {"n": 2, "tok": 1237, "pad": 1238, "max_pad": 690, "sq_pad": 776404}, {"n": 2, "tok": 1632, "pad": 1632, "max_pad": 856, "sq_pad": 1334912}, {"n": 2, "tok": 2073, "pad": 2074, "max_pad": 1092, "sq_pad": 2156788}, {"n": 2, "tok": 1119, "pad": 1120, "max_pad": 586, "sq_pad": 628552}, {"n": 2, "tok": 1190, "pad": 1190, "max_pad": 596, "sq_pad": 708052}, {"n": 2, "tok": 1255, "pad": 1256, "max_pad": 644, "sq_pad": 789280}, {"n": 2, "tok": 1568, "pad": 1570, "max_pad": 866, "sq_pad": 1245572}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1362, "pad": 1364, "max_pad": 692, "sq_pad": 930448}, {"n": 2, "tok": 1635, "pad": 1636, "max_pad": 866, "sq_pad": 1342856}, {"n": 2, "tok": 1969, "pad": 1970, "max_pad": 1066, "sq_pad": 1953572}, {"n": 2, "tok": 1287, "pad": 1288, "max_pad": 708, "sq_pad": 837664}, {"n": 2, "tok": 1600, "pad": 1600, "max_pad": 878, "sq_pad": 1292168}, {"n": 2, "tok": 1786, "pad": 1788, "max_pad": 898, "sq_pad": 1598504}, {"n": 2, "tok": 1792, "pad": 1794, "max_pad": 912, "sq_pad": 1609668}, {"n": 2, "tok": 1281, "pad": 1282, "max_pad": 684, "sq_pad": 825460}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 950, "sq_pad": 1536116}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1020, "sq_pad": 2008656}, {"n": 2, "tok": 3138, "pad": 3140, "max_pad": 2118, "sq_pad": 5530408}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 678, "sq_pad": 871848}, {"n": 2, "tok": 1426, "pad": 1428, "max_pad": 742, "sq_pad": 1021160}, {"n": 2, "tok": 1540, "pad": 1542, "max_pad": 786, "sq_pad": 1189332}, {"n": 2, "tok": 1640, "pad": 1640, "max_pad": 844, "sq_pad": 1345952}, {"n": 2, "tok": 1270, "pad": 1272, "max_pad": 650, "sq_pad": 809384}, {"n": 2, "tok": 1337, "pad": 1338, "max_pad": 676, "sq_pad": 895220}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 730, "sq_pad": 1054184}, {"n": 2, "tok": 1582, "pad": 1582, "max_pad": 806, "sq_pad": 1251812}, {"n": 2, "tok": 1492, "pad": 1494, "max_pad": 754, "sq_pad": 1116116}, {"n": 2, "tok": 1702, "pad": 1704, "max_pad": 922, "sq_pad": 1461608}, {"n": 2, "tok": 2151, "pad": 2152, "max_pad": 1118, "sq_pad": 2319080}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1498, "sq_pad": 3664868}, {"n": 2, "tok": 1594, "pad": 1596, "max_pad": 848, "sq_pad": 1278608}, {"n": 2, "tok": 1827, "pad": 1828, "max_pad": 950, "sq_pad": 1673384}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1142, "sq_pad": 2540708}, {"n": 2, "tok": 2416, "pad": 2418, "max_pad": 1220, "sq_pad": 2923604}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 898, "sq_pad": 1348100}, {"n": 2, "tok": 1915, "pad": 1916, "max_pad": 986, "sq_pad": 1837096}, {"n": 2, "tok": 2278, "pad": 2278, "max_pad": 1142, "sq_pad": 2594660}, {"n": 2, "tok": 2314, "pad": 2316, "max_pad": 1170, "sq_pad": 2682216}, {"n": 2, "tok": 1934, "pad": 1934, "max_pad": 1166, "sq_pad": 1949380}, {"n": 2, "tok": 3136, "pad": 3136, "max_pad": 1824, "sq_pad": 5048320}, {"n": 2, "tok": 4000, "pad": 4000, "max_pad": 2086, "sq_pad": 8014792}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 974, "sq_pad": 1550852}, {"n": 2, "tok": 3524, "pad": 3526, "max_pad": 1824, "sq_pad": 6223780}, {"n": 2, "tok": 4130, "pad": 4132, "max_pad": 2122, "sq_pad": 8542984}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 866, "sq_pad": 1438856}, {"n": 2, "tok": 1772, "pad": 1772, "max_pad": 904, "sq_pad": 1570640}, {"n": 2, "tok": 1891, "pad": 1892, "max_pad": 972, "sq_pad": 1791184}, {"n": 2, "tok": 2214, "pad": 2214, "max_pad": 1180, "sq_pad": 2461556}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 900, "sq_pad": 1443616}, {"n": 2, "tok": 2062, "pad": 2062, "max_pad": 1044, "sq_pad": 2126260}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1232, "sq_pad": 2624528}, {"n": 2, "tok": 3470, "pad": 3470, "max_pad": 2120, "sq_pad": 6316900}, {"n": 2, "tok": 1733, "pad": 1734, "max_pad": 928, "sq_pad": 1510820}, {"n": 2, "tok": 1871, "pad": 1872, "max_pad": 940, "sq_pad": 1752224}, {"n": 2, "tok": 2013, "pad": 2014, "max_pad": 1014, "sq_pad": 2028196}, {"n": 2, "tok": 2167, "pad": 2168, "max_pad": 1124, "sq_pad": 2353312}, {"n": 2, "tok": 1742, "pad": 1742, "max_pad": 898, "sq_pad": 1518740}, {"n": 2, "tok": 1847, "pad": 1848, "max_pad": 938, "sq_pad": 1707944}, {"n": 2, "tok": 2009, "pad": 2010, "max_pad": 1026, "sq_pad": 2020932}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1746, "sq_pad": 4389480}, {"n": 2, "tok": 1907, "pad": 1908, "max_pad": 1068, "sq_pad": 1846224}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1328, "sq_pad": 3251984}, {"n": 2, "tok": 2924, "pad": 2924, "max_pad": 1462, "sq_pad": 4274888}, {"n": 2, "tok": 3085, "pad": 3086, "max_pad": 1578, "sq_pad": 4764148}, {"n": 2, "tok": 1994, "pad": 1994, "max_pad": 1110, "sq_pad": 2013556}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1252, "sq_pad": 2955188}, {"n": 2, "tok": 2834, "pad": 2836, "max_pad": 1490, "sq_pad": 4031816}, {"n": 2, "tok": 3925, "pad": 3926, "max_pad": 2108, "sq_pad": 7748788}, {"n": 2, "tok": 1911, "pad": 1912, "max_pad": 992, "sq_pad": 1830464}, {"n": 2, "tok": 2166, "pad": 2166, "max_pad": 1118, "sq_pad": 2348228}, {"n": 2, "tok": 2334, "pad": 2336, "max_pad": 1178, "sq_pad": 2728648}, {"n": 2, "tok": 2518, "pad": 2520, "max_pad": 1336, "sq_pad": 3186752}, {"n": 2, "tok": 2131, "pad": 2132, "max_pad": 1188, "sq_pad": 2302480}, {"n": 2, "tok": 3342, "pad": 3344, "max_pad": 2112, "sq_pad": 5978368}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2064, "pad": 2064, "max_pad": 1084, "sq_pad": 2135456}, {"n": 2, "tok": 2652, "pad": 2654, "max_pad": 1332, "sq_pad": 3521908}, {"n": 2, "tok": 2456, "pad": 2458, "max_pad": 1554, "sq_pad": 3232132}, {"n": 2, "tok": 3249, "pad": 3250, "max_pad": 2120, "sq_pad": 5771300}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1332, "sq_pad": 3152500}, {"n": 2, "tok": 2785, "pad": 2786, "max_pad": 1396, "sq_pad": 3880916}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1628, "sq_pad": 4683860}, {"n": 2, "tok": 3924, "pad": 3926, "max_pad": 2136, "sq_pad": 7766596}, {"n": 2, "tok": 3394, "pad": 3396, "max_pad": 1988, "sq_pad": 5934608}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2071, "pad": 2072, "max_pad": 1054, "sq_pad": 2147240}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1068, "sq_pad": 2268468}, {"n": 2, "tok": 2324, "pad": 2326, "max_pad": 1192, "sq_pad": 2706820}, {"n": 2, "tok": 2704, "pad": 2704, "max_pad": 1512, "sq_pad": 3707008}, {"n": 2, "tok": 2162, "pad": 2164, "max_pad": 1118, "sq_pad": 2344040}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1286, "sq_pad": 2962532}, {"n": 2, "tok": 2811, "pad": 2812, "max_pad": 1432, "sq_pad": 3955024}, {"n": 2, "tok": 3698, "pad": 3700, "max_pad": 2126, "sq_pad": 6997352}, {"n": 2, "tok": 1031, "pad": 1032, "max_pad": 572, "sq_pad": 538784}, {"n": 2, "tok": 1381, "pad": 1382, "max_pad": 740, "sq_pad": 959764}, {"n": 2, "tok": 1672, "pad": 1674, "max_pad": 888, "sq_pad": 1406340}, {"n": 2, "tok": 1886, "pad": 1888, "max_pad": 974, "sq_pad": 1784072}, {"n": 2, "tok": 1302, "pad": 1304, "max_pad": 698, "sq_pad": 854440}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 752, "sq_pad": 1119040}, {"n": 2, "tok": 1652, "pad": 1652, "max_pad": 900, "sq_pad": 1375504}, {"n": 2, "tok": 1851, "pad": 1852, "max_pad": 928, "sq_pad": 1714960}, {"n": 2, "tok": 1638, "pad": 1640, "max_pad": 858, "sq_pad": 1347688}, {"n": 2, "tok": 2035, "pad": 2036, "max_pad": 1094, "sq_pad": 2084200}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1694, "sq_pad": 4397332}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1414, "pad": 1416, "max_pad": 766, "sq_pad": 1009256}, {"n": 2, "tok": 1689, "pad": 1690, "max_pad": 878, "sq_pad": 1430228}, {"n": 2, "tok": 2002, "pad": 2002, "max_pad": 1094, "sq_pad": 2021300}, {"n": 2, "tok": 3050, "pad": 3050, "max_pad": 1686, "sq_pad": 4703092}, {"n": 2, "tok": 3939, "pad": 3940, "max_pad": 2130, "sq_pad": 7813000}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1022, "sq_pad": 1606984}, {"n": 2, "tok": 2152, "pad": 2152, "max_pad": 1114, "sq_pad": 2318440}, {"n": 2, "tok": 2475, "pad": 2476, "max_pad": 1302, "sq_pad": 3073480}, {"n": 2, "tok": 2800, "pad": 2800, "max_pad": 1490, "sq_pad": 3936200}, {"n": 2, "tok": 2693, "pad": 2694, "max_pad": 1436, "sq_pad": 3644660}, {"n": 2, "tok": 3237, "pad": 3238, "max_pad": 1768, "sq_pad": 5286724}, {"n": 2, "tok": 3772, "pad": 3772, "max_pad": 1944, "sq_pad": 7120720}, {"n": 2, "tok": 3118, "pad": 3120, "max_pad": 1632, "sq_pad": 4877568}, {"n": 2, "tok": 1288, "pad": 1288, "max_pad": 698, "sq_pad": 835304}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 772, "sq_pad": 1149520}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 870, "sq_pad": 1340596}, {"n": 2, "tok": 2996, "pad": 2996, "max_pad": 2110, "sq_pad": 5237096}, {"n": 2, "tok": 1661, "pad": 1662, "max_pad": 888, "sq_pad": 1387620}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 970, "sq_pad": 1653236}, {"n": 2, "tok": 2012, "pad": 2014, "max_pad": 1124, "sq_pad": 2055476}, {"n": 2, "tok": 2367, "pad": 2368, "max_pad": 1194, "sq_pad": 2803912}, {"n": 2, "tok": 2277, "pad": 2278, "max_pad": 1198, "sq_pad": 2601604}, {"n": 2, "tok": 2474, "pad": 2474, "max_pad": 1244, "sq_pad": 3060436}, {"n": 2, "tok": 2586, "pad": 2588, "max_pad": 1380, "sq_pad": 3363664}, {"n": 2, "tok": 3279, "pad": 3280, "max_pad": 1798, "sq_pad": 5429128}, {"n": 2, "tok": 2550, "pad": 2550, "max_pad": 1360, "sq_pad": 3265700}, {"n": 2, "tok": 3254, "pad": 3256, "max_pad": 1722, "sq_pad": 5318440}, {"n": 2, "tok": 3109, "pad": 3110, "max_pad": 1620, "sq_pad": 4844500}, {"n": 2, "tok": 4013, "pad": 4014, "max_pad": 2172, "sq_pad": 8110548}, {"n": 2, "tok": 1269, "pad": 1270, "max_pad": 638, "sq_pad": 806468}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 666, "sq_pad": 845512}, {"n": 2, "tok": 1458, "pad": 1460, "max_pad": 772, "sq_pad": 1069328}, {"n": 2, "tok": 1723, "pad": 1724, "max_pad": 876, "sq_pad": 1486480}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 844, "sq_pad": 1296032}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 650, "sq_pad": 837236}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 772, "sq_pad": 990368}, {"n": 2, "tok": 1780, "pad": 1780, "max_pad": 1118, "sq_pad": 1688168}, {"n": 2, "tok": 1110, "pad": 1112, "max_pad": 606, "sq_pad": 623272}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 450, "sq_pad": 380584}, {"n": 2, "tok": 1228, "pad": 1230, "max_pad": 638, "sq_pad": 757508}, {"n": 2, "tok": 1457, "pad": 1458, "max_pad": 834, "sq_pad": 1084932}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 732, "sq_pad": 1031440}, {"n": 2, "tok": 1578, "pad": 1580, "max_pad": 830, "sq_pad": 1251400}, {"n": 2, "tok": 1879, "pad": 1880, "max_pad": 1136, "sq_pad": 1844032}, {"n": 2, "tok": 3049, "pad": 3050, "max_pad": 2138, "sq_pad": 5402788}, {"n": 2, "tok": 3077, "pad": 3078, "max_pad": 1548, "sq_pad": 4737204}, {"n": 2, "tok": 3374, "pad": 3376, "max_pad": 1690, "sq_pad": 5698696}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1806, "sq_pad": 6282280}, {"n": 2, "tok": 4251, "pad": 4252, "max_pad": 2138, "sq_pad": 9040040}, {"n": 2, "tok": 1855, "pad": 1856, "max_pad": 1012, "sq_pad": 1736480}, {"n": 2, "tok": 2160, "pad": 2160, "max_pad": 1128, "sq_pad": 2337408}, {"n": 2, "tok": 2328, "pad": 2328, "max_pad": 1196, "sq_pad": 2711840}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 3185, "pad": 3186, "max_pad": 1642, "sq_pad": 5080100}, {"n": 2, "tok": 3364, "pad": 3364, "max_pad": 1752, "sq_pad": 5668048}, {"n": 2, "tok": 3842, "pad": 3844, "max_pad": 2012, "sq_pad": 7404368}, {"n": 2, "tok": 4165, "pad": 4166, "max_pad": 2118, "sq_pad": 8680228}, {"n": 2, "tok": 1170, "pad": 1170, "max_pad": 586, "sq_pad": 684452}, {"n": 2, "tok": 1157, "pad": 1158, "max_pad": 588, "sq_pad": 670644}, {"n": 2, "tok": 1165, "pad": 1166, "max_pad": 608, "sq_pad": 681028}, {"n": 2, "tok": 1352, "pad": 1354, "max_pad": 762, "sq_pad": 931108}, {"n": 2, "tok": 1990, "pad": 1992, "max_pad": 1004, "sq_pad": 1984160}, {"n": 2, "tok": 2049, "pad": 2050, "max_pad": 1092, "sq_pad": 2110228}, {"n": 2, "tok": 2257, "pad": 2258, "max_pad": 1144, "sq_pad": 2549732}, {"n": 2, "tok": 2656, "pad": 2656, "max_pad": 1358, "sq_pad": 3528968}, {"n": 2, "tok": 1453, "pad": 1454, "max_pad": 770, "sq_pad": 1060756}, {"n": 2, "tok": 1665, "pad": 1666, "max_pad": 844, "sq_pad": 1388020}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 988, "sq_pad": 1550708}, {"n": 2, "tok": 1520, "pad": 1522, "max_pad": 784, "sq_pad": 1159300}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 598, "sq_pad": 530660}, {"n": 2, "tok": 1716, "pad": 1718, "max_pad": 888, "sq_pad": 1477444}, {"n": 2, "tok": 1513, "pad": 1514, "max_pad": 932, "sq_pad": 1207348}, {"n": 2, "tok": 1152, "pad": 1152, "max_pad": 610, "sq_pad": 665864}, {"n": 2, "tok": 4261, "pad": 4262, "max_pad": 2182, "sq_pad": 9087524}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 2064, "pad": 2066, "max_pad": 1076, "sq_pad": 2137876}, {"n": 2, "tok": 2403, "pad": 2404, "max_pad": 1280, "sq_pad": 2901776}, {"n": 2, "tok": 2215, "pad": 2216, "max_pad": 1242, "sq_pad": 2491240}, {"n": 2, "tok": 1718, "pad": 1720, "max_pad": 870, "sq_pad": 1479400}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1154, "sq_pad": 1965332}, {"n": 2, "tok": 2187, "pad": 2188, "max_pad": 1168, "sq_pad": 2404624}, {"n": 2, "tok": 2404, "pad": 2406, "max_pad": 1322, "sq_pad": 2922740}, {"n": 2, "tok": 2641, "pad": 2642, "max_pad": 1376, "sq_pad": 3496132}, {"n": 2, "tok": 1577, "pad": 1578, "max_pad": 842, "sq_pad": 1250660}, {"n": 2, "tok": 1789, "pad": 1790, "max_pad": 968, "sq_pad": 1612708}, {"n": 2, "tok": 2004, "pad": 2004, "max_pad": 1064, "sq_pad": 2015696}, {"n": 2, "tok": 3330, "pad": 3330, "max_pad": 2156, "sq_pad": 6026612}, {"n": 2, "tok": 3970, "pad": 3972, "max_pad": 2056, "sq_pad": 7898192}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4213, "pad": 4214, "max_pad": 2132, "sq_pad": 8880148}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2628, "pad": 2630, "max_pad": 1326, "sq_pad": 3458692}, {"n": 2, "tok": 3040, "pad": 3042, "max_pad": 1612, "sq_pad": 4643444}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 2138, "sq_pad": 7825460}, {"n": 2, "tok": 4116, "pad": 4118, "max_pad": 2138, "sq_pad": 8491444}, {"n": 2, "tok": 2520, "pad": 2520, "max_pad": 1392, "sq_pad": 3210048}, {"n": 2, "tok": 3545, "pad": 3546, "max_pad": 2142, "sq_pad": 6559380}, {"n": 2, "tok": 3757, "pad": 3758, "max_pad": 2102, "sq_pad": 7160740}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 2134, "sq_pad": 5989160}, {"n": 2, "tok": 3573, "pad": 3574, "max_pad": 2134, "sq_pad": 6627556}, {"n": 2, "tok": 3986, "pad": 3988, "max_pad": 2134, "sq_pad": 7991272}, {"n": 2, "tok": 4266, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 2204, "pad": 2206, "max_pad": 1110, "sq_pad": 2433316}, {"n": 2, "tok": 3373, "pad": 3374, "max_pad": 1726, "sq_pad": 5694980}, {"n": 2, "tok": 4049, "pad": 4050, "max_pad": 2120, "sq_pad": 8219300}, {"n": 2, "tok": 4124, "pad": 4126, "max_pad": 2120, "sq_pad": 8518436}, {"n": 2, "tok": 2576, "pad": 2578, "max_pad": 1330, "sq_pad": 3326404}, {"n": 2, "tok": 2876, "pad": 2876, "max_pad": 1440, "sq_pad": 4135696}, {"n": 2, "tok": 3575, "pad": 3576, "max_pad": 1808, "sq_pad": 6394688}, {"n": 2, "tok": 4158, "pad": 4158, "max_pad": 2138, "sq_pad": 8651444}, {"n": 2, "tok": 1558, "pad": 1560, "max_pad": 844, "sq_pad": 1224992}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 720, "sq_pad": 954000}, {"n": 2, "tok": 1376, "pad": 1376, "max_pad": 718, "sq_pad": 948488}, {"n": 2, "tok": 2807, "pad": 2808, "max_pad": 2130, "sq_pad": 4996584}, {"n": 2, "tok": 2194, "pad": 2194, "max_pad": 1112, "sq_pad": 2407268}, {"n": 2, "tok": 3791, "pad": 3792, "max_pad": 2110, "sq_pad": 7281224}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 3230, "pad": 3230, "max_pad": 1874, "sq_pad": 5350612}, {"n": 2, "tok": 3515, "pad": 3516, "max_pad": 1808, "sq_pad": 6186128}, {"n": 2, "tok": 3240, "pad": 3242, "max_pad": 1806, "sq_pad": 5323732}, {"n": 2, "tok": 2984, "pad": 2986, "max_pad": 1518, "sq_pad": 4459348}, {"n": 2, "tok": 4175, "pad": 4176, "max_pad": 2138, "sq_pad": 8724488}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 298934, "pad": 299068, "sq_pad": 405045408, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 454, "pad": 454, "max_pad": 454, "sq_pad": 206116}, {"n": 1, "tok": 545, "pad": 546, "max_pad": 546, "sq_pad": 298116}, {"n": 1, "tok": 547, "pad": 548, "max_pad": 548, "sq_pad": 300304}, {"n": 1, "tok": 690, "pad": 690, "max_pad": 690, "sq_pad": 476100}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 856, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 982, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 533, "pad": 534, "max_pad": 534, "sq_pad": 285156}, {"n": 1, "tok": 586, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 594, "pad": 594, "max_pad": 594, "sq_pad": 352836}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 611, "pad": 612, "max_pad": 612, "sq_pad": 374544}, {"n": 1, "tok": 644, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 703, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 865, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 669, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 671, "pad": 672, "max_pad": 672, "sq_pad": 451584}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 769, "pad": 770, "max_pad": 770, "sq_pad": 592900}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 904, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1065, "pad": 1066, "max_pad": 1066, "sq_pad": 1136356}, {"n": 1, "tok": 579, "pad": 580, "max_pad": 580, "sq_pad": 336400}, {"n": 1, "tok": 708, "pad": 708, "max_pad": 708, "sq_pad": 501264}, {"n": 1, "tok": 722, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 897, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 881, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 911, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 598, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 983, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 641, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 678, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 685, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 741, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 621, "pad": 622, "max_pad": 622, "sq_pad": 386884}, {"n": 1, "tok": 649, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 661, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 676, "pad": 676, "max_pad": 676, "sq_pad": 456976}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 730, "pad": 730, "max_pad": 730, "sq_pad": 532900}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 753, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 781, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 921, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1498, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 847, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 949, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1111, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1197, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1219, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 898, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 985, "pad": 986, "max_pad": 986, "sq_pad": 972196}, {"n": 1, "tok": 1136, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1145, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 768, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1166, "pad": 1166, "max_pad": 1166, "sq_pad": 1359556}, {"n": 1, "tok": 1312, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 1824, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 1914, "pad": 1914, "max_pad": 1914, "sq_pad": 3663396}, {"n": 1, "tok": 2086, "pad": 2086, "max_pad": 2086, "sq_pad": 4351396}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 775, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1701, "pad": 1702, "max_pad": 1702, "sq_pad": 2896804}, {"n": 1, "tok": 1823, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 2009, "pad": 2010, "max_pad": 2010, "sq_pad": 4040100}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 868, "pad": 868, "max_pad": 868, "sq_pad": 753424}, {"n": 1, "tok": 904, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 920, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 1034, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1018, "pad": 1018, "max_pad": 1018, "sq_pad": 1036324}, {"n": 1, "tok": 1044, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1232, "pad": 1232, "max_pad": 1232, "sq_pad": 1517824}, {"n": 1, "tok": 1350, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 805, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 928, "pad": 928, "max_pad": 928, "sq_pad": 861184}, {"n": 1, "tok": 931, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 999, "pad": 1000, "max_pad": 1000, "sq_pad": 1000000}, {"n": 1, "tok": 1014, "pad": 1014, "max_pad": 1014, "sq_pad": 1028196}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1124, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 898, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 910, "pad": 910, "max_pad": 910, "sq_pad": 828100}, {"n": 1, "tok": 937, "pad": 938, "max_pad": 938, "sq_pad": 879844}, {"n": 1, "tok": 983, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1026, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1158, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1745, "pad": 1746, "max_pad": 1746, "sq_pad": 3048516}, {"n": 1, "tok": 839, "pad": 840, "max_pad": 840, "sq_pad": 705600}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1220, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 1327, "pad": 1328, "max_pad": 1328, "sq_pad": 1763584}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1507, "pad": 1508, "max_pad": 1508, "sq_pad": 2274064}, {"n": 1, "tok": 1578, "pad": 1578, "max_pad": 1578, "sq_pad": 2490084}, {"n": 1, "tok": 884, "pad": 884, "max_pad": 884, "sq_pad": 781456}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1345, "pad": 1346, "max_pad": 1346, "sq_pad": 1811716}, {"n": 1, "tok": 1489, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1818, "pad": 1818, "max_pad": 1818, "sq_pad": 3305124}, {"n": 1, "tok": 2107, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 919, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1048, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1157, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1183, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1335, "pad": 1336, "max_pad": 1336, "sq_pad": 1784896}, {"n": 1, "tok": 943, "pad": 944, "max_pad": 944, "sq_pad": 891136}, {"n": 1, "tok": 1188, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1231, "pad": 1232, "max_pad": 1232, "sq_pad": 1517824}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 980, "pad": 980, "max_pad": 980, "sq_pad": 960400}, {"n": 1, "tok": 1084, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1553, "pad": 1554, "max_pad": 1554, "sq_pad": 2414916}, {"n": 1, "tok": 1129, "pad": 1130, "max_pad": 1130, "sq_pad": 1276900}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1332, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1396, "pad": 1396, "max_pad": 1396, "sq_pad": 1948816}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1426, "pad": 1426, "max_pad": 1426, "sq_pad": 2033476}, {"n": 1, "tok": 1627, "pad": 1628, "max_pad": 1628, "sq_pad": 2650384}, {"n": 1, "tok": 1789, "pad": 1790, "max_pad": 1790, "sq_pad": 3204100}, {"n": 1, "tok": 2135, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 1407, "pad": 1408, "max_pad": 1408, "sq_pad": 1982464}, {"n": 1, "tok": 1987, "pad": 1988, "max_pad": 1988, "sq_pad": 3952144}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1017, "pad": 1018, "max_pad": 1018, "sq_pad": 1036324}, {"n": 1, "tok": 1054, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1067, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1192, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1512, "pad": 1512, "max_pad": 1512, "sq_pad": 2286144}, {"n": 1, "tok": 1045, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1117, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1144, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 1285, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1379, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1432, "pad": 1432, "max_pad": 1432, "sq_pad": 2050624}, {"n": 1, "tok": 1573, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 572, "pad": 572, "max_pad": 572, "sq_pad": 327184}, {"n": 1, "tok": 459, "pad": 460, "max_pad": 460, "sq_pad": 211600}, {"n": 1, "tok": 641, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 740, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 913, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 605, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 697, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 743, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 751, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 752, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 927, "pad": 928, "max_pad": 928, "sq_pad": 861184}, {"n": 1, "tok": 781, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 857, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 942, "pad": 942, "max_pad": 942, "sq_pad": 887364}, {"n": 1, "tok": 1093, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 1693, "pad": 1694, "max_pad": 1694, "sq_pad": 2869636}, {"n": 1, "tok": 2176, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2176, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 765, "pad": 766, "max_pad": 766, "sq_pad": 586756}, {"n": 1, "tok": 649, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 812, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 877, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 908, "pad": 908, "max_pad": 908, "sq_pad": 824464}, {"n": 1, "tok": 1094, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1364, "pad": 1364, "max_pad": 1364, "sq_pad": 1860496}, {"n": 1, "tok": 1686, "pad": 1686, "max_pad": 1686, "sq_pad": 2842596}, {"n": 1, "tok": 1809, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 750, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1038, "pad": 1038, "max_pad": 1038, "sq_pad": 1077444}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1301, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1310, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1470, "pad": 1470, "max_pad": 1470, "sq_pad": 2160900}, {"n": 1, "tok": 1767, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1828, "pad": 1828, "max_pad": 1828, "sq_pad": 3341584}, {"n": 1, "tok": 1944, "pad": 1944, "max_pad": 1944, "sq_pad": 3779136}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1631, "pad": 1632, "max_pad": 1632, "sq_pad": 2663424}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 361856, "pad": 361996, "sq_pad": 600593848, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 590, "pad": 590, "max_pad": 590, "sq_pad": 348100}, {"n": 1, "tok": 698, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 743, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 870, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 886, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 2110, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 773, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 888, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 969, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 1123, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1198, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1244, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1230, "pad": 1230, "max_pad": 1230, "sq_pad": 1512900}, {"n": 1, "tok": 1207, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 1379, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1797, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1482, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1190, "pad": 1190, "max_pad": 1190, "sq_pad": 1416100}, {"n": 1, "tok": 1360, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1721, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1533, "pad": 1534, "max_pad": 1534, "sq_pad": 2353156}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1619, "pad": 1620, "max_pad": 1620, "sq_pad": 2624400}, {"n": 1, "tok": 1842, "pad": 1842, "max_pad": 1842, "sq_pad": 3392964}, {"n": 1, "tok": 2171, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 637, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 632, "pad": 632, "max_pad": 632, "sq_pad": 399424}, {"n": 1, "tok": 666, "pad": 666, "max_pad": 666, "sq_pad": 443556}, {"n": 1, "tok": 633, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 687, "pad": 688, "max_pad": 688, "sq_pad": 473344}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 848, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 650, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 662, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 605, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 450, "pad": 450, "max_pad": 450, "sq_pad": 202500}, {"n": 1, "tok": 422, "pad": 422, "max_pad": 422, "sq_pad": 178084}, {"n": 1, "tok": 637, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 833, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 731, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 749, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 744, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1529, "pad": 1530, "max_pad": 1530, "sq_pad": 2340900}, {"n": 1, "tok": 1548, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1685, "pad": 1686, "max_pad": 1686, "sq_pad": 2842596}, {"n": 1, "tok": 1689, "pad": 1690, "max_pad": 1690, "sq_pad": 2856100}, {"n": 1, "tok": 1737, "pad": 1738, "max_pad": 1738, "sq_pad": 3020644}, {"n": 1, "tok": 1806, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 1012, "pad": 1012, "max_pad": 1012, "sq_pad": 1024144}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1196, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 1543, "pad": 1544, "max_pad": 1544, "sq_pad": 2383936}, {"n": 1, "tok": 1642, "pad": 1642, "max_pad": 1642, "sq_pad": 2696164}, {"n": 1, "tok": 1612, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1752, "pad": 1752, "max_pad": 1752, "sq_pad": 3069504}, {"n": 1, "tok": 1831, "pad": 1832, "max_pad": 1832, "sq_pad": 3356224}, {"n": 1, "tok": 2011, "pad": 2012, "max_pad": 2012, "sq_pad": 4048144}, {"n": 1, "tok": 2048, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 584, "pad": 584, "max_pad": 584, "sq_pad": 341056}, {"n": 1, "tok": 586, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 570, "pad": 570, "max_pad": 570, "sq_pad": 324900}, {"n": 1, "tok": 587, "pad": 588, "max_pad": 588, "sq_pad": 345744}, {"n": 1, "tok": 558, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 607, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 761, "pad": 762, "max_pad": 762, "sq_pad": 580644}, {"n": 1, "tok": 1003, "pad": 1004, "max_pad": 1004, "sq_pad": 1008016}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 958, "pad": 958, "max_pad": 958, "sq_pad": 917764}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1143, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1358, "pad": 1358, "max_pad": 1358, "sq_pad": 1844164}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 770, "pad": 770, "max_pad": 770, "sq_pad": 592900}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 988, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 737, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 783, "pad": 784, "max_pad": 784, "sq_pad": 614656}, {"n": 1, "tok": 416, "pad": 416, "max_pad": 416, "sq_pad": 173056}, {"n": 1, "tok": 597, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 542, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 2080, "pad": 2080, "max_pad": 2080, "sq_pad": 4326400}, {"n": 1, "tok": 2181, "pad": 2182, "max_pad": 2182, "sq_pad": 4761124}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1241, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1154, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1266, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1375, "pad": 1376, "max_pad": 1376, "sq_pad": 1893376}, {"n": 1, "tok": 841, "pad": 842, "max_pad": 842, "sq_pad": 708964}, {"n": 1, "tok": 736, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 968, "pad": 968, "max_pad": 968, "sq_pad": 937024}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 2156, "pad": 2156, "max_pad": 2156, "sq_pad": 4648336}, {"n": 1, "tok": 1915, "pad": 1916, "max_pad": 1916, "sq_pad": 3671056}, {"n": 1, "tok": 2055, "pad": 2056, "max_pad": 2056, "sq_pad": 4227136}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2081, "pad": 2082, "max_pad": 2082, "sq_pad": 4334724}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1303, "pad": 1304, "max_pad": 1304, "sq_pad": 1700416}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1429, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 1611, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1803, "pad": 1804, "max_pad": 1804, "sq_pad": 3254416}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1979, "pad": 1980, "max_pad": 1980, "sq_pad": 3920400}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1392, "pad": 1392, "max_pad": 1392, "sq_pad": 1937664}, {"n": 1, "tok": 1403, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2102, "pad": 2102, "max_pad": 2102, "sq_pad": 4418404}, {"n": 1, "tok": 1655, "pad": 1656, "max_pad": 1656, "sq_pad": 2742336}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 1198, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 1440, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 1853, "pad": 1854, "max_pad": 1854, "sq_pad": 3437316}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1109, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1095, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1725, "pad": 1726, "max_pad": 1726, "sq_pad": 2979076}, {"n": 1, "tok": 1648, "pad": 1648, "max_pad": 1648, "sq_pad": 2715904}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1930, "pad": 1930, "max_pad": 1930, "sq_pad": 3724900}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2005, "pad": 2006, "max_pad": 2006, "sq_pad": 4024036}, {"n": 1, "tok": 1247, "pad": 1248, "max_pad": 1248, "sq_pad": 1557504}, {"n": 1, "tok": 1329, "pad": 1330, "max_pad": 1330, "sq_pad": 1768900}, {"n": 1, "tok": 1440, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1807, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 2020, "pad": 2020, "max_pad": 2020, "sq_pad": 4080400}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 659, "pad": 660, "max_pad": 660, "sq_pad": 435600}, {"n": 1, "tok": 719, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 718, "pad": 718, "max_pad": 718, "sq_pad": 515524}, {"n": 1, "tok": 658, "pad": 658, "max_pad": 658, "sq_pad": 432964}, {"n": 1, "tok": 677, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1682, "pad": 1682, "max_pad": 1682, "sq_pad": 2829124}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 1356, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1874, "pad": 1874, "max_pad": 1874, "sq_pad": 3511876}, {"n": 1, "tok": 1808, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 1707, "pad": 1708, "max_pad": 1708, "sq_pad": 2917264}, {"n": 1, "tok": 1805, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 1435, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1517, "pad": 1518, "max_pad": 1518, "sq_pad": 2304324}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 2038, "pad": 2038, "max_pad": 2038, "sq_pad": 4153444}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 256, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 642, "max_pad": 322, "sq_pad": 206084}, {"n": 2, "tok": 837, "pad": 838, "max_pad": 482, "sq_pad": 359060}, {"n": 2, "tok": 960, "pad": 960, "max_pad": 482, "sq_pad": 460808}, {"n": 2, "tok": 1179, "pad": 1180, "max_pad": 664, "sq_pad": 707152}, {"n": 2, "tok": 778, "pad": 780, "max_pad": 408, "sq_pad": 304848}, {"n": 2, "tok": 985, "pad": 986, "max_pad": 506, "sq_pad": 486436}, {"n": 2, "tok": 738, "pad": 740, "max_pad": 420, "sq_pad": 278800}, {"n": 2, "tok": 1277, "pad": 1278, "max_pad": 740, "sq_pad": 837044}, {"n": 2, "tok": 857, "pad": 858, "max_pad": 438, "sq_pad": 368244}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 448, "sq_pad": 380480}, {"n": 2, "tok": 927, "pad": 928, "max_pad": 466, "sq_pad": 430600}, {"n": 2, "tok": 1097, "pad": 1098, "max_pad": 616, "sq_pad": 611780}, {"n": 2, "tok": 959, "pad": 960, "max_pad": 530, "sq_pad": 465800}, {"n": 2, "tok": 1078, "pad": 1080, "max_pad": 548, "sq_pad": 583328}, {"n": 2, "tok": 1211, "pad": 1212, "max_pad": 646, "sq_pad": 737672}, {"n": 2, "tok": 1497, "pad": 1498, "max_pad": 784, "sq_pad": 1124452}, {"n": 2, "tok": 1010, "pad": 1012, "max_pad": 526, "sq_pad": 512872}, {"n": 2, "tok": 1066, "pad": 1066, "max_pad": 536, "sq_pad": 568196}, {"n": 2, "tok": 1217, "pad": 1218, "max_pad": 616, "sq_pad": 741860}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 776, "sq_pad": 1001600}, {"n": 2, "tok": 1029, "pad": 1030, "max_pad": 518, "sq_pad": 530468}, {"n": 2, "tok": 1128, "pad": 1130, "max_pad": 568, "sq_pad": 638468}, {"n": 2, "tok": 1204, "pad": 1204, "max_pad": 634, "sq_pad": 726856}, {"n": 2, "tok": 2626, "pad": 2626, "max_pad": 2118, "sq_pad": 4743988}, {"n": 2, "tok": 1120, "pad": 1122, "max_pad": 568, "sq_pad": 629540}, {"n": 2, "tok": 1199, "pad": 1200, "max_pad": 674, "sq_pad": 730952}, {"n": 2, "tok": 1417, "pad": 1418, "max_pad": 716, "sq_pad": 1005460}, {"n": 2, "tok": 1151, "pad": 1152, "max_pad": 600, "sq_pad": 664704}, {"n": 2, "tok": 1169, "pad": 1170, "max_pad": 592, "sq_pad": 684548}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 618, "sq_pad": 737140}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1670, "pad": 1672, "max_pad": 846, "sq_pad": 1397992}, {"n": 2, "tok": 1254, "pad": 1256, "max_pad": 714, "sq_pad": 803560}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 880, "sq_pad": 1382800}, {"n": 2, "tok": 1874, "pad": 1876, "max_pad": 982, "sq_pad": 1763560}, {"n": 2, "tok": 3142, "pad": 3142, "max_pad": 2108, "sq_pad": 5512820}, {"n": 2, "tok": 1229, "pad": 1230, "max_pad": 626, "sq_pad": 756692}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 686, "sq_pad": 911492}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 788, "sq_pad": 1116560}, {"n": 2, "tok": 1649, "pad": 1650, "max_pad": 858, "sq_pad": 1363428}, {"n": 2, "tok": 1305, "pad": 1306, "max_pad": 692, "sq_pad": 855860}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 794, "sq_pad": 1117640}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 822, "sq_pad": 1325320}, {"n": 2, "tok": 1806, "pad": 1806, "max_pad": 960, "sq_pad": 1637316}, {"n": 2, "tok": 1300, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1898, "pad": 1898, "max_pad": 950, "sq_pad": 1801204}, {"n": 2, "tok": 2055, "pad": 2056, "max_pad": 1050, "sq_pad": 2114536}, {"n": 2, "tok": 3266, "pad": 3268, "max_pad": 2112, "sq_pad": 5796880}, {"n": 2, "tok": 1350, "pad": 1350, "max_pad": 704, "sq_pad": 912932}, {"n": 2, "tok": 1546, "pad": 1548, "max_pad": 808, "sq_pad": 1200464}, {"n": 2, "tok": 1616, "pad": 1616, "max_pad": 808, "sq_pad": 1305728}, {"n": 2, "tok": 1974, "pad": 1976, "max_pad": 1076, "sq_pad": 1967776}, {"n": 2, "tok": 1420, "pad": 1420, "max_pad": 724, "sq_pad": 1008592}, {"n": 2, "tok": 1728, "pad": 1730, "max_pad": 870, "sq_pad": 1496500}, {"n": 2, "tok": 1713, "pad": 1714, "max_pad": 994, "sq_pad": 1506436}, {"n": 2, "tok": 3056, "pad": 3056, "max_pad": 1570, "sq_pad": 4673096}, {"n": 2, "tok": 1454, "pad": 1454, "max_pad": 738, "sq_pad": 1057300}, {"n": 2, "tok": 1557, "pad": 1558, "max_pad": 800, "sq_pad": 1214564}, {"n": 2, "tok": 2169, "pad": 2170, "max_pad": 1100, "sq_pad": 2354900}, {"n": 2, "tok": 2767, "pad": 2768, "max_pad": 1634, "sq_pad": 3955912}, {"n": 2, "tok": 1537, "pad": 1538, "max_pad": 806, "sq_pad": 1185460}, {"n": 2, "tok": 1833, "pad": 1834, "max_pad": 922, "sq_pad": 1681828}, {"n": 2, "tok": 1918, "pad": 1920, "max_pad": 1002, "sq_pad": 1846728}, {"n": 2, "tok": 2381, "pad": 2382, "max_pad": 1298, "sq_pad": 2859860}, {"n": 2, "tok": 1655, "pad": 1656, "max_pad": 878, "sq_pad": 1376168}, {"n": 2, "tok": 1760, "pad": 1762, "max_pad": 888, "sq_pad": 1552420}, {"n": 2, "tok": 1934, "pad": 1936, "max_pad": 1022, "sq_pad": 1879880}, {"n": 2, "tok": 2079, "pad": 2080, "max_pad": 1058, "sq_pad": 2163848}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 914, "sq_pad": 1534292}, {"n": 2, "tok": 1927, "pad": 1928, "max_pad": 988, "sq_pad": 1859744}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1040, "sq_pad": 2003200}, {"n": 2, "tok": 2599, "pad": 2600, "max_pad": 1526, "sq_pad": 3482152}, {"n": 2, "tok": 1796, "pad": 1798, "max_pad": 934, "sq_pad": 1618852}, {"n": 2, "tok": 2137, "pad": 2138, "max_pad": 1168, "sq_pad": 2305124}, {"n": 2, "tok": 2700, "pad": 2702, "max_pad": 1514, "sq_pad": 3703540}, {"n": 2, "tok": 3231, "pad": 3232, "max_pad": 1684, "sq_pad": 5232160}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 872, "sq_pad": 1506880}, {"n": 2, "tok": 1929, "pad": 1930, "max_pad": 998, "sq_pad": 1864628}, {"n": 2, "tok": 2296, "pad": 2296, "max_pad": 1178, "sq_pad": 2637608}, {"n": 2, "tok": 2874, "pad": 2874, "max_pad": 1602, "sq_pad": 4184388}, {"n": 2, "tok": 2574, "pad": 2576, "max_pad": 1516, "sq_pad": 3421856}, {"n": 2, "tok": 3330, "pad": 3332, "max_pad": 1798, "sq_pad": 5585960}, {"n": 2, "tok": 3737, "pad": 3738, "max_pad": 1900, "sq_pad": 6988244}, {"n": 2, "tok": 4078, "pad": 4080, "max_pad": 2152, "sq_pad": 8348288}, {"n": 2, "tok": 2615, "pad": 2616, "max_pad": 1416, "sq_pad": 3445056}, {"n": 2, "tok": 3105, "pad": 3106, "max_pad": 1618, "sq_pad": 4832068}, {"n": 2, "tok": 3410, "pad": 3412, "max_pad": 1770, "sq_pad": 5829064}, {"n": 2, "tok": 3712, "pad": 3714, "max_pad": 1934, "sq_pad": 6908756}, {"n": 2, "tok": 950, "pad": 952, "max_pad": 484, "sq_pad": 453280}, {"n": 2, "tok": 1343, "pad": 1344, "max_pad": 756, "sq_pad": 917280}, {"n": 2, "tok": 1781, "pad": 1782, "max_pad": 954, "sq_pad": 1595700}, {"n": 2, "tok": 3176, "pad": 3176, "max_pad": 2120, "sq_pad": 5609536}, {"n": 2, "tok": 1892, "pad": 1892, "max_pad": 1010, "sq_pad": 1798024}, {"n": 2, "tok": 2172, "pad": 2174, "max_pad": 1120, "sq_pad": 2365316}, {"n": 2, "tok": 2334, "pad": 2334, "max_pad": 1202, "sq_pad": 2726228}, {"n": 2, "tok": 2776, "pad": 2778, "max_pad": 1496, "sq_pad": 3881540}, {"n": 2, "tok": 2297, "pad": 2298, "max_pad": 1180, "sq_pad": 2642324}, {"n": 2, "tok": 2579, "pad": 2580, "max_pad": 1290, "sq_pad": 3328200}, {"n": 2, "tok": 2920, "pad": 2922, "max_pad": 1612, "sq_pad": 4314644}, {"n": 2, "tok": 3870, "pad": 3872, "max_pad": 2142, "sq_pad": 7581064}, {"n": 2, "tok": 2052, "pad": 2054, "max_pad": 1030, "sq_pad": 2109476}, {"n": 2, "tok": 2120, "pad": 2122, "max_pad": 1080, "sq_pad": 2252164}, {"n": 2, "tok": 2216, "pad": 2218, "max_pad": 1110, "sq_pad": 2459764}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2128, "sq_pad": 5841700}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 794, "sq_pad": 907112}, {"n": 2, "tok": 1595, "pad": 1596, "max_pad": 802, "sq_pad": 1273640}, {"n": 2, "tok": 1785, "pad": 1786, "max_pad": 988, "sq_pad": 1612948}, {"n": 2, "tok": 3496, "pad": 3498, "max_pad": 2112, "sq_pad": 6381540}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1354, "sq_pad": 3575716}, {"n": 2, "tok": 3130, "pad": 3130, "max_pad": 1608, "sq_pad": 4902148}, {"n": 2, "tok": 3254, "pad": 3254, "max_pad": 1634, "sq_pad": 5294356}, {"n": 2, "tok": 3379, "pad": 3380, "max_pad": 1746, "sq_pad": 5718472}, {"n": 2, "tok": 1553, "pad": 1554, "max_pad": 786, "sq_pad": 1207620}, {"n": 2, "tok": 1552, "pad": 1554, "max_pad": 790, "sq_pad": 1207796}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 962, "sq_pad": 1412648}, {"n": 2, "tok": 3265, "pad": 3266, "max_pad": 2122, "sq_pad": 5811620}, {"n": 2, "tok": 1585, "pad": 1586, "max_pad": 846, "sq_pad": 1263316}, {"n": 2, "tok": 1983, "pad": 1984, "max_pad": 1030, "sq_pad": 1971016}, {"n": 2, "tok": 2159, "pad": 2160, "max_pad": 1092, "sq_pad": 2333088}, {"n": 2, "tok": 2556, "pad": 2558, "max_pad": 1342, "sq_pad": 3279620}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 734, "sq_pad": 982312}, {"n": 2, "tok": 1836, "pad": 1836, "max_pad": 924, "sq_pad": 1685520}, {"n": 2, "tok": 1831, "pad": 1832, "max_pad": 1036, "sq_pad": 1706912}, {"n": 2, "tok": 1979, "pad": 1980, "max_pad": 1034, "sq_pad": 1964072}, {"n": 2, "tok": 2387, "pad": 2388, "max_pad": 1348, "sq_pad": 2898704}, {"n": 2, "tok": 2851, "pad": 2852, "max_pad": 1464, "sq_pad": 4069840}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 1974, "sq_pad": 6299176}, {"n": 2, "tok": 3856, "pad": 3858, "max_pad": 2128, "sq_pad": 7521284}, {"n": 2, "tok": 1894, "pad": 1894, "max_pad": 964, "sq_pad": 1794196}, {"n": 2, "tok": 2174, "pad": 2176, "max_pad": 1122, "sq_pad": 2369800}, {"n": 2, "tok": 2614, "pad": 2616, "max_pad": 1350, "sq_pad": 3425256}, {"n": 2, "tok": 3412, "pad": 3414, "max_pad": 1734, "sq_pad": 5829156}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1454, "sq_pad": 3641812}, {"n": 2, "tok": 3418, "pad": 3418, "max_pad": 1720, "sq_pad": 5841604}, {"n": 2, "tok": 3893, "pad": 3894, "max_pad": 2140, "sq_pad": 7656116}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 2567, "pad": 2568, "max_pad": 1350, "sq_pad": 3306024}, {"n": 2, "tok": 2778, "pad": 2780, "max_pad": 1392, "sq_pad": 3864208}, {"n": 2, "tok": 2932, "pad": 2934, "max_pad": 1498, "sq_pad": 4306100}, {"n": 2, "tok": 3548, "pad": 3548, "max_pad": 1824, "sq_pad": 6299152}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1326, "sq_pad": 2656980}, {"n": 2, "tok": 2573, "pad": 2574, "max_pad": 1310, "sq_pad": 3313796}, {"n": 2, "tok": 2779, "pad": 2780, "max_pad": 1428, "sq_pad": 3867088}, {"n": 2, "tok": 4099, "pad": 4100, "max_pad": 2116, "sq_pad": 8413712}, {"n": 2, "tok": 2123, "pad": 2124, "max_pad": 1134, "sq_pad": 2266056}, {"n": 2, "tok": 2791, "pad": 2792, "max_pad": 1546, "sq_pad": 3942632}, {"n": 2, "tok": 3387, "pad": 3388, "max_pad": 1816, "sq_pad": 5769040}, {"n": 2, "tok": 4226, "pad": 4228, "max_pad": 2114, "sq_pad": 8937992}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1468, "sq_pad": 4217120}, {"n": 2, "tok": 3075, "pad": 3076, "max_pad": 1558, "sq_pad": 4731688}, {"n": 2, "tok": 4111, "pad": 4112, "max_pad": 2100, "sq_pad": 8458144}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 668, "sq_pad": 838100}, {"n": 2, "tok": 2120, "pad": 2120, "max_pad": 1134, "sq_pad": 2258152}, {"n": 2, "tok": 1688, "pad": 1688, "max_pad": 916, "sq_pad": 1435040}, {"n": 2, "tok": 2078, "pad": 2080, "max_pad": 1098, "sq_pad": 2169928}, {"n": 2, "tok": 1207, "pad": 1208, "max_pad": 700, "sq_pad": 748064}, {"n": 2, "tok": 1782, "pad": 1784, "max_pad": 1140, "sq_pad": 1714336}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1290, "sq_pad": 2660104}, {"n": 2, "tok": 2600, "pad": 2600, "max_pad": 1378, "sq_pad": 3392168}, {"n": 2, "tok": 3036, "pad": 3036, "max_pad": 1560, "sq_pad": 4612176}, {"n": 2, "tok": 3273, "pad": 3274, "max_pad": 1668, "sq_pad": 5361460}, {"n": 2, "tok": 3459, "pad": 3460, "max_pad": 1756, "sq_pad": 5987152}, {"n": 2, "tok": 3865, "pad": 3866, "max_pad": 1956, "sq_pad": 7474036}, {"n": 2, "tok": 1841, "pad": 1842, "max_pad": 1042, "sq_pad": 1725764}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1158, "sq_pad": 2559780}, {"n": 2, "tok": 2411, "pad": 2412, "max_pad": 1238, "sq_pad": 2910920}, {"n": 2, "tok": 2246, "pad": 2248, "max_pad": 1136, "sq_pad": 2527040}, {"n": 2, "tok": 1176, "pad": 1178, "max_pad": 596, "sq_pad": 693940}, {"n": 2, "tok": 1301, "pad": 1302, "max_pad": 720, "sq_pad": 857124}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 772, "sq_pad": 965648}, {"n": 2, "tok": 1472, "pad": 1474, "max_pad": 738, "sq_pad": 1086340}, {"n": 2, "tok": 1714, "pad": 1714, "max_pad": 918, "sq_pad": 1476340}, {"n": 2, "tok": 2033, "pad": 2034, "max_pad": 1042, "sq_pad": 2069828}, {"n": 2, "tok": 2267, "pad": 2268, "max_pad": 1208, "sq_pad": 2582864}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1396, "sq_pad": 3551572}, {"n": 2, "tok": 2306, "pad": 2306, "max_pad": 1202, "sq_pad": 2663620}, {"n": 2, "tok": 2627, "pad": 2628, "max_pad": 1374, "sq_pad": 3460392}, {"n": 2, "tok": 2950, "pad": 2952, "max_pad": 1574, "sq_pad": 4376360}, {"n": 2, "tok": 3068, "pad": 3068, "max_pad": 1570, "sq_pad": 4708904}, {"n": 2, "tok": 690, "pad": 692, "max_pad": 358, "sq_pad": 239720}, {"n": 2, "tok": 728, "pad": 728, "max_pad": 374, "sq_pad": 265192}, {"n": 2, "tok": 769, "pad": 770, "max_pad": 386, "sq_pad": 296452}, {"n": 2, "tok": 822, "pad": 824, "max_pad": 442, "sq_pad": 341288}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 920, "sq_pad": 1645636}, {"n": 2, "tok": 2357, "pad": 2358, "max_pad": 1242, "sq_pad": 2788020}, {"n": 2, "tok": 2639, "pad": 2640, "max_pad": 1326, "sq_pad": 3484872}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 3023, "pad": 3024, "max_pad": 1722, "sq_pad": 4660488}, {"n": 2, "tok": 3020, "pad": 3020, "max_pad": 1556, "sq_pad": 4564432}, {"n": 2, "tok": 3777, "pad": 3778, "max_pad": 1890, "sq_pad": 7136644}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2180, "sq_pad": 7780000}, {"n": 2, "tok": 1312, "pad": 1314, "max_pad": 722, "sq_pad": 871748}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 790, "sq_pad": 1041416}, {"n": 2, "tok": 1357, "pad": 1358, "max_pad": 684, "sq_pad": 922132}, {"n": 2, "tok": 1467, "pad": 1468, "max_pad": 748, "sq_pad": 1077904}, {"n": 2, "tok": 3367, "pad": 3368, "max_pad": 1694, "sq_pad": 5671912}, {"n": 2, "tok": 3462, "pad": 3462, "max_pad": 1740, "sq_pad": 5992884}, {"n": 2, "tok": 3569, "pad": 3570, "max_pad": 1874, "sq_pad": 6388292}, {"n": 2, "tok": 4235, "pad": 4236, "max_pad": 2124, "sq_pad": 8971920}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1482, "sq_pad": 3617188}, {"n": 2, "tok": 2373, "pad": 2374, "max_pad": 1362, "sq_pad": 2879188}, {"n": 2, "tok": 2231, "pad": 2232, "max_pad": 1292, "sq_pad": 2552864}, {"n": 2, "tok": 2582, "pad": 2584, "max_pad": 1388, "sq_pad": 3356960}, {"n": 2, "tok": 2496, "pad": 2496, "max_pad": 1334, "sq_pad": 3129800}, {"n": 2, "tok": 2270, "pad": 2270, "max_pad": 1138, "sq_pad": 2576468}, {"n": 2, "tok": 2613, "pad": 2614, "max_pad": 1526, "sq_pad": 3512420}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1548, "sq_pad": 4245904}, {"n": 2, "tok": 1800, "pad": 1800, "max_pad": 1068, "sq_pad": 1676448}, {"n": 2, "tok": 2235, "pad": 2236, "max_pad": 1270, "sq_pad": 2546056}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1484, "sq_pad": 3112372}, {"n": 2, "tok": 3576, "pad": 3576, "max_pad": 2082, "sq_pad": 6566760}, {"n": 2, "tok": 3481, "pad": 3482, "max_pad": 1810, "sq_pad": 6071684}, {"n": 2, "tok": 4139, "pad": 4140, "max_pad": 2142, "sq_pad": 8580168}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 2690, "pad": 2690, "max_pad": 1438, "sq_pad": 3635348}, {"n": 2, "tok": 4068, "pad": 4068, "max_pad": 2146, "sq_pad": 8299400}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1468, "sq_pad": 4228624}, {"n": 2, "tok": 3270, "pad": 3272, "max_pad": 1726, "sq_pad": 5369192}, {"n": 2, "tok": 3350, "pad": 3350, "max_pad": 1822, "sq_pad": 5654468}, {"n": 2, "tok": 3809, "pad": 3810, "max_pad": 2230, "sq_pad": 7469300}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 840, "sq_pad": 1326544}, {"n": 2, "tok": 2354, "pad": 2356, "max_pad": 1294, "sq_pad": 2802280}, {"n": 2, "tok": 2372, "pad": 2372, "max_pad": 1240, "sq_pad": 2819024}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1356, "sq_pad": 2437812}, {"n": 2, "tok": 3907, "pad": 3908, "max_pad": 2130, "sq_pad": 7698184}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 3834, "pad": 3834, "max_pad": 2130, "sq_pad": 7440516}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 3360, "pad": 3360, "max_pad": 1690, "sq_pad": 5645000}, {"n": 2, "tok": 3700, "pad": 3702, "max_pad": 1906, "sq_pad": 6858452}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 2100, "pad": 2102, "max_pad": 1082, "sq_pad": 2211124}, {"n": 2, "tok": 2436, "pad": 2436, "max_pad": 1350, "sq_pad": 3001896}, {"n": 2, "tok": 2085, "pad": 2086, "max_pad": 1156, "sq_pad": 2201236}, {"n": 2, "tok": 2237, "pad": 2238, "max_pad": 1182, "sq_pad": 2512260}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 250549, "pad": 250690, "sq_pad": 293255932, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 322, "pad": 322, "max_pad": 322, "sq_pad": 103684}, {"n": 1, "tok": 319, "pad": 320, "max_pad": 320, "sq_pad": 102400}, {"n": 1, "tok": 355, "pad": 356, "max_pad": 356, "sq_pad": 126736}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 478, "pad": 478, "max_pad": 478, "sq_pad": 228484}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 516, "pad": 516, "max_pad": 516, "sq_pad": 266256}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 371, "pad": 372, "max_pad": 372, "sq_pad": 138384}, {"n": 1, "tok": 407, "pad": 408, "max_pad": 408, "sq_pad": 166464}, {"n": 1, "tok": 480, "pad": 480, "max_pad": 480, "sq_pad": 230400}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 319, "pad": 320, "max_pad": 320, "sq_pad": 102400}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 538, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 438, "pad": 438, "max_pad": 438, "sq_pad": 191844}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 424, "pad": 424, "max_pad": 424, "sq_pad": 179776}, {"n": 1, "tok": 448, "pad": 448, "max_pad": 448, "sq_pad": 200704}, {"n": 1, "tok": 461, "pad": 462, "max_pad": 462, "sq_pad": 213444}, {"n": 1, "tok": 466, "pad": 466, "max_pad": 466, "sq_pad": 217156}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 615, "pad": 616, "max_pad": 616, "sq_pad": 379456}, {"n": 1, "tok": 430, "pad": 430, "max_pad": 430, "sq_pad": 184900}, {"n": 1, "tok": 529, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 531, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 547, "pad": 548, "max_pad": 548, "sq_pad": 300304}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 784, "pad": 784, "max_pad": 784, "sq_pad": 614656}, {"n": 1, "tok": 485, "pad": 486, "max_pad": 486, "sq_pad": 236196}, {"n": 1, "tok": 525, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 530, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 536, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 602, "pad": 602, "max_pad": 602, "sq_pad": 362404}, {"n": 1, "tok": 615, "pad": 616, "max_pad": 616, "sq_pad": 379456}, {"n": 1, "tok": 631, "pad": 632, "max_pad": 632, "sq_pad": 399424}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 511, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 518, "pad": 518, "max_pad": 518, "sq_pad": 268324}, {"n": 1, "tok": 561, "pad": 562, "max_pad": 562, "sq_pad": 315844}, {"n": 1, "tok": 567, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 570, "pad": 570, "max_pad": 570, "sq_pad": 324900}, {"n": 1, "tok": 634, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 508, "pad": 508, "max_pad": 508, "sq_pad": 258064}, {"n": 1, "tok": 2118, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 553, "pad": 554, "max_pad": 554, "sq_pad": 306916}, {"n": 1, "tok": 567, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 525, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 552, "pad": 552, "max_pad": 552, "sq_pad": 304704}, {"n": 1, "tok": 599, "pad": 600, "max_pad": 600, "sq_pad": 360000}, {"n": 1, "tok": 577, "pad": 578, "max_pad": 578, "sq_pad": 334084}, {"n": 1, "tok": 592, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 618, "pad": 618, "max_pad": 618, "sq_pad": 381924}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 653, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 825, "pad": 826, "max_pad": 826, "sq_pad": 682276}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 541, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 779, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 879, "pad": 880, "max_pad": 880, "sq_pad": 774400}, {"n": 1, "tok": 893, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1034, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 603, "pad": 604, "max_pad": 604, "sq_pad": 364816}, {"n": 1, "tok": 626, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 686, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 787, "pad": 788, "max_pad": 788, "sq_pad": 620944}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 858, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 614, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 698, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 805, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 822, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 960, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 948, "pad": 948, "max_pad": 948, "sq_pad": 898704}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1050, "pad": 1050, "max_pad": 1050, "sq_pad": 1102500}, {"n": 1, "tok": 1155, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 808, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 808, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 899, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 696, "pad": 696, "max_pad": 696, "sq_pad": 484416}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 859, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 993, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 1486, "pad": 1486, "max_pad": 1486, "sq_pad": 2208196}, {"n": 1, "tok": 1570, "pad": 1570, "max_pad": 1570, "sq_pad": 2464900}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 738, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 1070, "pad": 1070, "max_pad": 1070, "sq_pad": 1144900}, {"n": 1, "tok": 1099, "pad": 1100, "max_pad": 1100, "sq_pad": 1210000}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 731, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 921, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 917, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1001, "pad": 1002, "max_pad": 1002, "sq_pad": 1004004}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 873, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 913, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1022, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 835, "pad": 836, "max_pad": 836, "sq_pad": 698896}, {"n": 1, "tok": 914, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 959, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 1040, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1074, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1525, "pad": 1526, "max_pad": 1526, "sq_pad": 2328676}, {"n": 1, "tok": 863, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 933, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 969, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1187, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1513, "pad": 1514, "max_pad": 1514, "sq_pad": 2292196}, {"n": 1, "tok": 1547, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1684, "pad": 1684, "max_pad": 1684, "sq_pad": 2835856}, {"n": 1, "tok": 863, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 872, "pad": 872, "max_pad": 872, "sq_pad": 760384}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1178, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1272, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1602, "pad": 1602, "max_pad": 1602, "sq_pad": 2566404}, {"n": 1, "tok": 1059, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1515, "pad": 1516, "max_pad": 1516, "sq_pad": 2298256}, {"n": 1, "tok": 1533, "pad": 1534, "max_pad": 1534, "sq_pad": 2353156}, {"n": 1, "tok": 1797, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1837, "pad": 1838, "max_pad": 1838, "sq_pad": 3378244}, {"n": 1, "tok": 1900, "pad": 1900, "max_pad": 1900, "sq_pad": 3610000}, {"n": 1, "tok": 1927, "pad": 1928, "max_pad": 1928, "sq_pad": 3717184}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1199, "pad": 1200, "max_pad": 1200, "sq_pad": 1440000}, {"n": 1, "tok": 1416, "pad": 1416, "max_pad": 1416, "sq_pad": 2005056}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1618, "pad": 1618, "max_pad": 1618, "sq_pad": 2617924}, {"n": 1, "tok": 1641, "pad": 1642, "max_pad": 1642, "sq_pad": 2696164}, {"n": 1, "tok": 1769, "pad": 1770, "max_pad": 1770, "sq_pad": 3132900}, {"n": 1, "tok": 1779, "pad": 1780, "max_pad": 1780, "sq_pad": 3168400}, {"n": 1, "tok": 1933, "pad": 1934, "max_pad": 1934, "sq_pad": 3740356}, {"n": 1, "tok": 483, "pad": 484, "max_pad": 484, "sq_pad": 234256}, {"n": 1, "tok": 467, "pad": 468, "max_pad": 468, "sq_pad": 219024}, {"n": 1, "tok": 588, "pad": 588, "max_pad": 588, "sq_pad": 345744}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 827, "pad": 828, "max_pad": 828, "sq_pad": 685584}, {"n": 1, "tok": 954, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1056, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 882, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 1010, "pad": 1010, "max_pad": 1010, "sq_pad": 1020100}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1119, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1281, "pad": 1282, "max_pad": 1282, "sq_pad": 1643524}, {"n": 1, "tok": 1495, "pad": 1496, "max_pad": 1496, "sq_pad": 2238016}, {"n": 1, "tok": 1117, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1289, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1290, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1309, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1611, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1729, "pad": 1730, "max_pad": 1730, "sq_pad": 2992900}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1041, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1107, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1109, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1146, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 526, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 801, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 797, "pad": 798, "max_pad": 798, "sq_pad": 636804}, {"n": 1, "tok": 988, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 1385, "pad": 1386, "max_pad": 1386, "sq_pad": 1920996}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 1320, "pad": 1320, "max_pad": 1320, "sq_pad": 1742400}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1522, "pad": 1522, "max_pad": 1522, "sq_pad": 2316484}, {"n": 1, "tok": 1608, "pad": 1608, "max_pad": 1608, "sq_pad": 2585664}, {"n": 1, "tok": 1620, "pad": 1620, "max_pad": 1620, "sq_pad": 2624400}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 1745, "pad": 1746, "max_pad": 1746, "sq_pad": 3048516}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 786, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 697, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 961, "pad": 962, "max_pad": 962, "sq_pad": 925444}, {"n": 1, "tok": 1144, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 953, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1215, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 1341, "pad": 1342, "max_pad": 1342, "sq_pad": 1800964}, {"n": 1, "tok": 734, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 665, "pad": 666, "max_pad": 666, "sq_pad": 443556}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 1035, "pad": 1036, "max_pad": 1036, "sq_pad": 1073296}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 946, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 1039, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1348, "pad": 1348, "max_pad": 1348, "sq_pad": 1817104}, {"n": 1, "tok": 1463, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1388, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1550, "pad": 1550, "max_pad": 1550, "sq_pad": 2402500}, {"n": 1, "tok": 1973, "pad": 1974, "max_pad": 1974, "sq_pad": 3896676}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 1729, "pad": 1730, "max_pad": 1730, "sq_pad": 2992900}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 377913, "pad": 378038, "sq_pad": 628883516, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 964, "pad": 964, "max_pad": 964, "sq_pad": 929296}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 1265, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1679, "pad": 1680, "max_pad": 1680, "sq_pad": 2822400}, {"n": 1, "tok": 1733, "pad": 1734, "max_pad": 1734, "sq_pad": 3006756}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 1453, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1698, "pad": 1698, "max_pad": 1698, "sq_pad": 2883204}, {"n": 1, "tok": 1720, "pad": 1720, "max_pad": 1720, "sq_pad": 2958400}, {"n": 1, "tok": 1754, "pad": 1754, "max_pad": 1754, "sq_pad": 3076516}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 1218, "pad": 1218, "max_pad": 1218, "sq_pad": 1483524}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1387, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1391, "pad": 1392, "max_pad": 1392, "sq_pad": 1937664}, {"n": 1, "tok": 1435, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1497, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 1724, "pad": 1724, "max_pad": 1724, "sq_pad": 2972176}, {"n": 1, "tok": 1824, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 948, "pad": 948, "max_pad": 948, "sq_pad": 898704}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1263, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1310, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1351, "pad": 1352, "max_pad": 1352, "sq_pad": 1827904}, {"n": 1, "tok": 1428, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1984, "pad": 1984, "max_pad": 1984, "sq_pad": 3936256}, {"n": 1, "tok": 2115, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1134, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1245, "pad": 1246, "max_pad": 1246, "sq_pad": 1552516}, {"n": 1, "tok": 1546, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1572, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1815, "pad": 1816, "max_pad": 1816, "sq_pad": 3297856}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1518, "pad": 1518, "max_pad": 1518, "sq_pad": 2304324}, {"n": 1, "tok": 1557, "pad": 1558, "max_pad": 1558, "sq_pad": 2427364}, {"n": 1, "tok": 2011, "pad": 2012, "max_pad": 2012, "sq_pad": 4048144}, {"n": 1, "tok": 2100, "pad": 2100, "max_pad": 2100, "sq_pad": 4410000}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 626, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 1134, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 986, "pad": 986, "max_pad": 986, "sq_pad": 972196}, {"n": 1, "tok": 916, "pad": 916, "max_pad": 916, "sq_pad": 839056}, {"n": 1, "tok": 772, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 1097, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 699, "pad": 700, "max_pad": 700, "sq_pad": 490000}, {"n": 1, "tok": 508, "pad": 508, "max_pad": 508, "sq_pad": 258064}, {"n": 1, "tok": 1139, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1290, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1222, "pad": 1222, "max_pad": 1222, "sq_pad": 1493284}, {"n": 1, "tok": 1378, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1476, "pad": 1476, "max_pad": 1476, "sq_pad": 2178576}, {"n": 1, "tok": 1560, "pad": 1560, "max_pad": 1560, "sq_pad": 2433600}, {"n": 1, "tok": 1606, "pad": 1606, "max_pad": 1606, "sq_pad": 2579236}, {"n": 1, "tok": 1667, "pad": 1668, "max_pad": 1668, "sq_pad": 2782224}, {"n": 1, "tok": 1703, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 1756, "pad": 1756, "max_pad": 1756, "sq_pad": 3083536}, {"n": 1, "tok": 1910, "pad": 1910, "max_pad": 1910, "sq_pad": 3648100}, {"n": 1, "tok": 1955, "pad": 1956, "max_pad": 1956, "sq_pad": 3825936}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 1042, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1157, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1237, "pad": 1238, "max_pad": 1238, "sq_pad": 1532644}, {"n": 1, "tok": 1111, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 595, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 607, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 737, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 918, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1041, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1207, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 1060, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1266, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1395, "pad": 1396, "max_pad": 1396, "sq_pad": 1948816}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1253, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1374, "pad": 1374, "max_pad": 1374, "sq_pad": 1887876}, {"n": 1, "tok": 1377, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1573, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 1498, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 1570, "pad": 1570, "max_pad": 1570, "sq_pad": 2464900}, {"n": 1, "tok": 333, "pad": 334, "max_pad": 334, "sq_pad": 111556}, {"n": 1, "tok": 357, "pad": 358, "max_pad": 358, "sq_pad": 128164}, {"n": 1, "tok": 354, "pad": 354, "max_pad": 354, "sq_pad": 125316}, {"n": 1, "tok": 374, "pad": 374, "max_pad": 374, "sq_pad": 139876}, {"n": 1, "tok": 384, "pad": 384, "max_pad": 384, "sq_pad": 147456}, {"n": 1, "tok": 385, "pad": 386, "max_pad": 386, "sq_pad": 148996}, {"n": 1, "tok": 381, "pad": 382, "max_pad": 382, "sq_pad": 145924}, {"n": 1, "tok": 441, "pad": 442, "max_pad": 442, "sq_pad": 195364}, {"n": 1, "tok": 894, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 919, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 1242, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1115, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1314, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 1301, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1722, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1464, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1556, "pad": 1556, "max_pad": 1556, "sq_pad": 2421136}, {"n": 1, "tok": 1888, "pad": 1888, "max_pad": 1888, "sq_pad": 3564544}, {"n": 1, "tok": 1889, "pad": 1890, "max_pad": 1890, "sq_pad": 3572100}, {"n": 1, "tok": 1739, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 2180, "pad": 2180, "max_pad": 2180, "sq_pad": 4752400}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 1674, "pad": 1674, "max_pad": 1674, "sq_pad": 2802276}, {"n": 1, "tok": 1693, "pad": 1694, "max_pad": 1694, "sq_pad": 2869636}, {"n": 1, "tok": 1722, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1740, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 1874, "pad": 1874, "max_pad": 1874, "sq_pad": 3511876}, {"n": 1, "tok": 1695, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2124, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 1482, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1361, "pad": 1362, "max_pad": 1362, "sq_pad": 1855044}, {"n": 1, "tok": 1012, "pad": 1012, "max_pad": 1012, "sq_pad": 1024144}, {"n": 1, "tok": 1291, "pad": 1292, "max_pad": 1292, "sq_pad": 1669264}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1387, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1162, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1334, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1087, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1526, "pad": 1526, "max_pad": 1526, "sq_pad": 2328676}, {"n": 1, "tok": 1547, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1359, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 732, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 965, "pad": 966, "max_pad": 966, "sq_pad": 933156}, {"n": 1, "tok": 1270, "pad": 1270, "max_pad": 1270, "sq_pad": 1612900}, {"n": 1, "tok": 954, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1483, "pad": 1484, "max_pad": 1484, "sq_pad": 2202256}, {"n": 1, "tok": 1494, "pad": 1494, "max_pad": 1494, "sq_pad": 2232036}, {"n": 1, "tok": 2082, "pad": 2082, "max_pad": 2082, "sq_pad": 4334724}, {"n": 1, "tok": 1672, "pad": 1672, "max_pad": 1672, "sq_pad": 2795584}, {"n": 1, "tok": 1809, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 1998, "pad": 1998, "max_pad": 1998, "sq_pad": 3992004}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 1438, "pad": 1438, "max_pad": 1438, "sq_pad": 2067844}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1922, "pad": 1922, "max_pad": 1922, "sq_pad": 3694084}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 1439, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1725, "pad": 1726, "max_pad": 1726, "sq_pad": 2979076}, {"n": 1, "tok": 1545, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1528, "pad": 1528, "max_pad": 1528, "sq_pad": 2334784}, {"n": 1, "tok": 1822, "pad": 1822, "max_pad": 1822, "sq_pad": 3319684}, {"n": 1, "tok": 1580, "pad": 1580, "max_pad": 1580, "sq_pad": 2496400}, {"n": 1, "tok": 2229, "pad": 2230, "max_pad": 2230, "sq_pad": 4972900}, {"n": 1, "tok": 840, "pad": 840, "max_pad": 840, "sq_pad": 705600}, {"n": 1, "tok": 787, "pad": 788, "max_pad": 788, "sq_pad": 620944}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1293, "pad": 1294, "max_pad": 1294, "sq_pad": 1674436}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1240, "pad": 1240, "max_pad": 1240, "sq_pad": 1537600}, {"n": 1, "tok": 773, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1777, "pad": 1778, "max_pad": 1778, "sq_pad": 3161284}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 1704, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1690, "pad": 1690, "max_pad": 1690, "sq_pad": 2856100}, {"n": 1, "tok": 1670, "pad": 1670, "max_pad": 1670, "sq_pad": 2788900}, {"n": 1, "tok": 1795, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 1905, "pad": 1906, "max_pad": 1906, "sq_pad": 3632836}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1086, "pad": 1086, "max_pad": 1086, "sq_pad": 1179396}, {"n": 1, "tok": 1350, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 929, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 1156, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 1182, "pad": 1182, "max_pad": 1182, "sq_pad": 1397124}, {"n": 1, "tok": 1055, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 256, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 835, "pad": 836, "max_pad": 428, "sq_pad": 349648}, {"n": 2, "tok": 940, "pad": 942, "max_pad": 506, "sq_pad": 446132}, {"n": 2, "tok": 1115, "pad": 1116, "max_pad": 586, "sq_pad": 624296}, {"n": 2, "tok": 1234, "pad": 1234, "max_pad": 628, "sq_pad": 761620}, {"n": 2, "tok": 914, "pad": 914, "max_pad": 458, "sq_pad": 417700}, {"n": 2, "tok": 961, "pad": 962, "max_pad": 490, "sq_pad": 462884}, {"n": 2, "tok": 1243, "pad": 1244, "max_pad": 644, "sq_pad": 774736}, {"n": 2, "tok": 1692, "pad": 1692, "max_pad": 932, "sq_pad": 1446224}, {"n": 2, "tok": 1187, "pad": 1188, "max_pad": 610, "sq_pad": 706184}, {"n": 2, "tok": 1303, "pad": 1304, "max_pad": 668, "sq_pad": 850720}, {"n": 2, "tok": 1406, "pad": 1408, "max_pad": 720, "sq_pad": 991744}, {"n": 2, "tok": 1548, "pad": 1548, "max_pad": 782, "sq_pad": 1198280}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 854, "sq_pad": 1068040}, {"n": 2, "tok": 1808, "pad": 1810, "max_pad": 918, "sq_pad": 1638388}, {"n": 2, "tok": 2219, "pad": 2220, "max_pad": 1184, "sq_pad": 2475152}, {"n": 2, "tok": 2543, "pad": 2544, "max_pad": 1430, "sq_pad": 3285896}, {"n": 2, "tok": 1202, "pad": 1204, "max_pad": 606, "sq_pad": 724840}, {"n": 2, "tok": 1228, "pad": 1230, "max_pad": 616, "sq_pad": 756452}, {"n": 2, "tok": 1309, "pad": 1310, "max_pad": 676, "sq_pad": 858932}, {"n": 2, "tok": 3112, "pad": 3114, "max_pad": 2140, "sq_pad": 5528276}, {"n": 2, "tok": 1179, "pad": 1180, "max_pad": 592, "sq_pad": 696208}, {"n": 2, "tok": 1230, "pad": 1230, "max_pad": 638, "sq_pad": 757508}, {"n": 2, "tok": 1426, "pad": 1428, "max_pad": 770, "sq_pad": 1025864}, {"n": 2, "tok": 1243, "pad": 1244, "max_pad": 678, "sq_pad": 780040}, {"n": 2, "tok": 1320, "pad": 1320, "max_pad": 724, "sq_pad": 879392}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 750, "sq_pad": 1119016}, {"n": 2, "tok": 1529, "pad": 1530, "max_pad": 768, "sq_pad": 1170468}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 860, "sq_pad": 1338676}, {"n": 2, "tok": 1221, "pad": 1222, "max_pad": 638, "sq_pad": 748100}, {"n": 2, "tok": 1427, "pad": 1428, "max_pad": 774, "sq_pad": 1026792}, {"n": 2, "tok": 1636, "pad": 1638, "max_pad": 838, "sq_pad": 1342244}, {"n": 2, "tok": 2000, "pad": 2000, "max_pad": 1030, "sq_pad": 2001800}, {"n": 2, "tok": 1269, "pad": 1270, "max_pad": 652, "sq_pad": 807028}, {"n": 2, "tok": 1430, "pad": 1430, "max_pad": 744, "sq_pad": 1024132}, {"n": 2, "tok": 1901, "pad": 1902, "max_pad": 952, "sq_pad": 1808804}, {"n": 2, "tok": 3125, "pad": 3126, "max_pad": 1720, "sq_pad": 4935236}, {"n": 2, "tok": 1284, "pad": 1284, "max_pad": 662, "sq_pad": 825128}, {"n": 2, "tok": 1490, "pad": 1490, "max_pad": 780, "sq_pad": 1112500}, {"n": 2, "tok": 1597, "pad": 1598, "max_pad": 812, "sq_pad": 1277140}, {"n": 2, "tok": 1770, "pad": 1772, "max_pad": 896, "sq_pad": 1570192}, {"n": 2, "tok": 1526, "pad": 1528, "max_pad": 886, "sq_pad": 1197160}, {"n": 2, "tok": 2233, "pad": 2234, "max_pad": 1334, "sq_pad": 2589556}, {"n": 2, "tok": 3093, "pad": 3094, "max_pad": 1680, "sq_pad": 4821796}, {"n": 2, "tok": 4126, "pad": 4128, "max_pad": 2142, "sq_pad": 8532360}, {"n": 2, "tok": 1354, "pad": 1354, "max_pad": 698, "sq_pad": 917540}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 772, "sq_pad": 1120160}, {"n": 2, "tok": 1586, "pad": 1588, "max_pad": 796, "sq_pad": 1260880}, {"n": 2, "tok": 1812, "pad": 1812, "max_pad": 926, "sq_pad": 1642472}, {"n": 2, "tok": 1392, "pad": 1392, "max_pad": 720, "sq_pad": 969984}, {"n": 2, "tok": 1482, "pad": 1484, "max_pad": 748, "sq_pad": 1101200}, {"n": 2, "tok": 2571, "pad": 2572, "max_pad": 1340, "sq_pad": 3313424}, {"n": 2, "tok": 2850, "pad": 2850, "max_pad": 1430, "sq_pad": 4061300}, {"n": 2, "tok": 1432, "pad": 1432, "max_pad": 722, "sq_pad": 1025384}, {"n": 2, "tok": 1467, "pad": 1468, "max_pad": 738, "sq_pad": 1077544}, {"n": 2, "tok": 1537, "pad": 1538, "max_pad": 796, "sq_pad": 1184180}, {"n": 2, "tok": 1900, "pad": 1900, "max_pad": 1022, "sq_pad": 1815368}, {"n": 2, "tok": 1558, "pad": 1560, "max_pad": 802, "sq_pad": 1217768}, {"n": 2, "tok": 1928, "pad": 1930, "max_pad": 972, "sq_pad": 1862548}, {"n": 2, "tok": 2227, "pad": 2228, "max_pad": 1138, "sq_pad": 2483144}, {"n": 2, "tok": 2716, "pad": 2718, "max_pad": 1478, "sq_pad": 3722084}, {"n": 2, "tok": 1685, "pad": 1686, "max_pad": 866, "sq_pad": 1422356}, {"n": 2, "tok": 1854, "pad": 1856, "max_pad": 978, "sq_pad": 1727368}, {"n": 2, "tok": 2083, "pad": 2084, "max_pad": 1052, "sq_pad": 2171728}, {"n": 2, "tok": 3312, "pad": 3314, "max_pad": 2158, "sq_pad": 5993300}, {"n": 2, "tok": 1688, "pad": 1690, "max_pad": 882, "sq_pad": 1430788}, {"n": 2, "tok": 1903, "pad": 1904, "max_pad": 974, "sq_pad": 1813576}, {"n": 2, "tok": 2660, "pad": 2662, "max_pad": 1476, "sq_pad": 3585172}, {"n": 2, "tok": 3206, "pad": 3206, "max_pad": 1720, "sq_pad": 5166596}, {"n": 2, "tok": 2112, "pad": 2112, "max_pad": 1116, "sq_pad": 2237472}, {"n": 2, "tok": 2557, "pad": 2558, "max_pad": 1300, "sq_pad": 3272564}, {"n": 2, "tok": 2932, "pad": 2932, "max_pad": 1484, "sq_pad": 4298960}, {"n": 2, "tok": 3138, "pad": 3140, "max_pad": 1648, "sq_pad": 4941968}, {"n": 2, "tok": 999, "pad": 1000, "max_pad": 508, "sq_pad": 500128}, {"n": 2, "tok": 1303, "pad": 1304, "max_pad": 692, "sq_pad": 853408}, {"n": 2, "tok": 1428, "pad": 1430, "max_pad": 728, "sq_pad": 1022788}, {"n": 2, "tok": 2303, "pad": 2304, "max_pad": 1256, "sq_pad": 2675840}, {"n": 2, "tok": 2493, "pad": 2494, "max_pad": 1326, "sq_pad": 3122500}, {"n": 2, "tok": 2052, "pad": 2052, "max_pad": 1162, "sq_pad": 2142344}, {"n": 2, "tok": 2242, "pad": 2244, "max_pad": 1190, "sq_pad": 2527016}, {"n": 2, "tok": 2669, "pad": 2670, "max_pad": 1464, "sq_pad": 3597732}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1150, "sq_pad": 2045000}, {"n": 2, "tok": 3410, "pad": 3410, "max_pad": 2108, "sq_pad": 6138868}, {"n": 2, "tok": 3943, "pad": 3944, "max_pad": 2108, "sq_pad": 7814560}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2289, "pad": 2290, "max_pad": 1258, "sq_pad": 2647588}, {"n": 2, "tok": 2601, "pad": 2602, "max_pad": 1330, "sq_pad": 3386884}, {"n": 2, "tok": 3045, "pad": 3046, "max_pad": 1658, "sq_pad": 4675508}, {"n": 2, "tok": 3847, "pad": 3848, "max_pad": 2152, "sq_pad": 7507520}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1084, "sq_pad": 2269172}, {"n": 2, "tok": 2446, "pad": 2448, "max_pad": 1248, "sq_pad": 2997504}, {"n": 2, "tok": 2697, "pad": 2698, "max_pad": 1444, "sq_pad": 3657652}, {"n": 2, "tok": 2919, "pad": 2920, "max_pad": 1462, "sq_pad": 4263208}, {"n": 2, "tok": 2178, "pad": 2180, "max_pad": 1122, "sq_pad": 2378248}, {"n": 2, "tok": 2432, "pad": 2434, "max_pad": 1260, "sq_pad": 2965876}, {"n": 2, "tok": 2581, "pad": 2582, "max_pad": 1310, "sq_pad": 3334084}, {"n": 2, "tok": 2999, "pad": 3000, "max_pad": 1508, "sq_pad": 4500128}, {"n": 2, "tok": 2674, "pad": 2674, "max_pad": 1360, "sq_pad": 3576196}, {"n": 2, "tok": 2883, "pad": 2884, "max_pad": 1454, "sq_pad": 4159016}, {"n": 2, "tok": 3702, "pad": 3702, "max_pad": 2196, "sq_pad": 7090452}, {"n": 2, "tok": 4392, "pad": 4392, "max_pad": 2196, "sq_pad": 9644832}, {"n": 2, "tok": 1647, "pad": 1648, "max_pad": 922, "sq_pad": 1377160}, {"n": 2, "tok": 1940, "pad": 1942, "max_pad": 1044, "sq_pad": 1896340}, {"n": 2, "tok": 2126, "pad": 2126, "max_pad": 1096, "sq_pad": 2262116}, {"n": 2, "tok": 2355, "pad": 2356, "max_pad": 1272, "sq_pad": 2793040}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1334, "sq_pad": 3153140}, {"n": 2, "tok": 2941, "pad": 2942, "max_pad": 1522, "sq_pad": 4332884}, {"n": 2, "tok": 3570, "pad": 3572, "max_pad": 1806, "sq_pad": 6380392}, {"n": 2, "tok": 3972, "pad": 3972, "max_pad": 2126, "sq_pad": 7927592}, {"n": 2, "tok": 2439, "pad": 2440, "max_pad": 1230, "sq_pad": 2977000}, {"n": 2, "tok": 2781, "pad": 2782, "max_pad": 1458, "sq_pad": 3878740}, {"n": 2, "tok": 3038, "pad": 3040, "max_pad": 1554, "sq_pad": 4623112}, {"n": 2, "tok": 4066, "pad": 4068, "max_pad": 2132, "sq_pad": 8293520}, {"n": 2, "tok": 1356, "pad": 1358, "max_pad": 698, "sq_pad": 922804}, {"n": 2, "tok": 1465, "pad": 1466, "max_pad": 808, "sq_pad": 1085828}, {"n": 2, "tok": 1726, "pad": 1728, "max_pad": 906, "sq_pad": 1496520}, {"n": 2, "tok": 2005, "pad": 2006, "max_pad": 1094, "sq_pad": 2028580}, {"n": 2, "tok": 1462, "pad": 1462, "max_pad": 780, "sq_pad": 1073524}, {"n": 2, "tok": 1709, "pad": 1710, "max_pad": 878, "sq_pad": 1463108}, {"n": 2, "tok": 2085, "pad": 2086, "max_pad": 1140, "sq_pad": 2194516}, {"n": 2, "tok": 3373, "pad": 3374, "max_pad": 2118, "sq_pad": 6063460}, {"n": 2, "tok": 1658, "pad": 1658, "max_pad": 892, "sq_pad": 1382420}, {"n": 2, "tok": 1974, "pad": 1974, "max_pad": 1094, "sq_pad": 1971236}, {"n": 2, "tok": 2357, "pad": 2358, "max_pad": 1206, "sq_pad": 2781540}, {"n": 2, "tok": 2559, "pad": 2560, "max_pad": 1366, "sq_pad": 3291592}, {"n": 2, "tok": 1235, "pad": 1236, "max_pad": 628, "sq_pad": 764048}, {"n": 2, "tok": 1528, "pad": 1530, "max_pad": 844, "sq_pad": 1182932}, {"n": 2, "tok": 1983, "pad": 1984, "max_pad": 1068, "sq_pad": 1979680}, {"n": 2, "tok": 2406, "pad": 2408, "max_pad": 1332, "sq_pad": 2932000}, {"n": 2, "tok": 2948, "pad": 2948, "max_pad": 1520, "sq_pad": 4349584}, {"n": 2, "tok": 2955, "pad": 2956, "max_pad": 1600, "sq_pad": 4398736}, {"n": 2, "tok": 2995, "pad": 2996, "max_pad": 1578, "sq_pad": 4500808}, {"n": 2, "tok": 4050, "pad": 4052, "max_pad": 2250, "sq_pad": 8309704}, {"n": 2, "tok": 1910, "pad": 1910, "max_pad": 1324, "sq_pad": 2096372}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1192, "sq_pad": 2119760}, {"n": 2, "tok": 1818, "pad": 1820, "max_pad": 1096, "sq_pad": 1725392}, {"n": 2, "tok": 3582, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 2076, "pad": 2078, "max_pad": 1192, "sq_pad": 2205860}, {"n": 2, "tok": 2721, "pad": 2722, "max_pad": 1410, "sq_pad": 3709444}, {"n": 2, "tok": 1978, "pad": 1980, "max_pad": 1000, "sq_pad": 1960400}, {"n": 2, "tok": 2340, "pad": 2342, "max_pad": 1264, "sq_pad": 2759780}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 912, "sq_pad": 1455844}, {"n": 2, "tok": 2082, "pad": 2082, "max_pad": 1090, "sq_pad": 2172164}, {"n": 2, "tok": 2226, "pad": 2228, "max_pad": 1124, "sq_pad": 2482192}, {"n": 2, "tok": 2390, "pad": 2392, "max_pad": 1312, "sq_pad": 2887744}, {"n": 2, "tok": 2360, "pad": 2362, "max_pad": 1278, "sq_pad": 2808340}, {"n": 2, "tok": 2102, "pad": 2104, "max_pad": 1072, "sq_pad": 2214208}, {"n": 2, "tok": 2094, "pad": 2094, "max_pad": 1194, "sq_pad": 2235636}, {"n": 2, "tok": 1924, "pad": 1924, "max_pad": 994, "sq_pad": 1852936}, {"n": 2, "tok": 2250, "pad": 2252, "max_pad": 1178, "sq_pad": 2541160}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1184, "sq_pad": 2620672}, {"n": 2, "tok": 2600, "pad": 2602, "max_pad": 1404, "sq_pad": 3406420}, {"n": 2, "tok": 3266, "pad": 3268, "max_pad": 1798, "sq_pad": 5393704}, {"n": 2, "tok": 2401, "pad": 2402, "max_pad": 1320, "sq_pad": 2913124}, {"n": 2, "tok": 3717, "pad": 3718, "max_pad": 2072, "sq_pad": 7002500}, {"n": 2, "tok": 4234, "pad": 4236, "max_pad": 2118, "sq_pad": 8971848}, {"n": 2, "tok": 4234, "pad": 4236, "max_pad": 2118, "sq_pad": 8971848}, {"n": 2, "tok": 1454, "pad": 1454, "max_pad": 738, "sq_pad": 1057300}, {"n": 2, "tok": 1527, "pad": 1528, "max_pad": 774, "sq_pad": 1167592}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 822, "sq_pad": 1293480}, {"n": 2, "tok": 1865, "pad": 1866, "max_pad": 992, "sq_pad": 1747940}, {"n": 2, "tok": 1797, "pad": 1798, "max_pad": 966, "sq_pad": 1625380}, {"n": 2, "tok": 2164, "pad": 2164, "max_pad": 1114, "sq_pad": 2343496}, {"n": 2, "tok": 2095, "pad": 2096, "max_pad": 1076, "sq_pad": 2198176}, {"n": 2, "tok": 2623, "pad": 2624, "max_pad": 1430, "sq_pad": 3470536}, {"n": 2, "tok": 1998, "pad": 1998, "max_pad": 1096, "sq_pad": 2014820}, {"n": 2, "tok": 2386, "pad": 2388, "max_pad": 1212, "sq_pad": 2851920}, {"n": 2, "tok": 2939, "pad": 2940, "max_pad": 1564, "sq_pad": 4339472}, {"n": 2, "tok": 3128, "pad": 3130, "max_pad": 1592, "sq_pad": 4899908}, {"n": 2, "tok": 1824, "pad": 1824, "max_pad": 1108, "sq_pad": 1740320}, {"n": 2, "tok": 2158, "pad": 2158, "max_pad": 1098, "sq_pad": 2329204}, {"n": 2, "tok": 2595, "pad": 2596, "max_pad": 1332, "sq_pad": 3371920}, {"n": 2, "tok": 2732, "pad": 2734, "max_pad": 1446, "sq_pad": 3749860}, {"n": 2, "tok": 1475, "pad": 1476, "max_pad": 842, "sq_pad": 1110920}, {"n": 2, "tok": 1806, "pad": 1808, "max_pad": 938, "sq_pad": 1636744}, {"n": 2, "tok": 2108, "pad": 2110, "max_pad": 1102, "sq_pad": 2230468}, {"n": 2, "tok": 2367, "pad": 2368, "max_pad": 1314, "sq_pad": 2837512}, {"n": 2, "tok": 1296, "pad": 1296, "max_pad": 686, "sq_pad": 842696}, {"n": 2, "tok": 1821, "pad": 1822, "max_pad": 1010, "sq_pad": 1679444}, {"n": 2, "tok": 2143, "pad": 2144, "max_pad": 1100, "sq_pad": 2299936}, {"n": 2, "tok": 2985, "pad": 2986, "max_pad": 1550, "sq_pad": 4464596}, {"n": 2, "tok": 1597, "pad": 1598, "max_pad": 962, "sq_pad": 1329940}, {"n": 2, "tok": 2358, "pad": 2360, "max_pad": 1330, "sq_pad": 2829800}, {"n": 2, "tok": 2483, "pad": 2484, "max_pad": 1274, "sq_pad": 3087176}, {"n": 2, "tok": 2376, "pad": 2378, "max_pad": 1240, "sq_pad": 2832644}, {"n": 2, "tok": 1330, "pad": 1330, "max_pad": 740, "sq_pad": 895700}, {"n": 2, "tok": 1564, "pad": 1566, "max_pad": 786, "sq_pad": 1226196}, {"n": 2, "tok": 1686, "pad": 1688, "max_pad": 850, "sq_pad": 1424744}, {"n": 2, "tok": 2180, "pad": 2180, "max_pad": 1248, "sq_pad": 2426128}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1428, "sq_pad": 3293584}, {"n": 2, "tok": 2746, "pad": 2748, "max_pad": 1398, "sq_pad": 3776904}, {"n": 2, "tok": 2588, "pad": 2588, "max_pad": 1370, "sq_pad": 3360424}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2134, "sq_pad": 7743752}, {"n": 2, "tok": 3322, "pad": 3322, "max_pad": 1932, "sq_pad": 5664724}, {"n": 2, "tok": 4152, "pad": 4154, "max_pad": 2162, "sq_pad": 8642308}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 2034, "pad": 2034, "max_pad": 1200, "sq_pad": 2135556}, {"n": 2, "tok": 2087, "pad": 2088, "max_pad": 1314, "sq_pad": 2325672}, {"n": 2, "tok": 2941, "pad": 2942, "max_pad": 1488, "sq_pad": 4328260}, {"n": 2, "tok": 3529, "pad": 3530, "max_pad": 2126, "sq_pad": 6491092}, {"n": 2, "tok": 2626, "pad": 2628, "max_pad": 1322, "sq_pad": 3453320}, {"n": 2, "tok": 2714, "pad": 2714, "max_pad": 1384, "sq_pad": 3684356}, {"n": 2, "tok": 2991, "pad": 2992, "max_pad": 1502, "sq_pad": 4476104}, {"n": 2, "tok": 3085, "pad": 3086, "max_pad": 1566, "sq_pad": 4762756}, {"n": 2, "tok": 1989, "pad": 1990, "max_pad": 1174, "sq_pad": 2044132}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 1068, "sq_pad": 1630624}, {"n": 2, "tok": 2010, "pad": 2010, "max_pad": 1308, "sq_pad": 2203668}, {"n": 2, "tok": 2956, "pad": 2956, "max_pad": 2120, "sq_pad": 5193296}, {"n": 2, "tok": 3792, "pad": 3794, "max_pad": 1990, "sq_pad": 7214516}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 3824, "pad": 3826, "max_pad": 2108, "sq_pad": 7395188}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 2834, "pad": 2836, "max_pad": 1556, "sq_pad": 4059536}, {"n": 2, "tok": 2766, "pad": 2768, "max_pad": 1716, "sq_pad": 4051360}, {"n": 2, "tok": 2530, "pad": 2530, "max_pad": 1360, "sq_pad": 3218500}, {"n": 2, "tok": 2749, "pad": 2750, "max_pad": 1754, "sq_pad": 4068532}, {"n": 2, "tok": 3987, "pad": 3988, "max_pad": 2074, "sq_pad": 7964872}, {"n": 2, "tok": 4247, "pad": 4248, "max_pad": 2130, "sq_pad": 9022824}, {"n": 2, "tok": 4378, "pad": 4380, "max_pad": 2190, "sq_pad": 9592200}, {"n": 2, "tok": 4378, "pad": 4380, "max_pad": 2190, "sq_pad": 9592200}, {"n": 2, "tok": 2838, "pad": 2838, "max_pad": 1458, "sq_pad": 4030164}, {"n": 2, "tok": 3076, "pad": 3078, "max_pad": 1576, "sq_pad": 4739780}, {"n": 2, "tok": 4091, "pad": 4092, "max_pad": 2070, "sq_pad": 8373384}, {"n": 2, "tok": 4272, "pad": 4272, "max_pad": 2136, "sq_pad": 9124992}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 3172, "pad": 3172, "max_pad": 1598, "sq_pad": 5031080}, {"n": 2, "tok": 3727, "pad": 3728, "max_pad": 1934, "sq_pad": 6958792}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2202, "sq_pad": 8139400}, {"n": 2, "tok": 3991, "pad": 3992, "max_pad": 2202, "sq_pad": 8052904}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4176, "pad": 4176, "max_pad": 2152, "sq_pad": 8727680}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 3354, "pad": 3356, "max_pad": 1810, "sq_pad": 5666216}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 256, "global_steps": [4], "tok": 268983, "pad": 269118, "sq_pad": 328480316, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 408, "pad": 408, "max_pad": 408, "sq_pad": 166464}, {"n": 1, "tok": 427, "pad": 428, "max_pad": 428, "sq_pad": 183184}, {"n": 1, "tok": 435, "pad": 436, "max_pad": 436, "sq_pad": 190096}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 530, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 585, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 606, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 456, "pad": 456, "max_pad": 456, "sq_pad": 207936}, {"n": 1, "tok": 458, "pad": 458, "max_pad": 458, "sq_pad": 209764}, {"n": 1, "tok": 472, "pad": 472, "max_pad": 472, "sq_pad": 222784}, {"n": 1, "tok": 489, "pad": 490, "max_pad": 490, "sq_pad": 240100}, {"n": 1, "tok": 600, "pad": 600, "max_pad": 600, "sq_pad": 360000}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 760, "pad": 760, "max_pad": 760, "sq_pad": 577600}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 578, "pad": 578, "max_pad": 578, "sq_pad": 334084}, {"n": 1, "tok": 609, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 635, "pad": 636, "max_pad": 636, "sq_pad": 404496}, {"n": 1, "tok": 668, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 687, "pad": 688, "max_pad": 688, "sq_pad": 473344}, {"n": 1, "tok": 719, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 766, "pad": 766, "max_pad": 766, "sq_pad": 586756}, {"n": 1, "tok": 782, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 582, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 853, "pad": 854, "max_pad": 854, "sq_pad": 729316}, {"n": 1, "tok": 891, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 917, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1036, "pad": 1036, "max_pad": 1036, "sq_pad": 1073296}, {"n": 1, "tok": 1183, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1429, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 597, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 605, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 613, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 615, "pad": 616, "max_pad": 616, "sq_pad": 379456}, {"n": 1, "tok": 633, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 676, "pad": 676, "max_pad": 676, "sq_pad": 456976}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 588, "pad": 588, "max_pad": 588, "sq_pad": 345744}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 592, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 638, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 657, "pad": 658, "max_pad": 658, "sq_pad": 432964}, {"n": 1, "tok": 769, "pad": 770, "max_pad": 770, "sq_pad": 592900}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 678, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 745, "pad": 746, "max_pad": 746, "sq_pad": 556516}, {"n": 1, "tok": 749, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 762, "pad": 762, "max_pad": 762, "sq_pad": 580644}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 774, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 859, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 583, "pad": 584, "max_pad": 584, "sq_pad": 341056}, {"n": 1, "tok": 638, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 773, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 837, "pad": 838, "max_pad": 838, "sq_pad": 702244}, {"n": 1, "tok": 970, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 618, "pad": 618, "max_pad": 618, "sq_pad": 381924}, {"n": 1, "tok": 651, "pad": 652, "max_pad": 652, "sq_pad": 425104}, {"n": 1, "tok": 686, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 744, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 949, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 952, "pad": 952, "max_pad": 952, "sq_pad": 906304}, {"n": 1, "tok": 1405, "pad": 1406, "max_pad": 1406, "sq_pad": 1976836}, {"n": 1, "tok": 1720, "pad": 1720, "max_pad": 1720, "sq_pad": 2958400}, {"n": 1, "tok": 622, "pad": 622, "max_pad": 622, "sq_pad": 386884}, {"n": 1, "tok": 662, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 710, "pad": 710, "max_pad": 710, "sq_pad": 504100}, {"n": 1, "tok": 780, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 786, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 811, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 895, "pad": 896, "max_pad": 896, "sq_pad": 802816}, {"n": 1, "tok": 641, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 885, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 899, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1334, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1414, "pad": 1414, "max_pad": 1414, "sq_pad": 1999396}, {"n": 1, "tok": 1679, "pad": 1680, "max_pad": 1680, "sq_pad": 2822400}, {"n": 1, "tok": 1985, "pad": 1986, "max_pad": 1986, "sq_pad": 3944196}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 656, "pad": 656, "max_pad": 656, "sq_pad": 430336}, {"n": 1, "tok": 698, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 723, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 886, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 926, "pad": 926, "max_pad": 926, "sq_pad": 857476}, {"n": 1, "tok": 672, "pad": 672, "max_pad": 672, "sq_pad": 451584}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 1231, "pad": 1232, "max_pad": 1232, "sq_pad": 1517824}, {"n": 1, "tok": 1340, "pad": 1340, "max_pad": 1340, "sq_pad": 1795600}, {"n": 1, "tok": 1430, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 1420, "pad": 1420, "max_pad": 1420, "sq_pad": 2016400}, {"n": 1, "tok": 710, "pad": 710, "max_pad": 710, "sq_pad": 504100}, {"n": 1, "tok": 722, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 729, "pad": 730, "max_pad": 730, "sq_pad": 532900}, {"n": 1, "tok": 738, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 742, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 1022, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 757, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 801, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 957, "pad": 958, "max_pad": 958, "sq_pad": 917764}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 1089, "pad": 1090, "max_pad": 1090, "sq_pad": 1188100}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1239, "pad": 1240, "max_pad": 1240, "sq_pad": 1537600}, {"n": 1, "tok": 1477, "pad": 1478, "max_pad": 1478, "sq_pad": 2184484}, {"n": 1, "tok": 819, "pad": 820, "max_pad": 820, "sq_pad": 672400}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 877, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 977, "pad": 978, "max_pad": 978, "sq_pad": 956484}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1052, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1155, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 2157, "pad": 2158, "max_pad": 2158, "sq_pad": 4656964}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 881, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 929, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1185, "pad": 1186, "max_pad": 1186, "sq_pad": 1406596}, {"n": 1, "tok": 1475, "pad": 1476, "max_pad": 1476, "sq_pad": 2178576}, {"n": 1, "tok": 1486, "pad": 1486, "max_pad": 1486, "sq_pad": 2208196}, {"n": 1, "tok": 1720, "pad": 1720, "max_pad": 1720, "sq_pad": 2958400}, {"n": 1, "tok": 996, "pad": 996, "max_pad": 996, "sq_pad": 992016}, {"n": 1, "tok": 1116, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1300, "pad": 1300, "max_pad": 1300, "sq_pad": 1690000}, {"n": 1, "tok": 1448, "pad": 1448, "max_pad": 1448, "sq_pad": 2096704}, {"n": 1, "tok": 1484, "pad": 1484, "max_pad": 1484, "sq_pad": 2202256}, {"n": 1, "tok": 1491, "pad": 1492, "max_pad": 1492, "sq_pad": 2226064}, {"n": 1, "tok": 1647, "pad": 1648, "max_pad": 1648, "sq_pad": 2715904}, {"n": 1, "tok": 492, "pad": 492, "max_pad": 492, "sq_pad": 242064}, {"n": 1, "tok": 507, "pad": 508, "max_pad": 508, "sq_pad": 258064}, {"n": 1, "tok": 611, "pad": 612, "max_pad": 612, "sq_pad": 374544}, {"n": 1, "tok": 692, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 727, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 1047, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1256, "pad": 1256, "max_pad": 1256, "sq_pad": 1577536}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 890, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 1162, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1189, "pad": 1190, "max_pad": 1190, "sq_pad": 1416100}, {"n": 1, "tok": 1205, "pad": 1206, "max_pad": 1206, "sq_pad": 1454436}, {"n": 1, "tok": 1464, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1150, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1302, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 1835, "pad": 1836, "max_pad": 1836, "sq_pad": 3370896}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1258, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1271, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1330, "pad": 1330, "max_pad": 1330, "sq_pad": 1768900}, {"n": 1, "tok": 1388, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1657, "pad": 1658, "max_pad": 1658, "sq_pad": 2748964}, {"n": 1, "tok": 1696, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1045, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1199, "pad": 1200, "max_pad": 1200, "sq_pad": 1440000}, {"n": 1, "tok": 1247, "pad": 1248, "max_pad": 1248, "sq_pad": 1557504}, {"n": 1, "tok": 1254, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1443, "pad": 1444, "max_pad": 1444, "sq_pad": 2085136}, {"n": 1, "tok": 1461, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1458, "pad": 1458, "max_pad": 1458, "sq_pad": 2125764}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1259, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1272, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1309, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1492, "pad": 1492, "max_pad": 1492, "sq_pad": 2226064}, {"n": 1, "tok": 1507, "pad": 1508, "max_pad": 1508, "sq_pad": 2274064}, {"n": 1, "tok": 1314, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 1360, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1454, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1429, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 1506, "pad": 1506, "max_pad": 1506, "sq_pad": 2268036}, {"n": 1, "tok": 2196, "pad": 2196, "max_pad": 2196, "sq_pad": 4822416}, {"n": 1, "tok": 2196, "pad": 2196, "max_pad": 2196, "sq_pad": 4822416}, {"n": 1, "tok": 2196, "pad": 2196, "max_pad": 2196, "sq_pad": 4822416}, {"n": 1, "tok": 726, "pad": 726, "max_pad": 726, "sq_pad": 527076}, {"n": 1, "tok": 921, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 897, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1096, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1272, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1172, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 1333, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1419, "pad": 1420, "max_pad": 1420, "sq_pad": 2016400}, {"n": 1, "tok": 1522, "pad": 1522, "max_pad": 1522, "sq_pad": 2316484}, {"n": 1, "tok": 1765, "pad": 1766, "max_pad": 1766, "sq_pad": 3118756}, {"n": 1, "tok": 1805, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 1846, "pad": 1846, "max_pad": 1846, "sq_pad": 3407716}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1230, "pad": 1230, "max_pad": 1230, "sq_pad": 1512900}, {"n": 1, "tok": 1323, "pad": 1324, "max_pad": 1324, "sq_pad": 1752976}, {"n": 1, "tok": 1458, "pad": 1458, "max_pad": 1458, "sq_pad": 2125764}, {"n": 1, "tok": 1553, "pad": 1554, "max_pad": 1554, "sq_pad": 2414916}, {"n": 1, "tok": 1485, "pad": 1486, "max_pad": 1486, "sq_pad": 2208196}, {"n": 1, "tok": 1935, "pad": 1936, "max_pad": 1936, "sq_pad": 3748096}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 659, "pad": 660, "max_pad": 660, "sq_pad": 435600}, {"n": 1, "tok": 697, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 657, "pad": 658, "max_pad": 658, "sq_pad": 432964}, {"n": 1, "tok": 808, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 905, "pad": 906, "max_pad": 906, "sq_pad": 820836}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 1093, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 682, "pad": 682, "max_pad": 682, "sq_pad": 465124}, {"n": 1, "tok": 780, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 831, "pad": 832, "max_pad": 832, "sq_pad": 692224}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 945, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 1140, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 1256, "pad": 1256, "max_pad": 1256, "sq_pad": 1577536}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 766, "pad": 766, "max_pad": 766, "sq_pad": 586756}, {"n": 1, "tok": 892, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 880, "pad": 880, "max_pad": 880, "sq_pad": 774400}, {"n": 1, "tok": 1094, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1151, "pad": 1152, "max_pad": 1152, "sq_pad": 1327104}, {"n": 1, "tok": 1206, "pad": 1206, "max_pad": 1206, "sq_pad": 1454436}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1365, "pad": 1366, "max_pad": 1366, "sq_pad": 1865956}, {"n": 1, "tok": 607, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 685, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 915, "pad": 916, "max_pad": 916, "sq_pad": 839056}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 256, "global_steps": [4], "tok": 390919, "pad": 391060, "sq_pad": 665730944, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 1428, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1520, "pad": 1520, "max_pad": 1520, "sq_pad": 2310400}, {"n": 1, "tok": 1599, "pad": 1600, "max_pad": 1600, "sq_pad": 2560000}, {"n": 1, "tok": 1356, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1417, "pad": 1418, "max_pad": 1418, "sq_pad": 2010724}, {"n": 1, "tok": 1578, "pad": 1578, "max_pad": 1578, "sq_pad": 2490084}, {"n": 1, "tok": 1801, "pad": 1802, "max_pad": 1802, "sq_pad": 3247204}, {"n": 1, "tok": 2249, "pad": 2250, "max_pad": 2250, "sq_pad": 5062500}, {"n": 1, "tok": 586, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 1324, "pad": 1324, "max_pad": 1324, "sq_pad": 1752976}, {"n": 1, "tok": 836, "pad": 836, "max_pad": 836, "sq_pad": 698896}, {"n": 1, "tok": 1192, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 723, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 1095, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1471, "pad": 1472, "max_pad": 1472, "sq_pad": 2166784}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 885, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1409, "pad": 1410, "max_pad": 1410, "sq_pad": 1988100}, {"n": 1, "tok": 1312, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 979, "pad": 980, "max_pad": 980, "sq_pad": 960400}, {"n": 1, "tok": 999, "pad": 1000, "max_pad": 1000, "sq_pad": 1000000}, {"n": 1, "tok": 1077, "pad": 1078, "max_pad": 1078, "sq_pad": 1162084}, {"n": 1, "tok": 1263, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1090, "pad": 1090, "max_pad": 1090, "sq_pad": 1188100}, {"n": 1, "tok": 1123, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 1103, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1311, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1277, "pad": 1278, "max_pad": 1278, "sq_pad": 1633284}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1071, "pad": 1072, "max_pad": 1072, "sq_pad": 1149184}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 994, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 1073, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1103, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1184, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1197, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1403, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 1469, "pad": 1470, "max_pad": 1470, "sq_pad": 2160900}, {"n": 1, "tok": 1797, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1320, "pad": 1320, "max_pad": 1320, "sq_pad": 1742400}, {"n": 1, "tok": 1646, "pad": 1646, "max_pad": 1646, "sq_pad": 2709316}, {"n": 1, "tok": 2071, "pad": 2072, "max_pad": 2072, "sq_pad": 4293184}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 738, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 774, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 753, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 786, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 873, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 832, "pad": 832, "max_pad": 832, "sq_pad": 692224}, {"n": 1, "tok": 965, "pad": 966, "max_pad": 966, "sq_pad": 933156}, {"n": 1, "tok": 1050, "pad": 1050, "max_pad": 1050, "sq_pad": 1102500}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1076, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 1193, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1430, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 902, "pad": 902, "max_pad": 902, "sq_pad": 813604}, {"n": 1, "tok": 1096, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1175, "pad": 1176, "max_pad": 1176, "sq_pad": 1382976}, {"n": 1, "tok": 1211, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 1375, "pad": 1376, "max_pad": 1376, "sq_pad": 1893376}, {"n": 1, "tok": 1564, "pad": 1564, "max_pad": 1564, "sq_pad": 2446096}, {"n": 1, "tok": 1537, "pad": 1538, "max_pad": 1538, "sq_pad": 2365444}, {"n": 1, "tok": 1591, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 1108, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1060, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1098, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 1263, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1332, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1287, "pad": 1288, "max_pad": 1288, "sq_pad": 1658944}, {"n": 1, "tok": 1445, "pad": 1446, "max_pad": 1446, "sq_pad": 2090916}, {"n": 1, "tok": 633, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 842, "pad": 842, "max_pad": 842, "sq_pad": 708964}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 937, "pad": 938, "max_pad": 938, "sq_pad": 879844}, {"n": 1, "tok": 1007, "pad": 1008, "max_pad": 1008, "sq_pad": 1016064}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1314, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 686, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 812, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 1009, "pad": 1010, "max_pad": 1010, "sq_pad": 1020100}, {"n": 1, "tok": 1044, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1099, "pad": 1100, "max_pad": 1100, "sq_pad": 1210000}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1549, "pad": 1550, "max_pad": 1550, "sq_pad": 2402500}, {"n": 1, "tok": 635, "pad": 636, "max_pad": 636, "sq_pad": 404496}, {"n": 1, "tok": 962, "pad": 962, "max_pad": 962, "sq_pad": 925444}, {"n": 1, "tok": 1029, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1329, "pad": 1330, "max_pad": 1330, "sq_pad": 1768900}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1274, "pad": 1274, "max_pad": 1274, "sq_pad": 1623076}, {"n": 1, "tok": 1239, "pad": 1240, "max_pad": 1240, "sq_pad": 1537600}, {"n": 1, "tok": 1137, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 740, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 590, "pad": 590, "max_pad": 590, "sq_pad": 348100}, {"n": 1, "tok": 779, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 837, "pad": 838, "max_pad": 838, "sq_pad": 702244}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 1248, "pad": 1248, "max_pad": 1248, "sq_pad": 1557504}, {"n": 1, "tok": 1119, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1428, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1397, "pad": 1398, "max_pad": 1398, "sq_pad": 1954404}, {"n": 1, "tok": 1370, "pad": 1370, "max_pad": 1370, "sq_pad": 1876900}, {"n": 1, "tok": 1218, "pad": 1218, "max_pad": 1218, "sq_pad": 1483524}, {"n": 1, "tok": 1786, "pad": 1786, "max_pad": 1786, "sq_pad": 3189796}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 1390, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1932, "pad": 1932, "max_pad": 1932, "sq_pad": 3732624}, {"n": 1, "tok": 1991, "pad": 1992, "max_pad": 1992, "sq_pad": 3968064}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 1200, "pad": 1200, "max_pad": 1200, "sq_pad": 1440000}, {"n": 1, "tok": 834, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 1313, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 774, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 1454, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1404, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1305, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1330, "pad": 1330, "max_pad": 1330, "sq_pad": 1768900}, {"n": 1, "tok": 1384, "pad": 1384, "max_pad": 1384, "sq_pad": 1915456}, {"n": 1, "tok": 1489, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1502, "pad": 1502, "max_pad": 1502, "sq_pad": 2256004}, {"n": 1, "tok": 1520, "pad": 1520, "max_pad": 1520, "sq_pad": 2310400}, {"n": 1, "tok": 1565, "pad": 1566, "max_pad": 1566, "sq_pad": 2452356}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 815, "pad": 816, "max_pad": 816, "sq_pad": 665856}, {"n": 1, "tok": 1067, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 699, "pad": 700, "max_pad": 700, "sq_pad": 490000}, {"n": 1, "tok": 702, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 1308, "pad": 1308, "max_pad": 1308, "sq_pad": 1710864}, {"n": 1, "tok": 836, "pad": 836, "max_pad": 836, "sq_pad": 698896}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1803, "pad": 1804, "max_pad": 1804, "sq_pad": 3254416}, {"n": 1, "tok": 1989, "pad": 1990, "max_pad": 1990, "sq_pad": 3960100}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2166, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 1717, "pad": 1718, "max_pad": 1718, "sq_pad": 2951524}, {"n": 1, "tok": 2107, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1555, "pad": 1556, "max_pad": 1556, "sq_pad": 2421136}, {"n": 1, "tok": 1715, "pad": 1716, "max_pad": 1716, "sq_pad": 2944656}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1170, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1360, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 996, "pad": 996, "max_pad": 996, "sq_pad": 992016}, {"n": 1, "tok": 1753, "pad": 1754, "max_pad": 1754, "sq_pad": 3076516}, {"n": 1, "tok": 1914, "pad": 1914, "max_pad": 1914, "sq_pad": 3663396}, {"n": 1, "tok": 2073, "pad": 2074, "max_pad": 2074, "sq_pad": 4301476}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2189, "pad": 2190, "max_pad": 2190, "sq_pad": 4796100}, {"n": 1, "tok": 2189, "pad": 2190, "max_pad": 2190, "sq_pad": 4796100}, {"n": 1, "tok": 2189, "pad": 2190, "max_pad": 2190, "sq_pad": 4796100}, {"n": 1, "tok": 2189, "pad": 2190, "max_pad": 2190, "sq_pad": 4796100}, {"n": 1, "tok": 1380, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1458, "pad": 1458, "max_pad": 1458, "sq_pad": 2125764}, {"n": 1, "tok": 1501, "pad": 1502, "max_pad": 1502, "sq_pad": 2256004}, {"n": 1, "tok": 1575, "pad": 1576, "max_pad": 1576, "sq_pad": 2483776}, {"n": 1, "tok": 2069, "pad": 2070, "max_pad": 2070, "sq_pad": 4284900}, {"n": 1, "tok": 2022, "pad": 2022, "max_pad": 2022, "sq_pad": 4088484}, {"n": 1, "tok": 2136, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 2136, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 1598, "pad": 1598, "max_pad": 1598, "sq_pad": 2553604}, {"n": 1, "tok": 1574, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 1793, "pad": 1794, "max_pad": 1794, "sq_pad": 3218436}, {"n": 1, "tok": 1934, "pad": 1934, "max_pad": 1934, "sq_pad": 3740356}, {"n": 1, "tok": 2202, "pad": 2202, "max_pad": 2202, "sq_pad": 4848804}, {"n": 1, "tok": 1813, "pad": 1814, "max_pad": 1814, "sq_pad": 3290596}, {"n": 1, "tok": 1789, "pad": 1790, "max_pad": 1790, "sq_pad": 3204100}, {"n": 1, "tok": 2202, "pad": 2202, "max_pad": 2202, "sq_pad": 4848804}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2024, "pad": 2024, "max_pad": 2024, "sq_pad": 4096576}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1545, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1809, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2184, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 256, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 735, "pad": 736, "max_pad": 368, "sq_pad": 270848}, {"n": 2, "tok": 829, "pad": 830, "max_pad": 418, "sq_pad": 344468}, {"n": 2, "tok": 868, "pad": 868, "max_pad": 436, "sq_pad": 376720}, {"n": 2, "tok": 1081, "pad": 1082, "max_pad": 640, "sq_pad": 604964}, {"n": 2, "tok": 1128, "pad": 1128, "max_pad": 590, "sq_pad": 637544}, {"n": 2, "tok": 1232, "pad": 1234, "max_pad": 622, "sq_pad": 761428}, {"n": 2, "tok": 1550, "pad": 1550, "max_pad": 778, "sq_pad": 1201268}, {"n": 2, "tok": 1601, "pad": 1602, "max_pad": 804, "sq_pad": 1283220}, {"n": 2, "tok": 1199, "pad": 1200, "max_pad": 620, "sq_pad": 720800}, {"n": 2, "tok": 1334, "pad": 1336, "max_pad": 684, "sq_pad": 892960}, {"n": 2, "tok": 2083, "pad": 2084, "max_pad": 1148, "sq_pad": 2194000}, {"n": 2, "tok": 3112, "pad": 3114, "max_pad": 1664, "sq_pad": 4871396}, {"n": 2, "tok": 1254, "pad": 1254, "max_pad": 654, "sq_pad": 787716}, {"n": 2, "tok": 1346, "pad": 1346, "max_pad": 684, "sq_pad": 906100}, {"n": 2, "tok": 1531, "pad": 1532, "max_pad": 772, "sq_pad": 1173584}, {"n": 2, "tok": 1641, "pad": 1642, "max_pad": 848, "sq_pad": 1349540}, {"n": 2, "tok": 1251, "pad": 1252, "max_pad": 660, "sq_pad": 786064}, {"n": 2, "tok": 1412, "pad": 1414, "max_pad": 726, "sq_pad": 1000420}, {"n": 2, "tok": 1067, "pad": 1068, "max_pad": 538, "sq_pad": 570344}, {"n": 2, "tok": 2776, "pad": 2778, "max_pad": 2110, "sq_pad": 4898324}, {"n": 2, "tok": 1224, "pad": 1226, "max_pad": 628, "sq_pad": 751988}, {"n": 2, "tok": 1618, "pad": 1620, "max_pad": 834, "sq_pad": 1313352}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 896, "sq_pad": 1508416}, {"n": 2, "tok": 2005, "pad": 2006, "max_pad": 1066, "sq_pad": 2019956}, {"n": 2, "tok": 1323, "pad": 1324, "max_pad": 714, "sq_pad": 881896}, {"n": 2, "tok": 1995, "pad": 1996, "max_pad": 998, "sq_pad": 1992008}, {"n": 2, "tok": 2237, "pad": 2238, "max_pad": 1174, "sq_pad": 2510372}, {"n": 2, "tok": 3297, "pad": 3298, "max_pad": 2108, "sq_pad": 5859764}, {"n": 2, "tok": 1532, "pad": 1532, "max_pad": 844, "sq_pad": 1185680}, {"n": 2, "tok": 1892, "pad": 1894, "max_pad": 1020, "sq_pad": 1804276}, {"n": 2, "tok": 2107, "pad": 2108, "max_pad": 1056, "sq_pad": 2221840}, {"n": 2, "tok": 3245, "pad": 3246, "max_pad": 2116, "sq_pad": 5754356}, {"n": 2, "tok": 1478, "pad": 1478, "max_pad": 764, "sq_pad": 1093492}, {"n": 2, "tok": 1590, "pad": 1592, "max_pad": 814, "sq_pad": 1267880}, {"n": 2, "tok": 2117, "pad": 2118, "max_pad": 1102, "sq_pad": 2246660}, {"n": 2, "tok": 2308, "pad": 2308, "max_pad": 1168, "sq_pad": 2663824}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 870, "sq_pad": 1301544}, {"n": 2, "tok": 2001, "pad": 2002, "max_pad": 1052, "sq_pad": 2009204}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1402, "sq_pad": 3184420}, {"n": 2, "tok": 3121, "pad": 3122, "max_pad": 1620, "sq_pad": 4880404}, {"n": 2, "tok": 1746, "pad": 1748, "max_pad": 988, "sq_pad": 1553744}, {"n": 2, "tok": 2142, "pad": 2144, "max_pad": 1116, "sq_pad": 2302240}, {"n": 2, "tok": 2666, "pad": 2668, "max_pad": 1406, "sq_pad": 3569480}, {"n": 2, "tok": 3827, "pad": 3828, "max_pad": 2132, "sq_pad": 7421840}, {"n": 2, "tok": 1637, "pad": 1638, "max_pad": 848, "sq_pad": 1343204}, {"n": 2, "tok": 1876, "pad": 1876, "max_pad": 946, "sq_pad": 1759816}, {"n": 2, "tok": 1948, "pad": 1950, "max_pad": 982, "sq_pad": 1901348}, {"n": 2, "tok": 2230, "pad": 2232, "max_pad": 1156, "sq_pad": 2494112}, {"n": 2, "tok": 1702, "pad": 1702, "max_pad": 924, "sq_pad": 1459060}, {"n": 2, "tok": 2001, "pad": 2002, "max_pad": 1068, "sq_pad": 2012980}, {"n": 2, "tok": 2355, "pad": 2356, "max_pad": 1224, "sq_pad": 2779600}, {"n": 2, "tok": 2741, "pad": 2742, "max_pad": 1438, "sq_pad": 3768260}, {"n": 2, "tok": 1647, "pad": 1648, "max_pad": 854, "sq_pad": 1359752}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 886, "sq_pad": 1562920}, {"n": 2, "tok": 1830, "pad": 1830, "max_pad": 916, "sq_pad": 1674452}, {"n": 2, "tok": 4250, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1676, "pad": 1676, "max_pad": 862, "sq_pad": 1405640}, {"n": 2, "tok": 1776, "pad": 1776, "max_pad": 894, "sq_pad": 1577160}, {"n": 2, "tok": 1918, "pad": 1918, "max_pad": 974, "sq_pad": 1839812}, {"n": 2, "tok": 2480, "pad": 2480, "max_pad": 1302, "sq_pad": 3082888}, {"n": 2, "tok": 1906, "pad": 1908, "max_pad": 1062, "sq_pad": 1843560}, {"n": 2, "tok": 2397, "pad": 2398, "max_pad": 1202, "sq_pad": 2875220}, {"n": 2, "tok": 2458, "pad": 2458, "max_pad": 1246, "sq_pad": 3021460}, {"n": 2, "tok": 3777, "pad": 3778, "max_pad": 2100, "sq_pad": 7225684}, {"n": 2, "tok": 1855, "pad": 1856, "max_pad": 998, "sq_pad": 1732168}, {"n": 2, "tok": 2336, "pad": 2338, "max_pad": 1228, "sq_pad": 2740084}, {"n": 2, "tok": 2363, "pad": 2364, "max_pad": 1356, "sq_pad": 2854800}, {"n": 2, "tok": 3383, "pad": 3384, "max_pad": 2106, "sq_pad": 6068520}, {"n": 2, "tok": 1965, "pad": 1966, "max_pad": 990, "sq_pad": 1932676}, {"n": 2, "tok": 2202, "pad": 2204, "max_pad": 1160, "sq_pad": 2435536}, {"n": 2, "tok": 2606, "pad": 2606, "max_pad": 1412, "sq_pad": 3419380}, {"n": 2, "tok": 3082, "pad": 3082, "max_pad": 1582, "sq_pad": 4752724}, {"n": 2, "tok": 2080, "pad": 2082, "max_pad": 1058, "sq_pad": 2167940}, {"n": 2, "tok": 2556, "pad": 2556, "max_pad": 1336, "sq_pad": 3273296}, {"n": 2, "tok": 2272, "pad": 2274, "max_pad": 1250, "sq_pad": 2611076}, {"n": 2, "tok": 2344, "pad": 2346, "max_pad": 1276, "sq_pad": 2773076}, {"n": 2, "tok": 2159, "pad": 2160, "max_pad": 1108, "sq_pad": 2334368}, {"n": 2, "tok": 2377, "pad": 2378, "max_pad": 1270, "sq_pad": 2840564}, {"n": 2, "tok": 3130, "pad": 3132, "max_pad": 1712, "sq_pad": 4947344}, {"n": 2, "tok": 3716, "pad": 3716, "max_pad": 1888, "sq_pad": 6906128}, {"n": 2, "tok": 2245, "pad": 2246, "max_pad": 1156, "sq_pad": 2524436}, {"n": 2, "tok": 2548, "pad": 2550, "max_pad": 1386, "sq_pad": 3275892}, {"n": 2, "tok": 2919, "pad": 2920, "max_pad": 1510, "sq_pad": 4268200}, {"n": 2, "tok": 3156, "pad": 3156, "max_pad": 1610, "sq_pad": 4982216}, {"n": 2, "tok": 2417, "pad": 2418, "max_pad": 1344, "sq_pad": 2959812}, {"n": 2, "tok": 2768, "pad": 2768, "max_pad": 1408, "sq_pad": 3832064}, {"n": 2, "tok": 2980, "pad": 2982, "max_pad": 1572, "sq_pad": 4459284}, {"n": 2, "tok": 3817, "pad": 3818, "max_pad": 2126, "sq_pad": 7382740}, {"n": 2, "tok": 2139, "pad": 2140, "max_pad": 1082, "sq_pad": 2290088}, {"n": 2, "tok": 2264, "pad": 2266, "max_pad": 1178, "sq_pad": 2571428}, {"n": 2, "tok": 2447, "pad": 2448, "max_pad": 1264, "sq_pad": 2999552}, {"n": 2, "tok": 2735, "pad": 2736, "max_pad": 1414, "sq_pad": 3747080}, {"n": 2, "tok": 2431, "pad": 2432, "max_pad": 1226, "sq_pad": 2957512}, {"n": 2, "tok": 2699, "pad": 2700, "max_pad": 1410, "sq_pad": 3652200}, {"n": 2, "tok": 2877, "pad": 2878, "max_pad": 1462, "sq_pad": 4142500}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1550, "sq_pad": 4664516}, {"n": 2, "tok": 1567, "pad": 1568, "max_pad": 836, "sq_pad": 1234720}, {"n": 2, "tok": 1690, "pad": 1690, "max_pad": 858, "sq_pad": 1428388}, {"n": 2, "tok": 1961, "pad": 1962, "max_pad": 990, "sq_pad": 1924884}, {"n": 2, "tok": 2182, "pad": 2182, "max_pad": 1264, "sq_pad": 2440420}, {"n": 2, "tok": 2624, "pad": 2626, "max_pad": 1454, "sq_pad": 3487700}, {"n": 2, "tok": 3344, "pad": 3346, "max_pad": 1782, "sq_pad": 5621620}, {"n": 2, "tok": 3580, "pad": 3580, "max_pad": 1798, "sq_pad": 6408328}, {"n": 2, "tok": 3918, "pad": 3918, "max_pad": 2032, "sq_pad": 7686020}, {"n": 2, "tok": 2693, "pad": 2694, "max_pad": 1486, "sq_pad": 3667460}, {"n": 2, "tok": 3042, "pad": 3044, "max_pad": 1544, "sq_pad": 4633936}, {"n": 2, "tok": 3195, "pad": 3196, "max_pad": 1610, "sq_pad": 5107496}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2116, "sq_pad": 8087456}, {"n": 2, "tok": 1923, "pad": 1924, "max_pad": 1210, "sq_pad": 1973896}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 778, "sq_pad": 1115080}, {"n": 2, "tok": 2071, "pad": 2072, "max_pad": 1136, "sq_pad": 2166592}, {"n": 2, "tok": 3625, "pad": 3626, "max_pad": 2116, "sq_pad": 6757556}, {"n": 2, "tok": 1332, "pad": 1334, "max_pad": 672, "sq_pad": 889828}, {"n": 2, "tok": 1356, "pad": 1356, "max_pad": 712, "sq_pad": 921680}, {"n": 2, "tok": 1920, "pad": 1920, "max_pad": 1052, "sq_pad": 1860128}, {"n": 2, "tok": 1957, "pad": 1958, "max_pad": 1108, "sq_pad": 1950164}, {"n": 2, "tok": 2882, "pad": 2884, "max_pad": 1642, "sq_pad": 4238728}, {"n": 2, "tok": 3474, "pad": 3474, "max_pad": 1768, "sq_pad": 6036260}, {"n": 2, "tok": 3810, "pad": 3810, "max_pad": 1994, "sq_pad": 7273892}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 852, "pad": 854, "max_pad": 434, "sq_pad": 364756}, {"n": 2, "tok": 872, "pad": 874, "max_pad": 440, "sq_pad": 381956}, {"n": 2, "tok": 880, "pad": 880, "max_pad": 444, "sq_pad": 387232}, {"n": 2, "tok": 1004, "pad": 1004, "max_pad": 550, "sq_pad": 508616}, {"n": 2, "tok": 911, "pad": 912, "max_pad": 470, "sq_pad": 416264}, {"n": 2, "tok": 1164, "pad": 1164, "max_pad": 630, "sq_pad": 682056}, {"n": 2, "tok": 1377, "pad": 1378, "max_pad": 722, "sq_pad": 951620}, {"n": 2, "tok": 1858, "pad": 1860, "max_pad": 1068, "sq_pad": 1767888}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 758, "sq_pad": 1056200}, {"n": 2, "tok": 1722, "pad": 1724, "max_pad": 866, "sq_pad": 1486120}, {"n": 2, "tok": 2227, "pad": 2228, "max_pad": 1298, "sq_pad": 2549704}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 2158, "sq_pad": 6522920}, {"n": 2, "tok": 3310, "pad": 3312, "max_pad": 1706, "sq_pad": 5489672}, {"n": 2, "tok": 3948, "pad": 3948, "max_pad": 2108, "sq_pad": 7829264}, {"n": 2, "tok": 4163, "pad": 4164, "max_pad": 2108, "sq_pad": 8670800}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2850, "pad": 2852, "max_pad": 1536, "sq_pad": 4091152}, {"n": 2, "tok": 3658, "pad": 3658, "max_pad": 1874, "sq_pad": 6694532}, {"n": 2, "tok": 4246, "pad": 4246, "max_pad": 2132, "sq_pad": 9014420}, {"n": 2, "tok": 4300, "pad": 4300, "max_pad": 2150, "sq_pad": 9245000}, {"n": 2, "tok": 2717, "pad": 2718, "max_pad": 1364, "sq_pad": 3693812}, {"n": 2, "tok": 2856, "pad": 2858, "max_pad": 1468, "sq_pad": 4087124}, {"n": 2, "tok": 3893, "pad": 3894, "max_pad": 2106, "sq_pad": 7632180}, {"n": 2, "tok": 4342, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 1076, "pad": 1076, "max_pad": 554, "sq_pad": 579400}, {"n": 2, "tok": 1376, "pad": 1376, "max_pad": 794, "sq_pad": 969160}, {"n": 2, "tok": 1821, "pad": 1822, "max_pad": 946, "sq_pad": 1662292}, {"n": 2, "tok": 2186, "pad": 2186, "max_pad": 1146, "sq_pad": 2394916}, {"n": 2, "tok": 1520, "pad": 1520, "max_pad": 804, "sq_pad": 1159072}, {"n": 2, "tok": 1751, "pad": 1752, "max_pad": 970, "sq_pad": 1552424}, {"n": 2, "tok": 1730, "pad": 1732, "max_pad": 876, "sq_pad": 1500112}, {"n": 2, "tok": 1823, "pad": 1824, "max_pad": 916, "sq_pad": 1663520}, {"n": 2, "tok": 1110, "pad": 1112, "max_pad": 576, "sq_pad": 619072}, {"n": 2, "tok": 1122, "pad": 1124, "max_pad": 568, "sq_pad": 631760}, {"n": 2, "tok": 1278, "pad": 1280, "max_pad": 682, "sq_pad": 822728}, {"n": 2, "tok": 1551, "pad": 1552, "max_pad": 796, "sq_pad": 1205152}, {"n": 2, "tok": 997, "pad": 998, "max_pad": 506, "sq_pad": 498100}, {"n": 2, "tok": 1050, "pad": 1052, "max_pad": 534, "sq_pad": 553480}, {"n": 2, "tok": 1153, "pad": 1154, "max_pad": 596, "sq_pad": 666580}, {"n": 2, "tok": 1397, "pad": 1398, "max_pad": 716, "sq_pad": 977780}, {"n": 2, "tok": 1249, "pad": 1250, "max_pad": 646, "sq_pad": 782132}, {"n": 2, "tok": 1656, "pad": 1656, "max_pad": 854, "sq_pad": 1372520}, {"n": 2, "tok": 2047, "pad": 2048, "max_pad": 1030, "sq_pad": 2097224}, {"n": 2, "tok": 2127, "pad": 2128, "max_pad": 1084, "sq_pad": 2264992}, {"n": 2, "tok": 1143, "pad": 1144, "max_pad": 638, "sq_pad": 663080}, {"n": 2, "tok": 1223, "pad": 1224, "max_pad": 622, "sq_pad": 749288}, {"n": 2, "tok": 1861, "pad": 1862, "max_pad": 1044, "sq_pad": 1759060}, {"n": 2, "tok": 2201, "pad": 2202, "max_pad": 1568, "sq_pad": 2860580}, {"n": 2, "tok": 3257, "pad": 3258, "max_pad": 1652, "sq_pad": 5308340}, {"n": 2, "tok": 3527, "pad": 3528, "max_pad": 1824, "sq_pad": 6230592}, {"n": 2, "tok": 3774, "pad": 3776, "max_pad": 1892, "sq_pad": 7129120}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 1809, "pad": 1810, "max_pad": 968, "sq_pad": 1645988}, {"n": 2, "tok": 2125, "pad": 2126, "max_pad": 1072, "sq_pad": 2260100}, {"n": 2, "tok": 2695, "pad": 2696, "max_pad": 1444, "sq_pad": 3652640}, {"n": 2, "tok": 3651, "pad": 3652, "max_pad": 2130, "sq_pad": 6853384}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 780, "sq_pad": 1150096}, {"n": 2, "tok": 1548, "pad": 1550, "max_pad": 800, "sq_pad": 1202500}, {"n": 2, "tok": 1979, "pad": 1980, "max_pad": 1026, "sq_pad": 1962792}, {"n": 2, "tok": 2595, "pad": 2596, "max_pad": 1336, "sq_pad": 3372496}, {"n": 2, "tok": 1220, "pad": 1220, "max_pad": 628, "sq_pad": 744848}, {"n": 2, "tok": 1539, "pad": 1540, "max_pad": 788, "sq_pad": 1186448}, {"n": 2, "tok": 1779, "pad": 1780, "max_pad": 894, "sq_pad": 1584232}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1272, "sq_pad": 2442448}, {"n": 2, "tok": 2705, "pad": 2706, "max_pad": 1452, "sq_pad": 3680820}, {"n": 2, "tok": 2912, "pad": 2912, "max_pad": 1470, "sq_pad": 4240264}, {"n": 2, "tok": 2684, "pad": 2684, "max_pad": 1378, "sq_pad": 3604520}, {"n": 2, "tok": 2563, "pad": 2564, "max_pad": 1298, "sq_pad": 3287560}, {"n": 2, "tok": 2811, "pad": 2812, "max_pad": 1600, "sq_pad": 4028944}, {"n": 2, "tok": 3865, "pad": 3866, "max_pad": 2140, "sq_pad": 7558676}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 1791, "pad": 1792, "max_pad": 1028, "sq_pad": 1640480}, {"n": 2, "tok": 2463, "pad": 2464, "max_pad": 1316, "sq_pad": 3049760}, {"n": 2, "tok": 2711, "pad": 2712, "max_pad": 1404, "sq_pad": 3682080}, {"n": 2, "tok": 3588, "pad": 3590, "max_pad": 2126, "sq_pad": 6663172}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1836, "sq_pad": 5297440}, {"n": 2, "tok": 3623, "pad": 3624, "max_pad": 1856, "sq_pad": 6570560}, {"n": 2, "tok": 3608, "pad": 3610, "max_pad": 1880, "sq_pad": 6527300}, {"n": 2, "tok": 3957, "pad": 3958, "max_pad": 2106, "sq_pad": 7865140}, {"n": 2, "tok": 1185, "pad": 1186, "max_pad": 650, "sq_pad": 709796}, {"n": 2, "tok": 1324, "pad": 1326, "max_pad": 712, "sq_pad": 883940}, {"n": 2, "tok": 1206, "pad": 1206, "max_pad": 630, "sq_pad": 728676}, {"n": 2, "tok": 1688, "pad": 1690, "max_pad": 900, "sq_pad": 1434100}, {"n": 2, "tok": 2497, "pad": 2498, "max_pad": 1250, "sq_pad": 3120004}, {"n": 2, "tok": 3772, "pad": 3772, "max_pad": 1958, "sq_pad": 7124360}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 3304, "pad": 3304, "max_pad": 1768, "sq_pad": 5485120}, {"n": 2, "tok": 3550, "pad": 3550, "max_pad": 1812, "sq_pad": 6303988}, {"n": 2, "tok": 4286, "pad": 4288, "max_pad": 2144, "sq_pad": 9193472}, {"n": 2, "tok": 4286, "pad": 4288, "max_pad": 2144, "sq_pad": 9193472}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 974, "sq_pad": 1478660}, {"n": 2, "tok": 2373, "pad": 2374, "max_pad": 1198, "sq_pad": 2818180}, {"n": 2, "tok": 1765, "pad": 1766, "max_pad": 1002, "sq_pad": 1587700}, {"n": 2, "tok": 2122, "pad": 2124, "max_pad": 1130, "sq_pad": 2264936}, {"n": 2, "tok": 3978, "pad": 3978, "max_pad": 2014, "sq_pad": 7913492}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2773, "pad": 2774, "max_pad": 1592, "sq_pad": 3931588}, {"n": 2, "tok": 3354, "pad": 3354, "max_pad": 1772, "sq_pad": 5642708}, {"n": 2, "tok": 4123, "pad": 4124, "max_pad": 2152, "sq_pad": 8519888}, {"n": 2, "tok": 4293, "pad": 4294, "max_pad": 2152, "sq_pad": 9219268}, {"n": 2, "tok": 1809, "pad": 1810, "max_pad": 960, "sq_pad": 1644100}, {"n": 2, "tok": 2111, "pad": 2112, "max_pad": 1114, "sq_pad": 2237000}, {"n": 2, "tok": 1959, "pad": 1960, "max_pad": 1030, "sq_pad": 1925800}, {"n": 2, "tok": 1678, "pad": 1680, "max_pad": 872, "sq_pad": 1413248}, {"n": 2, "tok": 2121, "pad": 2122, "max_pad": 1066, "sq_pad": 2251492}, {"n": 2, "tok": 1989, "pad": 1990, "max_pad": 1050, "sq_pad": 1986100}, {"n": 2, "tok": 1903, "pad": 1904, "max_pad": 1044, "sq_pad": 1829536}, {"n": 2, "tok": 1738, "pad": 1740, "max_pad": 1122, "sq_pad": 1640808}, {"n": 2, "tok": 2257, "pad": 2258, "max_pad": 1150, "sq_pad": 2550164}, {"n": 2, "tok": 2443, "pad": 2444, "max_pad": 1228, "sq_pad": 2986640}, {"n": 2, "tok": 2328, "pad": 2328, "max_pad": 1174, "sq_pad": 2709992}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1296, "sq_pad": 3247120}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 3372, "pad": 3374, "max_pad": 1806, "sq_pad": 5720260}, {"n": 2, "tok": 3180, "pad": 3182, "max_pad": 1738, "sq_pad": 5105780}, {"n": 2, "tok": 3132, "pad": 3134, "max_pad": 1784, "sq_pad": 5005156}, {"n": 2, "tok": 2494, "pad": 2494, "max_pad": 1406, "sq_pad": 3160580}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 256, "global_steps": [5], "tok": 281452, "pad": 281582, "sq_pad": 356834612, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 368, "pad": 368, "max_pad": 368, "sq_pad": 135424}, {"n": 1, "tok": 367, "pad": 368, "max_pad": 368, "sq_pad": 135424}, {"n": 1, "tok": 412, "pad": 412, "max_pad": 412, "sq_pad": 169744}, {"n": 1, "tok": 417, "pad": 418, "max_pad": 418, "sq_pad": 174724}, {"n": 1, "tok": 432, "pad": 432, "max_pad": 432, "sq_pad": 186624}, {"n": 1, "tok": 436, "pad": 436, "max_pad": 436, "sq_pad": 190096}, {"n": 1, "tok": 442, "pad": 442, "max_pad": 442, "sq_pad": 195364}, {"n": 1, "tok": 639, "pad": 640, "max_pad": 640, "sq_pad": 409600}, {"n": 1, "tok": 538, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 590, "pad": 590, "max_pad": 590, "sq_pad": 348100}, {"n": 1, "tok": 611, "pad": 612, "max_pad": 612, "sq_pad": 374544}, {"n": 1, "tok": 621, "pad": 622, "max_pad": 622, "sq_pad": 386884}, {"n": 1, "tok": 772, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 778, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 798, "pad": 798, "max_pad": 798, "sq_pad": 636804}, {"n": 1, "tok": 803, "pad": 804, "max_pad": 804, "sq_pad": 646416}, {"n": 1, "tok": 580, "pad": 580, "max_pad": 580, "sq_pad": 336400}, {"n": 1, "tok": 619, "pad": 620, "max_pad": 620, "sq_pad": 384400}, {"n": 1, "tok": 651, "pad": 652, "max_pad": 652, "sq_pad": 425104}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 936, "pad": 936, "max_pad": 936, "sq_pad": 876096}, {"n": 1, "tok": 1147, "pad": 1148, "max_pad": 1148, "sq_pad": 1317904}, {"n": 1, "tok": 1449, "pad": 1450, "max_pad": 1450, "sq_pad": 2102500}, {"n": 1, "tok": 1663, "pad": 1664, "max_pad": 1664, "sq_pad": 2768896}, {"n": 1, "tok": 600, "pad": 600, "max_pad": 600, "sq_pad": 360000}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 662, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 684, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 760, "pad": 760, "max_pad": 760, "sq_pad": 577600}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 847, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 660, "pad": 660, "max_pad": 660, "sq_pad": 435600}, {"n": 1, "tok": 687, "pad": 688, "max_pad": 688, "sq_pad": 473344}, {"n": 1, "tok": 725, "pad": 726, "max_pad": 726, "sq_pad": 527076}, {"n": 1, "tok": 529, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 538, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 597, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 627, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 833, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 839, "pad": 840, "max_pad": 840, "sq_pad": 705600}, {"n": 1, "tok": 896, "pad": 896, "max_pad": 896, "sq_pad": 802816}, {"n": 1, "tok": 939, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1066, "pad": 1066, "max_pad": 1066, "sq_pad": 1136356}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 998, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1190, "pad": 1190, "max_pad": 1190, "sq_pad": 1416100}, {"n": 1, "tok": 2107, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 688, "pad": 688, "max_pad": 688, "sq_pad": 473344}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 873, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1056, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 1130, "pad": 1130, "max_pad": 1130, "sq_pad": 1276900}, {"n": 1, "tok": 2115, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 714, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 764, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 813, "pad": 814, "max_pad": 814, "sq_pad": 662596}, {"n": 1, "tok": 1016, "pad": 1016, "max_pad": 1016, "sq_pad": 1032256}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1140, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 737, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 870, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1401, "pad": 1402, "max_pad": 1402, "sq_pad": 1965604}, {"n": 1, "tok": 1502, "pad": 1502, "max_pad": 1502, "sq_pad": 2256004}, {"n": 1, "tok": 1619, "pad": 1620, "max_pad": 1620, "sq_pad": 2624400}, {"n": 1, "tok": 759, "pad": 760, "max_pad": 760, "sq_pad": 577600}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 1027, "pad": 1028, "max_pad": 1028, "sq_pad": 1056784}, {"n": 1, "tok": 1115, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1261, "pad": 1262, "max_pad": 1262, "sq_pad": 1592644}, {"n": 1, "tok": 1405, "pad": 1406, "max_pad": 1406, "sq_pad": 1976836}, {"n": 1, "tok": 1696, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 790, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 847, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 946, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 967, "pad": 968, "max_pad": 968, "sq_pad": 937024}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 1155, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 778, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 933, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1223, "pad": 1224, "max_pad": 1224, "sq_pad": 1498176}, {"n": 1, "tok": 1303, "pad": 1304, "max_pad": 1304, "sq_pad": 1700416}, {"n": 1, "tok": 1438, "pad": 1438, "max_pad": 1438, "sq_pad": 2067844}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 854, "pad": 854, "max_pad": 854, "sq_pad": 729316}, {"n": 1, "tok": 881, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 885, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 914, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 916, "pad": 916, "max_pad": 916, "sq_pad": 839056}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 814, "pad": 814, "max_pad": 814, "sq_pad": 662596}, {"n": 1, "tok": 862, "pad": 862, "max_pad": 862, "sq_pad": 743044}, {"n": 1, "tok": 882, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 894, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 944, "pad": 944, "max_pad": 944, "sq_pad": 891136}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1178, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1302, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1196, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1201, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 1246, "pad": 1246, "max_pad": 1246, "sq_pad": 1552516}, {"n": 1, "tok": 1677, "pad": 1678, "max_pad": 1678, "sq_pad": 2815684}, {"n": 1, "tok": 2100, "pad": 2100, "max_pad": 2100, "sq_pad": 4410000}, {"n": 1, "tok": 858, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1109, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1227, "pad": 1228, "max_pad": 1228, "sq_pad": 1507984}, {"n": 1, "tok": 1008, "pad": 1008, "max_pad": 1008, "sq_pad": 1016064}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1277, "pad": 1278, "max_pad": 1278, "sq_pad": 1633284}, {"n": 1, "tok": 2106, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 976, "pad": 976, "max_pad": 976, "sq_pad": 952576}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1159, "pad": 1160, "max_pad": 1160, "sq_pad": 1345600}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1412, "pad": 1412, "max_pad": 1412, "sq_pad": 1993744}, {"n": 1, "tok": 1500, "pad": 1500, "max_pad": 1500, "sq_pad": 2250000}, {"n": 1, "tok": 1582, "pad": 1582, "max_pad": 1582, "sq_pad": 2502724}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1220, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 1336, "pad": 1336, "max_pad": 1336, "sq_pad": 1784896}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1249, "pad": 1250, "max_pad": 1250, "sq_pad": 1562500}, {"n": 1, "tok": 1069, "pad": 1070, "max_pad": 1070, "sq_pad": 1144900}, {"n": 1, "tok": 1275, "pad": 1276, "max_pad": 1276, "sq_pad": 1628176}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1108, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1107, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1270, "pad": 1270, "max_pad": 1270, "sq_pad": 1612900}, {"n": 1, "tok": 1419, "pad": 1420, "max_pad": 1420, "sq_pad": 2016400}, {"n": 1, "tok": 1711, "pad": 1712, "max_pad": 1712, "sq_pad": 2930944}, {"n": 1, "tok": 1828, "pad": 1828, "max_pad": 1828, "sq_pad": 3341584}, {"n": 1, "tok": 1888, "pad": 1888, "max_pad": 1888, "sq_pad": 3564544}, {"n": 1, "tok": 1089, "pad": 1090, "max_pad": 1090, "sq_pad": 1188100}, {"n": 1, "tok": 1156, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 1163, "pad": 1164, "max_pad": 1164, "sq_pad": 1354896}, {"n": 1, "tok": 1385, "pad": 1386, "max_pad": 1386, "sq_pad": 1920996}, {"n": 1, "tok": 1410, "pad": 1410, "max_pad": 1410, "sq_pad": 1988100}, {"n": 1, "tok": 1509, "pad": 1510, "max_pad": 1510, "sq_pad": 2280100}, {"n": 1, "tok": 1546, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1610, "pad": 1610, "max_pad": 1610, "sq_pad": 2592100}, {"n": 1, "tok": 1074, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1343, "pad": 1344, "max_pad": 1344, "sq_pad": 1806336}, {"n": 1, "tok": 1360, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1408, "pad": 1408, "max_pad": 1408, "sq_pad": 1982464}, {"n": 1, "tok": 1409, "pad": 1410, "max_pad": 1410, "sq_pad": 1988100}, {"n": 1, "tok": 1571, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1692, "pad": 1692, "max_pad": 1692, "sq_pad": 2862864}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1087, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1183, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1264, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1414, "pad": 1414, "max_pad": 1414, "sq_pad": 1999396}, {"n": 1, "tok": 1226, "pad": 1226, "max_pad": 1226, "sq_pad": 1503076}, {"n": 1, "tok": 1205, "pad": 1206, "max_pad": 1206, "sq_pad": 1454436}, {"n": 1, "tok": 1290, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1409, "pad": 1410, "max_pad": 1410, "sq_pad": 1988100}, {"n": 1, "tok": 1416, "pad": 1416, "max_pad": 1416, "sq_pad": 2005056}, {"n": 1, "tok": 1461, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1504, "pad": 1504, "max_pad": 1504, "sq_pad": 2262016}, {"n": 1, "tok": 1549, "pad": 1550, "max_pad": 1550, "sq_pad": 2402500}, {"n": 1, "tok": 836, "pad": 836, "max_pad": 836, "sq_pad": 698896}, {"n": 1, "tok": 731, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 858, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 832, "pad": 832, "max_pad": 832, "sq_pad": 692224}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 990, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 918, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1264, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1171, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 1453, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1563, "pad": 1564, "max_pad": 1564, "sq_pad": 2446096}, {"n": 1, "tok": 1781, "pad": 1782, "max_pad": 1782, "sq_pad": 3175524}, {"n": 1, "tok": 1782, "pad": 1782, "max_pad": 1782, "sq_pad": 3175524}, {"n": 1, "tok": 1798, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1886, "pad": 1886, "max_pad": 1886, "sq_pad": 3556996}, {"n": 1, "tok": 2032, "pad": 2032, "max_pad": 2032, "sq_pad": 4129024}, {"n": 1, "tok": 1207, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 1486, "pad": 1486, "max_pad": 1486, "sq_pad": 2208196}, {"n": 1, "tok": 1499, "pad": 1500, "max_pad": 1500, "sq_pad": 2250000}, {"n": 1, "tok": 1543, "pad": 1544, "max_pad": 1544, "sq_pad": 2383936}, {"n": 1, "tok": 1585, "pad": 1586, "max_pad": 1586, "sq_pad": 2515396}, {"n": 1, "tok": 1610, "pad": 1610, "max_pad": 1610, "sq_pad": 2592100}, {"n": 1, "tok": 1900, "pad": 1900, "max_pad": 1900, "sq_pad": 3610000}, {"n": 1, "tok": 2115, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 714, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 714, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 935, "pad": 936, "max_pad": 936, "sq_pad": 876096}, {"n": 1, "tok": 1136, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1509, "pad": 1510, "max_pad": 1510, "sq_pad": 2280100}, {"n": 1, "tok": 2116, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 661, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 671, "pad": 672, "max_pad": 672, "sq_pad": 451584}, {"n": 1, "tok": 644, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 712, "pad": 712, "max_pad": 712, "sq_pad": 506944}, {"n": 1, "tok": 1052, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 868, "pad": 868, "max_pad": 868, "sq_pad": 753424}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1108, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1241, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1641, "pad": 1642, "max_pad": 1642, "sq_pad": 2696164}, {"n": 1, "tok": 1706, "pad": 1706, "max_pad": 1706, "sq_pad": 2910436}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1816, "pad": 1816, "max_pad": 1816, "sq_pad": 3297856}, {"n": 1, "tok": 1994, "pad": 1994, "max_pad": 1994, "sq_pad": 3976036}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 433, "pad": 434, "max_pad": 434, "sq_pad": 188356}, {"n": 1, "tok": 433, "pad": 434, "max_pad": 434, "sq_pad": 188356}, {"n": 1, "tok": 439, "pad": 440, "max_pad": 440, "sq_pad": 193600}, {"n": 1, "tok": 444, "pad": 444, "max_pad": 444, "sq_pad": 197136}, {"n": 1, "tok": 436, "pad": 436, "max_pad": 436, "sq_pad": 190096}, {"n": 1, "tok": 454, "pad": 454, "max_pad": 454, "sq_pad": 206116}, {"n": 1, "tok": 550, "pad": 550, "max_pad": 550, "sq_pad": 302500}, {"n": 1, "tok": 442, "pad": 442, "max_pad": 442, "sq_pad": 195364}, {"n": 1, "tok": 469, "pad": 470, "max_pad": 470, "sq_pad": 220900}, {"n": 1, "tok": 534, "pad": 534, "max_pad": 534, "sq_pad": 285156}, {"n": 1, "tok": 630, "pad": 630, "max_pad": 630, "sq_pad": 396900}, {"n": 1, "tok": 656, "pad": 656, "max_pad": 656, "sq_pad": 430336}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 1067, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 256, "global_steps": [5], "tok": 362098, "pad": 362242, "sq_pad": 598849668, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 757, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 694, "pad": 694, "max_pad": 694, "sq_pad": 481636}, {"n": 1, "tok": 865, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 857, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 1297, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1366, "pad": 1366, "max_pad": 1366, "sq_pad": 1865956}, {"n": 1, "tok": 2157, "pad": 2158, "max_pad": 2158, "sq_pad": 4656964}, {"n": 1, "tok": 1605, "pad": 1606, "max_pad": 1606, "sq_pad": 2579236}, {"n": 1, "tok": 1705, "pad": 1706, "max_pad": 1706, "sq_pad": 2910436}, {"n": 1, "tok": 1840, "pad": 1840, "max_pad": 1840, "sq_pad": 3385600}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2055, "pad": 2056, "max_pad": 2056, "sq_pad": 4227136}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 1315, "pad": 1316, "max_pad": 1316, "sq_pad": 1731856}, {"n": 1, "tok": 1535, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1784, "pad": 1784, "max_pad": 1784, "sq_pad": 3182656}, {"n": 1, "tok": 1874, "pad": 1874, "max_pad": 1874, "sq_pad": 3511876}, {"n": 1, "tok": 2114, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2150, "pad": 2150, "max_pad": 2150, "sq_pad": 4622500}, {"n": 1, "tok": 2150, "pad": 2150, "max_pad": 2150, "sq_pad": 4622500}, {"n": 1, "tok": 1354, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1363, "pad": 1364, "max_pad": 1364, "sq_pad": 1860496}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1788, "pad": 1788, "max_pad": 1788, "sq_pad": 3196944}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2171, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2171, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 522, "pad": 522, "max_pad": 522, "sq_pad": 272484}, {"n": 1, "tok": 554, "pad": 554, "max_pad": 554, "sq_pad": 306916}, {"n": 1, "tok": 582, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 946, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 1146, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 1040, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 804, "pad": 804, "max_pad": 804, "sq_pad": 646416}, {"n": 1, "tok": 781, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 970, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 855, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 915, "pad": 916, "max_pad": 916, "sq_pad": 839056}, {"n": 1, "tok": 908, "pad": 908, "max_pad": 908, "sq_pad": 824464}, {"n": 1, "tok": 535, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 575, "pad": 576, "max_pad": 576, "sq_pad": 331776}, {"n": 1, "tok": 567, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 555, "pad": 556, "max_pad": 556, "sq_pad": 309136}, {"n": 1, "tok": 681, "pad": 682, "max_pad": 682, "sq_pad": 465124}, {"n": 1, "tok": 597, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 756, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 492, "pad": 492, "max_pad": 492, "sq_pad": 242064}, {"n": 1, "tok": 517, "pad": 518, "max_pad": 518, "sq_pad": 268324}, {"n": 1, "tok": 533, "pad": 534, "max_pad": 534, "sq_pad": 285156}, {"n": 1, "tok": 557, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 681, "pad": 682, "max_pad": 682, "sq_pad": 465124}, {"n": 1, "tok": 603, "pad": 604, "max_pad": 604, "sq_pad": 364816}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 802, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 854, "pad": 854, "max_pad": 854, "sq_pad": 729316}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1017, "pad": 1018, "max_pad": 1018, "sq_pad": 1036324}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1044, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 506, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 637, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 601, "pad": 602, "max_pad": 602, "sq_pad": 362404}, {"n": 1, "tok": 622, "pad": 622, "max_pad": 622, "sq_pad": 386884}, {"n": 1, "tok": 818, "pad": 818, "max_pad": 818, "sq_pad": 669124}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 634, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 1567, "pad": 1568, "max_pad": 1568, "sq_pad": 2458624}, {"n": 1, "tok": 1605, "pad": 1606, "max_pad": 1606, "sq_pad": 2579236}, {"n": 1, "tok": 1652, "pad": 1652, "max_pad": 1652, "sq_pad": 2729104}, {"n": 1, "tok": 1703, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 1824, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 1883, "pad": 1884, "max_pad": 1884, "sq_pad": 3549456}, {"n": 1, "tok": 1891, "pad": 1892, "max_pad": 1892, "sq_pad": 3579664}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 842, "pad": 842, "max_pad": 842, "sq_pad": 708964}, {"n": 1, "tok": 967, "pad": 968, "max_pad": 968, "sq_pad": 937024}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1072, "pad": 1072, "max_pad": 1072, "sq_pad": 1149184}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1443, "pad": 1444, "max_pad": 1444, "sq_pad": 2085136}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 1522, "pad": 1522, "max_pad": 1522, "sq_pad": 2316484}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 779, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 749, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 953, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1026, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1259, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1336, "pad": 1336, "max_pad": 1336, "sq_pad": 1784896}, {"n": 1, "tok": 592, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 751, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 788, "pad": 788, "max_pad": 788, "sq_pad": 620944}, {"n": 1, "tok": 885, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 894, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 907, "pad": 908, "max_pad": 908, "sq_pad": 824464}, {"n": 1, "tok": 1272, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1253, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1452, "pad": 1452, "max_pad": 1452, "sq_pad": 2108304}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1470, "pad": 1470, "max_pad": 1470, "sq_pad": 2160900}, {"n": 1, "tok": 1378, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1306, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1265, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1599, "pad": 1600, "max_pad": 1600, "sq_pad": 2560000}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 1726, "pad": 1726, "max_pad": 1726, "sq_pad": 2979076}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 1028, "pad": 1028, "max_pad": 1028, "sq_pad": 1056784}, {"n": 1, "tok": 1148, "pad": 1148, "max_pad": 1148, "sq_pad": 1317904}, {"n": 1, "tok": 1315, "pad": 1316, "max_pad": 1316, "sq_pad": 1731856}, {"n": 1, "tok": 1307, "pad": 1308, "max_pad": 1308, "sq_pad": 1710864}, {"n": 1, "tok": 1404, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 1463, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 1388, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1835, "pad": 1836, "max_pad": 1836, "sq_pad": 3370896}, {"n": 1, "tok": 1856, "pad": 1856, "max_pad": 1856, "sq_pad": 3444736}, {"n": 1, "tok": 1767, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1729, "pad": 1730, "max_pad": 1730, "sq_pad": 2992900}, {"n": 1, "tok": 1879, "pad": 1880, "max_pad": 1880, "sq_pad": 3534400}, {"n": 1, "tok": 1852, "pad": 1852, "max_pad": 1852, "sq_pad": 3429904}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 535, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 650, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 711, "pad": 712, "max_pad": 712, "sq_pad": 506944}, {"n": 1, "tok": 613, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 576, "pad": 576, "max_pad": 576, "sq_pad": 331776}, {"n": 1, "tok": 630, "pad": 630, "max_pad": 630, "sq_pad": 396900}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 899, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1248, "pad": 1248, "max_pad": 1248, "sq_pad": 1557504}, {"n": 1, "tok": 1249, "pad": 1250, "max_pad": 1250, "sq_pad": 1562500}, {"n": 1, "tok": 1814, "pad": 1814, "max_pad": 1814, "sq_pad": 3290596}, {"n": 1, "tok": 1958, "pad": 1958, "max_pad": 1958, "sq_pad": 3833764}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 1536, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1738, "pad": 1738, "max_pad": 1738, "sq_pad": 3020644}, {"n": 1, "tok": 1812, "pad": 1812, "max_pad": 1812, "sq_pad": 3283344}, {"n": 1, "tok": 2143, "pad": 2144, "max_pad": 2144, "sq_pad": 4596736}, {"n": 1, "tok": 2143, "pad": 2144, "max_pad": 2144, "sq_pad": 4596736}, {"n": 1, "tok": 2143, "pad": 2144, "max_pad": 2144, "sq_pad": 4596736}, {"n": 1, "tok": 2143, "pad": 2144, "max_pad": 2144, "sq_pad": 4596736}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1175, "pad": 1176, "max_pad": 1176, "sq_pad": 1382976}, {"n": 1, "tok": 1198, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1001, "pad": 1002, "max_pad": 1002, "sq_pad": 1004004}, {"n": 1, "tok": 764, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 1129, "pad": 1130, "max_pad": 1130, "sq_pad": 1276900}, {"n": 1, "tok": 993, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 1964, "pad": 1964, "max_pad": 1964, "sq_pad": 3857296}, {"n": 1, "tok": 2014, "pad": 2014, "max_pad": 2014, "sq_pad": 4056196}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1181, "pad": 1182, "max_pad": 1182, "sq_pad": 1397124}, {"n": 1, "tok": 1592, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1582, "pad": 1582, "max_pad": 1582, "sq_pad": 2502724}, {"n": 1, "tok": 1772, "pad": 1772, "max_pad": 1772, "sq_pad": 3139984}, {"n": 1, "tok": 1972, "pad": 1972, "max_pad": 1972, "sq_pad": 3888784}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 850, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 959, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 1113, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 998, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 929, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 871, "pad": 872, "max_pad": 872, "sq_pad": 760384}, {"n": 1, "tok": 1065, "pad": 1066, "max_pad": 1066, "sq_pad": 1136356}, {"n": 1, "tok": 1056, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1049, "pad": 1050, "max_pad": 1050, "sq_pad": 1102500}, {"n": 1, "tok": 860, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 617, "pad": 618, "max_pad": 618, "sq_pad": 381924}, {"n": 1, "tok": 1108, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1149, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1227, "pad": 1228, "max_pad": 1228, "sq_pad": 1507984}, {"n": 1, "tok": 1216, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1154, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1295, "pad": 1296, "max_pad": 1296, "sq_pad": 1679616}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2123, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 2206, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 1567, "pad": 1568, "max_pad": 1568, "sq_pad": 2458624}, {"n": 1, "tok": 1805, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 1443, "pad": 1444, "max_pad": 1444, "sq_pad": 2085136}, {"n": 1, "tok": 1737, "pad": 1738, "max_pad": 1738, "sq_pad": 3020644}, {"n": 1, "tok": 1783, "pad": 1784, "max_pad": 1784, "sq_pad": 3182656}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1088, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1406, "pad": 1406, "max_pad": 1406, "sq_pad": 1976836}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 256, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1031, "pad": 1032, "max_pad": 526, "sq_pad": 532712}, {"n": 2, "tok": 1065, "pad": 1066, "max_pad": 534, "sq_pad": 568180}, {"n": 2, "tok": 1143, "pad": 1144, "max_pad": 584, "sq_pad": 654656}, {"n": 2, "tok": 1443, "pad": 1444, "max_pad": 730, "sq_pad": 1042696}, {"n": 2, "tok": 1001, "pad": 1002, "max_pad": 538, "sq_pad": 504740}, {"n": 2, "tok": 1147, "pad": 1148, "max_pad": 602, "sq_pad": 660520}, {"n": 2, "tok": 1217, "pad": 1218, "max_pad": 610, "sq_pad": 741764}, {"n": 2, "tok": 1380, "pad": 1382, "max_pad": 702, "sq_pad": 955204}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 542, "sq_pad": 516548}, {"n": 2, "tok": 1133, "pad": 1134, "max_pad": 572, "sq_pad": 643028}, {"n": 2, "tok": 1041, "pad": 1042, "max_pad": 536, "sq_pad": 543332}, {"n": 2, "tok": 1150, "pad": 1152, "max_pad": 626, "sq_pad": 668552}, {"n": 2, "tok": 1037, "pad": 1038, "max_pad": 522, "sq_pad": 538740}, {"n": 2, "tok": 1117, "pad": 1118, "max_pad": 576, "sq_pad": 625540}, {"n": 2, "tok": 1263, "pad": 1264, "max_pad": 660, "sq_pad": 800416}, {"n": 2, "tok": 1612, "pad": 1612, "max_pad": 872, "sq_pad": 1307984}, {"n": 2, "tok": 1089, "pad": 1090, "max_pad": 578, "sq_pad": 596228}, {"n": 2, "tok": 1252, "pad": 1252, "max_pad": 652, "sq_pad": 785104}, {"n": 2, "tok": 1629, "pad": 1630, "max_pad": 828, "sq_pad": 1328788}, {"n": 2, "tok": 1600, "pad": 1600, "max_pad": 920, "sq_pad": 1308800}, {"n": 2, "tok": 1286, "pad": 1288, "max_pad": 686, "sq_pad": 833000}, {"n": 2, "tok": 1444, "pad": 1444, "max_pad": 724, "sq_pad": 1042576}, {"n": 2, "tok": 1568, "pad": 1568, "max_pad": 786, "sq_pad": 1229320}, {"n": 2, "tok": 1738, "pad": 1738, "max_pad": 900, "sq_pad": 1512244}, {"n": 2, "tok": 1285, "pad": 1286, "max_pad": 644, "sq_pad": 826900}, {"n": 2, "tok": 1298, "pad": 1300, "max_pad": 656, "sq_pad": 845072}, {"n": 2, "tok": 1416, "pad": 1416, "max_pad": 734, "sq_pad": 1003880}, {"n": 2, "tok": 2021, "pad": 2022, "max_pad": 1228, "sq_pad": 2138420}, {"n": 2, "tok": 1447, "pad": 1448, "max_pad": 794, "sq_pad": 1058152}, {"n": 2, "tok": 1761, "pad": 1762, "max_pad": 942, "sq_pad": 1559764}, {"n": 2, "tok": 2144, "pad": 2146, "max_pad": 1118, "sq_pad": 2306708}, {"n": 2, "tok": 2480, "pad": 2480, "max_pad": 1296, "sq_pad": 3081472}, {"n": 2, "tok": 1364, "pad": 1364, "max_pad": 690, "sq_pad": 930376}, {"n": 2, "tok": 1518, "pad": 1518, "max_pad": 810, "sq_pad": 1157364}, {"n": 2, "tok": 1894, "pad": 1896, "max_pad": 1044, "sq_pad": 1815840}, {"n": 2, "tok": 2187, "pad": 2188, "max_pad": 1156, "sq_pad": 2401360}, {"n": 2, "tok": 1386, "pad": 1388, "max_pad": 704, "sq_pad": 963472}, {"n": 2, "tok": 1478, "pad": 1478, "max_pad": 748, "sq_pad": 1092404}, {"n": 2, "tok": 1936, "pad": 1938, "max_pad": 990, "sq_pad": 1878804}, {"n": 2, "tok": 3214, "pad": 3214, "max_pad": 2118, "sq_pad": 5687140}, {"n": 2, "tok": 1396, "pad": 1396, "max_pad": 710, "sq_pad": 974696}, {"n": 2, "tok": 1702, "pad": 1702, "max_pad": 884, "sq_pad": 1450580}, {"n": 2, "tok": 1877, "pad": 1878, "max_pad": 982, "sq_pad": 1767140}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1014, "sq_pad": 2000392}, {"n": 2, "tok": 1651, "pad": 1652, "max_pad": 924, "sq_pad": 1383760}, {"n": 2, "tok": 2047, "pad": 2048, "max_pad": 1026, "sq_pad": 2097160}, {"n": 2, "tok": 2145, "pad": 2146, "max_pad": 1106, "sq_pad": 2304836}, {"n": 2, "tok": 2353, "pad": 2354, "max_pad": 1216, "sq_pad": 2773700}, {"n": 2, "tok": 1504, "pad": 1506, "max_pad": 792, "sq_pad": 1137060}, {"n": 2, "tok": 1665, "pad": 1666, "max_pad": 860, "sq_pad": 1389236}, {"n": 2, "tok": 1827, "pad": 1828, "max_pad": 924, "sq_pad": 1670992}, {"n": 2, "tok": 2010, "pad": 2010, "max_pad": 1034, "sq_pad": 2021732}, {"n": 2, "tok": 2131, "pad": 2132, "max_pad": 1316, "sq_pad": 2397712}, {"n": 2, "tok": 2886, "pad": 2886, "max_pad": 1516, "sq_pad": 4175156}, {"n": 2, "tok": 2995, "pad": 2996, "max_pad": 1522, "sq_pad": 4489160}, {"n": 2, "tok": 3966, "pad": 3968, "max_pad": 2178, "sq_pad": 7947784}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 808, "sq_pad": 1154128}, {"n": 2, "tok": 1577, "pad": 1578, "max_pad": 824, "sq_pad": 1247492}, {"n": 2, "tok": 1668, "pad": 1670, "max_pad": 858, "sq_pad": 1395508}, {"n": 2, "tok": 2036, "pad": 2036, "max_pad": 1030, "sq_pad": 2072936}, {"n": 2, "tok": 1752, "pad": 1752, "max_pad": 934, "sq_pad": 1541480}, {"n": 2, "tok": 2061, "pad": 2062, "max_pad": 1032, "sq_pad": 2125924}, {"n": 2, "tok": 2307, "pad": 2308, "max_pad": 1168, "sq_pad": 2663824}, {"n": 2, "tok": 2384, "pad": 2384, "max_pad": 1208, "sq_pad": 2842240}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 940, "sq_pad": 1533236}, {"n": 2, "tok": 1869, "pad": 1870, "max_pad": 946, "sq_pad": 1748692}, {"n": 2, "tok": 2032, "pad": 2032, "max_pad": 1022, "sq_pad": 2064584}, {"n": 2, "tok": 3170, "pad": 3172, "max_pad": 2106, "sq_pad": 5571592}, {"n": 2, "tok": 1858, "pad": 1860, "max_pad": 990, "sq_pad": 1737000}, {"n": 2, "tok": 2138, "pad": 2138, "max_pad": 1098, "sq_pad": 2287204}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1168, "sq_pad": 2618624}, {"n": 2, "tok": 2399, "pad": 2400, "max_pad": 1204, "sq_pad": 2880032}, {"n": 2, "tok": 2049, "pad": 2050, "max_pad": 1058, "sq_pad": 2103428}, {"n": 2, "tok": 2635, "pad": 2636, "max_pad": 1344, "sq_pad": 3475600}, {"n": 2, "tok": 3576, "pad": 3576, "max_pad": 1916, "sq_pad": 6426656}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2111, "pad": 2112, "max_pad": 1116, "sq_pad": 2237472}, {"n": 2, "tok": 2775, "pad": 2776, "max_pad": 1494, "sq_pad": 3875560}, {"n": 2, "tok": 4259, "pad": 4260, "max_pad": 2134, "sq_pad": 9073832}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 1996, "pad": 1998, "max_pad": 1154, "sq_pad": 2044052}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1348, "sq_pad": 3543700}, {"n": 2, "tok": 3080, "pad": 3082, "max_pad": 1552, "sq_pad": 4749604}, {"n": 2, "tok": 3864, "pad": 3866, "max_pad": 2106, "sq_pad": 7532836}, {"n": 2, "tok": 2320, "pad": 2320, "max_pad": 1210, "sq_pad": 2696200}, {"n": 2, "tok": 2679, "pad": 2680, "max_pad": 1358, "sq_pad": 3591848}, {"n": 2, "tok": 2878, "pad": 2880, "max_pad": 1478, "sq_pad": 4150088}, {"n": 2, "tok": 3688, "pad": 3688, "max_pad": 1898, "sq_pad": 6806504}, {"n": 2, "tok": 2934, "pad": 2936, "max_pad": 1546, "sq_pad": 4322216}, {"n": 2, "tok": 3220, "pad": 3220, "max_pad": 1674, "sq_pad": 5192392}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 1774, "sq_pad": 6209576}, {"n": 2, "tok": 3740, "pad": 3742, "max_pad": 1902, "sq_pad": 7003204}, {"n": 2, "tok": 2850, "pad": 2852, "max_pad": 1438, "sq_pad": 4067240}, {"n": 2, "tok": 3097, "pad": 3098, "max_pad": 1592, "sq_pad": 4802500}, {"n": 2, "tok": 3381, "pad": 3382, "max_pad": 1698, "sq_pad": 5719060}, {"n": 2, "tok": 3859, "pad": 3860, "max_pad": 2102, "sq_pad": 7508968}, {"n": 2, "tok": 3127, "pad": 3128, "max_pad": 1878, "sq_pad": 5089384}, {"n": 2, "tok": 4144, "pad": 4146, "max_pad": 2152, "sq_pad": 8607140}, {"n": 2, "tok": 4302, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4302, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 3003, "pad": 3004, "max_pad": 1576, "sq_pad": 4522960}, {"n": 2, "tok": 3234, "pad": 3236, "max_pad": 1640, "sq_pad": 5236816}, {"n": 2, "tok": 3402, "pad": 3404, "max_pad": 1716, "sq_pad": 5794000}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2206, "sq_pad": 7804232}, {"n": 2, "tok": 2378, "pad": 2380, "max_pad": 1210, "sq_pad": 2833000}, {"n": 2, "tok": 2596, "pad": 2596, "max_pad": 1366, "sq_pad": 3378856}, {"n": 2, "tok": 3313, "pad": 3314, "max_pad": 1668, "sq_pad": 5491540}, {"n": 2, "tok": 3649, "pad": 3650, "max_pad": 1882, "sq_pad": 6667748}, {"n": 2, "tok": 2737, "pad": 2738, "max_pad": 1632, "sq_pad": 3886660}, {"n": 2, "tok": 4198, "pad": 4200, "max_pad": 2146, "sq_pad": 8824232}, {"n": 2, "tok": 3862, "pad": 3862, "max_pad": 1968, "sq_pad": 7460260}, {"n": 2, "tok": 3926, "pad": 3926, "max_pad": 1996, "sq_pad": 7708916}, {"n": 2, "tok": 1439, "pad": 1440, "max_pad": 776, "sq_pad": 1043072}, {"n": 2, "tok": 1588, "pad": 1590, "max_pad": 800, "sq_pad": 1264100}, {"n": 2, "tok": 1848, "pad": 1850, "max_pad": 988, "sq_pad": 1719188}, {"n": 2, "tok": 2112, "pad": 2114, "max_pad": 1074, "sq_pad": 2235076}, {"n": 2, "tok": 1938, "pad": 1940, "max_pad": 1044, "sq_pad": 1892752}, {"n": 2, "tok": 2316, "pad": 2316, "max_pad": 1180, "sq_pad": 2682896}, {"n": 2, "tok": 2950, "pad": 2952, "max_pad": 1488, "sq_pad": 4357440}, {"n": 2, "tok": 3463, "pad": 3464, "max_pad": 1740, "sq_pad": 5999776}, {"n": 2, "tok": 1108, "pad": 1110, "max_pad": 604, "sq_pad": 620852}, {"n": 2, "tok": 1615, "pad": 1616, "max_pad": 868, "sq_pad": 1312928}, {"n": 2, "tok": 1499, "pad": 1500, "max_pad": 826, "sq_pad": 1136552}, {"n": 2, "tok": 2916, "pad": 2916, "max_pad": 2124, "sq_pad": 5138640}, {"n": 2, "tok": 2801, "pad": 2802, "max_pad": 1648, "sq_pad": 4047620}, {"n": 2, "tok": 3372, "pad": 3374, "max_pad": 1708, "sq_pad": 5692820}, {"n": 2, "tok": 3806, "pad": 3808, "max_pad": 2090, "sq_pad": 7319624}, {"n": 2, "tok": 4014, "pad": 4014, "max_pad": 2118, "sq_pad": 8080740}, {"n": 2, "tok": 3133, "pad": 3134, "max_pad": 1572, "sq_pad": 4911028}, {"n": 2, "tok": 3663, "pad": 3664, "max_pad": 1918, "sq_pad": 6727240}, {"n": 2, "tok": 3785, "pad": 3786, "max_pad": 1992, "sq_pad": 7186500}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 1900, "pad": 1900, "max_pad": 1136, "sq_pad": 1874192}, {"n": 2, "tok": 2208, "pad": 2210, "max_pad": 1162, "sq_pad": 2448548}, {"n": 2, "tok": 2824, "pad": 2824, "max_pad": 1468, "sq_pad": 3993760}, {"n": 2, "tok": 3467, "pad": 3468, "max_pad": 2126, "sq_pad": 6320840}, {"n": 2, "tok": 2323, "pad": 2324, "max_pad": 1204, "sq_pad": 2704016}, {"n": 2, "tok": 2656, "pad": 2658, "max_pad": 1428, "sq_pad": 3552084}, {"n": 2, "tok": 2888, "pad": 2888, "max_pad": 1496, "sq_pad": 4175680}, {"n": 2, "tok": 3324, "pad": 3324, "max_pad": 1748, "sq_pad": 5539280}, {"n": 2, "tok": 1797, "pad": 1798, "max_pad": 982, "sq_pad": 1630180}, {"n": 2, "tok": 2171, "pad": 2172, "max_pad": 1170, "sq_pad": 2372904}, {"n": 2, "tok": 2177, "pad": 2178, "max_pad": 1236, "sq_pad": 2415060}, {"n": 2, "tok": 2290, "pad": 2292, "max_pad": 1358, "sq_pad": 2716520}, {"n": 2, "tok": 1117, "pad": 1118, "max_pad": 566, "sq_pad": 625060}, {"n": 2, "tok": 1233, "pad": 1234, "max_pad": 728, "sq_pad": 786020}, {"n": 2, "tok": 1584, "pad": 1584, "max_pad": 866, "sq_pad": 1265480}, {"n": 2, "tok": 1830, "pad": 1832, "max_pad": 928, "sq_pad": 1678400}, {"n": 2, "tok": 1905, "pad": 1906, "max_pad": 1002, "sq_pad": 1821220}, {"n": 2, "tok": 2411, "pad": 2412, "max_pad": 1244, "sq_pad": 2911760}, {"n": 2, "tok": 3276, "pad": 3278, "max_pad": 1668, "sq_pad": 5374324}, {"n": 2, "tok": 3993, "pad": 3994, "max_pad": 2166, "sq_pad": 8033140}, {"n": 2, "tok": 3347, "pad": 3348, "max_pad": 1810, "sq_pad": 5641544}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 1383, "pad": 1384, "max_pad": 722, "sq_pad": 959528}, {"n": 2, "tok": 1468, "pad": 1468, "max_pad": 752, "sq_pad": 1078160}, {"n": 2, "tok": 1618, "pad": 1618, "max_pad": 964, "sq_pad": 1357012}, {"n": 2, "tok": 2091, "pad": 2092, "max_pad": 1048, "sq_pad": 2188240}, {"n": 2, "tok": 3616, "pad": 3618, "max_pad": 1942, "sq_pad": 6580340}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 802, "pad": 804, "max_pad": 426, "sq_pad": 324360}, {"n": 2, "tok": 743, "pad": 744, "max_pad": 398, "sq_pad": 278120}, {"n": 2, "tok": 996, "pad": 998, "max_pad": 522, "sq_pad": 499060}, {"n": 2, "tok": 976, "pad": 978, "max_pad": 522, "sq_pad": 480420}, {"n": 2, "tok": 1820, "pad": 1820, "max_pad": 1064, "sq_pad": 1703632}, {"n": 2, "tok": 2081, "pad": 2082, "max_pad": 1104, "sq_pad": 2175300}, {"n": 2, "tok": 2442, "pad": 2444, "max_pad": 1306, "sq_pad": 3000680}, {"n": 2, "tok": 3320, "pad": 3320, "max_pad": 1872, "sq_pad": 5601088}, {"n": 2, "tok": 854, "pad": 856, "max_pad": 436, "sq_pad": 366496}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 524, "sq_pad": 514676}, {"n": 2, "tok": 1024, "pad": 1026, "max_pad": 528, "sq_pad": 526788}, {"n": 2, "tok": 2521, "pad": 2522, "max_pad": 2120, "sq_pad": 4656004}, {"n": 2, "tok": 3156, "pad": 3158, "max_pad": 1586, "sq_pad": 4986580}, {"n": 2, "tok": 3747, "pad": 3748, "max_pad": 2000, "sq_pad": 7055504}, {"n": 2, "tok": 4240, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 3535, "pad": 3536, "max_pad": 1870, "sq_pad": 6272456}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 2389, "pad": 2390, "max_pad": 1294, "sq_pad": 2875652}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1220, "sq_pad": 2410000}, {"n": 2, "tok": 2345, "pad": 2346, "max_pad": 1284, "sq_pad": 2776500}, {"n": 2, "tok": 3142, "pad": 3144, "max_pad": 2116, "sq_pad": 5534240}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 2035, "pad": 2036, "max_pad": 1056, "sq_pad": 2075536}, {"n": 2, "tok": 2291, "pad": 2292, "max_pad": 1194, "sq_pad": 2631240}, {"n": 2, "tok": 2587, "pad": 2588, "max_pad": 1306, "sq_pad": 3349160}, {"n": 2, "tok": 3536, "pad": 3536, "max_pad": 2132, "sq_pad": 6516640}, {"n": 2, "tok": 2445, "pad": 2446, "max_pad": 1276, "sq_pad": 2997076}, {"n": 2, "tok": 2718, "pad": 2720, "max_pad": 1364, "sq_pad": 3699232}, {"n": 2, "tok": 2636, "pad": 2636, "max_pad": 1400, "sq_pad": 3487696}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 3952, "pad": 3952, "max_pad": 2134, "sq_pad": 7859080}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4198, "pad": 4200, "max_pad": 2104, "sq_pad": 8820032}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 1168, "pad": 1170, "max_pad": 634, "sq_pad": 689252}, {"n": 2, "tok": 1408, "pad": 1410, "max_pad": 742, "sq_pad": 996788}, {"n": 2, "tok": 1508, "pad": 1508, "max_pad": 838, "sq_pad": 1151144}, {"n": 2, "tok": 1637, "pad": 1638, "max_pad": 846, "sq_pad": 1342980}, {"n": 2, "tok": 1428, "pad": 1428, "max_pad": 868, "sq_pad": 1067024}, {"n": 2, "tok": 1802, "pad": 1804, "max_pad": 904, "sq_pad": 1627216}, {"n": 2, "tok": 1997, "pad": 1998, "max_pad": 1078, "sq_pad": 2008484}, {"n": 2, "tok": 1549, "pad": 1550, "max_pad": 880, "sq_pad": 1223300}, {"n": 2, "tok": 1409, "pad": 1410, "max_pad": 734, "sq_pad": 995732}, {"n": 2, "tok": 2344, "pad": 2346, "max_pad": 1276, "sq_pad": 2773076}, {"n": 2, "tok": 2439, "pad": 2440, "max_pad": 1472, "sq_pad": 3103808}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1706, "sq_pad": 4727540}, {"n": 2, "tok": 1374, "pad": 1374, "max_pad": 754, "sq_pad": 952916}, {"n": 2, "tok": 1804, "pad": 1804, "max_pad": 1098, "sq_pad": 1704040}, {"n": 2, "tok": 2147, "pad": 2148, "max_pad": 1080, "sq_pad": 2307024}, {"n": 2, "tok": 3156, "pad": 3158, "max_pad": 2088, "sq_pad": 5504644}, {"n": 2, "tok": 2937, "pad": 2938, "max_pad": 1772, "sq_pad": 4499540}, {"n": 2, "tok": 3749, "pad": 3750, "max_pad": 1910, "sq_pad": 7033700}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1832, "pad": 1834, "max_pad": 978, "sq_pad": 1689220}, {"n": 2, "tok": 2015, "pad": 2016, "max_pad": 1132, "sq_pad": 2062880}, {"n": 2, "tok": 2118, "pad": 2118, "max_pad": 1184, "sq_pad": 2274212}, {"n": 2, "tok": 2313, "pad": 2314, "max_pad": 1222, "sq_pad": 2685748}, {"n": 2, "tok": 2818, "pad": 2818, "max_pad": 1496, "sq_pad": 3985700}, {"n": 2, "tok": 2670, "pad": 2670, "max_pad": 1450, "sq_pad": 3590900}, {"n": 2, "tok": 3264, "pad": 3264, "max_pad": 1738, "sq_pad": 5349320}, {"n": 2, "tok": 3788, "pad": 3788, "max_pad": 1904, "sq_pad": 7174672}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4123, "pad": 4124, "max_pad": 2152, "sq_pad": 8519888}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 256, "global_steps": [6], "tok": 296764, "pad": 296894, "sq_pad": 405858924, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 526, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 533, "pad": 534, "max_pad": 534, "sq_pad": 285156}, {"n": 1, "tok": 532, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 559, "pad": 560, "max_pad": 560, "sq_pad": 313600}, {"n": 1, "tok": 584, "pad": 584, "max_pad": 584, "sq_pad": 341056}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 730, "pad": 730, "max_pad": 730, "sq_pad": 532900}, {"n": 1, "tok": 463, "pad": 464, "max_pad": 464, "sq_pad": 215296}, {"n": 1, "tok": 538, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 546, "pad": 546, "max_pad": 546, "sq_pad": 298116}, {"n": 1, "tok": 601, "pad": 602, "max_pad": 602, "sq_pad": 362404}, {"n": 1, "tok": 608, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 609, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 679, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 472, "pad": 472, "max_pad": 472, "sq_pad": 222784}, {"n": 1, "tok": 541, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 562, "pad": 562, "max_pad": 562, "sq_pad": 315844}, {"n": 1, "tok": 571, "pad": 572, "max_pad": 572, "sq_pad": 327184}, {"n": 1, "tok": 536, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 625, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 525, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 516, "pad": 516, "max_pad": 516, "sq_pad": 266256}, {"n": 1, "tok": 521, "pad": 522, "max_pad": 522, "sq_pad": 272484}, {"n": 1, "tok": 542, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 575, "pad": 576, "max_pad": 576, "sq_pad": 331776}, {"n": 1, "tok": 604, "pad": 604, "max_pad": 604, "sq_pad": 364816}, {"n": 1, "tok": 659, "pad": 660, "max_pad": 660, "sq_pad": 435600}, {"n": 1, "tok": 740, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 872, "pad": 872, "max_pad": 872, "sq_pad": 760384}, {"n": 1, "tok": 512, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 577, "pad": 578, "max_pad": 578, "sq_pad": 334084}, {"n": 1, "tok": 600, "pad": 600, "max_pad": 600, "sq_pad": 360000}, {"n": 1, "tok": 652, "pad": 652, "max_pad": 652, "sq_pad": 425104}, {"n": 1, "tok": 802, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 827, "pad": 828, "max_pad": 828, "sq_pad": 685584}, {"n": 1, "tok": 680, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 920, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 601, "pad": 602, "max_pad": 602, "sq_pad": 362404}, {"n": 1, "tok": 685, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 782, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 786, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 838, "pad": 838, "max_pad": 838, "sq_pad": 702244}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 642, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 655, "pad": 656, "max_pad": 656, "sq_pad": 430336}, {"n": 1, "tok": 682, "pad": 682, "max_pad": 682, "sq_pad": 465124}, {"n": 1, "tok": 734, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 1227, "pad": 1228, "max_pad": 1228, "sq_pad": 1507984}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 819, "pad": 820, "max_pad": 820, "sq_pad": 672400}, {"n": 1, "tok": 942, "pad": 942, "max_pad": 942, "sq_pad": 887364}, {"n": 1, "tok": 1027, "pad": 1028, "max_pad": 1028, "sq_pad": 1056784}, {"n": 1, "tok": 1117, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1184, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1296, "pad": 1296, "max_pad": 1296, "sq_pad": 1679616}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 690, "pad": 690, "max_pad": 690, "sq_pad": 476100}, {"n": 1, "tok": 708, "pad": 708, "max_pad": 708, "sq_pad": 501264}, {"n": 1, "tok": 810, "pad": 810, "max_pad": 810, "sq_pad": 656100}, {"n": 1, "tok": 851, "pad": 852, "max_pad": 852, "sq_pad": 725904}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1155, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 703, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 730, "pad": 730, "max_pad": 730, "sq_pad": 532900}, {"n": 1, "tok": 748, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 947, "pad": 948, "max_pad": 948, "sq_pad": 898704}, {"n": 1, "tok": 1096, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 2118, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 686, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 710, "pad": 710, "max_pad": 710, "sq_pad": 504100}, {"n": 1, "tok": 818, "pad": 818, "max_pad": 818, "sq_pad": 669124}, {"n": 1, "tok": 884, "pad": 884, "max_pad": 884, "sq_pad": 781456}, {"n": 1, "tok": 895, "pad": 896, "max_pad": 896, "sq_pad": 802816}, {"n": 1, "tok": 982, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 986, "pad": 986, "max_pad": 986, "sq_pad": 972196}, {"n": 1, "tok": 1013, "pad": 1014, "max_pad": 1014, "sq_pad": 1028196}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 923, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 1022, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1025, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1040, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1105, "pad": 1106, "max_pad": 1106, "sq_pad": 1223236}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1215, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 805, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 860, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 976, "pad": 976, "max_pad": 976, "sq_pad": 952576}, {"n": 1, "tok": 1034, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 816, "pad": 816, "max_pad": 816, "sq_pad": 665856}, {"n": 1, "tok": 1315, "pad": 1316, "max_pad": 1316, "sq_pad": 1731856}, {"n": 1, "tok": 1370, "pad": 1370, "max_pad": 1370, "sq_pad": 1876900}, {"n": 1, "tok": 1516, "pad": 1516, "max_pad": 1516, "sq_pad": 2298256}, {"n": 1, "tok": 1474, "pad": 1474, "max_pad": 1474, "sq_pad": 2172676}, {"n": 1, "tok": 1521, "pad": 1522, "max_pad": 1522, "sq_pad": 2316484}, {"n": 1, "tok": 1789, "pad": 1790, "max_pad": 1790, "sq_pad": 3204100}, {"n": 1, "tok": 2177, "pad": 2178, "max_pad": 2178, "sq_pad": 4743684}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 707, "pad": 708, "max_pad": 708, "sq_pad": 501264}, {"n": 1, "tok": 754, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 823, "pad": 824, "max_pad": 824, "sq_pad": 678976}, {"n": 1, "tok": 857, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 811, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1006, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 818, "pad": 818, "max_pad": 818, "sq_pad": 669124}, {"n": 1, "tok": 934, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 1029, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1139, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1176, "pad": 1176, "max_pad": 1176, "sq_pad": 1382976}, {"n": 1, "tok": 1208, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 923, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 946, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 1022, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1010, "pad": 1010, "max_pad": 1010, "sq_pad": 1020100}, {"n": 1, "tok": 1065, "pad": 1066, "max_pad": 1066, "sq_pad": 1136356}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1040, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1098, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 1120, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1167, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1196, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1203, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 991, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1058, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1291, "pad": 1292, "max_pad": 1292, "sq_pad": 1669264}, {"n": 1, "tok": 1344, "pad": 1344, "max_pad": 1344, "sq_pad": 1806336}, {"n": 1, "tok": 1916, "pad": 1916, "max_pad": 1916, "sq_pad": 3671056}, {"n": 1, "tok": 1660, "pad": 1660, "max_pad": 1660, "sq_pad": 2755600}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 995, "pad": 996, "max_pad": 996, "sq_pad": 992016}, {"n": 1, "tok": 1116, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1281, "pad": 1282, "max_pad": 1282, "sq_pad": 1643524}, {"n": 1, "tok": 1494, "pad": 1494, "max_pad": 1494, "sq_pad": 2232036}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 1153, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 1314, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 1347, "pad": 1348, "max_pad": 1348, "sq_pad": 1817104}, {"n": 1, "tok": 1529, "pad": 1530, "max_pad": 1530, "sq_pad": 2340900}, {"n": 1, "tok": 1551, "pad": 1552, "max_pad": 1552, "sq_pad": 2408704}, {"n": 1, "tok": 1759, "pad": 1760, "max_pad": 1760, "sq_pad": 3097600}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1210, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1358, "pad": 1358, "max_pad": 1358, "sq_pad": 1844164}, {"n": 1, "tok": 1401, "pad": 1402, "max_pad": 1402, "sq_pad": 1965604}, {"n": 1, "tok": 1477, "pad": 1478, "max_pad": 1478, "sq_pad": 2184484}, {"n": 1, "tok": 1790, "pad": 1790, "max_pad": 1790, "sq_pad": 3204100}, {"n": 1, "tok": 1898, "pad": 1898, "max_pad": 1898, "sq_pad": 3602404}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1545, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1546, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1674, "pad": 1674, "max_pad": 1674, "sq_pad": 2802276}, {"n": 1, "tok": 1749, "pad": 1750, "max_pad": 1750, "sq_pad": 3062500}, {"n": 1, "tok": 1774, "pad": 1774, "max_pad": 1774, "sq_pad": 3147076}, {"n": 1, "tok": 1839, "pad": 1840, "max_pad": 1840, "sq_pad": 3385600}, {"n": 1, "tok": 1901, "pad": 1902, "max_pad": 1902, "sq_pad": 3617604}, {"n": 1, "tok": 1413, "pad": 1414, "max_pad": 1414, "sq_pad": 1999396}, {"n": 1, "tok": 1437, "pad": 1438, "max_pad": 1438, "sq_pad": 2067844}, {"n": 1, "tok": 1505, "pad": 1506, "max_pad": 1506, "sq_pad": 2268036}, {"n": 1, "tok": 1592, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1683, "pad": 1684, "max_pad": 1684, "sq_pad": 2835856}, {"n": 1, "tok": 1698, "pad": 1698, "max_pad": 1698, "sq_pad": 2883204}, {"n": 1, "tok": 1757, "pad": 1758, "max_pad": 1758, "sq_pad": 3090564}, {"n": 1, "tok": 2102, "pad": 2102, "max_pad": 2102, "sq_pad": 4418404}, {"n": 1, "tok": 1250, "pad": 1250, "max_pad": 1250, "sq_pad": 1562500}, {"n": 1, "tok": 1877, "pad": 1878, "max_pad": 1878, "sq_pad": 3526884}, {"n": 1, "tok": 1993, "pad": 1994, "max_pad": 1994, "sq_pad": 3976036}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1427, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1576, "pad": 1576, "max_pad": 1576, "sq_pad": 2483776}, {"n": 1, "tok": 1595, "pad": 1596, "max_pad": 1596, "sq_pad": 2547216}, {"n": 1, "tok": 1639, "pad": 1640, "max_pad": 1640, "sq_pad": 2689600}, {"n": 1, "tok": 1687, "pad": 1688, "max_pad": 1688, "sq_pad": 2849344}, {"n": 1, "tok": 1715, "pad": 1716, "max_pad": 1716, "sq_pad": 2944656}, {"n": 1, "tok": 1714, "pad": 1714, "max_pad": 1714, "sq_pad": 2937796}, {"n": 1, "tok": 2205, "pad": 2206, "max_pad": 2206, "sq_pad": 4866436}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1230, "pad": 1230, "max_pad": 1230, "sq_pad": 1512900}, {"n": 1, "tok": 1366, "pad": 1366, "max_pad": 1366, "sq_pad": 1865956}, {"n": 1, "tok": 1667, "pad": 1668, "max_pad": 1668, "sq_pad": 2782224}, {"n": 1, "tok": 1646, "pad": 1646, "max_pad": 1646, "sq_pad": 2709316}, {"n": 1, "tok": 1767, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1882, "pad": 1882, "max_pad": 1882, "sq_pad": 3541924}, {"n": 1, "tok": 1106, "pad": 1106, "max_pad": 1106, "sq_pad": 1223236}, {"n": 1, "tok": 1631, "pad": 1632, "max_pad": 1632, "sq_pad": 2663424}, {"n": 1, "tok": 2053, "pad": 2054, "max_pad": 2054, "sq_pad": 4218916}, {"n": 1, "tok": 2145, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 1894, "pad": 1894, "max_pad": 1894, "sq_pad": 3587236}, {"n": 1, "tok": 1968, "pad": 1968, "max_pad": 1968, "sq_pad": 3873024}, {"n": 1, "tok": 1996, "pad": 1996, "max_pad": 1996, "sq_pad": 3984016}, {"n": 1, "tok": 1930, "pad": 1930, "max_pad": 1930, "sq_pad": 3724900}, {"n": 1, "tok": 664, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 775, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 861, "pad": 862, "max_pad": 862, "sq_pad": 743044}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 1039, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1073, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 895, "pad": 896, "max_pad": 896, "sq_pad": 802816}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1136, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1463, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1723, "pad": 1724, "max_pad": 1724, "sq_pad": 2972176}, {"n": 1, "tok": 1740, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 603, "pad": 604, "max_pad": 604, "sq_pad": 364816}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 868, "pad": 868, "max_pad": 868, "sq_pad": 753424}, {"n": 1, "tok": 825, "pad": 826, "max_pad": 826, "sq_pad": 682276}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 792, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 2124, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 1153, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 1648, "pad": 1648, "max_pad": 1648, "sq_pad": 2715904}, {"n": 1, "tok": 1665, "pad": 1666, "max_pad": 1666, "sq_pad": 2775556}, {"n": 1, "tok": 1707, "pad": 1708, "max_pad": 1708, "sq_pad": 2917264}, {"n": 1, "tok": 1717, "pad": 1718, "max_pad": 1718, "sq_pad": 2951524}, {"n": 1, "tok": 2089, "pad": 2090, "max_pad": 2090, "sq_pad": 4368100}, {"n": 1, "tok": 1896, "pad": 1896, "max_pad": 1896, "sq_pad": 3594816}, {"n": 1, "tok": 2118, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 256, "global_steps": [6], "tok": 387275, "pad": 387396, "sq_pad": 677200208, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 1561, "pad": 1562, "max_pad": 1562, "sq_pad": 2439844}, {"n": 1, "tok": 1572, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1746, "pad": 1746, "max_pad": 1746, "sq_pad": 3048516}, {"n": 1, "tok": 1917, "pad": 1918, "max_pad": 1918, "sq_pad": 3678724}, {"n": 1, "tok": 1793, "pad": 1794, "max_pad": 1794, "sq_pad": 3218436}, {"n": 1, "tok": 1992, "pad": 1992, "max_pad": 1992, "sq_pad": 3968064}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 764, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 1136, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1047, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1161, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1356, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1468, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1341, "pad": 1342, "max_pad": 1342, "sq_pad": 1800964}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1120, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1203, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 1229, "pad": 1230, "max_pad": 1230, "sq_pad": 1512900}, {"n": 1, "tok": 1427, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1392, "pad": 1392, "max_pad": 1392, "sq_pad": 1937664}, {"n": 1, "tok": 1496, "pad": 1496, "max_pad": 1496, "sq_pad": 2238016}, {"n": 1, "tok": 1748, "pad": 1748, "max_pad": 1748, "sq_pad": 3055504}, {"n": 1, "tok": 1576, "pad": 1576, "max_pad": 1576, "sq_pad": 2483776}, {"n": 1, "tok": 816, "pad": 816, "max_pad": 816, "sq_pad": 665856}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1002, "pad": 1002, "max_pad": 1002, "sq_pad": 1004004}, {"n": 1, "tok": 941, "pad": 942, "max_pad": 942, "sq_pad": 887364}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 933, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 1357, "pad": 1358, "max_pad": 1358, "sq_pad": 1844164}, {"n": 1, "tok": 566, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 551, "pad": 552, "max_pad": 552, "sq_pad": 304704}, {"n": 1, "tok": 506, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 727, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 718, "pad": 718, "max_pad": 718, "sq_pad": 515524}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 927, "pad": 928, "max_pad": 928, "sq_pad": 861184}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1002, "pad": 1002, "max_pad": 1002, "sq_pad": 1004004}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1244, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1167, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1609, "pad": 1610, "max_pad": 1610, "sq_pad": 2592100}, {"n": 1, "tok": 1667, "pad": 1668, "max_pad": 1668, "sq_pad": 2782224}, {"n": 1, "tok": 2165, "pad": 2166, "max_pad": 2166, "sq_pad": 4691556}, {"n": 1, "tok": 1828, "pad": 1828, "max_pad": 1828, "sq_pad": 3341584}, {"n": 1, "tok": 1537, "pad": 1538, "max_pad": 1538, "sq_pad": 2365444}, {"n": 1, "tok": 1810, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 662, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 752, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 964, "pad": 964, "max_pad": 964, "sq_pad": 929296}, {"n": 1, "tok": 1048, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1675, "pad": 1676, "max_pad": 1676, "sq_pad": 2808976}, {"n": 1, "tok": 1941, "pad": 1942, "max_pad": 1942, "sq_pad": 3771364}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 425, "pad": 426, "max_pad": 426, "sq_pad": 181476}, {"n": 1, "tok": 377, "pad": 378, "max_pad": 378, "sq_pad": 142884}, {"n": 1, "tok": 346, "pad": 346, "max_pad": 346, "sq_pad": 119716}, {"n": 1, "tok": 397, "pad": 398, "max_pad": 398, "sq_pad": 158404}, {"n": 1, "tok": 521, "pad": 522, "max_pad": 522, "sq_pad": 272484}, {"n": 1, "tok": 475, "pad": 476, "max_pad": 476, "sq_pad": 226576}, {"n": 1, "tok": 455, "pad": 456, "max_pad": 456, "sq_pad": 207936}, {"n": 1, "tok": 521, "pad": 522, "max_pad": 522, "sq_pad": 272484}, {"n": 1, "tok": 756, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 977, "pad": 978, "max_pad": 978, "sq_pad": 956484}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1137, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1305, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1448, "pad": 1448, "max_pad": 1448, "sq_pad": 2096704}, {"n": 1, "tok": 1872, "pad": 1872, "max_pad": 1872, "sq_pad": 3504384}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 435, "pad": 436, "max_pad": 436, "sq_pad": 190096}, {"n": 1, "tok": 489, "pad": 490, "max_pad": 490, "sq_pad": 240100}, {"n": 1, "tok": 524, "pad": 524, "max_pad": 524, "sq_pad": 274576}, {"n": 1, "tok": 497, "pad": 498, "max_pad": 498, "sq_pad": 248004}, {"n": 1, "tok": 527, "pad": 528, "max_pad": 528, "sq_pad": 278784}, {"n": 1, "tok": 401, "pad": 402, "max_pad": 402, "sq_pad": 161604}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1571, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1585, "pad": 1586, "max_pad": 1586, "sq_pad": 2515396}, {"n": 1, "tok": 1747, "pad": 1748, "max_pad": 1748, "sq_pad": 3055504}, {"n": 1, "tok": 2000, "pad": 2000, "max_pad": 2000, "sq_pad": 4000000}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1870, "pad": 1870, "max_pad": 1870, "sq_pad": 3496900}, {"n": 1, "tok": 1665, "pad": 1666, "max_pad": 1666, "sq_pad": 2775556}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 1095, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1294, "pad": 1294, "max_pad": 1294, "sq_pad": 1674436}, {"n": 1, "tok": 1219, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 960, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 1284, "pad": 1284, "max_pad": 1284, "sq_pad": 1648656}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1027, "pad": 1028, "max_pad": 1028, "sq_pad": 1056784}, {"n": 1, "tok": 2115, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 1056, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 979, "pad": 980, "max_pad": 980, "sq_pad": 960400}, {"n": 1, "tok": 1097, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1281, "pad": 1282, "max_pad": 1282, "sq_pad": 1643524}, {"n": 1, "tok": 1306, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1404, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1170, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1275, "pad": 1276, "max_pad": 1276, "sq_pad": 1628176}, {"n": 1, "tok": 1363, "pad": 1364, "max_pad": 1364, "sq_pad": 1860496}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 1400, "pad": 1400, "max_pad": 1400, "sq_pad": 1960000}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1818, "pad": 1818, "max_pad": 1818, "sq_pad": 3305124}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2183, "pad": 2184, "max_pad": 2184, "sq_pad": 4769856}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2172, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 2095, "pad": 2096, "max_pad": 2096, "sq_pad": 4393216}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 535, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 633, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 741, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 838, "pad": 838, "max_pad": 838, "sq_pad": 702244}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 560, "pad": 560, "max_pad": 560, "sq_pad": 313600}, {"n": 1, "tok": 868, "pad": 868, "max_pad": 868, "sq_pad": 753424}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 899, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1077, "pad": 1078, "max_pad": 1078, "sq_pad": 1162084}, {"n": 1, "tok": 920, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 879, "pad": 880, "max_pad": 880, "sq_pad": 774400}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 676, "pad": 676, "max_pad": 676, "sq_pad": 456976}, {"n": 1, "tok": 733, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 1069, "pad": 1070, "max_pad": 1070, "sq_pad": 1144900}, {"n": 1, "tok": 1275, "pad": 1276, "max_pad": 1276, "sq_pad": 1628176}, {"n": 1, "tok": 967, "pad": 968, "max_pad": 968, "sq_pad": 937024}, {"n": 1, "tok": 1472, "pad": 1472, "max_pad": 1472, "sq_pad": 2166784}, {"n": 1, "tok": 1347, "pad": 1348, "max_pad": 1348, "sq_pad": 1817104}, {"n": 1, "tok": 1706, "pad": 1706, "max_pad": 1706, "sq_pad": 2910436}, {"n": 1, "tok": 620, "pad": 620, "max_pad": 620, "sq_pad": 384400}, {"n": 1, "tok": 754, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 706, "pad": 706, "max_pad": 706, "sq_pad": 498436}, {"n": 1, "tok": 1098, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1069, "pad": 1070, "max_pad": 1070, "sq_pad": 1144900}, {"n": 1, "tok": 2087, "pad": 2088, "max_pad": 2088, "sq_pad": 4359744}, {"n": 1, "tok": 1165, "pad": 1166, "max_pad": 1166, "sq_pad": 1359556}, {"n": 1, "tok": 1772, "pad": 1772, "max_pad": 1772, "sq_pad": 3139984}, {"n": 1, "tok": 1840, "pad": 1840, "max_pad": 1840, "sq_pad": 3385600}, {"n": 1, "tok": 1909, "pad": 1910, "max_pad": 1910, "sq_pad": 3648100}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 855, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 977, "pad": 978, "max_pad": 978, "sq_pad": 956484}, {"n": 1, "tok": 1131, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 884, "pad": 884, "max_pad": 884, "sq_pad": 781456}, {"n": 1, "tok": 1184, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 934, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 1222, "pad": 1222, "max_pad": 1222, "sq_pad": 1493284}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1322, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1496, "pad": 1496, "max_pad": 1496, "sq_pad": 2238016}, {"n": 1, "tok": 1450, "pad": 1450, "max_pad": 1450, "sq_pad": 2102500}, {"n": 1, "tok": 1220, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 1526, "pad": 1526, "max_pad": 1526, "sq_pad": 2328676}, {"n": 1, "tok": 1738, "pad": 1738, "max_pad": 1738, "sq_pad": 3020644}, {"n": 1, "tok": 1904, "pad": 1904, "max_pad": 1904, "sq_pad": 3625216}, {"n": 1, "tok": 1884, "pad": 1884, "max_pad": 1884, "sq_pad": 3549456}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1971, "pad": 1972, "max_pad": 1972, "sq_pad": 3888784}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2152, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}]}


==> anc/data/controlled/micro_batches/p3_bf16_m2.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 128, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1576, "max_pad": 450, "sq_pad": 628776}, {"n": 4, "tok": 1748, "pad": 1750, "max_pad": 504, "sq_pad": 778260}, {"n": 4, "tok": 1535, "pad": 1536, "max_pad": 414, "sq_pad": 593552}, {"n": 4, "tok": 1967, "pad": 1970, "max_pad": 560, "sq_pad": 984516}, {"n": 4, "tok": 2070, "pad": 2072, "max_pad": 532, "sq_pad": 1074272}, {"n": 4, "tok": 2309, "pad": 2310, "max_pad": 638, "sq_pad": 1339940}, {"n": 4, "tok": 2440, "pad": 2442, "max_pad": 728, "sq_pad": 1525492}, {"n": 4, "tok": 4044, "pad": 4046, "max_pad": 1106, "sq_pad": 4157052}, {"n": 4, "tok": 2534, "pad": 2536, "max_pad": 680, "sq_pad": 1616056}, {"n": 4, "tok": 3678, "pad": 3680, "max_pad": 1098, "sq_pad": 3449080}, {"n": 4, "tok": 2269, "pad": 2270, "max_pad": 614, "sq_pad": 1291356}, {"n": 4, "tok": 3032, "pad": 3034, "max_pad": 818, "sq_pad": 2313228}, {"n": 4, "tok": 3825, "pad": 3826, "max_pad": 1102, "sq_pad": 3772044}, {"n": 4, "tok": 6855, "pad": 6858, "max_pad": 2122, "sq_pad": 12274148}, {"n": 4, "tok": 2928, "pad": 2930, "max_pad": 742, "sq_pad": 2146420}, {"n": 4, "tok": 3495, "pad": 3496, "max_pad": 1112, "sq_pad": 3133672}, {"n": 4, "tok": 3371, "pad": 3372, "max_pad": 992, "sq_pad": 2886760}, {"n": 4, "tok": 4502, "pad": 4506, "max_pad": 1210, "sq_pad": 5088644}, {"n": 4, "tok": 3120, "pad": 3120, "max_pad": 846, "sq_pad": 2441592}, {"n": 4, "tok": 3763, "pad": 3764, "max_pad": 1110, "sq_pad": 3582640}, {"n": 4, "tok": 3716, "pad": 3718, "max_pad": 1080, "sq_pad": 3524364}, {"n": 4, "tok": 5285, "pad": 5286, "max_pad": 1494, "sq_pad": 7069932}, {"n": 4, "tok": 3724, "pad": 3726, "max_pad": 1036, "sq_pad": 3531292}, {"n": 4, "tok": 5738, "pad": 5740, "max_pad": 2136, "sq_pad": 8913352}, {"n": 4, "tok": 4095, "pad": 4096, "max_pad": 1216, "sq_pad": 4319160}, {"n": 4, "tok": 5083, "pad": 5084, "max_pad": 1296, "sq_pad": 6463592}, {"n": 4, "tok": 3927, "pad": 3930, "max_pad": 1254, "sq_pad": 4000220}, {"n": 4, "tok": 7445, "pad": 7448, "max_pad": 2138, "sq_pad": 14200728}, {"n": 4, "tok": 5105, "pad": 5106, "max_pad": 2104, "sq_pad": 7444292}, {"n": 4, "tok": 8416, "pad": 8416, "max_pad": 2104, "sq_pad": 17707264}, {"n": 4, "tok": 3898, "pad": 3900, "max_pad": 1212, "sq_pad": 3944840}, {"n": 4, "tok": 4406, "pad": 4408, "max_pad": 1214, "sq_pad": 4876216}, {"n": 4, "tok": 4050, "pad": 4052, "max_pad": 1064, "sq_pad": 4111656}, {"n": 4, "tok": 4973, "pad": 4974, "max_pad": 1490, "sq_pad": 6276204}, {"n": 4, "tok": 4264, "pad": 4266, "max_pad": 1124, "sq_pad": 4570692}, {"n": 4, "tok": 4963, "pad": 4966, "max_pad": 1276, "sq_pad": 6170868}, {"n": 4, "tok": 5160, "pad": 5164, "max_pad": 1420, "sq_pad": 6782664}, {"n": 4, "tok": 6230, "pad": 6232, "max_pad": 1736, "sq_pad": 9757096}, {"n": 4, "tok": 4354, "pad": 4356, "max_pad": 1136, "sq_pad": 4749320}, {"n": 4, "tok": 4850, "pad": 4852, "max_pad": 1280, "sq_pad": 5896120}, {"n": 4, "tok": 4544, "pad": 4546, "max_pad": 1182, "sq_pad": 5172812}, {"n": 4, "tok": 4985, "pad": 4988, "max_pad": 1306, "sq_pad": 6230696}, {"n": 4, "tok": 4280, "pad": 4282, "max_pad": 1112, "sq_pad": 4590476}, {"n": 4, "tok": 4796, "pad": 4798, "max_pad": 1294, "sq_pad": 5778220}, {"n": 4, "tok": 4665, "pad": 4668, "max_pad": 1242, "sq_pad": 5458856}, {"n": 4, "tok": 5587, "pad": 5590, "max_pad": 1660, "sq_pad": 7907316}, {"n": 4, "tok": 2282, "pad": 2284, "max_pad": 626, "sq_pad": 1313256}, {"n": 4, "tok": 2722, "pad": 2724, "max_pad": 844, "sq_pad": 1897200}, {"n": 4, "tok": 3463, "pad": 3464, "max_pad": 994, "sq_pad": 3042448}, {"n": 4, "tok": 4183, "pad": 4186, "max_pad": 1114, "sq_pad": 4401292}, {"n": 4, "tok": 3411, "pad": 3412, "max_pad": 924, "sq_pad": 2923056}, {"n": 4, "tok": 5540, "pad": 5540, "max_pad": 2126, "sq_pad": 8424312}, {"n": 4, "tok": 5152, "pad": 5154, "max_pad": 1482, "sq_pad": 6731228}, {"n": 4, "tok": 7439, "pad": 7440, "max_pad": 2108, "sq_pad": 14118216}, {"n": 4, "tok": 5057, "pad": 5060, "max_pad": 1366, "sq_pad": 6452560}, {"n": 4, "tok": 6668, "pad": 6670, "max_pad": 2122, "sq_pad": 11407476}, {"n": 4, "tok": 2403, "pad": 2406, "max_pad": 664, "sq_pad": 1452684}, {"n": 4, "tok": 2874, "pad": 2878, "max_pad": 834, "sq_pad": 2089676}, {"n": 4, "tok": 5660, "pad": 5662, "max_pad": 2112, "sq_pad": 9276692}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4956, "pad": 4958, "max_pad": 1390, "sq_pad": 6194916}, {"n": 4, "tok": 6597, "pad": 6598, "max_pad": 1952, "sq_pad": 11012644}, {"n": 4, "tok": 2160, "pad": 2162, "max_pad": 558, "sq_pad": 1171244}, {"n": 4, "tok": 4142, "pad": 4144, "max_pad": 1260, "sq_pad": 4512440}, {"n": 4, "tok": 3527, "pad": 3530, "max_pad": 1406, "sq_pad": 3517876}, {"n": 4, "tok": 6261, "pad": 6262, "max_pad": 2128, "sq_pad": 10379764}, {"n": 4, "tok": 2641, "pad": 2644, "max_pad": 716, "sq_pad": 1768816}, {"n": 4, "tok": 3371, "pad": 3374, "max_pad": 974, "sq_pad": 2873244}, {"n": 4, "tok": 3422, "pad": 3424, "max_pad": 1204, "sq_pad": 3093480}, {"n": 4, "tok": 7273, "pad": 7276, "max_pad": 2132, "sq_pad": 13628072}, {"n": 4, "tok": 2804, "pad": 2808, "max_pad": 846, "sq_pad": 2001608}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1256, "sq_pad": 4453456}, {"n": 4, "tok": 3234, "pad": 3236, "max_pad": 870, "sq_pad": 2624952}, {"n": 4, "tok": 5096, "pad": 5096, "max_pad": 2116, "sq_pad": 7479944}, {"n": 4, "tok": 4589, "pad": 4590, "max_pad": 1202, "sq_pad": 5276156}, {"n": 4, "tok": 5059, "pad": 5062, "max_pad": 1342, "sq_pad": 6421668}, {"n": 4, "tok": 3474, "pad": 3474, "max_pad": 1046, "sq_pad": 3078140}, {"n": 4, "tok": 4768, "pad": 4770, "max_pad": 1258, "sq_pad": 5713436}, {"n": 4, "tok": 5881, "pad": 5882, "max_pad": 1572, "sq_pad": 8669532}, {"n": 4, "tok": 7346, "pad": 7348, "max_pad": 2126, "sq_pad": 13654040}, {"n": 4, "tok": 4687, "pad": 4690, "max_pad": 1298, "sq_pad": 5588476}, {"n": 4, "tok": 7355, "pad": 7358, "max_pad": 1926, "sq_pad": 13561500}, {"n": 4, "tok": 2804, "pad": 2806, "max_pad": 796, "sq_pad": 2006652}, {"n": 4, "tok": 5098, "pad": 5100, "max_pad": 2120, "sq_pad": 7507024}, {"n": 4, "tok": 4710, "pad": 4712, "max_pad": 1250, "sq_pad": 5560840}, {"n": 4, "tok": 5868, "pad": 5870, "max_pad": 1596, "sq_pad": 8642612}, {"n": 4, "tok": 3130, "pad": 3132, "max_pad": 792, "sq_pad": 2452632}, {"n": 4, "tok": 4376, "pad": 4376, "max_pad": 1210, "sq_pad": 4819408}, {"n": 4, "tok": 4857, "pad": 4858, "max_pad": 1370, "sq_pad": 5983484}, {"n": 4, "tok": 6023, "pad": 6024, "max_pad": 1696, "sq_pad": 9124328}, {"n": 4, "tok": 7858, "pad": 7860, "max_pad": 1972, "sq_pad": 15445096}, {"n": 4, "tok": 8325, "pad": 8328, "max_pad": 2138, "sq_pad": 17355672}, {"n": 4, "tok": 7940, "pad": 7942, "max_pad": 2000, "sq_pad": 15770372}, {"n": 4, "tok": 8450, "pad": 8450, "max_pad": 2140, "sq_pad": 17859700}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4530, "max_pad": 1284, "sq_pad": 5208260}, {"n": 4, "tok": 5147, "pad": 5148, "max_pad": 1624, "sq_pad": 6791384}, {"n": 4, "tok": 5545, "pad": 5546, "max_pad": 1466, "sq_pad": 7711980}, {"n": 4, "tok": 7940, "pad": 7940, "max_pad": 2134, "sq_pad": 15858952}, {"n": 4, "tok": 4031, "pad": 4032, "max_pad": 1252, "sq_pad": 4184480}, {"n": 4, "tok": 7023, "pad": 7026, "max_pad": 2154, "sq_pad": 13052396}, {"n": 4, "tok": 4695, "pad": 4698, "max_pad": 1346, "sq_pad": 5562668}, {"n": 4, "tok": 5157, "pad": 5160, "max_pad": 1356, "sq_pad": 6669992}, {"n": 4, "tok": 5635, "pad": 5636, "max_pad": 1504, "sq_pad": 7965336}, {"n": 4, "tok": 6684, "pad": 6686, "max_pad": 1928, "sq_pad": 11310636}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 7467, "pad": 7468, "max_pad": 2122, "sq_pad": 14286088}, {"n": 4, "tok": 8388, "pad": 8388, "max_pad": 2122, "sq_pad": 17592424}, {"n": 4, "tok": 7503, "pad": 7504, "max_pad": 2038, "sq_pad": 14118312}, {"n": 4, "tok": 8636, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 5896, "pad": 5898, "max_pad": 1760, "sq_pad": 8819892}, {"n": 4, "tok": 6286, "pad": 6286, "max_pad": 1656, "sq_pad": 9895124}, {"n": 4, "tok": 3779, "pad": 3780, "max_pad": 1042, "sq_pad": 3590360}, {"n": 4, "tok": 4668, "pad": 4670, "max_pad": 2114, "sq_pad": 6689044}, {"n": 4, "tok": 6429, "pad": 6432, "max_pad": 1982, "sq_pad": 10824240}, {"n": 4, "tok": 8438, "pad": 8442, "max_pad": 2170, "sq_pad": 17859324}, {"n": 4, "tok": 7328, "pad": 7332, "max_pad": 1934, "sq_pad": 13476168}, {"n": 4, "tok": 7921, "pad": 7922, "max_pad": 2142, "sq_pad": 15794908}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2198, "sq_pad": 18050608}, {"n": 4, "tok": 8677, "pad": 8680, "max_pad": 2198, "sq_pad": 18845008}, {"n": 4, "tok": 8066, "pad": 8066, "max_pad": 2138, "sq_pad": 16369740}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 8575, "pad": 8576, "max_pad": 2146, "sq_pad": 18386992}], "selfcheck": {"verl": 1576, "ours": 1576, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 128, "global_steps": [1], "tok": 272752, "pad": 272876, "sq_pad": 338789264, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 702, "max_pad": 358, "sq_pad": 246500}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 450, "sq_pad": 382276}, {"n": 2, "tok": 762, "pad": 764, "max_pad": 388, "sq_pad": 291920}, {"n": 2, "tok": 986, "pad": 986, "max_pad": 504, "sq_pad": 486340}, {"n": 2, "tok": 708, "pad": 708, "max_pad": 362, "sq_pad": 250760}, {"n": 2, "tok": 827, "pad": 828, "max_pad": 414, "sq_pad": 342792}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 466, "sq_pad": 383620}, {"n": 2, "tok": 1094, "pad": 1096, "max_pad": 560, "sq_pad": 600896}, {"n": 2, "tok": 1019, "pad": 1020, "max_pad": 528, "sq_pad": 520848}, {"n": 2, "tok": 1051, "pad": 1052, "max_pad": 532, "sq_pad": 553424}, {"n": 2, "tok": 1095, "pad": 1096, "max_pad": 564, "sq_pad": 601120}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 638, "sq_pad": 738820}, {"n": 2, "tok": 1049, "pad": 1050, "max_pad": 566, "sq_pad": 554612}, {"n": 2, "tok": 1391, "pad": 1392, "max_pad": 728, "sq_pad": 970880}, {"n": 2, "tok": 1848, "pad": 1848, "max_pad": 1054, "sq_pad": 1741352}, {"n": 2, "tok": 2196, "pad": 2198, "max_pad": 1106, "sq_pad": 2415700}, {"n": 2, "tok": 1185, "pad": 1186, "max_pad": 620, "sq_pad": 704756}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 680, "sq_pad": 911300}, {"n": 2, "tok": 1619, "pad": 1620, "max_pad": 864, "sq_pad": 1318032}, {"n": 2, "tok": 2059, "pad": 2060, "max_pad": 1098, "sq_pad": 2131048}, {"n": 2, "tok": 1093, "pad": 1094, "max_pad": 554, "sq_pad": 598516}, {"n": 2, "tok": 1176, "pad": 1176, "max_pad": 614, "sq_pad": 692840}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 706, "sq_pad": 991240}, {"n": 2, "tok": 1625, "pad": 1626, "max_pad": 818, "sq_pad": 1321988}, {"n": 2, "tok": 1646, "pad": 1646, "max_pad": 966, "sq_pad": 1395556}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1102, "sq_pad": 2376488}, {"n": 2, "tok": 2839, "pad": 2840, "max_pad": 1688, "sq_pad": 4176448}, {"n": 2, "tok": 4016, "pad": 4018, "max_pad": 2122, "sq_pad": 8097700}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 728, "sq_pad": 1054160}, {"n": 2, "tok": 1477, "pad": 1478, "max_pad": 742, "sq_pad": 1092260}, {"n": 2, "tok": 1559, "pad": 1560, "max_pad": 806, "sq_pad": 1218152}, {"n": 2, "tok": 1936, "pad": 1936, "max_pad": 1112, "sq_pad": 1915520}, {"n": 2, "tok": 1506, "pad": 1506, "max_pad": 802, "sq_pad": 1138820}, {"n": 2, "tok": 1865, "pad": 1866, "max_pad": 992, "sq_pad": 1747940}, {"n": 2, "tok": 2166, "pad": 2168, "max_pad": 1116, "sq_pad": 2352160}, {"n": 2, "tok": 2336, "pad": 2338, "max_pad": 1210, "sq_pad": 2736484}, {"n": 2, "tok": 1484, "pad": 1484, "max_pad": 760, "sq_pad": 1101776}, {"n": 2, "tok": 1636, "pad": 1636, "max_pad": 846, "sq_pad": 1339816}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 890, "sq_pad": 1507816}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1110, "sq_pad": 2074824}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 850, "sq_pad": 1297064}, {"n": 2, "tok": 2109, "pad": 2110, "max_pad": 1080, "sq_pad": 2227300}, {"n": 2, "tok": 2416, "pad": 2416, "max_pad": 1322, "sq_pad": 2944520}, {"n": 2, "tok": 2869, "pad": 2870, "max_pad": 1494, "sq_pad": 4125412}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 1034, "sq_pad": 1607912}, {"n": 2, "tok": 1958, "pad": 1958, "max_pad": 1036, "sq_pad": 1923380}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1150, "sq_pad": 2608456}, {"n": 2, "tok": 3455, "pad": 3456, "max_pad": 2136, "sq_pad": 6304896}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 898, "sq_pad": 1452820}, {"n": 2, "tok": 2394, "pad": 2394, "max_pad": 1216, "sq_pad": 2866340}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1254, "sq_pad": 3125032}, {"n": 2, "tok": 2584, "pad": 2584, "max_pad": 1296, "sq_pad": 3338560}, {"n": 2, "tok": 1622, "pad": 1624, "max_pad": 846, "sq_pad": 1321000}, {"n": 2, "tok": 2305, "pad": 2306, "max_pad": 1254, "sq_pad": 2679220}, {"n": 2, "tok": 3171, "pad": 3172, "max_pad": 1704, "sq_pad": 5058640}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1044, "sq_pad": 1910772}, {"n": 2, "tok": 3156, "pad": 3156, "max_pad": 2104, "sq_pad": 5533520}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 1896, "pad": 1896, "max_pad": 1212, "sq_pad": 1936800}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1006, "sq_pad": 2008040}, {"n": 2, "tok": 2093, "pad": 2094, "max_pad": 1048, "sq_pad": 2192420}, {"n": 2, "tok": 2313, "pad": 2314, "max_pad": 1214, "sq_pad": 2683796}, {"n": 2, "tok": 1955, "pad": 1956, "max_pad": 1006, "sq_pad": 1914536}, {"n": 2, "tok": 2095, "pad": 2096, "max_pad": 1064, "sq_pad": 2197120}, {"n": 2, "tok": 2266, "pad": 2266, "max_pad": 1184, "sq_pad": 2572580}, {"n": 2, "tok": 2707, "pad": 2708, "max_pad": 1490, "sq_pad": 3703624}, {"n": 2, "tok": 2025, "pad": 2026, "max_pad": 1082, "sq_pad": 2061860}, {"n": 2, "tok": 2239, "pad": 2240, "max_pad": 1124, "sq_pad": 2508832}, {"n": 2, "tok": 2423, "pad": 2424, "max_pad": 1244, "sq_pad": 2939936}, {"n": 2, "tok": 2540, "pad": 2542, "max_pad": 1276, "sq_pad": 3230932}, {"n": 2, "tok": 2368, "pad": 2370, "max_pad": 1372, "sq_pad": 2878388}, {"n": 2, "tok": 2792, "pad": 2794, "max_pad": 1420, "sq_pad": 3904276}, {"n": 2, "tok": 2985, "pad": 2986, "max_pad": 1544, "sq_pad": 4463300}, {"n": 2, "tok": 3245, "pad": 3246, "max_pad": 1736, "sq_pad": 5293796}, {"n": 2, "tok": 2118, "pad": 2118, "max_pad": 1086, "sq_pad": 2244420}, {"n": 2, "tok": 2236, "pad": 2238, "max_pad": 1136, "sq_pad": 2504900}, {"n": 2, "tok": 2327, "pad": 2328, "max_pad": 1178, "sq_pad": 2710184}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1280, "sq_pad": 3185936}, {"n": 2, "tok": 2208, "pad": 2210, "max_pad": 1136, "sq_pad": 2443972}, {"n": 2, "tok": 2336, "pad": 2336, "max_pad": 1182, "sq_pad": 2728840}, {"n": 2, "tok": 2391, "pad": 2392, "max_pad": 1204, "sq_pad": 2860960}, {"n": 2, "tok": 2594, "pad": 2596, "max_pad": 1306, "sq_pad": 3369736}, {"n": 2, "tok": 2058, "pad": 2060, "max_pad": 1034, "sq_pad": 2121832}, {"n": 2, "tok": 2222, "pad": 2222, "max_pad": 1112, "sq_pad": 2468644}, {"n": 2, "tok": 2249, "pad": 2250, "max_pad": 1128, "sq_pad": 2531268}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1294, "sq_pad": 3246952}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1162, "sq_pad": 2542708}, {"n": 2, "tok": 2412, "pad": 2414, "max_pad": 1242, "sq_pad": 2916148}, {"n": 2, "tok": 2575, "pad": 2576, "max_pad": 1304, "sq_pad": 3318400}, {"n": 2, "tok": 3012, "pad": 3014, "max_pad": 1660, "sq_pad": 4588916}, {"n": 2, "tok": 1047, "pad": 1048, "max_pad": 532, "sq_pad": 549280}, {"n": 2, "tok": 1235, "pad": 1236, "max_pad": 626, "sq_pad": 763976}, {"n": 2, "tok": 1196, "pad": 1196, "max_pad": 628, "sq_pad": 717008}, {"n": 2, "tok": 1526, "pad": 1528, "max_pad": 844, "sq_pad": 1180192}, {"n": 2, "tok": 1699, "pad": 1700, "max_pad": 994, "sq_pad": 1486472}, {"n": 2, "tok": 1764, "pad": 1764, "max_pad": 890, "sq_pad": 1555976}, {"n": 2, "tok": 2006, "pad": 2008, "max_pad": 1082, "sq_pad": 2028200}, {"n": 2, "tok": 2177, "pad": 2178, "max_pad": 1114, "sq_pad": 2373092}, {"n": 2, "tok": 1692, "pad": 1692, "max_pad": 892, "sq_pad": 1435664}, {"n": 2, "tok": 1719, "pad": 1720, "max_pad": 924, "sq_pad": 1487392}, {"n": 2, "tok": 2188, "pad": 2188, "max_pad": 1156, "sq_pad": 2401360}, {"n": 2, "tok": 3352, "pad": 3352, "max_pad": 2126, "sq_pad": 6022952}, {"n": 2, "tok": 2362, "pad": 2362, "max_pad": 1302, "sq_pad": 2818804}, {"n": 2, "tok": 2790, "pad": 2792, "max_pad": 1482, "sq_pad": 3912424}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1742, "sq_pad": 5230888}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2338, "pad": 2340, "max_pad": 1258, "sq_pad": 2753288}, {"n": 2, "tok": 2719, "pad": 2720, "max_pad": 1366, "sq_pad": 3699272}, {"n": 2, "tok": 2963, "pad": 2964, "max_pad": 1520, "sq_pad": 4395536}, {"n": 2, "tok": 3705, "pad": 3706, "max_pad": 2122, "sq_pad": 7011940}, {"n": 2, "tok": 1147, "pad": 1148, "max_pad": 574, "sq_pad": 658952}, {"n": 2, "tok": 1256, "pad": 1258, "max_pad": 664, "sq_pad": 793732}, {"n": 2, "tok": 1386, "pad": 1388, "max_pad": 710, "sq_pad": 963784}, {"n": 2, "tok": 1488, "pad": 1490, "max_pad": 834, "sq_pad": 1125892}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1092, "sq_pad": 1654864}, {"n": 2, "tok": 3889, "pad": 3890, "max_pad": 2112, "sq_pad": 7621828}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1196, "sq_pad": 2614160}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1390, "sq_pad": 3580756}, {"n": 2, "tok": 3054, "pad": 3054, "max_pad": 1574, "sq_pad": 4667876}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1952, "sq_pad": 6344768}, {"n": 2, "tok": 1045, "pad": 1046, "max_pad": 550, "sq_pad": 548516}, {"n": 2, "tok": 1115, "pad": 1116, "max_pad": 558, "sq_pad": 622728}, {"n": 2, "tok": 1707, "pad": 1708, "max_pad": 1058, "sq_pad": 1541864}, {"n": 2, "tok": 2435, "pad": 2436, "max_pad": 1260, "sq_pad": 2970576}], "selfcheck": {"verl": 702, "ours": 702, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 128, "global_steps": [1], "tok": 395796, "pad": 395916, "sq_pad": 680524184, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1263, "pad": 1264, "max_pad": 668, "sq_pad": 801440}, {"n": 2, "tok": 2264, "pad": 2266, "max_pad": 1406, "sq_pad": 2716436}, {"n": 2, "tok": 2438, "pad": 2438, "max_pad": 1258, "sq_pad": 2974964}, {"n": 2, "tok": 3823, "pad": 3824, "max_pad": 2128, "sq_pad": 7404800}, {"n": 2, "tok": 1251, "pad": 1252, "max_pad": 716, "sq_pad": 799952}, {"n": 2, "tok": 1390, "pad": 1392, "max_pad": 700, "sq_pad": 968864}, {"n": 2, "tok": 1609, "pad": 1610, "max_pad": 852, "sq_pad": 1300468}, {"n": 2, "tok": 1762, "pad": 1764, "max_pad": 974, "sq_pad": 1572776}, {"n": 2, "tok": 1476, "pad": 1478, "max_pad": 762, "sq_pad": 1093300}, {"n": 2, "tok": 1946, "pad": 1946, "max_pad": 1204, "sq_pad": 2000180}, {"n": 2, "tok": 3011, "pad": 3012, "max_pad": 1530, "sq_pad": 4537224}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 1320, "pad": 1322, "max_pad": 696, "sq_pad": 876292}, {"n": 2, "tok": 1484, "pad": 1486, "max_pad": 846, "sq_pad": 1125316}, {"n": 2, "tok": 1795, "pad": 1796, "max_pad": 964, "sq_pad": 1621520}, {"n": 2, "tok": 2375, "pad": 2376, "max_pad": 1256, "sq_pad": 2831936}, {"n": 2, "tok": 1563, "pad": 1564, "max_pad": 812, "sq_pad": 1224848}, {"n": 2, "tok": 1671, "pad": 1672, "max_pad": 870, "sq_pad": 1400104}, {"n": 2, "tok": 1822, "pad": 1822, "max_pad": 940, "sq_pad": 1661524}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2116, "sq_pad": 5818420}, {"n": 2, "tok": 2213, "pad": 2214, "max_pad": 1140, "sq_pad": 2453076}, {"n": 2, "tok": 2376, "pad": 2376, "max_pad": 1202, "sq_pad": 2823080}, {"n": 2, "tok": 2653, "pad": 2654, "max_pad": 1342, "sq_pad": 3522308}, {"n": 2, "tok": 2406, "pad": 2408, "max_pad": 1212, "sq_pad": 2899360}, {"n": 2, "tok": 1536, "pad": 1536, "max_pad": 834, "sq_pad": 1188360}, {"n": 2, "tok": 1938, "pad": 1938, "max_pad": 1046, "sq_pad": 1889780}, {"n": 2, "tok": 2269, "pad": 2270, "max_pad": 1212, "sq_pad": 2588308}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1258, "sq_pad": 3125128}, {"n": 2, "tok": 2819, "pad": 2820, "max_pad": 1442, "sq_pad": 3978248}, {"n": 2, "tok": 3062, "pad": 3062, "max_pad": 1572, "sq_pad": 4691284}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 1740, "sq_pad": 5562064}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2126, "sq_pad": 8091976}, {"n": 2, "tok": 2104, "pad": 2106, "max_pad": 1180, "sq_pad": 2249876}, {"n": 2, "tok": 2583, "pad": 2584, "max_pad": 1298, "sq_pad": 3338600}, {"n": 2, "tok": 3631, "pad": 3632, "max_pad": 1926, "sq_pad": 6619912}, {"n": 2, "tok": 3724, "pad": 3726, "max_pad": 1868, "sq_pad": 6941588}, {"n": 2, "tok": 1283, "pad": 1284, "max_pad": 746, "sq_pad": 845960}, {"n": 2, "tok": 1521, "pad": 1522, "max_pad": 796, "sq_pad": 1160692}, {"n": 2, "tok": 1807, "pad": 1808, "max_pad": 952, "sq_pad": 1639040}, {"n": 2, "tok": 3291, "pad": 3292, "max_pad": 2120, "sq_pad": 5867984}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1164, "sq_pad": 2586996}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1250, "sq_pad": 2973844}, {"n": 2, "tok": 3059, "pad": 3060, "max_pad": 1596, "sq_pad": 4690512}, {"n": 2, "tok": 2809, "pad": 2810, "max_pad": 1450, "sq_pad": 3952100}, {"n": 2, "tok": 1549, "pad": 1550, "max_pad": 778, "sq_pad": 1201268}, {"n": 2, "tok": 1581, "pad": 1582, "max_pad": 792, "sq_pad": 1251364}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1058, "sq_pad": 2060264}, {"n": 2, "tok": 2348, "pad": 2348, "max_pad": 1210, "sq_pad": 2759144}, {"n": 2, "tok": 2156, "pad": 2156, "max_pad": 1142, "sq_pad": 2332360}, {"n": 2, "tok": 2701, "pad": 2702, "max_pad": 1370, "sq_pad": 3651124}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1488, "sq_pad": 4293508}, {"n": 2, "tok": 3094, "pad": 3094, "max_pad": 1696, "sq_pad": 4830820}, {"n": 2, "tok": 3918, "pad": 3918, "max_pad": 1964, "sq_pad": 7675412}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 1972, "sq_pad": 7769684}, {"n": 2, "tok": 4051, "pad": 4052, "max_pad": 2072, "sq_pad": 8213584}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3944, "pad": 3944, "max_pad": 1992, "sq_pad": 7778368}, {"n": 2, "tok": 3996, "pad": 3998, "max_pad": 2000, "sq_pad": 7992004}, {"n": 2, "tok": 4170, "pad": 4170, "max_pad": 2140, "sq_pad": 8700500}, {"n": 2, "tok": 4280, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 1988, "max_pad": 1016, "sq_pad": 1977040}, {"n": 2, "tok": 2542, "pad": 2542, "max_pad": 1284, "sq_pad": 3231220}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1170, "sq_pad": 2561364}, {"n": 2, "tok": 2886, "pad": 2886, "max_pad": 1624, "sq_pad": 4230020}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1398, "sq_pad": 3552100}, {"n": 2, "tok": 2884, "pad": 2884, "max_pad": 1466, "sq_pad": 4159880}, {"n": 2, "tok": 3672, "pad": 3672, "max_pad": 1904, "sq_pad": 6751040}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 1748, "pad": 1748, "max_pad": 984, "sq_pad": 1551952}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1252, "sq_pad": 2632528}, {"n": 2, "tok": 2717, "pad": 2718, "max_pad": 1558, "sq_pad": 3772964}, {"n": 2, "tok": 4306, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 2400, "pad": 2402, "max_pad": 1346, "sq_pad": 2926852}, {"n": 2, "tok": 2295, "pad": 2296, "max_pad": 1150, "sq_pad": 2635816}, {"n": 2, "tok": 2469, "pad": 2470, "max_pad": 1260, "sq_pad": 3051700}, {"n": 2, "tok": 2688, "pad": 2690, "max_pad": 1356, "sq_pad": 3618292}, {"n": 2, "tok": 2678, "pad": 2678, "max_pad": 1380, "sq_pad": 3589204}, {"n": 2, "tok": 2957, "pad": 2958, "max_pad": 1504, "sq_pad": 4376132}, {"n": 2, "tok": 2999, "pad": 3000, "max_pad": 1538, "sq_pad": 4502888}, {"n": 2, "tok": 3685, "pad": 3686, "max_pad": 1928, "sq_pad": 6807748}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1816, "sq_pad": 5280320}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4182, "pad": 4182, "max_pad": 2122, "sq_pad": 8746484}, {"n": 2, "tok": 4206, "pad": 4206, "max_pad": 2122, "sq_pad": 8845940}, {"n": 2, "tok": 3670, "pad": 3670, "max_pad": 1884, "sq_pad": 6739252}, {"n": 2, "tok": 3833, "pad": 3834, "max_pad": 2038, "sq_pad": 7379060}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 2658, "pad": 2660, "max_pad": 1332, "sq_pad": 3537808}, {"n": 2, "tok": 3238, "pad": 3238, "max_pad": 1760, "sq_pad": 5282084}, {"n": 2, "tok": 3264, "pad": 3264, "max_pad": 1656, "sq_pad": 5328000}, {"n": 2, "tok": 3022, "pad": 3022, "max_pad": 1532, "sq_pad": 4567124}, {"n": 2, "tok": 2016, "pad": 2016, "max_pad": 1042, "sq_pad": 2034440}, {"n": 2, "tok": 1763, "pad": 1764, "max_pad": 888, "sq_pad": 1555920}, {"n": 2, "tok": 1834, "pad": 1836, "max_pad": 1008, "sq_pad": 1701648}, {"n": 2, "tok": 2834, "pad": 2834, "max_pad": 2114, "sq_pad": 4987396}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1286, "sq_pad": 3186440}, {"n": 2, "tok": 3906, "pad": 3908, "max_pad": 1982, "sq_pad": 7637800}, {"n": 2, "tok": 4100, "pad": 4102, "max_pad": 2170, "sq_pad": 8441524}, {"n": 2, "tok": 4338, "pad": 4340, "max_pad": 2170, "sq_pad": 9417800}, {"n": 2, "tok": 3834, "pad": 3836, "max_pad": 1934, "sq_pad": 7357960}, {"n": 2, "tok": 3494, "pad": 3496, "max_pad": 1808, "sq_pad": 6118208}, {"n": 2, "tok": 3637, "pad": 3638, "max_pad": 1842, "sq_pad": 6618580}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4082, "pad": 4084, "max_pad": 2198, "sq_pad": 8388200}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2198, "sq_pad": 9182600}, {"n": 2, "tok": 3790, "pad": 3790, "max_pad": 2046, "sq_pad": 7227652}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2146, "sq_pad": 9176360}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 128, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2238, "max_pad": 690, "sq_pad": 1280636}, {"n": 4, "tok": 3705, "pad": 3706, "max_pad": 1092, "sq_pad": 3491700}, {"n": 4, "tok": 2309, "pad": 2310, "max_pad": 596, "sq_pad": 1336604}, {"n": 4, "tok": 2823, "pad": 2826, "max_pad": 866, "sq_pad": 2034852}, {"n": 4, "tok": 2655, "pad": 2658, "max_pad": 692, "sq_pad": 1768724}, {"n": 4, "tok": 3604, "pad": 3606, "max_pad": 1066, "sq_pad": 3296428}, {"n": 4, "tok": 2887, "pad": 2888, "max_pad": 878, "sq_pad": 2129832}, {"n": 4, "tok": 3578, "pad": 3582, "max_pad": 912, "sq_pad": 3208172}, {"n": 4, "tok": 3027, "pad": 3028, "max_pad": 950, "sq_pad": 2361576}, {"n": 4, "tok": 5140, "pad": 5144, "max_pad": 2118, "sq_pad": 7539064}, {"n": 4, "tok": 2745, "pad": 2748, "max_pad": 742, "sq_pad": 1893008}, {"n": 4, "tok": 3180, "pad": 3182, "max_pad": 844, "sq_pad": 2535284}, {"n": 4, "tok": 2607, "pad": 2610, "max_pad": 676, "sq_pad": 1704604}, {"n": 4, "tok": 3033, "pad": 3034, "max_pad": 806, "sq_pad": 2305996}, {"n": 4, "tok": 3194, "pad": 3198, "max_pad": 922, "sq_pad": 2577724}, {"n": 4, "tok": 4840, "pad": 4842, "max_pad": 1498, "sq_pad": 5983948}, {"n": 4, "tok": 3421, "pad": 3424, "max_pad": 950, "sq_pad": 2951992}, {"n": 4, "tok": 4669, "pad": 4672, "max_pad": 1220, "sq_pad": 5464312}, {"n": 4, "tok": 3548, "pad": 3550, "max_pad": 986, "sq_pad": 3185196}, {"n": 4, "tok": 4592, "pad": 4594, "max_pad": 1170, "sq_pad": 5276876}, {"n": 4, "tok": 5070, "pad": 5070, "max_pad": 1824, "sq_pad": 6997700}, {"n": 4, "tok": 8218, "pad": 8220, "max_pad": 2110, "sq_pad": 16918992}, {"n": 4, "tok": 5273, "pad": 5276, "max_pad": 1824, "sq_pad": 7774632}, {"n": 4, "tok": 8372, "pad": 8376, "max_pad": 2122, "sq_pad": 17548752}, {"n": 4, "tok": 3467, "pad": 3468, "max_pad": 904, "sq_pad": 3009496}, {"n": 4, "tok": 4105, "pad": 4106, "max_pad": 1180, "sq_pad": 4252740}, {"n": 4, "tok": 3757, "pad": 3758, "max_pad": 1044, "sq_pad": 3569876}, {"n": 4, "tok": 5753, "pad": 5754, "max_pad": 2120, "sq_pad": 8941428}, {"n": 4, "tok": 3604, "pad": 3606, "max_pad": 940, "sq_pad": 3263044}, {"n": 4, "tok": 4180, "pad": 4182, "max_pad": 1124, "sq_pad": 4381508}, {"n": 4, "tok": 3589, "pad": 3590, "max_pad": 938, "sq_pad": 3226684}, {"n": 4, "tok": 4912, "pad": 4914, "max_pad": 1746, "sq_pad": 6410412}, {"n": 4, "tok": 4454, "pad": 4456, "max_pad": 1328, "sq_pad": 5098208}, {"n": 4, "tok": 6009, "pad": 6010, "max_pad": 1578, "sq_pad": 9039036}, {"n": 4, "tok": 4423, "pad": 4424, "max_pad": 1252, "sq_pad": 4968744}, {"n": 4, "tok": 6759, "pad": 6762, "max_pad": 2108, "sq_pad": 11780604}, {"n": 4, "tok": 4077, "pad": 4078, "max_pad": 1118, "sq_pad": 4178692}, {"n": 4, "tok": 4852, "pad": 4856, "max_pad": 1336, "sq_pad": 5915400}, {"n": 4, "tok": 5473, "pad": 5476, "max_pad": 2112, "sq_pad": 8280848}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4716, "pad": 4718, "max_pad": 1332, "sq_pad": 5657364}, {"n": 4, "tok": 5705, "pad": 5708, "max_pad": 2120, "sq_pad": 9003432}, {"n": 4, "tok": 5290, "pad": 5292, "max_pad": 1396, "sq_pad": 7033416}, {"n": 4, "tok": 6977, "pad": 6980, "max_pad": 2136, "sq_pad": 12450456}, {"n": 4, "tok": 7658, "pad": 7660, "max_pad": 2132, "sq_pad": 15025456}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 4199, "pad": 4202, "max_pad": 1068, "sq_pad": 4415708}, {"n": 4, "tok": 5028, "pad": 5030, "max_pad": 1512, "sq_pad": 6413828}, {"n": 4, "tok": 4591, "pad": 4594, "max_pad": 1286, "sq_pad": 5306572}, {"n": 4, "tok": 6509, "pad": 6512, "max_pad": 2126, "sq_pad": 10952376}, {"n": 4, "tok": 2412, "pad": 2414, "max_pad": 740, "sq_pad": 1498548}, {"n": 4, "tok": 3558, "pad": 3562, "max_pad": 974, "sq_pad": 3190412}, {"n": 4, "tok": 2796, "pad": 2800, "max_pad": 752, "sq_pad": 1973480}, {"n": 4, "tok": 3503, "pad": 3504, "max_pad": 928, "sq_pad": 3090464}, {"n": 4, "tok": 3673, "pad": 3676, "max_pad": 1094, "sq_pad": 3431888}, {"n": 4, "tok": 7281, "pad": 7282, "max_pad": 2176, "sq_pad": 13867284}, {"n": 4, "tok": 2708, "pad": 2710, "max_pad": 766, "sq_pad": 1847532}, {"n": 4, "tok": 3691, "pad": 3692, "max_pad": 1094, "sq_pad": 3451528}, {"n": 4, "tok": 6989, "pad": 6990, "max_pad": 2130, "sq_pad": 12516092}, {"n": 4, "tok": 8520, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 3923, "pad": 3924, "max_pad": 1114, "sq_pad": 3925424}, {"n": 4, "tok": 5275, "pad": 5276, "max_pad": 1490, "sq_pad": 7009680}, {"n": 4, "tok": 5930, "pad": 5932, "max_pad": 1768, "sq_pad": 8931384}, {"n": 4, "tok": 6890, "pad": 6892, "max_pad": 1944, "sq_pad": 11998288}, {"n": 4, "tok": 2802, "pad": 2804, "max_pad": 772, "sq_pad": 1984824}, {"n": 4, "tok": 4629, "pad": 4630, "max_pad": 2110, "sq_pad": 6577692}, {"n": 4, "tok": 3474, "pad": 3476, "max_pad": 970, "sq_pad": 3040856}, {"n": 4, "tok": 4379, "pad": 4382, "max_pad": 1194, "sq_pad": 4859388}, {"n": 4, "tok": 4751, "pad": 4752, "max_pad": 1244, "sq_pad": 5662040}, {"n": 4, "tok": 5865, "pad": 5868, "max_pad": 1798, "sq_pad": 8792792}, {"n": 4, "tok": 5804, "pad": 5806, "max_pad": 1722, "sq_pad": 8584140}, {"n": 4, "tok": 7122, "pad": 7124, "max_pad": 2172, "sq_pad": 12955048}, {"n": 4, "tok": 2568, "pad": 2570, "max_pad": 666, "sq_pad": 1651980}, {"n": 4, "tok": 3181, "pad": 3184, "max_pad": 876, "sq_pad": 2555808}, {"n": 4, "tok": 2900, "pad": 2902, "max_pad": 844, "sq_pad": 2133268}, {"n": 4, "tok": 3179, "pad": 3180, "max_pad": 1118, "sq_pad": 2678536}, {"n": 4, "tok": 1982, "pad": 1984, "max_pad": 606, "sq_pad": 1003856}, {"n": 4, "tok": 2685, "pad": 2688, "max_pad": 834, "sq_pad": 1842440}, {"n": 4, "tok": 3013, "pad": 3016, "max_pad": 830, "sq_pad": 2282840}, {"n": 4, "tok": 4928, "pad": 4930, "max_pad": 2138, "sq_pad": 7246820}, {"n": 4, "tok": 6451, "pad": 6454, "max_pad": 1690, "sq_pad": 10435900}, {"n": 4, "tok": 7794, "pad": 7796, "max_pad": 2138, "sq_pad": 15322320}, {"n": 4, "tok": 4015, "pad": 4016, "max_pad": 1128, "sq_pad": 4073888}, {"n": 4, "tok": 6534, "pad": 6536, "max_pad": 2104, "sq_pad": 11565472}, {"n": 4, "tok": 6549, "pad": 6550, "max_pad": 1752, "sq_pad": 10748148}, {"n": 4, "tok": 8007, "pad": 8010, "max_pad": 2118, "sq_pad": 16084596}, {"n": 4, "tok": 2327, "pad": 2328, "max_pad": 588, "sq_pad": 1355096}, {"n": 4, "tok": 2517, "pad": 2520, "max_pad": 762, "sq_pad": 1612136}, {"n": 4, "tok": 4039, "pad": 4042, "max_pad": 1092, "sq_pad": 4094388}, {"n": 4, "tok": 4913, "pad": 4914, "max_pad": 1358, "sq_pad": 6078700}, {"n": 4, "tok": 3118, "pad": 3120, "max_pad": 844, "sq_pad": 2448776}, {"n": 4, "tok": 3266, "pad": 3268, "max_pad": 988, "sq_pad": 2710008}, {"n": 4, "tok": 2729, "pad": 2732, "max_pad": 888, "sq_pad": 2008104}, {"n": 4, "tok": 2665, "pad": 2666, "max_pad": 932, "sq_pad": 1873212}, {"n": 4, "tok": 8635, "pad": 8638, "max_pad": 2188, "sq_pad": 18662212}, {"n": 4, "tok": 8748, "pad": 8752, "max_pad": 2188, "sq_pad": 19149376}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 4467, "pad": 4470, "max_pad": 1280, "sq_pad": 5039652}, {"n": 4, "tok": 3933, "pad": 3936, "max_pad": 1242, "sq_pad": 3970640}, {"n": 4, "tok": 4136, "pad": 4138, "max_pad": 1168, "sq_pad": 4369956}, {"n": 4, "tok": 5045, "pad": 5048, "max_pad": 1376, "sq_pad": 6418872}, {"n": 4, "tok": 3366, "pad": 3368, "max_pad": 968, "sq_pad": 2863368}, {"n": 4, "tok": 5334, "pad": 5334, "max_pad": 2156, "sq_pad": 8042308}, {"n": 4, "tok": 8278, "pad": 8280, "max_pad": 2154, "sq_pad": 17177624}, {"n": 4, "tok": 8616, "pad": 8616, "max_pad": 2154, "sq_pad": 18558864}, {"n": 4, "tok": 8477, "pad": 8478, "max_pad": 2132, "sq_pad": 17970996}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 5668, "pad": 5672, "max_pad": 1612, "sq_pad": 8102136}, {"n": 4, "tok": 8056, "pad": 8060, "max_pad": 2138, "sq_pad": 16316904}, {"n": 4, "tok": 6065, "pad": 6066, "max_pad": 2142, "sq_pad": 9769428}, {"n": 4, "tok": 8041, "pad": 8042, "max_pad": 2142, "sq_pad": 16337068}, {"n": 4, "tok": 6904, "pad": 6906, "max_pad": 2134, "sq_pad": 12616716}, {"n": 4, "tok": 8252, "pad": 8256, "max_pad": 2134, "sq_pad": 17099184}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 5577, "pad": 5580, "max_pad": 1726, "sq_pad": 8128296}, {"n": 4, "tok": 8173, "pad": 8176, "max_pad": 2120, "sq_pad": 16737736}, {"n": 4, "tok": 5452, "pad": 5454, "max_pad": 1440, "sq_pad": 7462100}, {"n": 4, "tok": 7733, "pad": 7734, "max_pad": 2138, "sq_pad": 15046132}, {"n": 4, "tok": 2936, "pad": 2940, "max_pad": 844, "sq_pad": 2178992}, {"n": 4, "tok": 4183, "pad": 4184, "max_pad": 2130, "sq_pad": 5945072}, {"n": 4, "tok": 5985, "pad": 5986, "max_pad": 2110, "sq_pad": 9688492}, {"n": 4, "tok": 8436, "pad": 8440, "max_pad": 2110, "sq_pad": 17808400}, {"n": 4, "tok": 6745, "pad": 6746, "max_pad": 1874, "sq_pad": 11536740}, {"n": 4, "tok": 6224, "pad": 6228, "max_pad": 1806, "sq_pad": 9783080}, {"n": 4, "tok": 8449, "pad": 8452, "max_pad": 2138, "sq_pad": 17866576}, {"n": 4, "tok": 8548, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 128, "global_steps": [2], "tok": 298934, "pad": 299068, "sq_pad": 405045408, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1000, "max_pad": 546, "sq_pad": 504232}, {"n": 2, "tok": 1237, "pad": 1238, "max_pad": 690, "sq_pad": 776404}, {"n": 2, "tok": 1632, "pad": 1632, "max_pad": 856, "sq_pad": 1334912}, {"n": 2, "tok": 2073, "pad": 2074, "max_pad": 1092, "sq_pad": 2156788}, {"n": 2, "tok": 1119, "pad": 1120, "max_pad": 586, "sq_pad": 628552}, {"n": 2, "tok": 1190, "pad": 1190, "max_pad": 596, "sq_pad": 708052}, {"n": 2, "tok": 1255, "pad": 1256, "max_pad": 644, "sq_pad": 789280}, {"n": 2, "tok": 1568, "pad": 1570, "max_pad": 866, "sq_pad": 1245572}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1362, "pad": 1364, "max_pad": 692, "sq_pad": 930448}, {"n": 2, "tok": 1635, "pad": 1636, "max_pad": 866, "sq_pad": 1342856}, {"n": 2, "tok": 1969, "pad": 1970, "max_pad": 1066, "sq_pad": 1953572}, {"n": 2, "tok": 1287, "pad": 1288, "max_pad": 708, "sq_pad": 837664}, {"n": 2, "tok": 1600, "pad": 1600, "max_pad": 878, "sq_pad": 1292168}, {"n": 2, "tok": 1786, "pad": 1788, "max_pad": 898, "sq_pad": 1598504}, {"n": 2, "tok": 1792, "pad": 1794, "max_pad": 912, "sq_pad": 1609668}, {"n": 2, "tok": 1281, "pad": 1282, "max_pad": 684, "sq_pad": 825460}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 950, "sq_pad": 1536116}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1020, "sq_pad": 2008656}, {"n": 2, "tok": 3138, "pad": 3140, "max_pad": 2118, "sq_pad": 5530408}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 678, "sq_pad": 871848}, {"n": 2, "tok": 1426, "pad": 1428, "max_pad": 742, "sq_pad": 1021160}, {"n": 2, "tok": 1540, "pad": 1542, "max_pad": 786, "sq_pad": 1189332}, {"n": 2, "tok": 1640, "pad": 1640, "max_pad": 844, "sq_pad": 1345952}, {"n": 2, "tok": 1270, "pad": 1272, "max_pad": 650, "sq_pad": 809384}, {"n": 2, "tok": 1337, "pad": 1338, "max_pad": 676, "sq_pad": 895220}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 730, "sq_pad": 1054184}, {"n": 2, "tok": 1582, "pad": 1582, "max_pad": 806, "sq_pad": 1251812}, {"n": 2, "tok": 1492, "pad": 1494, "max_pad": 754, "sq_pad": 1116116}, {"n": 2, "tok": 1702, "pad": 1704, "max_pad": 922, "sq_pad": 1461608}, {"n": 2, "tok": 2151, "pad": 2152, "max_pad": 1118, "sq_pad": 2319080}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1498, "sq_pad": 3664868}, {"n": 2, "tok": 1594, "pad": 1596, "max_pad": 848, "sq_pad": 1278608}, {"n": 2, "tok": 1827, "pad": 1828, "max_pad": 950, "sq_pad": 1673384}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1142, "sq_pad": 2540708}, {"n": 2, "tok": 2416, "pad": 2418, "max_pad": 1220, "sq_pad": 2923604}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 898, "sq_pad": 1348100}, {"n": 2, "tok": 1915, "pad": 1916, "max_pad": 986, "sq_pad": 1837096}, {"n": 2, "tok": 2278, "pad": 2278, "max_pad": 1142, "sq_pad": 2594660}, {"n": 2, "tok": 2314, "pad": 2316, "max_pad": 1170, "sq_pad": 2682216}, {"n": 2, "tok": 1934, "pad": 1934, "max_pad": 1166, "sq_pad": 1949380}, {"n": 2, "tok": 3136, "pad": 3136, "max_pad": 1824, "sq_pad": 5048320}, {"n": 2, "tok": 4000, "pad": 4000, "max_pad": 2086, "sq_pad": 8014792}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 974, "sq_pad": 1550852}, {"n": 2, "tok": 3524, "pad": 3526, "max_pad": 1824, "sq_pad": 6223780}, {"n": 2, "tok": 4130, "pad": 4132, "max_pad": 2122, "sq_pad": 8542984}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 866, "sq_pad": 1438856}, {"n": 2, "tok": 1772, "pad": 1772, "max_pad": 904, "sq_pad": 1570640}, {"n": 2, "tok": 1891, "pad": 1892, "max_pad": 972, "sq_pad": 1791184}, {"n": 2, "tok": 2214, "pad": 2214, "max_pad": 1180, "sq_pad": 2461556}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 900, "sq_pad": 1443616}, {"n": 2, "tok": 2062, "pad": 2062, "max_pad": 1044, "sq_pad": 2126260}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1232, "sq_pad": 2624528}, {"n": 2, "tok": 3470, "pad": 3470, "max_pad": 2120, "sq_pad": 6316900}, {"n": 2, "tok": 1733, "pad": 1734, "max_pad": 928, "sq_pad": 1510820}, {"n": 2, "tok": 1871, "pad": 1872, "max_pad": 940, "sq_pad": 1752224}, {"n": 2, "tok": 2013, "pad": 2014, "max_pad": 1014, "sq_pad": 2028196}, {"n": 2, "tok": 2167, "pad": 2168, "max_pad": 1124, "sq_pad": 2353312}, {"n": 2, "tok": 1742, "pad": 1742, "max_pad": 898, "sq_pad": 1518740}, {"n": 2, "tok": 1847, "pad": 1848, "max_pad": 938, "sq_pad": 1707944}, {"n": 2, "tok": 2009, "pad": 2010, "max_pad": 1026, "sq_pad": 2020932}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1746, "sq_pad": 4389480}, {"n": 2, "tok": 1907, "pad": 1908, "max_pad": 1068, "sq_pad": 1846224}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1328, "sq_pad": 3251984}, {"n": 2, "tok": 2924, "pad": 2924, "max_pad": 1462, "sq_pad": 4274888}, {"n": 2, "tok": 3085, "pad": 3086, "max_pad": 1578, "sq_pad": 4764148}, {"n": 2, "tok": 1994, "pad": 1994, "max_pad": 1110, "sq_pad": 2013556}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1252, "sq_pad": 2955188}, {"n": 2, "tok": 2834, "pad": 2836, "max_pad": 1490, "sq_pad": 4031816}, {"n": 2, "tok": 3925, "pad": 3926, "max_pad": 2108, "sq_pad": 7748788}, {"n": 2, "tok": 1911, "pad": 1912, "max_pad": 992, "sq_pad": 1830464}, {"n": 2, "tok": 2166, "pad": 2166, "max_pad": 1118, "sq_pad": 2348228}, {"n": 2, "tok": 2334, "pad": 2336, "max_pad": 1178, "sq_pad": 2728648}, {"n": 2, "tok": 2518, "pad": 2520, "max_pad": 1336, "sq_pad": 3186752}, {"n": 2, "tok": 2131, "pad": 2132, "max_pad": 1188, "sq_pad": 2302480}, {"n": 2, "tok": 3342, "pad": 3344, "max_pad": 2112, "sq_pad": 5978368}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2064, "pad": 2064, "max_pad": 1084, "sq_pad": 2135456}, {"n": 2, "tok": 2652, "pad": 2654, "max_pad": 1332, "sq_pad": 3521908}, {"n": 2, "tok": 2456, "pad": 2458, "max_pad": 1554, "sq_pad": 3232132}, {"n": 2, "tok": 3249, "pad": 3250, "max_pad": 2120, "sq_pad": 5771300}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1332, "sq_pad": 3152500}, {"n": 2, "tok": 2785, "pad": 2786, "max_pad": 1396, "sq_pad": 3880916}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1628, "sq_pad": 4683860}, {"n": 2, "tok": 3924, "pad": 3926, "max_pad": 2136, "sq_pad": 7766596}, {"n": 2, "tok": 3394, "pad": 3396, "max_pad": 1988, "sq_pad": 5934608}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2071, "pad": 2072, "max_pad": 1054, "sq_pad": 2147240}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1068, "sq_pad": 2268468}, {"n": 2, "tok": 2324, "pad": 2326, "max_pad": 1192, "sq_pad": 2706820}, {"n": 2, "tok": 2704, "pad": 2704, "max_pad": 1512, "sq_pad": 3707008}, {"n": 2, "tok": 2162, "pad": 2164, "max_pad": 1118, "sq_pad": 2344040}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1286, "sq_pad": 2962532}, {"n": 2, "tok": 2811, "pad": 2812, "max_pad": 1432, "sq_pad": 3955024}, {"n": 2, "tok": 3698, "pad": 3700, "max_pad": 2126, "sq_pad": 6997352}, {"n": 2, "tok": 1031, "pad": 1032, "max_pad": 572, "sq_pad": 538784}, {"n": 2, "tok": 1381, "pad": 1382, "max_pad": 740, "sq_pad": 959764}, {"n": 2, "tok": 1672, "pad": 1674, "max_pad": 888, "sq_pad": 1406340}, {"n": 2, "tok": 1886, "pad": 1888, "max_pad": 974, "sq_pad": 1784072}, {"n": 2, "tok": 1302, "pad": 1304, "max_pad": 698, "sq_pad": 854440}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 752, "sq_pad": 1119040}, {"n": 2, "tok": 1652, "pad": 1652, "max_pad": 900, "sq_pad": 1375504}, {"n": 2, "tok": 1851, "pad": 1852, "max_pad": 928, "sq_pad": 1714960}, {"n": 2, "tok": 1638, "pad": 1640, "max_pad": 858, "sq_pad": 1347688}, {"n": 2, "tok": 2035, "pad": 2036, "max_pad": 1094, "sq_pad": 2084200}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1694, "sq_pad": 4397332}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1414, "pad": 1416, "max_pad": 766, "sq_pad": 1009256}, {"n": 2, "tok": 1689, "pad": 1690, "max_pad": 878, "sq_pad": 1430228}, {"n": 2, "tok": 2002, "pad": 2002, "max_pad": 1094, "sq_pad": 2021300}, {"n": 2, "tok": 3050, "pad": 3050, "max_pad": 1686, "sq_pad": 4703092}, {"n": 2, "tok": 3939, "pad": 3940, "max_pad": 2130, "sq_pad": 7813000}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1022, "sq_pad": 1606984}, {"n": 2, "tok": 2152, "pad": 2152, "max_pad": 1114, "sq_pad": 2318440}, {"n": 2, "tok": 2475, "pad": 2476, "max_pad": 1302, "sq_pad": 3073480}, {"n": 2, "tok": 2800, "pad": 2800, "max_pad": 1490, "sq_pad": 3936200}, {"n": 2, "tok": 2693, "pad": 2694, "max_pad": 1436, "sq_pad": 3644660}, {"n": 2, "tok": 3237, "pad": 3238, "max_pad": 1768, "sq_pad": 5286724}, {"n": 2, "tok": 3772, "pad": 3772, "max_pad": 1944, "sq_pad": 7120720}, {"n": 2, "tok": 3118, "pad": 3120, "max_pad": 1632, "sq_pad": 4877568}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 128, "global_steps": [2], "tok": 361856, "pad": 361996, "sq_pad": 600593848, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1288, "pad": 1288, "max_pad": 698, "sq_pad": 835304}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 772, "sq_pad": 1149520}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 870, "sq_pad": 1340596}, {"n": 2, "tok": 2996, "pad": 2996, "max_pad": 2110, "sq_pad": 5237096}, {"n": 2, "tok": 1661, "pad": 1662, "max_pad": 888, "sq_pad": 1387620}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 970, "sq_pad": 1653236}, {"n": 2, "tok": 2012, "pad": 2014, "max_pad": 1124, "sq_pad": 2055476}, {"n": 2, "tok": 2367, "pad": 2368, "max_pad": 1194, "sq_pad": 2803912}, {"n": 2, "tok": 2277, "pad": 2278, "max_pad": 1198, "sq_pad": 2601604}, {"n": 2, "tok": 2474, "pad": 2474, "max_pad": 1244, "sq_pad": 3060436}, {"n": 2, "tok": 2586, "pad": 2588, "max_pad": 1380, "sq_pad": 3363664}, {"n": 2, "tok": 3279, "pad": 3280, "max_pad": 1798, "sq_pad": 5429128}, {"n": 2, "tok": 2550, "pad": 2550, "max_pad": 1360, "sq_pad": 3265700}, {"n": 2, "tok": 3254, "pad": 3256, "max_pad": 1722, "sq_pad": 5318440}, {"n": 2, "tok": 3109, "pad": 3110, "max_pad": 1620, "sq_pad": 4844500}, {"n": 2, "tok": 4013, "pad": 4014, "max_pad": 2172, "sq_pad": 8110548}, {"n": 2, "tok": 1269, "pad": 1270, "max_pad": 638, "sq_pad": 806468}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 666, "sq_pad": 845512}, {"n": 2, "tok": 1458, "pad": 1460, "max_pad": 772, "sq_pad": 1069328}, {"n": 2, "tok": 1723, "pad": 1724, "max_pad": 876, "sq_pad": 1486480}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 844, "sq_pad": 1296032}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 650, "sq_pad": 837236}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 772, "sq_pad": 990368}, {"n": 2, "tok": 1780, "pad": 1780, "max_pad": 1118, "sq_pad": 1688168}, {"n": 2, "tok": 1110, "pad": 1112, "max_pad": 606, "sq_pad": 623272}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 450, "sq_pad": 380584}, {"n": 2, "tok": 1228, "pad": 1230, "max_pad": 638, "sq_pad": 757508}, {"n": 2, "tok": 1457, "pad": 1458, "max_pad": 834, "sq_pad": 1084932}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 732, "sq_pad": 1031440}, {"n": 2, "tok": 1578, "pad": 1580, "max_pad": 830, "sq_pad": 1251400}, {"n": 2, "tok": 1879, "pad": 1880, "max_pad": 1136, "sq_pad": 1844032}, {"n": 2, "tok": 3049, "pad": 3050, "max_pad": 2138, "sq_pad": 5402788}, {"n": 2, "tok": 3077, "pad": 3078, "max_pad": 1548, "sq_pad": 4737204}, {"n": 2, "tok": 3374, "pad": 3376, "max_pad": 1690, "sq_pad": 5698696}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1806, "sq_pad": 6282280}, {"n": 2, "tok": 4251, "pad": 4252, "max_pad": 2138, "sq_pad": 9040040}, {"n": 2, "tok": 1855, "pad": 1856, "max_pad": 1012, "sq_pad": 1736480}, {"n": 2, "tok": 2160, "pad": 2160, "max_pad": 1128, "sq_pad": 2337408}, {"n": 2, "tok": 2328, "pad": 2328, "max_pad": 1196, "sq_pad": 2711840}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 3185, "pad": 3186, "max_pad": 1642, "sq_pad": 5080100}, {"n": 2, "tok": 3364, "pad": 3364, "max_pad": 1752, "sq_pad": 5668048}, {"n": 2, "tok": 3842, "pad": 3844, "max_pad": 2012, "sq_pad": 7404368}, {"n": 2, "tok": 4165, "pad": 4166, "max_pad": 2118, "sq_pad": 8680228}, {"n": 2, "tok": 1170, "pad": 1170, "max_pad": 586, "sq_pad": 684452}, {"n": 2, "tok": 1157, "pad": 1158, "max_pad": 588, "sq_pad": 670644}, {"n": 2, "tok": 1165, "pad": 1166, "max_pad": 608, "sq_pad": 681028}, {"n": 2, "tok": 1352, "pad": 1354, "max_pad": 762, "sq_pad": 931108}, {"n": 2, "tok": 1990, "pad": 1992, "max_pad": 1004, "sq_pad": 1984160}, {"n": 2, "tok": 2049, "pad": 2050, "max_pad": 1092, "sq_pad": 2110228}, {"n": 2, "tok": 2257, "pad": 2258, "max_pad": 1144, "sq_pad": 2549732}, {"n": 2, "tok": 2656, "pad": 2656, "max_pad": 1358, "sq_pad": 3528968}, {"n": 2, "tok": 1453, "pad": 1454, "max_pad": 770, "sq_pad": 1060756}, {"n": 2, "tok": 1665, "pad": 1666, "max_pad": 844, "sq_pad": 1388020}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 988, "sq_pad": 1550708}, {"n": 2, "tok": 1520, "pad": 1522, "max_pad": 784, "sq_pad": 1159300}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 598, "sq_pad": 530660}, {"n": 2, "tok": 1716, "pad": 1718, "max_pad": 888, "sq_pad": 1477444}, {"n": 2, "tok": 1513, "pad": 1514, "max_pad": 932, "sq_pad": 1207348}, {"n": 2, "tok": 1152, "pad": 1152, "max_pad": 610, "sq_pad": 665864}, {"n": 2, "tok": 4261, "pad": 4262, "max_pad": 2182, "sq_pad": 9087524}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 2064, "pad": 2066, "max_pad": 1076, "sq_pad": 2137876}, {"n": 2, "tok": 2403, "pad": 2404, "max_pad": 1280, "sq_pad": 2901776}, {"n": 2, "tok": 2215, "pad": 2216, "max_pad": 1242, "sq_pad": 2491240}, {"n": 2, "tok": 1718, "pad": 1720, "max_pad": 870, "sq_pad": 1479400}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1154, "sq_pad": 1965332}, {"n": 2, "tok": 2187, "pad": 2188, "max_pad": 1168, "sq_pad": 2404624}, {"n": 2, "tok": 2404, "pad": 2406, "max_pad": 1322, "sq_pad": 2922740}, {"n": 2, "tok": 2641, "pad": 2642, "max_pad": 1376, "sq_pad": 3496132}, {"n": 2, "tok": 1577, "pad": 1578, "max_pad": 842, "sq_pad": 1250660}, {"n": 2, "tok": 1789, "pad": 1790, "max_pad": 968, "sq_pad": 1612708}, {"n": 2, "tok": 2004, "pad": 2004, "max_pad": 1064, "sq_pad": 2015696}, {"n": 2, "tok": 3330, "pad": 3330, "max_pad": 2156, "sq_pad": 6026612}, {"n": 2, "tok": 3970, "pad": 3972, "max_pad": 2056, "sq_pad": 7898192}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4213, "pad": 4214, "max_pad": 2132, "sq_pad": 8880148}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2628, "pad": 2630, "max_pad": 1326, "sq_pad": 3458692}, {"n": 2, "tok": 3040, "pad": 3042, "max_pad": 1612, "sq_pad": 4643444}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 2138, "sq_pad": 7825460}, {"n": 2, "tok": 4116, "pad": 4118, "max_pad": 2138, "sq_pad": 8491444}, {"n": 2, "tok": 2520, "pad": 2520, "max_pad": 1392, "sq_pad": 3210048}, {"n": 2, "tok": 3545, "pad": 3546, "max_pad": 2142, "sq_pad": 6559380}, {"n": 2, "tok": 3757, "pad": 3758, "max_pad": 2102, "sq_pad": 7160740}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 2134, "sq_pad": 5989160}, {"n": 2, "tok": 3573, "pad": 3574, "max_pad": 2134, "sq_pad": 6627556}, {"n": 2, "tok": 3986, "pad": 3988, "max_pad": 2134, "sq_pad": 7991272}, {"n": 2, "tok": 4266, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 2204, "pad": 2206, "max_pad": 1110, "sq_pad": 2433316}, {"n": 2, "tok": 3373, "pad": 3374, "max_pad": 1726, "sq_pad": 5694980}, {"n": 2, "tok": 4049, "pad": 4050, "max_pad": 2120, "sq_pad": 8219300}, {"n": 2, "tok": 4124, "pad": 4126, "max_pad": 2120, "sq_pad": 8518436}, {"n": 2, "tok": 2576, "pad": 2578, "max_pad": 1330, "sq_pad": 3326404}, {"n": 2, "tok": 2876, "pad": 2876, "max_pad": 1440, "sq_pad": 4135696}, {"n": 2, "tok": 3575, "pad": 3576, "max_pad": 1808, "sq_pad": 6394688}, {"n": 2, "tok": 4158, "pad": 4158, "max_pad": 2138, "sq_pad": 8651444}, {"n": 2, "tok": 1558, "pad": 1560, "max_pad": 844, "sq_pad": 1224992}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 720, "sq_pad": 954000}, {"n": 2, "tok": 1376, "pad": 1376, "max_pad": 718, "sq_pad": 948488}, {"n": 2, "tok": 2807, "pad": 2808, "max_pad": 2130, "sq_pad": 4996584}, {"n": 2, "tok": 2194, "pad": 2194, "max_pad": 1112, "sq_pad": 2407268}, {"n": 2, "tok": 3791, "pad": 3792, "max_pad": 2110, "sq_pad": 7281224}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 3230, "pad": 3230, "max_pad": 1874, "sq_pad": 5350612}, {"n": 2, "tok": 3515, "pad": 3516, "max_pad": 1808, "sq_pad": 6186128}, {"n": 2, "tok": 3240, "pad": 3242, "max_pad": 1806, "sq_pad": 5323732}, {"n": 2, "tok": 2984, "pad": 2986, "max_pad": 1518, "sq_pad": 4459348}, {"n": 2, "tok": 4175, "pad": 4176, "max_pad": 2138, "sq_pad": 8724488}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 128, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1478, "pad": 1480, "max_pad": 482, "sq_pad": 565144}, {"n": 4, "tok": 2139, "pad": 2140, "max_pad": 664, "sq_pad": 1167960}, {"n": 4, "tok": 1763, "pad": 1766, "max_pad": 506, "sq_pad": 791284}, {"n": 4, "tok": 2015, "pad": 2018, "max_pad": 740, "sq_pad": 1115844}, {"n": 4, "tok": 1729, "pad": 1730, "max_pad": 448, "sq_pad": 748724}, {"n": 4, "tok": 2024, "pad": 2026, "max_pad": 616, "sq_pad": 1042380}, {"n": 4, "tok": 2037, "pad": 2040, "max_pad": 548, "sq_pad": 1049128}, {"n": 4, "tok": 2708, "pad": 2710, "max_pad": 784, "sq_pad": 1862124}, {"n": 4, "tok": 2076, "pad": 2078, "max_pad": 536, "sq_pad": 1081068}, {"n": 4, "tok": 2624, "pad": 2626, "max_pad": 776, "sq_pad": 1743460}, {"n": 4, "tok": 2157, "pad": 2160, "max_pad": 568, "sq_pad": 1168936}, {"n": 4, "tok": 3830, "pad": 3830, "max_pad": 2118, "sq_pad": 5470844}, {"n": 4, "tok": 2319, "pad": 2322, "max_pad": 674, "sq_pad": 1360492}, {"n": 4, "tok": 2568, "pad": 2570, "max_pad": 716, "sq_pad": 1670164}, {"n": 4, "tok": 2383, "pad": 2384, "max_pad": 618, "sq_pad": 1421688}, {"n": 4, "tok": 2969, "pad": 2972, "max_pad": 846, "sq_pad": 2243024}, {"n": 4, "tok": 2912, "pad": 2916, "max_pad": 880, "sq_pad": 2186360}, {"n": 4, "tok": 5016, "pad": 5018, "max_pad": 2108, "sq_pad": 7276380}, {"n": 4, "tok": 2578, "pad": 2580, "max_pad": 686, "sq_pad": 1668184}, {"n": 4, "tok": 3140, "pad": 3142, "max_pad": 858, "sq_pad": 2479988}, {"n": 4, "tok": 2796, "pad": 2798, "max_pad": 794, "sq_pad": 1973500}, {"n": 4, "tok": 3433, "pad": 3434, "max_pad": 960, "sq_pad": 2962636}, {"n": 4, "tok": 3198, "pad": 3198, "max_pad": 950, "sq_pad": 2646236}, {"n": 4, "tok": 5321, "pad": 5324, "max_pad": 2112, "sq_pad": 7911416}, {"n": 4, "tok": 2896, "pad": 2898, "max_pad": 808, "sq_pad": 2113396}, {"n": 4, "tok": 3590, "pad": 3592, "max_pad": 1076, "sq_pad": 3273504}, {"n": 4, "tok": 3148, "pad": 3150, "max_pad": 870, "sq_pad": 2505092}, {"n": 4, "tok": 4769, "pad": 4770, "max_pad": 1570, "sq_pad": 6179532}, {"n": 4, "tok": 3011, "pad": 3012, "max_pad": 800, "sq_pad": 2271864}, {"n": 4, "tok": 4936, "pad": 4938, "max_pad": 1634, "sq_pad": 6310812}, {"n": 4, "tok": 3370, "pad": 3372, "max_pad": 922, "sq_pad": 2867288}, {"n": 4, "tok": 4299, "pad": 4302, "max_pad": 1298, "sq_pad": 4706588}, {"n": 4, "tok": 3415, "pad": 3418, "max_pad": 888, "sq_pad": 2928588}, {"n": 4, "tok": 4013, "pad": 4016, "max_pad": 1058, "sq_pad": 4043728}, {"n": 4, "tok": 3676, "pad": 3678, "max_pad": 988, "sq_pad": 3394036}, {"n": 4, "tok": 4598, "pad": 4600, "max_pad": 1526, "sq_pad": 5485352}, {"n": 4, "tok": 3933, "pad": 3936, "max_pad": 1168, "sq_pad": 3923976}, {"n": 4, "tok": 5931, "pad": 5934, "max_pad": 1684, "sq_pad": 8935700}, {"n": 4, "tok": 3664, "pad": 3666, "max_pad": 998, "sq_pad": 3371508}, {"n": 4, "tok": 5170, "pad": 5170, "max_pad": 1602, "sq_pad": 6821996}, {"n": 4, "tok": 5904, "pad": 5908, "max_pad": 1798, "sq_pad": 9007816}, {"n": 4, "tok": 7815, "pad": 7818, "max_pad": 2152, "sq_pad": 15336532}, {"n": 4, "tok": 5720, "pad": 5722, "max_pad": 1618, "sq_pad": 8277124}, {"n": 4, "tok": 7122, "pad": 7126, "max_pad": 1934, "sq_pad": 12737820}, {"n": 4, "tok": 2293, "pad": 2296, "max_pad": 756, "sq_pad": 1370560}, {"n": 4, "tok": 4957, "pad": 4958, "max_pad": 2120, "sq_pad": 7205236}, {"n": 4, "tok": 4064, "pad": 4066, "max_pad": 1120, "sq_pad": 4163340}, {"n": 4, "tok": 5110, "pad": 5112, "max_pad": 1496, "sq_pad": 6607768}, {"n": 4, "tok": 4876, "pad": 4878, "max_pad": 1290, "sq_pad": 5970524}, {"n": 4, "tok": 6790, "pad": 6794, "max_pad": 2142, "sq_pad": 11895708}, {"n": 4, "tok": 4172, "pad": 4176, "max_pad": 1080, "sq_pad": 4361640}, {"n": 4, "tok": 5490, "pad": 5492, "max_pad": 2128, "sq_pad": 8301464}, {"n": 4, "tok": 2914, "pad": 2916, "max_pad": 802, "sq_pad": 2180752}, {"n": 4, "tok": 5281, "pad": 5284, "max_pad": 2112, "sq_pad": 7994488}, {"n": 4, "tok": 5803, "pad": 5804, "max_pad": 1608, "sq_pad": 8477864}, {"n": 4, "tok": 6633, "pad": 6634, "max_pad": 1746, "sq_pad": 11012828}, {"n": 4, "tok": 3105, "pad": 3108, "max_pad": 790, "sq_pad": 2415416}, {"n": 4, "tok": 4923, "pad": 4926, "max_pad": 2122, "sq_pad": 7224268}, {"n": 4, "tok": 3568, "pad": 3570, "max_pad": 1030, "sq_pad": 3234332}, {"n": 4, "tok": 4715, "pad": 4718, "max_pad": 1342, "sq_pad": 5612708}, {"n": 4, "tok": 3235, "pad": 3236, "max_pad": 924, "sq_pad": 2667832}, {"n": 4, "tok": 3810, "pad": 3812, "max_pad": 1036, "sq_pad": 3670984}, {"n": 4, "tok": 5238, "pad": 5240, "max_pad": 1464, "sq_pad": 6968544}, {"n": 4, "tok": 7379, "pad": 7382, "max_pad": 2128, "sq_pad": 13820460}, {"n": 4, "tok": 4068, "pad": 4070, "max_pad": 1122, "sq_pad": 4163996}, {"n": 4, "tok": 6026, "pad": 6030, "max_pad": 1734, "sq_pad": 9254412}, {"n": 4, "tok": 6107, "pad": 6108, "max_pad": 1720, "sq_pad": 9483416}, {"n": 4, "tok": 8171, "pad": 8174, "max_pad": 2140, "sq_pad": 16815316}, {"n": 4, "tok": 5345, "pad": 5348, "max_pad": 1392, "sq_pad": 7170232}, {"n": 4, "tok": 6480, "pad": 6482, "max_pad": 1824, "sq_pad": 10605252}, {"n": 4, "tok": 4846, "pad": 4848, "max_pad": 1326, "sq_pad": 5970776}, {"n": 4, "tok": 6878, "pad": 6880, "max_pad": 2116, "sq_pad": 12280800}, {"n": 4, "tok": 4914, "pad": 4916, "max_pad": 1546, "sq_pad": 6208688}, {"n": 4, "tok": 7613, "pad": 7616, "max_pad": 2114, "sq_pad": 14707032}, {"n": 4, "tok": 5978, "pad": 5980, "max_pad": 1558, "sq_pad": 8948808}, {"n": 4, "tok": 8363, "pad": 8364, "max_pad": 2126, "sq_pad": 17497896}, {"n": 4, "tok": 3413, "pad": 3414, "max_pad": 1134, "sq_pad": 3096252}, {"n": 4, "tok": 3766, "pad": 3768, "max_pad": 1098, "sq_pad": 3604968}, {"n": 4, "tok": 2989, "pad": 2992, "max_pad": 1140, "sq_pad": 2462400}, {"n": 4, "tok": 4887, "pad": 4888, "max_pad": 1378, "sq_pad": 6052272}, {"n": 4, "tok": 6309, "pad": 6310, "max_pad": 1668, "sq_pad": 9973636}, {"n": 4, "tok": 7324, "pad": 7326, "max_pad": 1956, "sq_pad": 13461188}, {"n": 4, "tok": 4102, "pad": 4104, "max_pad": 1158, "sq_pad": 4285544}, {"n": 4, "tok": 4657, "pad": 4660, "max_pad": 1238, "sq_pad": 5437960}, {"n": 4, "tok": 2477, "pad": 2480, "max_pad": 720, "sq_pad": 1551064}, {"n": 4, "tok": 2850, "pad": 2854, "max_pad": 772, "sq_pad": 2051988}, {"n": 4, "tok": 3747, "pad": 3748, "max_pad": 1042, "sq_pad": 3546168}, {"n": 4, "tok": 4928, "pad": 4930, "max_pad": 1396, "sq_pad": 6134436}, {"n": 4, "tok": 4933, "pad": 4934, "max_pad": 1374, "sq_pad": 6124012}, {"n": 4, "tok": 6018, "pad": 6020, "max_pad": 1574, "sq_pad": 9085264}, {"n": 4, "tok": 1418, "pad": 1420, "max_pad": 374, "sq_pad": 504912}, {"n": 4, "tok": 1591, "pad": 1594, "max_pad": 442, "sq_pad": 637740}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1242, "sq_pad": 4433656}, {"n": 4, "tok": 6897, "pad": 6900, "max_pad": 2130, "sq_pad": 12558672}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 6043, "pad": 6044, "max_pad": 1722, "sq_pad": 9224920}, {"n": 4, "tok": 7696, "pad": 7698, "max_pad": 2180, "sq_pad": 14916644}, {"n": 4, "tok": 2747, "pad": 2750, "max_pad": 790, "sq_pad": 1913164}, {"n": 4, "tok": 2824, "pad": 2826, "max_pad": 748, "sq_pad": 2000036}, {"n": 4, "tok": 6829, "pad": 6830, "max_pad": 1740, "sq_pad": 11664796}, {"n": 4, "tok": 7804, "pad": 7806, "max_pad": 2124, "sq_pad": 15360212}, {"n": 4, "tok": 5046, "pad": 5048, "max_pad": 1482, "sq_pad": 6496376}, {"n": 4, "tok": 4813, "pad": 4816, "max_pad": 1388, "sq_pad": 5909824}, {"n": 4, "tok": 4766, "pad": 4766, "max_pad": 1334, "sq_pad": 5706268}, {"n": 4, "tok": 5519, "pad": 5522, "max_pad": 1548, "sq_pad": 7758324}, {"n": 4, "tok": 4035, "pad": 4036, "max_pad": 1270, "sq_pad": 4222504}, {"n": 4, "tok": 6013, "pad": 6014, "max_pad": 2082, "sq_pad": 9679132}, {"n": 4, "tok": 7620, "pad": 7622, "max_pad": 2142, "sq_pad": 14651852}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 6758, "pad": 6758, "max_pad": 2146, "sq_pad": 11934748}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 6176, "pad": 6180, "max_pad": 1726, "sq_pad": 9597816}, {"n": 4, "tok": 7159, "pad": 7160, "max_pad": 2230, "sq_pad": 13123768}, {"n": 4, "tok": 3981, "pad": 3984, "max_pad": 1294, "sq_pad": 4128824}, {"n": 4, "tok": 4500, "pad": 4502, "max_pad": 1356, "sq_pad": 5256836}, {"n": 4, "tok": 8167, "pad": 8168, "max_pad": 2130, "sq_pad": 16771984}, {"n": 4, "tok": 8094, "pad": 8094, "max_pad": 2130, "sq_pad": 16514316}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 7060, "pad": 7062, "max_pad": 1906, "sq_pad": 12503452}, {"n": 4, "tok": 8592, "pad": 8592, "max_pad": 2148, "sq_pad": 18455616}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1350, "sq_pad": 5213020}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1182, "sq_pad": 4713496}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 128, "global_steps": [3], "tok": 250549, "pad": 250690, "sq_pad": 293255932, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 642, "max_pad": 322, "sq_pad": 206084}, {"n": 2, "tok": 837, "pad": 838, "max_pad": 482, "sq_pad": 359060}, {"n": 2, "tok": 960, "pad": 960, "max_pad": 482, "sq_pad": 460808}, {"n": 2, "tok": 1179, "pad": 1180, "max_pad": 664, "sq_pad": 707152}, {"n": 2, "tok": 778, "pad": 780, "max_pad": 408, "sq_pad": 304848}, {"n": 2, "tok": 985, "pad": 986, "max_pad": 506, "sq_pad": 486436}, {"n": 2, "tok": 738, "pad": 740, "max_pad": 420, "sq_pad": 278800}, {"n": 2, "tok": 1277, "pad": 1278, "max_pad": 740, "sq_pad": 837044}, {"n": 2, "tok": 857, "pad": 858, "max_pad": 438, "sq_pad": 368244}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 448, "sq_pad": 380480}, {"n": 2, "tok": 927, "pad": 928, "max_pad": 466, "sq_pad": 430600}, {"n": 2, "tok": 1097, "pad": 1098, "max_pad": 616, "sq_pad": 611780}, {"n": 2, "tok": 959, "pad": 960, "max_pad": 530, "sq_pad": 465800}, {"n": 2, "tok": 1078, "pad": 1080, "max_pad": 548, "sq_pad": 583328}, {"n": 2, "tok": 1211, "pad": 1212, "max_pad": 646, "sq_pad": 737672}, {"n": 2, "tok": 1497, "pad": 1498, "max_pad": 784, "sq_pad": 1124452}, {"n": 2, "tok": 1010, "pad": 1012, "max_pad": 526, "sq_pad": 512872}, {"n": 2, "tok": 1066, "pad": 1066, "max_pad": 536, "sq_pad": 568196}, {"n": 2, "tok": 1217, "pad": 1218, "max_pad": 616, "sq_pad": 741860}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 776, "sq_pad": 1001600}, {"n": 2, "tok": 1029, "pad": 1030, "max_pad": 518, "sq_pad": 530468}, {"n": 2, "tok": 1128, "pad": 1130, "max_pad": 568, "sq_pad": 638468}, {"n": 2, "tok": 1204, "pad": 1204, "max_pad": 634, "sq_pad": 726856}, {"n": 2, "tok": 2626, "pad": 2626, "max_pad": 2118, "sq_pad": 4743988}, {"n": 2, "tok": 1120, "pad": 1122, "max_pad": 568, "sq_pad": 629540}, {"n": 2, "tok": 1199, "pad": 1200, "max_pad": 674, "sq_pad": 730952}, {"n": 2, "tok": 1417, "pad": 1418, "max_pad": 716, "sq_pad": 1005460}, {"n": 2, "tok": 1151, "pad": 1152, "max_pad": 600, "sq_pad": 664704}, {"n": 2, "tok": 1169, "pad": 1170, "max_pad": 592, "sq_pad": 684548}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 618, "sq_pad": 737140}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1670, "pad": 1672, "max_pad": 846, "sq_pad": 1397992}, {"n": 2, "tok": 1254, "pad": 1256, "max_pad": 714, "sq_pad": 803560}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 880, "sq_pad": 1382800}, {"n": 2, "tok": 1874, "pad": 1876, "max_pad": 982, "sq_pad": 1763560}, {"n": 2, "tok": 3142, "pad": 3142, "max_pad": 2108, "sq_pad": 5512820}, {"n": 2, "tok": 1229, "pad": 1230, "max_pad": 626, "sq_pad": 756692}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 686, "sq_pad": 911492}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 788, "sq_pad": 1116560}, {"n": 2, "tok": 1649, "pad": 1650, "max_pad": 858, "sq_pad": 1363428}, {"n": 2, "tok": 1305, "pad": 1306, "max_pad": 692, "sq_pad": 855860}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 794, "sq_pad": 1117640}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 822, "sq_pad": 1325320}, {"n": 2, "tok": 1806, "pad": 1806, "max_pad": 960, "sq_pad": 1637316}, {"n": 2, "tok": 1300, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1898, "pad": 1898, "max_pad": 950, "sq_pad": 1801204}, {"n": 2, "tok": 2055, "pad": 2056, "max_pad": 1050, "sq_pad": 2114536}, {"n": 2, "tok": 3266, "pad": 3268, "max_pad": 2112, "sq_pad": 5796880}, {"n": 2, "tok": 1350, "pad": 1350, "max_pad": 704, "sq_pad": 912932}, {"n": 2, "tok": 1546, "pad": 1548, "max_pad": 808, "sq_pad": 1200464}, {"n": 2, "tok": 1616, "pad": 1616, "max_pad": 808, "sq_pad": 1305728}, {"n": 2, "tok": 1974, "pad": 1976, "max_pad": 1076, "sq_pad": 1967776}, {"n": 2, "tok": 1420, "pad": 1420, "max_pad": 724, "sq_pad": 1008592}, {"n": 2, "tok": 1728, "pad": 1730, "max_pad": 870, "sq_pad": 1496500}, {"n": 2, "tok": 1713, "pad": 1714, "max_pad": 994, "sq_pad": 1506436}, {"n": 2, "tok": 3056, "pad": 3056, "max_pad": 1570, "sq_pad": 4673096}, {"n": 2, "tok": 1454, "pad": 1454, "max_pad": 738, "sq_pad": 1057300}, {"n": 2, "tok": 1557, "pad": 1558, "max_pad": 800, "sq_pad": 1214564}, {"n": 2, "tok": 2169, "pad": 2170, "max_pad": 1100, "sq_pad": 2354900}, {"n": 2, "tok": 2767, "pad": 2768, "max_pad": 1634, "sq_pad": 3955912}, {"n": 2, "tok": 1537, "pad": 1538, "max_pad": 806, "sq_pad": 1185460}, {"n": 2, "tok": 1833, "pad": 1834, "max_pad": 922, "sq_pad": 1681828}, {"n": 2, "tok": 1918, "pad": 1920, "max_pad": 1002, "sq_pad": 1846728}, {"n": 2, "tok": 2381, "pad": 2382, "max_pad": 1298, "sq_pad": 2859860}, {"n": 2, "tok": 1655, "pad": 1656, "max_pad": 878, "sq_pad": 1376168}, {"n": 2, "tok": 1760, "pad": 1762, "max_pad": 888, "sq_pad": 1552420}, {"n": 2, "tok": 1934, "pad": 1936, "max_pad": 1022, "sq_pad": 1879880}, {"n": 2, "tok": 2079, "pad": 2080, "max_pad": 1058, "sq_pad": 2163848}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 914, "sq_pad": 1534292}, {"n": 2, "tok": 1927, "pad": 1928, "max_pad": 988, "sq_pad": 1859744}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1040, "sq_pad": 2003200}, {"n": 2, "tok": 2599, "pad": 2600, "max_pad": 1526, "sq_pad": 3482152}, {"n": 2, "tok": 1796, "pad": 1798, "max_pad": 934, "sq_pad": 1618852}, {"n": 2, "tok": 2137, "pad": 2138, "max_pad": 1168, "sq_pad": 2305124}, {"n": 2, "tok": 2700, "pad": 2702, "max_pad": 1514, "sq_pad": 3703540}, {"n": 2, "tok": 3231, "pad": 3232, "max_pad": 1684, "sq_pad": 5232160}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 872, "sq_pad": 1506880}, {"n": 2, "tok": 1929, "pad": 1930, "max_pad": 998, "sq_pad": 1864628}, {"n": 2, "tok": 2296, "pad": 2296, "max_pad": 1178, "sq_pad": 2637608}, {"n": 2, "tok": 2874, "pad": 2874, "max_pad": 1602, "sq_pad": 4184388}, {"n": 2, "tok": 2574, "pad": 2576, "max_pad": 1516, "sq_pad": 3421856}, {"n": 2, "tok": 3330, "pad": 3332, "max_pad": 1798, "sq_pad": 5585960}, {"n": 2, "tok": 3737, "pad": 3738, "max_pad": 1900, "sq_pad": 6988244}, {"n": 2, "tok": 4078, "pad": 4080, "max_pad": 2152, "sq_pad": 8348288}, {"n": 2, "tok": 2615, "pad": 2616, "max_pad": 1416, "sq_pad": 3445056}, {"n": 2, "tok": 3105, "pad": 3106, "max_pad": 1618, "sq_pad": 4832068}, {"n": 2, "tok": 3410, "pad": 3412, "max_pad": 1770, "sq_pad": 5829064}, {"n": 2, "tok": 3712, "pad": 3714, "max_pad": 1934, "sq_pad": 6908756}, {"n": 2, "tok": 950, "pad": 952, "max_pad": 484, "sq_pad": 453280}, {"n": 2, "tok": 1343, "pad": 1344, "max_pad": 756, "sq_pad": 917280}, {"n": 2, "tok": 1781, "pad": 1782, "max_pad": 954, "sq_pad": 1595700}, {"n": 2, "tok": 3176, "pad": 3176, "max_pad": 2120, "sq_pad": 5609536}, {"n": 2, "tok": 1892, "pad": 1892, "max_pad": 1010, "sq_pad": 1798024}, {"n": 2, "tok": 2172, "pad": 2174, "max_pad": 1120, "sq_pad": 2365316}, {"n": 2, "tok": 2334, "pad": 2334, "max_pad": 1202, "sq_pad": 2726228}, {"n": 2, "tok": 2776, "pad": 2778, "max_pad": 1496, "sq_pad": 3881540}, {"n": 2, "tok": 2297, "pad": 2298, "max_pad": 1180, "sq_pad": 2642324}, {"n": 2, "tok": 2579, "pad": 2580, "max_pad": 1290, "sq_pad": 3328200}, {"n": 2, "tok": 2920, "pad": 2922, "max_pad": 1612, "sq_pad": 4314644}, {"n": 2, "tok": 3870, "pad": 3872, "max_pad": 2142, "sq_pad": 7581064}, {"n": 2, "tok": 2052, "pad": 2054, "max_pad": 1030, "sq_pad": 2109476}, {"n": 2, "tok": 2120, "pad": 2122, "max_pad": 1080, "sq_pad": 2252164}, {"n": 2, "tok": 2216, "pad": 2218, "max_pad": 1110, "sq_pad": 2459764}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2128, "sq_pad": 5841700}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 794, "sq_pad": 907112}, {"n": 2, "tok": 1595, "pad": 1596, "max_pad": 802, "sq_pad": 1273640}, {"n": 2, "tok": 1785, "pad": 1786, "max_pad": 988, "sq_pad": 1612948}, {"n": 2, "tok": 3496, "pad": 3498, "max_pad": 2112, "sq_pad": 6381540}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1354, "sq_pad": 3575716}, {"n": 2, "tok": 3130, "pad": 3130, "max_pad": 1608, "sq_pad": 4902148}, {"n": 2, "tok": 3254, "pad": 3254, "max_pad": 1634, "sq_pad": 5294356}, {"n": 2, "tok": 3379, "pad": 3380, "max_pad": 1746, "sq_pad": 5718472}, {"n": 2, "tok": 1553, "pad": 1554, "max_pad": 786, "sq_pad": 1207620}, {"n": 2, "tok": 1552, "pad": 1554, "max_pad": 790, "sq_pad": 1207796}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 962, "sq_pad": 1412648}, {"n": 2, "tok": 3265, "pad": 3266, "max_pad": 2122, "sq_pad": 5811620}, {"n": 2, "tok": 1585, "pad": 1586, "max_pad": 846, "sq_pad": 1263316}, {"n": 2, "tok": 1983, "pad": 1984, "max_pad": 1030, "sq_pad": 1971016}, {"n": 2, "tok": 2159, "pad": 2160, "max_pad": 1092, "sq_pad": 2333088}, {"n": 2, "tok": 2556, "pad": 2558, "max_pad": 1342, "sq_pad": 3279620}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 734, "sq_pad": 982312}, {"n": 2, "tok": 1836, "pad": 1836, "max_pad": 924, "sq_pad": 1685520}, {"n": 2, "tok": 1831, "pad": 1832, "max_pad": 1036, "sq_pad": 1706912}, {"n": 2, "tok": 1979, "pad": 1980, "max_pad": 1034, "sq_pad": 1964072}, {"n": 2, "tok": 2387, "pad": 2388, "max_pad": 1348, "sq_pad": 2898704}, {"n": 2, "tok": 2851, "pad": 2852, "max_pad": 1464, "sq_pad": 4069840}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 1974, "sq_pad": 6299176}, {"n": 2, "tok": 3856, "pad": 3858, "max_pad": 2128, "sq_pad": 7521284}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 128, "global_steps": [3], "tok": 377913, "pad": 378038, "sq_pad": 628883516, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1894, "pad": 1894, "max_pad": 964, "sq_pad": 1794196}, {"n": 2, "tok": 2174, "pad": 2176, "max_pad": 1122, "sq_pad": 2369800}, {"n": 2, "tok": 2614, "pad": 2616, "max_pad": 1350, "sq_pad": 3425256}, {"n": 2, "tok": 3412, "pad": 3414, "max_pad": 1734, "sq_pad": 5829156}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1454, "sq_pad": 3641812}, {"n": 2, "tok": 3418, "pad": 3418, "max_pad": 1720, "sq_pad": 5841604}, {"n": 2, "tok": 3893, "pad": 3894, "max_pad": 2140, "sq_pad": 7656116}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 2567, "pad": 2568, "max_pad": 1350, "sq_pad": 3306024}, {"n": 2, "tok": 2778, "pad": 2780, "max_pad": 1392, "sq_pad": 3864208}, {"n": 2, "tok": 2932, "pad": 2934, "max_pad": 1498, "sq_pad": 4306100}, {"n": 2, "tok": 3548, "pad": 3548, "max_pad": 1824, "sq_pad": 6299152}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1326, "sq_pad": 2656980}, {"n": 2, "tok": 2573, "pad": 2574, "max_pad": 1310, "sq_pad": 3313796}, {"n": 2, "tok": 2779, "pad": 2780, "max_pad": 1428, "sq_pad": 3867088}, {"n": 2, "tok": 4099, "pad": 4100, "max_pad": 2116, "sq_pad": 8413712}, {"n": 2, "tok": 2123, "pad": 2124, "max_pad": 1134, "sq_pad": 2266056}, {"n": 2, "tok": 2791, "pad": 2792, "max_pad": 1546, "sq_pad": 3942632}, {"n": 2, "tok": 3387, "pad": 3388, "max_pad": 1816, "sq_pad": 5769040}, {"n": 2, "tok": 4226, "pad": 4228, "max_pad": 2114, "sq_pad": 8937992}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1468, "sq_pad": 4217120}, {"n": 2, "tok": 3075, "pad": 3076, "max_pad": 1558, "sq_pad": 4731688}, {"n": 2, "tok": 4111, "pad": 4112, "max_pad": 2100, "sq_pad": 8458144}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 668, "sq_pad": 838100}, {"n": 2, "tok": 2120, "pad": 2120, "max_pad": 1134, "sq_pad": 2258152}, {"n": 2, "tok": 1688, "pad": 1688, "max_pad": 916, "sq_pad": 1435040}, {"n": 2, "tok": 2078, "pad": 2080, "max_pad": 1098, "sq_pad": 2169928}, {"n": 2, "tok": 1207, "pad": 1208, "max_pad": 700, "sq_pad": 748064}, {"n": 2, "tok": 1782, "pad": 1784, "max_pad": 1140, "sq_pad": 1714336}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1290, "sq_pad": 2660104}, {"n": 2, "tok": 2600, "pad": 2600, "max_pad": 1378, "sq_pad": 3392168}, {"n": 2, "tok": 3036, "pad": 3036, "max_pad": 1560, "sq_pad": 4612176}, {"n": 2, "tok": 3273, "pad": 3274, "max_pad": 1668, "sq_pad": 5361460}, {"n": 2, "tok": 3459, "pad": 3460, "max_pad": 1756, "sq_pad": 5987152}, {"n": 2, "tok": 3865, "pad": 3866, "max_pad": 1956, "sq_pad": 7474036}, {"n": 2, "tok": 1841, "pad": 1842, "max_pad": 1042, "sq_pad": 1725764}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1158, "sq_pad": 2559780}, {"n": 2, "tok": 2411, "pad": 2412, "max_pad": 1238, "sq_pad": 2910920}, {"n": 2, "tok": 2246, "pad": 2248, "max_pad": 1136, "sq_pad": 2527040}, {"n": 2, "tok": 1176, "pad": 1178, "max_pad": 596, "sq_pad": 693940}, {"n": 2, "tok": 1301, "pad": 1302, "max_pad": 720, "sq_pad": 857124}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 772, "sq_pad": 965648}, {"n": 2, "tok": 1472, "pad": 1474, "max_pad": 738, "sq_pad": 1086340}, {"n": 2, "tok": 1714, "pad": 1714, "max_pad": 918, "sq_pad": 1476340}, {"n": 2, "tok": 2033, "pad": 2034, "max_pad": 1042, "sq_pad": 2069828}, {"n": 2, "tok": 2267, "pad": 2268, "max_pad": 1208, "sq_pad": 2582864}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1396, "sq_pad": 3551572}, {"n": 2, "tok": 2306, "pad": 2306, "max_pad": 1202, "sq_pad": 2663620}, {"n": 2, "tok": 2627, "pad": 2628, "max_pad": 1374, "sq_pad": 3460392}, {"n": 2, "tok": 2950, "pad": 2952, "max_pad": 1574, "sq_pad": 4376360}, {"n": 2, "tok": 3068, "pad": 3068, "max_pad": 1570, "sq_pad": 4708904}, {"n": 2, "tok": 690, "pad": 692, "max_pad": 358, "sq_pad": 239720}, {"n": 2, "tok": 728, "pad": 728, "max_pad": 374, "sq_pad": 265192}, {"n": 2, "tok": 769, "pad": 770, "max_pad": 386, "sq_pad": 296452}, {"n": 2, "tok": 822, "pad": 824, "max_pad": 442, "sq_pad": 341288}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 920, "sq_pad": 1645636}, {"n": 2, "tok": 2357, "pad": 2358, "max_pad": 1242, "sq_pad": 2788020}, {"n": 2, "tok": 2639, "pad": 2640, "max_pad": 1326, "sq_pad": 3484872}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 3023, "pad": 3024, "max_pad": 1722, "sq_pad": 4660488}, {"n": 2, "tok": 3020, "pad": 3020, "max_pad": 1556, "sq_pad": 4564432}, {"n": 2, "tok": 3777, "pad": 3778, "max_pad": 1890, "sq_pad": 7136644}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2180, "sq_pad": 7780000}, {"n": 2, "tok": 1312, "pad": 1314, "max_pad": 722, "sq_pad": 871748}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 790, "sq_pad": 1041416}, {"n": 2, "tok": 1357, "pad": 1358, "max_pad": 684, "sq_pad": 922132}, {"n": 2, "tok": 1467, "pad": 1468, "max_pad": 748, "sq_pad": 1077904}, {"n": 2, "tok": 3367, "pad": 3368, "max_pad": 1694, "sq_pad": 5671912}, {"n": 2, "tok": 3462, "pad": 3462, "max_pad": 1740, "sq_pad": 5992884}, {"n": 2, "tok": 3569, "pad": 3570, "max_pad": 1874, "sq_pad": 6388292}, {"n": 2, "tok": 4235, "pad": 4236, "max_pad": 2124, "sq_pad": 8971920}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1482, "sq_pad": 3617188}, {"n": 2, "tok": 2373, "pad": 2374, "max_pad": 1362, "sq_pad": 2879188}, {"n": 2, "tok": 2231, "pad": 2232, "max_pad": 1292, "sq_pad": 2552864}, {"n": 2, "tok": 2582, "pad": 2584, "max_pad": 1388, "sq_pad": 3356960}, {"n": 2, "tok": 2496, "pad": 2496, "max_pad": 1334, "sq_pad": 3129800}, {"n": 2, "tok": 2270, "pad": 2270, "max_pad": 1138, "sq_pad": 2576468}, {"n": 2, "tok": 2613, "pad": 2614, "max_pad": 1526, "sq_pad": 3512420}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1548, "sq_pad": 4245904}, {"n": 2, "tok": 1800, "pad": 1800, "max_pad": 1068, "sq_pad": 1676448}, {"n": 2, "tok": 2235, "pad": 2236, "max_pad": 1270, "sq_pad": 2546056}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1484, "sq_pad": 3112372}, {"n": 2, "tok": 3576, "pad": 3576, "max_pad": 2082, "sq_pad": 6566760}, {"n": 2, "tok": 3481, "pad": 3482, "max_pad": 1810, "sq_pad": 6071684}, {"n": 2, "tok": 4139, "pad": 4140, "max_pad": 2142, "sq_pad": 8580168}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 2690, "pad": 2690, "max_pad": 1438, "sq_pad": 3635348}, {"n": 2, "tok": 4068, "pad": 4068, "max_pad": 2146, "sq_pad": 8299400}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1468, "sq_pad": 4228624}, {"n": 2, "tok": 3270, "pad": 3272, "max_pad": 1726, "sq_pad": 5369192}, {"n": 2, "tok": 3350, "pad": 3350, "max_pad": 1822, "sq_pad": 5654468}, {"n": 2, "tok": 3809, "pad": 3810, "max_pad": 2230, "sq_pad": 7469300}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 840, "sq_pad": 1326544}, {"n": 2, "tok": 2354, "pad": 2356, "max_pad": 1294, "sq_pad": 2802280}, {"n": 2, "tok": 2372, "pad": 2372, "max_pad": 1240, "sq_pad": 2819024}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1356, "sq_pad": 2437812}, {"n": 2, "tok": 3907, "pad": 3908, "max_pad": 2130, "sq_pad": 7698184}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 3834, "pad": 3834, "max_pad": 2130, "sq_pad": 7440516}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 3360, "pad": 3360, "max_pad": 1690, "sq_pad": 5645000}, {"n": 2, "tok": 3700, "pad": 3702, "max_pad": 1906, "sq_pad": 6858452}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 2100, "pad": 2102, "max_pad": 1082, "sq_pad": 2211124}, {"n": 2, "tok": 2436, "pad": 2436, "max_pad": 1350, "sq_pad": 3001896}, {"n": 2, "tok": 2085, "pad": 2086, "max_pad": 1156, "sq_pad": 2201236}, {"n": 2, "tok": 2237, "pad": 2238, "max_pad": 1182, "sq_pad": 2512260}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 128, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 1778, "max_pad": 506, "sq_pad": 795780}, {"n": 4, "tok": 2349, "pad": 2350, "max_pad": 628, "sq_pad": 1385916}, {"n": 4, "tok": 1875, "pad": 1876, "max_pad": 490, "sq_pad": 880584}, {"n": 4, "tok": 2935, "pad": 2936, "max_pad": 932, "sq_pad": 2220960}, {"n": 4, "tok": 2490, "pad": 2492, "max_pad": 668, "sq_pad": 1556904}, {"n": 4, "tok": 2954, "pad": 2956, "max_pad": 782, "sq_pad": 2190024}, {"n": 4, "tok": 3243, "pad": 3246, "max_pad": 918, "sq_pad": 2706428}, {"n": 4, "tok": 4762, "pad": 4764, "max_pad": 1430, "sq_pad": 5761048}, {"n": 4, "tok": 2430, "pad": 2434, "max_pad": 616, "sq_pad": 1481292}, {"n": 4, "tok": 4421, "pad": 4424, "max_pad": 2140, "sq_pad": 6387208}, {"n": 4, "tok": 2409, "pad": 2410, "max_pad": 638, "sq_pad": 1453716}, {"n": 4, "tok": 2669, "pad": 2672, "max_pad": 770, "sq_pad": 1805904}, {"n": 4, "tok": 2814, "pad": 2816, "max_pad": 750, "sq_pad": 1998408}, {"n": 4, "tok": 3162, "pad": 3164, "max_pad": 860, "sq_pad": 2509144}, {"n": 4, "tok": 2648, "pad": 2650, "max_pad": 774, "sq_pad": 1774892}, {"n": 4, "tok": 3636, "pad": 3638, "max_pad": 1030, "sq_pad": 3344044}, {"n": 4, "tok": 2699, "pad": 2700, "max_pad": 744, "sq_pad": 1831160}, {"n": 4, "tok": 5026, "pad": 5028, "max_pad": 1720, "sq_pad": 6744040}, {"n": 4, "tok": 2774, "pad": 2774, "max_pad": 780, "sq_pad": 1937628}, {"n": 4, "tok": 3367, "pad": 3370, "max_pad": 896, "sq_pad": 2847332}, {"n": 4, "tok": 3759, "pad": 3762, "max_pad": 1334, "sq_pad": 3786716}, {"n": 4, "tok": 7219, "pad": 7222, "max_pad": 2142, "sq_pad": 13354156}, {"n": 4, "tok": 2848, "pad": 2850, "max_pad": 772, "sq_pad": 2037700}, {"n": 4, "tok": 3398, "pad": 3400, "max_pad": 926, "sq_pad": 2903352}, {"n": 4, "tok": 2874, "pad": 2876, "max_pad": 748, "sq_pad": 2071184}, {"n": 4, "tok": 5421, "pad": 5422, "max_pad": 1430, "sq_pad": 7374724}, {"n": 4, "tok": 2899, "pad": 2900, "max_pad": 738, "sq_pad": 2102928}, {"n": 4, "tok": 3437, "pad": 3438, "max_pad": 1022, "sq_pad": 2999548}, {"n": 4, "tok": 3486, "pad": 3490, "max_pad": 972, "sq_pad": 3080316}, {"n": 4, "tok": 4943, "pad": 4946, "max_pad": 1478, "sq_pad": 6205228}, {"n": 4, "tok": 3539, "pad": 3542, "max_pad": 978, "sq_pad": 3149724}, {"n": 4, "tok": 5395, "pad": 5398, "max_pad": 2158, "sq_pad": 8165028}, {"n": 4, "tok": 3591, "pad": 3594, "max_pad": 974, "sq_pad": 3244364}, {"n": 4, "tok": 5866, "pad": 5868, "max_pad": 1720, "sq_pad": 8751768}, {"n": 4, "tok": 4669, "pad": 4670, "max_pad": 1300, "sq_pad": 5510036}, {"n": 4, "tok": 6070, "pad": 6072, "max_pad": 1648, "sq_pad": 9240928}, {"n": 4, "tok": 2302, "pad": 2304, "max_pad": 692, "sq_pad": 1353536}, {"n": 4, "tok": 3731, "pad": 3734, "max_pad": 1256, "sq_pad": 3698628}, {"n": 4, "tok": 4545, "pad": 4546, "max_pad": 1326, "sq_pad": 5264844}, {"n": 4, "tok": 4911, "pad": 4914, "max_pad": 1464, "sq_pad": 6124748}, {"n": 4, "tok": 5409, "pad": 5410, "max_pad": 2108, "sq_pad": 8183868}, {"n": 4, "tok": 8159, "pad": 8160, "max_pad": 2108, "sq_pad": 16701888}, {"n": 4, "tok": 4890, "pad": 4892, "max_pad": 1330, "sq_pad": 6034472}, {"n": 4, "tok": 6892, "pad": 6894, "max_pad": 2152, "sq_pad": 12183028}, {"n": 4, "tok": 4574, "pad": 4578, "max_pad": 1248, "sq_pad": 5266676}, {"n": 4, "tok": 5616, "pad": 5618, "max_pad": 1462, "sq_pad": 7920860}, {"n": 4, "tok": 4610, "pad": 4614, "max_pad": 1260, "sq_pad": 5344124}, {"n": 4, "tok": 5580, "pad": 5582, "max_pad": 1508, "sq_pad": 7834212}, {"n": 4, "tok": 5557, "pad": 5558, "max_pad": 1454, "sq_pad": 7735212}, {"n": 4, "tok": 8094, "pad": 8094, "max_pad": 2196, "sq_pad": 16735284}, {"n": 4, "tok": 3587, "pad": 3590, "max_pad": 1044, "sq_pad": 3273500}, {"n": 4, "tok": 4481, "pad": 4482, "max_pad": 1272, "sq_pad": 5055156}, {"n": 4, "tok": 5446, "pad": 5448, "max_pad": 1522, "sq_pad": 7486024}, {"n": 4, "tok": 7542, "pad": 7544, "max_pad": 2126, "sq_pad": 14307984}, {"n": 4, "tok": 5220, "pad": 5222, "max_pad": 1458, "sq_pad": 6855740}, {"n": 4, "tok": 7104, "pad": 7108, "max_pad": 2132, "sq_pad": 12916632}, {"n": 4, "tok": 2821, "pad": 2824, "max_pad": 808, "sq_pad": 2008632}, {"n": 4, "tok": 3731, "pad": 3734, "max_pad": 1094, "sq_pad": 3525100}, {"n": 4, "tok": 3171, "pad": 3172, "max_pad": 878, "sq_pad": 2536632}, {"n": 4, "tok": 5458, "pad": 5460, "max_pad": 2118, "sq_pad": 8257976}, {"n": 4, "tok": 3632, "pad": 3632, "max_pad": 1094, "sq_pad": 3353656}, {"n": 4, "tok": 4916, "pad": 4918, "max_pad": 1366, "sq_pad": 6073132}, {"n": 4, "tok": 2763, "pad": 2766, "max_pad": 844, "sq_pad": 1946980}, {"n": 4, "tok": 4389, "pad": 4392, "max_pad": 1332, "sq_pad": 4911680}, {"n": 4, "tok": 5903, "pad": 5904, "max_pad": 1600, "sq_pad": 8748320}, {"n": 4, "tok": 7045, "pad": 7048, "max_pad": 2250, "sq_pad": 12810512}, {"n": 4, "tok": 3938, "pad": 3938, "max_pad": 1324, "sq_pad": 4216132}, {"n": 4, "tok": 5400, "pad": 5404, "max_pad": 2112, "sq_pad": 8352720}, {"n": 4, "tok": 4797, "pad": 4800, "max_pad": 1410, "sq_pad": 5915304}, {"n": 4, "tok": 4318, "pad": 4322, "max_pad": 1264, "sq_pad": 4720180}, {"n": 4, "tok": 3783, "pad": 3784, "max_pad": 1090, "sq_pad": 3628008}, {"n": 4, "tok": 4616, "pad": 4620, "max_pad": 1312, "sq_pad": 5369936}, {"n": 4, "tok": 4462, "pad": 4466, "max_pad": 1278, "sq_pad": 5022548}, {"n": 4, "tok": 4018, "pad": 4018, "max_pad": 1194, "sq_pad": 4088572}, {"n": 4, "tok": 4537, "pad": 4540, "max_pad": 1184, "sq_pad": 5161832}, {"n": 4, "tok": 5866, "pad": 5870, "max_pad": 1798, "sq_pad": 8800124}, {"n": 4, "tok": 6118, "pad": 6120, "max_pad": 2072, "sq_pad": 9915624}, {"n": 4, "tok": 8468, "pad": 8472, "max_pad": 2118, "sq_pad": 17943696}, {"n": 4, "tok": 2981, "pad": 2982, "max_pad": 774, "sq_pad": 2224892}, {"n": 4, "tok": 3472, "pad": 3474, "max_pad": 992, "sq_pad": 3041420}, {"n": 4, "tok": 3961, "pad": 3962, "max_pad": 1114, "sq_pad": 3968876}, {"n": 4, "tok": 4718, "pad": 4720, "max_pad": 1430, "sq_pad": 5668712}, {"n": 4, "tok": 4384, "pad": 4386, "max_pad": 1212, "sq_pad": 4866740}, {"n": 4, "tok": 6067, "pad": 6070, "max_pad": 1592, "sq_pad": 9239380}, {"n": 4, "tok": 3982, "pad": 3982, "max_pad": 1108, "sq_pad": 4069524}, {"n": 4, "tok": 5327, "pad": 5330, "max_pad": 1446, "sq_pad": 7121780}, {"n": 4, "tok": 3281, "pad": 3284, "max_pad": 938, "sq_pad": 2747664}, {"n": 4, "tok": 4475, "pad": 4478, "max_pad": 1314, "sq_pad": 5067980}, {"n": 4, "tok": 3117, "pad": 3118, "max_pad": 1010, "sq_pad": 2522140}, {"n": 4, "tok": 5128, "pad": 5130, "max_pad": 1550, "sq_pad": 6764532}, {"n": 4, "tok": 3955, "pad": 3958, "max_pad": 1330, "sq_pad": 4159740}, {"n": 4, "tok": 4859, "pad": 4862, "max_pad": 1274, "sq_pad": 5919820}, {"n": 4, "tok": 2894, "pad": 2896, "max_pad": 786, "sq_pad": 2121896}, {"n": 4, "tok": 3866, "pad": 3868, "max_pad": 1248, "sq_pad": 3850872}, {"n": 4, "tok": 5293, "pad": 5296, "max_pad": 1428, "sq_pad": 7070488}, {"n": 4, "tok": 6507, "pad": 6508, "max_pad": 2134, "sq_pad": 11104176}, {"n": 4, "tok": 7474, "pad": 7476, "max_pad": 2162, "sq_pad": 14307032}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 4121, "pad": 4122, "max_pad": 1314, "sq_pad": 4461228}, {"n": 4, "tok": 6470, "pad": 6472, "max_pad": 2126, "sq_pad": 10819352}, {"n": 4, "tok": 5340, "pad": 5342, "max_pad": 1384, "sq_pad": 7137676}, {"n": 4, "tok": 6076, "pad": 6078, "max_pad": 1566, "sq_pad": 9238860}, {"n": 4, "tok": 3755, "pad": 3758, "max_pad": 1174, "sq_pad": 3674756}, {"n": 4, "tok": 4966, "pad": 4966, "max_pad": 2120, "sq_pad": 7396964}, {"n": 4, "tok": 8124, "pad": 8126, "max_pad": 2166, "sq_pad": 16597628}, {"n": 4, "tok": 8664, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8042, "pad": 8046, "max_pad": 2110, "sq_pad": 16299388}, {"n": 4, "tok": 8436, "pad": 8440, "max_pad": 2110, "sq_pad": 17808400}, {"n": 4, "tok": 5600, "pad": 5604, "max_pad": 1716, "sq_pad": 8110896}, {"n": 4, "tok": 5279, "pad": 5280, "max_pad": 1754, "sq_pad": 7287032}, {"n": 4, "tok": 8234, "pad": 8236, "max_pad": 2130, "sq_pad": 16987696}, {"n": 4, "tok": 8756, "pad": 8760, "max_pad": 2190, "sq_pad": 19184400}, {"n": 4, "tok": 5914, "pad": 5916, "max_pad": 1576, "sq_pad": 8769944}, {"n": 4, "tok": 8363, "pad": 8364, "max_pad": 2136, "sq_pad": 17498376}, {"n": 4, "tok": 8568, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8568, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 6899, "pad": 6900, "max_pad": 1934, "sq_pad": 11989872}, {"n": 4, "tok": 8006, "pad": 8008, "max_pad": 2202, "sq_pad": 16192304}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8480, "pad": 8480, "max_pad": 2152, "sq_pad": 17989888}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 7632, "pad": 7636, "max_pad": 2140, "sq_pad": 14825416}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 128, "global_steps": [4], "tok": 268983, "pad": 269118, "sq_pad": 328480316, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 835, "pad": 836, "max_pad": 428, "sq_pad": 349648}, {"n": 2, "tok": 940, "pad": 942, "max_pad": 506, "sq_pad": 446132}, {"n": 2, "tok": 1115, "pad": 1116, "max_pad": 586, "sq_pad": 624296}, {"n": 2, "tok": 1234, "pad": 1234, "max_pad": 628, "sq_pad": 761620}, {"n": 2, "tok": 914, "pad": 914, "max_pad": 458, "sq_pad": 417700}, {"n": 2, "tok": 961, "pad": 962, "max_pad": 490, "sq_pad": 462884}, {"n": 2, "tok": 1243, "pad": 1244, "max_pad": 644, "sq_pad": 774736}, {"n": 2, "tok": 1692, "pad": 1692, "max_pad": 932, "sq_pad": 1446224}, {"n": 2, "tok": 1187, "pad": 1188, "max_pad": 610, "sq_pad": 706184}, {"n": 2, "tok": 1303, "pad": 1304, "max_pad": 668, "sq_pad": 850720}, {"n": 2, "tok": 1406, "pad": 1408, "max_pad": 720, "sq_pad": 991744}, {"n": 2, "tok": 1548, "pad": 1548, "max_pad": 782, "sq_pad": 1198280}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 854, "sq_pad": 1068040}, {"n": 2, "tok": 1808, "pad": 1810, "max_pad": 918, "sq_pad": 1638388}, {"n": 2, "tok": 2219, "pad": 2220, "max_pad": 1184, "sq_pad": 2475152}, {"n": 2, "tok": 2543, "pad": 2544, "max_pad": 1430, "sq_pad": 3285896}, {"n": 2, "tok": 1202, "pad": 1204, "max_pad": 606, "sq_pad": 724840}, {"n": 2, "tok": 1228, "pad": 1230, "max_pad": 616, "sq_pad": 756452}, {"n": 2, "tok": 1309, "pad": 1310, "max_pad": 676, "sq_pad": 858932}, {"n": 2, "tok": 3112, "pad": 3114, "max_pad": 2140, "sq_pad": 5528276}, {"n": 2, "tok": 1179, "pad": 1180, "max_pad": 592, "sq_pad": 696208}, {"n": 2, "tok": 1230, "pad": 1230, "max_pad": 638, "sq_pad": 757508}, {"n": 2, "tok": 1426, "pad": 1428, "max_pad": 770, "sq_pad": 1025864}, {"n": 2, "tok": 1243, "pad": 1244, "max_pad": 678, "sq_pad": 780040}, {"n": 2, "tok": 1320, "pad": 1320, "max_pad": 724, "sq_pad": 879392}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 750, "sq_pad": 1119016}, {"n": 2, "tok": 1529, "pad": 1530, "max_pad": 768, "sq_pad": 1170468}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 860, "sq_pad": 1338676}, {"n": 2, "tok": 1221, "pad": 1222, "max_pad": 638, "sq_pad": 748100}, {"n": 2, "tok": 1427, "pad": 1428, "max_pad": 774, "sq_pad": 1026792}, {"n": 2, "tok": 1636, "pad": 1638, "max_pad": 838, "sq_pad": 1342244}, {"n": 2, "tok": 2000, "pad": 2000, "max_pad": 1030, "sq_pad": 2001800}, {"n": 2, "tok": 1269, "pad": 1270, "max_pad": 652, "sq_pad": 807028}, {"n": 2, "tok": 1430, "pad": 1430, "max_pad": 744, "sq_pad": 1024132}, {"n": 2, "tok": 1901, "pad": 1902, "max_pad": 952, "sq_pad": 1808804}, {"n": 2, "tok": 3125, "pad": 3126, "max_pad": 1720, "sq_pad": 4935236}, {"n": 2, "tok": 1284, "pad": 1284, "max_pad": 662, "sq_pad": 825128}, {"n": 2, "tok": 1490, "pad": 1490, "max_pad": 780, "sq_pad": 1112500}, {"n": 2, "tok": 1597, "pad": 1598, "max_pad": 812, "sq_pad": 1277140}, {"n": 2, "tok": 1770, "pad": 1772, "max_pad": 896, "sq_pad": 1570192}, {"n": 2, "tok": 1526, "pad": 1528, "max_pad": 886, "sq_pad": 1197160}, {"n": 2, "tok": 2233, "pad": 2234, "max_pad": 1334, "sq_pad": 2589556}, {"n": 2, "tok": 3093, "pad": 3094, "max_pad": 1680, "sq_pad": 4821796}, {"n": 2, "tok": 4126, "pad": 4128, "max_pad": 2142, "sq_pad": 8532360}, {"n": 2, "tok": 1354, "pad": 1354, "max_pad": 698, "sq_pad": 917540}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 772, "sq_pad": 1120160}, {"n": 2, "tok": 1586, "pad": 1588, "max_pad": 796, "sq_pad": 1260880}, {"n": 2, "tok": 1812, "pad": 1812, "max_pad": 926, "sq_pad": 1642472}, {"n": 2, "tok": 1392, "pad": 1392, "max_pad": 720, "sq_pad": 969984}, {"n": 2, "tok": 1482, "pad": 1484, "max_pad": 748, "sq_pad": 1101200}, {"n": 2, "tok": 2571, "pad": 2572, "max_pad": 1340, "sq_pad": 3313424}, {"n": 2, "tok": 2850, "pad": 2850, "max_pad": 1430, "sq_pad": 4061300}, {"n": 2, "tok": 1432, "pad": 1432, "max_pad": 722, "sq_pad": 1025384}, {"n": 2, "tok": 1467, "pad": 1468, "max_pad": 738, "sq_pad": 1077544}, {"n": 2, "tok": 1537, "pad": 1538, "max_pad": 796, "sq_pad": 1184180}, {"n": 2, "tok": 1900, "pad": 1900, "max_pad": 1022, "sq_pad": 1815368}, {"n": 2, "tok": 1558, "pad": 1560, "max_pad": 802, "sq_pad": 1217768}, {"n": 2, "tok": 1928, "pad": 1930, "max_pad": 972, "sq_pad": 1862548}, {"n": 2, "tok": 2227, "pad": 2228, "max_pad": 1138, "sq_pad": 2483144}, {"n": 2, "tok": 2716, "pad": 2718, "max_pad": 1478, "sq_pad": 3722084}, {"n": 2, "tok": 1685, "pad": 1686, "max_pad": 866, "sq_pad": 1422356}, {"n": 2, "tok": 1854, "pad": 1856, "max_pad": 978, "sq_pad": 1727368}, {"n": 2, "tok": 2083, "pad": 2084, "max_pad": 1052, "sq_pad": 2171728}, {"n": 2, "tok": 3312, "pad": 3314, "max_pad": 2158, "sq_pad": 5993300}, {"n": 2, "tok": 1688, "pad": 1690, "max_pad": 882, "sq_pad": 1430788}, {"n": 2, "tok": 1903, "pad": 1904, "max_pad": 974, "sq_pad": 1813576}, {"n": 2, "tok": 2660, "pad": 2662, "max_pad": 1476, "sq_pad": 3585172}, {"n": 2, "tok": 3206, "pad": 3206, "max_pad": 1720, "sq_pad": 5166596}, {"n": 2, "tok": 2112, "pad": 2112, "max_pad": 1116, "sq_pad": 2237472}, {"n": 2, "tok": 2557, "pad": 2558, "max_pad": 1300, "sq_pad": 3272564}, {"n": 2, "tok": 2932, "pad": 2932, "max_pad": 1484, "sq_pad": 4298960}, {"n": 2, "tok": 3138, "pad": 3140, "max_pad": 1648, "sq_pad": 4941968}, {"n": 2, "tok": 999, "pad": 1000, "max_pad": 508, "sq_pad": 500128}, {"n": 2, "tok": 1303, "pad": 1304, "max_pad": 692, "sq_pad": 853408}, {"n": 2, "tok": 1428, "pad": 1430, "max_pad": 728, "sq_pad": 1022788}, {"n": 2, "tok": 2303, "pad": 2304, "max_pad": 1256, "sq_pad": 2675840}, {"n": 2, "tok": 2493, "pad": 2494, "max_pad": 1326, "sq_pad": 3122500}, {"n": 2, "tok": 2052, "pad": 2052, "max_pad": 1162, "sq_pad": 2142344}, {"n": 2, "tok": 2242, "pad": 2244, "max_pad": 1190, "sq_pad": 2527016}, {"n": 2, "tok": 2669, "pad": 2670, "max_pad": 1464, "sq_pad": 3597732}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1150, "sq_pad": 2045000}, {"n": 2, "tok": 3410, "pad": 3410, "max_pad": 2108, "sq_pad": 6138868}, {"n": 2, "tok": 3943, "pad": 3944, "max_pad": 2108, "sq_pad": 7814560}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2289, "pad": 2290, "max_pad": 1258, "sq_pad": 2647588}, {"n": 2, "tok": 2601, "pad": 2602, "max_pad": 1330, "sq_pad": 3386884}, {"n": 2, "tok": 3045, "pad": 3046, "max_pad": 1658, "sq_pad": 4675508}, {"n": 2, "tok": 3847, "pad": 3848, "max_pad": 2152, "sq_pad": 7507520}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1084, "sq_pad": 2269172}, {"n": 2, "tok": 2446, "pad": 2448, "max_pad": 1248, "sq_pad": 2997504}, {"n": 2, "tok": 2697, "pad": 2698, "max_pad": 1444, "sq_pad": 3657652}, {"n": 2, "tok": 2919, "pad": 2920, "max_pad": 1462, "sq_pad": 4263208}, {"n": 2, "tok": 2178, "pad": 2180, "max_pad": 1122, "sq_pad": 2378248}, {"n": 2, "tok": 2432, "pad": 2434, "max_pad": 1260, "sq_pad": 2965876}, {"n": 2, "tok": 2581, "pad": 2582, "max_pad": 1310, "sq_pad": 3334084}, {"n": 2, "tok": 2999, "pad": 3000, "max_pad": 1508, "sq_pad": 4500128}, {"n": 2, "tok": 2674, "pad": 2674, "max_pad": 1360, "sq_pad": 3576196}, {"n": 2, "tok": 2883, "pad": 2884, "max_pad": 1454, "sq_pad": 4159016}, {"n": 2, "tok": 3702, "pad": 3702, "max_pad": 2196, "sq_pad": 7090452}, {"n": 2, "tok": 4392, "pad": 4392, "max_pad": 2196, "sq_pad": 9644832}, {"n": 2, "tok": 1647, "pad": 1648, "max_pad": 922, "sq_pad": 1377160}, {"n": 2, "tok": 1940, "pad": 1942, "max_pad": 1044, "sq_pad": 1896340}, {"n": 2, "tok": 2126, "pad": 2126, "max_pad": 1096, "sq_pad": 2262116}, {"n": 2, "tok": 2355, "pad": 2356, "max_pad": 1272, "sq_pad": 2793040}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1334, "sq_pad": 3153140}, {"n": 2, "tok": 2941, "pad": 2942, "max_pad": 1522, "sq_pad": 4332884}, {"n": 2, "tok": 3570, "pad": 3572, "max_pad": 1806, "sq_pad": 6380392}, {"n": 2, "tok": 3972, "pad": 3972, "max_pad": 2126, "sq_pad": 7927592}, {"n": 2, "tok": 2439, "pad": 2440, "max_pad": 1230, "sq_pad": 2977000}, {"n": 2, "tok": 2781, "pad": 2782, "max_pad": 1458, "sq_pad": 3878740}, {"n": 2, "tok": 3038, "pad": 3040, "max_pad": 1554, "sq_pad": 4623112}, {"n": 2, "tok": 4066, "pad": 4068, "max_pad": 2132, "sq_pad": 8293520}, {"n": 2, "tok": 1356, "pad": 1358, "max_pad": 698, "sq_pad": 922804}, {"n": 2, "tok": 1465, "pad": 1466, "max_pad": 808, "sq_pad": 1085828}, {"n": 2, "tok": 1726, "pad": 1728, "max_pad": 906, "sq_pad": 1496520}, {"n": 2, "tok": 2005, "pad": 2006, "max_pad": 1094, "sq_pad": 2028580}, {"n": 2, "tok": 1462, "pad": 1462, "max_pad": 780, "sq_pad": 1073524}, {"n": 2, "tok": 1709, "pad": 1710, "max_pad": 878, "sq_pad": 1463108}, {"n": 2, "tok": 2085, "pad": 2086, "max_pad": 1140, "sq_pad": 2194516}, {"n": 2, "tok": 3373, "pad": 3374, "max_pad": 2118, "sq_pad": 6063460}, {"n": 2, "tok": 1658, "pad": 1658, "max_pad": 892, "sq_pad": 1382420}, {"n": 2, "tok": 1974, "pad": 1974, "max_pad": 1094, "sq_pad": 1971236}, {"n": 2, "tok": 2357, "pad": 2358, "max_pad": 1206, "sq_pad": 2781540}, {"n": 2, "tok": 2559, "pad": 2560, "max_pad": 1366, "sq_pad": 3291592}, {"n": 2, "tok": 1235, "pad": 1236, "max_pad": 628, "sq_pad": 764048}, {"n": 2, "tok": 1528, "pad": 1530, "max_pad": 844, "sq_pad": 1182932}, {"n": 2, "tok": 1983, "pad": 1984, "max_pad": 1068, "sq_pad": 1979680}, {"n": 2, "tok": 2406, "pad": 2408, "max_pad": 1332, "sq_pad": 2932000}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 128, "global_steps": [4], "tok": 390919, "pad": 391060, "sq_pad": 665730944, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 2948, "pad": 2948, "max_pad": 1520, "sq_pad": 4349584}, {"n": 2, "tok": 2955, "pad": 2956, "max_pad": 1600, "sq_pad": 4398736}, {"n": 2, "tok": 2995, "pad": 2996, "max_pad": 1578, "sq_pad": 4500808}, {"n": 2, "tok": 4050, "pad": 4052, "max_pad": 2250, "sq_pad": 8309704}, {"n": 2, "tok": 1910, "pad": 1910, "max_pad": 1324, "sq_pad": 2096372}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1192, "sq_pad": 2119760}, {"n": 2, "tok": 1818, "pad": 1820, "max_pad": 1096, "sq_pad": 1725392}, {"n": 2, "tok": 3582, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 2076, "pad": 2078, "max_pad": 1192, "sq_pad": 2205860}, {"n": 2, "tok": 2721, "pad": 2722, "max_pad": 1410, "sq_pad": 3709444}, {"n": 2, "tok": 1978, "pad": 1980, "max_pad": 1000, "sq_pad": 1960400}, {"n": 2, "tok": 2340, "pad": 2342, "max_pad": 1264, "sq_pad": 2759780}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 912, "sq_pad": 1455844}, {"n": 2, "tok": 2082, "pad": 2082, "max_pad": 1090, "sq_pad": 2172164}, {"n": 2, "tok": 2226, "pad": 2228, "max_pad": 1124, "sq_pad": 2482192}, {"n": 2, "tok": 2390, "pad": 2392, "max_pad": 1312, "sq_pad": 2887744}, {"n": 2, "tok": 2360, "pad": 2362, "max_pad": 1278, "sq_pad": 2808340}, {"n": 2, "tok": 2102, "pad": 2104, "max_pad": 1072, "sq_pad": 2214208}, {"n": 2, "tok": 2094, "pad": 2094, "max_pad": 1194, "sq_pad": 2235636}, {"n": 2, "tok": 1924, "pad": 1924, "max_pad": 994, "sq_pad": 1852936}, {"n": 2, "tok": 2250, "pad": 2252, "max_pad": 1178, "sq_pad": 2541160}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1184, "sq_pad": 2620672}, {"n": 2, "tok": 2600, "pad": 2602, "max_pad": 1404, "sq_pad": 3406420}, {"n": 2, "tok": 3266, "pad": 3268, "max_pad": 1798, "sq_pad": 5393704}, {"n": 2, "tok": 2401, "pad": 2402, "max_pad": 1320, "sq_pad": 2913124}, {"n": 2, "tok": 3717, "pad": 3718, "max_pad": 2072, "sq_pad": 7002500}, {"n": 2, "tok": 4234, "pad": 4236, "max_pad": 2118, "sq_pad": 8971848}, {"n": 2, "tok": 4234, "pad": 4236, "max_pad": 2118, "sq_pad": 8971848}, {"n": 2, "tok": 1454, "pad": 1454, "max_pad": 738, "sq_pad": 1057300}, {"n": 2, "tok": 1527, "pad": 1528, "max_pad": 774, "sq_pad": 1167592}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 822, "sq_pad": 1293480}, {"n": 2, "tok": 1865, "pad": 1866, "max_pad": 992, "sq_pad": 1747940}, {"n": 2, "tok": 1797, "pad": 1798, "max_pad": 966, "sq_pad": 1625380}, {"n": 2, "tok": 2164, "pad": 2164, "max_pad": 1114, "sq_pad": 2343496}, {"n": 2, "tok": 2095, "pad": 2096, "max_pad": 1076, "sq_pad": 2198176}, {"n": 2, "tok": 2623, "pad": 2624, "max_pad": 1430, "sq_pad": 3470536}, {"n": 2, "tok": 1998, "pad": 1998, "max_pad": 1096, "sq_pad": 2014820}, {"n": 2, "tok": 2386, "pad": 2388, "max_pad": 1212, "sq_pad": 2851920}, {"n": 2, "tok": 2939, "pad": 2940, "max_pad": 1564, "sq_pad": 4339472}, {"n": 2, "tok": 3128, "pad": 3130, "max_pad": 1592, "sq_pad": 4899908}, {"n": 2, "tok": 1824, "pad": 1824, "max_pad": 1108, "sq_pad": 1740320}, {"n": 2, "tok": 2158, "pad": 2158, "max_pad": 1098, "sq_pad": 2329204}, {"n": 2, "tok": 2595, "pad": 2596, "max_pad": 1332, "sq_pad": 3371920}, {"n": 2, "tok": 2732, "pad": 2734, "max_pad": 1446, "sq_pad": 3749860}, {"n": 2, "tok": 1475, "pad": 1476, "max_pad": 842, "sq_pad": 1110920}, {"n": 2, "tok": 1806, "pad": 1808, "max_pad": 938, "sq_pad": 1636744}, {"n": 2, "tok": 2108, "pad": 2110, "max_pad": 1102, "sq_pad": 2230468}, {"n": 2, "tok": 2367, "pad": 2368, "max_pad": 1314, "sq_pad": 2837512}, {"n": 2, "tok": 1296, "pad": 1296, "max_pad": 686, "sq_pad": 842696}, {"n": 2, "tok": 1821, "pad": 1822, "max_pad": 1010, "sq_pad": 1679444}, {"n": 2, "tok": 2143, "pad": 2144, "max_pad": 1100, "sq_pad": 2299936}, {"n": 2, "tok": 2985, "pad": 2986, "max_pad": 1550, "sq_pad": 4464596}, {"n": 2, "tok": 1597, "pad": 1598, "max_pad": 962, "sq_pad": 1329940}, {"n": 2, "tok": 2358, "pad": 2360, "max_pad": 1330, "sq_pad": 2829800}, {"n": 2, "tok": 2483, "pad": 2484, "max_pad": 1274, "sq_pad": 3087176}, {"n": 2, "tok": 2376, "pad": 2378, "max_pad": 1240, "sq_pad": 2832644}, {"n": 2, "tok": 1330, "pad": 1330, "max_pad": 740, "sq_pad": 895700}, {"n": 2, "tok": 1564, "pad": 1566, "max_pad": 786, "sq_pad": 1226196}, {"n": 2, "tok": 1686, "pad": 1688, "max_pad": 850, "sq_pad": 1424744}, {"n": 2, "tok": 2180, "pad": 2180, "max_pad": 1248, "sq_pad": 2426128}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1428, "sq_pad": 3293584}, {"n": 2, "tok": 2746, "pad": 2748, "max_pad": 1398, "sq_pad": 3776904}, {"n": 2, "tok": 2588, "pad": 2588, "max_pad": 1370, "sq_pad": 3360424}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2134, "sq_pad": 7743752}, {"n": 2, "tok": 3322, "pad": 3322, "max_pad": 1932, "sq_pad": 5664724}, {"n": 2, "tok": 4152, "pad": 4154, "max_pad": 2162, "sq_pad": 8642308}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 2034, "pad": 2034, "max_pad": 1200, "sq_pad": 2135556}, {"n": 2, "tok": 2087, "pad": 2088, "max_pad": 1314, "sq_pad": 2325672}, {"n": 2, "tok": 2941, "pad": 2942, "max_pad": 1488, "sq_pad": 4328260}, {"n": 2, "tok": 3529, "pad": 3530, "max_pad": 2126, "sq_pad": 6491092}, {"n": 2, "tok": 2626, "pad": 2628, "max_pad": 1322, "sq_pad": 3453320}, {"n": 2, "tok": 2714, "pad": 2714, "max_pad": 1384, "sq_pad": 3684356}, {"n": 2, "tok": 2991, "pad": 2992, "max_pad": 1502, "sq_pad": 4476104}, {"n": 2, "tok": 3085, "pad": 3086, "max_pad": 1566, "sq_pad": 4762756}, {"n": 2, "tok": 1989, "pad": 1990, "max_pad": 1174, "sq_pad": 2044132}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 1068, "sq_pad": 1630624}, {"n": 2, "tok": 2010, "pad": 2010, "max_pad": 1308, "sq_pad": 2203668}, {"n": 2, "tok": 2956, "pad": 2956, "max_pad": 2120, "sq_pad": 5193296}, {"n": 2, "tok": 3792, "pad": 3794, "max_pad": 1990, "sq_pad": 7214516}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4332, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 3824, "pad": 3826, "max_pad": 2108, "sq_pad": 7395188}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 2834, "pad": 2836, "max_pad": 1556, "sq_pad": 4059536}, {"n": 2, "tok": 2766, "pad": 2768, "max_pad": 1716, "sq_pad": 4051360}, {"n": 2, "tok": 2530, "pad": 2530, "max_pad": 1360, "sq_pad": 3218500}, {"n": 2, "tok": 2749, "pad": 2750, "max_pad": 1754, "sq_pad": 4068532}, {"n": 2, "tok": 3987, "pad": 3988, "max_pad": 2074, "sq_pad": 7964872}, {"n": 2, "tok": 4247, "pad": 4248, "max_pad": 2130, "sq_pad": 9022824}, {"n": 2, "tok": 4378, "pad": 4380, "max_pad": 2190, "sq_pad": 9592200}, {"n": 2, "tok": 4378, "pad": 4380, "max_pad": 2190, "sq_pad": 9592200}, {"n": 2, "tok": 2838, "pad": 2838, "max_pad": 1458, "sq_pad": 4030164}, {"n": 2, "tok": 3076, "pad": 3078, "max_pad": 1576, "sq_pad": 4739780}, {"n": 2, "tok": 4091, "pad": 4092, "max_pad": 2070, "sq_pad": 8373384}, {"n": 2, "tok": 4272, "pad": 4272, "max_pad": 2136, "sq_pad": 9124992}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 3172, "pad": 3172, "max_pad": 1598, "sq_pad": 5031080}, {"n": 2, "tok": 3727, "pad": 3728, "max_pad": 1934, "sq_pad": 6958792}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2202, "sq_pad": 8139400}, {"n": 2, "tok": 3991, "pad": 3992, "max_pad": 2202, "sq_pad": 8052904}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4330, "pad": 4332, "max_pad": 2166, "sq_pad": 9383112}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4176, "pad": 4176, "max_pad": 2152, "sq_pad": 8727680}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 3354, "pad": 3356, "max_pad": 1810, "sq_pad": 5666216}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4368, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 128, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1566, "max_pad": 418, "sq_pad": 615316}, {"n": 4, "tok": 1949, "pad": 1950, "max_pad": 640, "sq_pad": 981684}, {"n": 4, "tok": 2360, "pad": 2362, "max_pad": 622, "sq_pad": 1398972}, {"n": 4, "tok": 3151, "pad": 3152, "max_pad": 804, "sq_pad": 2484488}, {"n": 4, "tok": 2533, "pad": 2536, "max_pad": 684, "sq_pad": 1613760}, {"n": 4, "tok": 5195, "pad": 5198, "max_pad": 1664, "sq_pad": 7065396}, {"n": 4, "tok": 2600, "pad": 2600, "max_pad": 684, "sq_pad": 1693816}, {"n": 4, "tok": 3172, "pad": 3174, "max_pad": 848, "sq_pad": 2523124}, {"n": 4, "tok": 2663, "pad": 2666, "max_pad": 726, "sq_pad": 1786484}, {"n": 4, "tok": 3843, "pad": 3846, "max_pad": 2110, "sq_pad": 5468668}, {"n": 4, "tok": 2842, "pad": 2846, "max_pad": 834, "sq_pad": 2065340}, {"n": 4, "tok": 3740, "pad": 3742, "max_pad": 1066, "sq_pad": 3528372}, {"n": 4, "tok": 3318, "pad": 3320, "max_pad": 998, "sq_pad": 2873904}, {"n": 4, "tok": 5534, "pad": 5536, "max_pad": 2108, "sq_pad": 8370136}, {"n": 4, "tok": 3424, "pad": 3426, "max_pad": 1020, "sq_pad": 2989956}, {"n": 4, "tok": 5352, "pad": 5354, "max_pad": 2116, "sq_pad": 7976196}, {"n": 4, "tok": 3068, "pad": 3070, "max_pad": 814, "sq_pad": 2361372}, {"n": 4, "tok": 4425, "pad": 4426, "max_pad": 1168, "sq_pad": 4910484}, {"n": 4, "tok": 3608, "pad": 3610, "max_pad": 1052, "sq_pad": 3310748}, {"n": 4, "tok": 5626, "pad": 5628, "max_pad": 1620, "sq_pad": 8064824}, {"n": 4, "tok": 3888, "pad": 3892, "max_pad": 1116, "sq_pad": 3855984}, {"n": 4, "tok": 6493, "pad": 6496, "max_pad": 2132, "sq_pad": 10991320}, {"n": 4, "tok": 3513, "pad": 3514, "max_pad": 946, "sq_pad": 3103020}, {"n": 4, "tok": 4178, "pad": 4182, "max_pad": 1156, "sq_pad": 4395460}, {"n": 4, "tok": 3703, "pad": 3704, "max_pad": 1068, "sq_pad": 3472040}, {"n": 4, "tok": 5096, "pad": 5098, "max_pad": 1438, "sq_pad": 6547860}, {"n": 4, "tok": 3413, "pad": 3416, "max_pad": 886, "sq_pad": 2922672}, {"n": 4, "tok": 6080, "pad": 6082, "max_pad": 2126, "sq_pad": 10714204}, {"n": 4, "tok": 3452, "pad": 3452, "max_pad": 894, "sq_pad": 2982800}, {"n": 4, "tok": 4398, "pad": 4398, "max_pad": 1302, "sq_pad": 4922700}, {"n": 4, "tok": 4303, "pad": 4306, "max_pad": 1202, "sq_pad": 4718780}, {"n": 4, "tok": 6235, "pad": 6236, "max_pad": 2100, "sq_pad": 10247144}, {"n": 4, "tok": 4191, "pad": 4194, "max_pad": 1228, "sq_pad": 4472252}, {"n": 4, "tok": 5746, "pad": 5748, "max_pad": 2106, "sq_pad": 8923320}, {"n": 4, "tok": 4167, "pad": 4170, "max_pad": 1160, "sq_pad": 4368212}, {"n": 4, "tok": 5688, "pad": 5688, "max_pad": 1582, "sq_pad": 8172104}, {"n": 4, "tok": 4636, "pad": 4638, "max_pad": 1336, "sq_pad": 5441236}, {"n": 4, "tok": 4616, "pad": 4620, "max_pad": 1276, "sq_pad": 5384152}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1270, "sq_pad": 5174932}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1888, "sq_pad": 11853472}, {"n": 4, "tok": 4793, "pad": 4796, "max_pad": 1386, "sq_pad": 5800328}, {"n": 4, "tok": 6075, "pad": 6076, "max_pad": 1610, "sq_pad": 9250416}, {"n": 4, "tok": 5185, "pad": 5186, "max_pad": 1408, "sq_pad": 6791876}, {"n": 4, "tok": 6797, "pad": 6800, "max_pad": 2126, "sq_pad": 11842024}, {"n": 4, "tok": 4403, "pad": 4406, "max_pad": 1178, "sq_pad": 4861516}, {"n": 4, "tok": 5182, "pad": 5184, "max_pad": 1414, "sq_pad": 6746632}, {"n": 4, "tok": 5130, "pad": 5132, "max_pad": 1410, "sq_pad": 6609712}, {"n": 4, "tok": 5930, "pad": 5932, "max_pad": 1550, "sq_pad": 8807016}, {"n": 4, "tok": 3257, "pad": 3258, "max_pad": 858, "sq_pad": 2663108}, {"n": 4, "tok": 4143, "pad": 4144, "max_pad": 1264, "sq_pad": 4365304}, {"n": 4, "tok": 5968, "pad": 5972, "max_pad": 1782, "sq_pad": 9109320}, {"n": 4, "tok": 7498, "pad": 7498, "max_pad": 2032, "sq_pad": 14094348}, {"n": 4, "tok": 5735, "pad": 5738, "max_pad": 1544, "sq_pad": 8301396}, {"n": 4, "tok": 7210, "pad": 7212, "max_pad": 2116, "sq_pad": 13194952}, {"n": 4, "tok": 3414, "pad": 3416, "max_pad": 1210, "sq_pad": 3088976}, {"n": 4, "tok": 5696, "pad": 5698, "max_pad": 2116, "sq_pad": 8924148}, {"n": 4, "tok": 2688, "pad": 2690, "max_pad": 712, "sq_pad": 1811508}, {"n": 4, "tok": 3877, "pad": 3878, "max_pad": 1108, "sq_pad": 3810292}, {"n": 4, "tok": 6356, "pad": 6358, "max_pad": 1768, "sq_pad": 10274988}, {"n": 4, "tok": 8052, "pad": 8054, "max_pad": 2122, "sq_pad": 16279660}, {"n": 4, "tok": 1724, "pad": 1728, "max_pad": 440, "sq_pad": 746712}, {"n": 4, "tok": 1884, "pad": 1884, "max_pad": 550, "sq_pad": 895848}, {"n": 4, "tok": 2075, "pad": 2076, "max_pad": 630, "sq_pad": 1098320}, {"n": 4, "tok": 3235, "pad": 3238, "max_pad": 1068, "sq_pad": 2719508}, {"n": 4, "tok": 3173, "pad": 3176, "max_pad": 866, "sq_pad": 2542320}, {"n": 4, "tok": 5750, "pad": 5752, "max_pad": 2158, "sq_pad": 9072624}, {"n": 4, "tok": 7258, "pad": 7260, "max_pad": 2108, "sq_pad": 13318936}, {"n": 4, "tok": 8379, "pad": 8380, "max_pad": 2108, "sq_pad": 17558128}, {"n": 4, "tok": 6508, "pad": 6510, "max_pad": 1874, "sq_pad": 10785684}, {"n": 4, "tok": 8546, "pad": 8546, "max_pad": 2150, "sq_pad": 18259420}, {"n": 4, "tok": 5573, "pad": 5576, "max_pad": 1468, "sq_pad": 7780936}, {"n": 4, "tok": 8235, "pad": 8238, "max_pad": 2172, "sq_pad": 17067348}, {"n": 4, "tok": 2452, "pad": 2452, "max_pad": 794, "sq_pad": 1548560}, {"n": 4, "tok": 4007, "pad": 4008, "max_pad": 1146, "sq_pad": 4057208}, {"n": 4, "tok": 3271, "pad": 3272, "max_pad": 970, "sq_pad": 2711496}, {"n": 4, "tok": 3553, "pad": 3556, "max_pad": 916, "sq_pad": 3163632}, {"n": 4, "tok": 2232, "pad": 2236, "max_pad": 576, "sq_pad": 1250832}, {"n": 4, "tok": 2829, "pad": 2832, "max_pad": 796, "sq_pad": 2027880}, {"n": 4, "tok": 2047, "pad": 2050, "max_pad": 534, "sq_pad": 1051580}, {"n": 4, "tok": 2550, "pad": 2552, "max_pad": 716, "sq_pad": 1644360}, {"n": 4, "tok": 2905, "pad": 2906, "max_pad": 854, "sq_pad": 2154652}, {"n": 4, "tok": 4174, "pad": 4176, "max_pad": 1084, "sq_pad": 4362216}, {"n": 4, "tok": 2366, "pad": 2368, "max_pad": 638, "sq_pad": 1412368}, {"n": 4, "tok": 4062, "pad": 4064, "max_pad": 1568, "sq_pad": 4619640}, {"n": 4, "tok": 6784, "pad": 6786, "max_pad": 1824, "sq_pad": 11538932}, {"n": 4, "tok": 8028, "pad": 8032, "max_pad": 2128, "sq_pad": 16185888}, {"n": 4, "tok": 3934, "pad": 3936, "max_pad": 1072, "sq_pad": 3906088}, {"n": 4, "tok": 6346, "pad": 6348, "max_pad": 2130, "sq_pad": 10506024}, {"n": 4, "tok": 3062, "pad": 3066, "max_pad": 800, "sq_pad": 2352596}, {"n": 4, "tok": 4574, "pad": 4576, "max_pad": 1336, "sq_pad": 5335288}, {"n": 4, "tok": 2759, "pad": 2760, "max_pad": 788, "sq_pad": 1931296}, {"n": 4, "tok": 3958, "pad": 3960, "max_pad": 1272, "sq_pad": 4026680}, {"n": 4, "tok": 5617, "pad": 5618, "max_pad": 1470, "sq_pad": 7921084}, {"n": 4, "tok": 5247, "pad": 5248, "max_pad": 1378, "sq_pad": 6892080}, {"n": 4, "tok": 6676, "pad": 6678, "max_pad": 2140, "sq_pad": 11587620}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1316, "sq_pad": 4690240}, {"n": 4, "tok": 6299, "pad": 6302, "max_pad": 2126, "sq_pad": 10345252}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1856, "sq_pad": 11868000}, {"n": 4, "tok": 7565, "pad": 7568, "max_pad": 2106, "sq_pad": 14392440}, {"n": 4, "tok": 2509, "pad": 2512, "max_pad": 712, "sq_pad": 1593736}, {"n": 4, "tok": 2894, "pad": 2896, "max_pad": 900, "sq_pad": 2162776}, {"n": 4, "tok": 6269, "pad": 6270, "max_pad": 1958, "sq_pad": 10244364}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 6854, "pad": 6854, "max_pad": 1812, "sq_pad": 11789108}, {"n": 4, "tok": 8572, "pad": 8576, "max_pad": 2144, "sq_pad": 18386944}, {"n": 4, "tok": 4074, "pad": 4076, "max_pad": 1198, "sq_pad": 4296840}, {"n": 4, "tok": 3887, "pad": 3890, "max_pad": 1130, "sq_pad": 3852636}, {"n": 4, "tok": 8240, "pad": 8242, "max_pad": 2132, "sq_pad": 17004340}, {"n": 4, "tok": 8524, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 6127, "pad": 6128, "max_pad": 1772, "sq_pad": 9574296}, {"n": 4, "tok": 8416, "pad": 8418, "max_pad": 2152, "sq_pad": 17739156}, {"n": 4, "tok": 3920, "pad": 3922, "max_pad": 1114, "sq_pad": 3881100}, {"n": 4, "tok": 3637, "pad": 3640, "max_pad": 1030, "sq_pad": 3339048}, {"n": 4, "tok": 4110, "pad": 4112, "max_pad": 1066, "sq_pad": 4237592}, {"n": 4, "tok": 3641, "pad": 3644, "max_pad": 1122, "sq_pad": 3470344}, {"n": 4, "tok": 4700, "pad": 4702, "max_pad": 1228, "sq_pad": 5536804}, {"n": 4, "tok": 4875, "pad": 4876, "max_pad": 1296, "sq_pad": 5957112}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}, {"n": 4, "tok": 6552, "pad": 6556, "max_pad": 1806, "sq_pad": 10826040}, {"n": 4, "tok": 5626, "pad": 5628, "max_pad": 1784, "sq_pad": 8165736}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 128, "global_steps": [5], "tok": 281452, "pad": 281582, "sq_pad": 356834612, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 735, "pad": 736, "max_pad": 368, "sq_pad": 270848}, {"n": 2, "tok": 829, "pad": 830, "max_pad": 418, "sq_pad": 344468}, {"n": 2, "tok": 868, "pad": 868, "max_pad": 436, "sq_pad": 376720}, {"n": 2, "tok": 1081, "pad": 1082, "max_pad": 640, "sq_pad": 604964}, {"n": 2, "tok": 1128, "pad": 1128, "max_pad": 590, "sq_pad": 637544}, {"n": 2, "tok": 1232, "pad": 1234, "max_pad": 622, "sq_pad": 761428}, {"n": 2, "tok": 1550, "pad": 1550, "max_pad": 778, "sq_pad": 1201268}, {"n": 2, "tok": 1601, "pad": 1602, "max_pad": 804, "sq_pad": 1283220}, {"n": 2, "tok": 1199, "pad": 1200, "max_pad": 620, "sq_pad": 720800}, {"n": 2, "tok": 1334, "pad": 1336, "max_pad": 684, "sq_pad": 892960}, {"n": 2, "tok": 2083, "pad": 2084, "max_pad": 1148, "sq_pad": 2194000}, {"n": 2, "tok": 3112, "pad": 3114, "max_pad": 1664, "sq_pad": 4871396}, {"n": 2, "tok": 1254, "pad": 1254, "max_pad": 654, "sq_pad": 787716}, {"n": 2, "tok": 1346, "pad": 1346, "max_pad": 684, "sq_pad": 906100}, {"n": 2, "tok": 1531, "pad": 1532, "max_pad": 772, "sq_pad": 1173584}, {"n": 2, "tok": 1641, "pad": 1642, "max_pad": 848, "sq_pad": 1349540}, {"n": 2, "tok": 1251, "pad": 1252, "max_pad": 660, "sq_pad": 786064}, {"n": 2, "tok": 1412, "pad": 1414, "max_pad": 726, "sq_pad": 1000420}, {"n": 2, "tok": 1067, "pad": 1068, "max_pad": 538, "sq_pad": 570344}, {"n": 2, "tok": 2776, "pad": 2778, "max_pad": 2110, "sq_pad": 4898324}, {"n": 2, "tok": 1224, "pad": 1226, "max_pad": 628, "sq_pad": 751988}, {"n": 2, "tok": 1618, "pad": 1620, "max_pad": 834, "sq_pad": 1313352}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 896, "sq_pad": 1508416}, {"n": 2, "tok": 2005, "pad": 2006, "max_pad": 1066, "sq_pad": 2019956}, {"n": 2, "tok": 1323, "pad": 1324, "max_pad": 714, "sq_pad": 881896}, {"n": 2, "tok": 1995, "pad": 1996, "max_pad": 998, "sq_pad": 1992008}, {"n": 2, "tok": 2237, "pad": 2238, "max_pad": 1174, "sq_pad": 2510372}, {"n": 2, "tok": 3297, "pad": 3298, "max_pad": 2108, "sq_pad": 5859764}, {"n": 2, "tok": 1532, "pad": 1532, "max_pad": 844, "sq_pad": 1185680}, {"n": 2, "tok": 1892, "pad": 1894, "max_pad": 1020, "sq_pad": 1804276}, {"n": 2, "tok": 2107, "pad": 2108, "max_pad": 1056, "sq_pad": 2221840}, {"n": 2, "tok": 3245, "pad": 3246, "max_pad": 2116, "sq_pad": 5754356}, {"n": 2, "tok": 1478, "pad": 1478, "max_pad": 764, "sq_pad": 1093492}, {"n": 2, "tok": 1590, "pad": 1592, "max_pad": 814, "sq_pad": 1267880}, {"n": 2, "tok": 2117, "pad": 2118, "max_pad": 1102, "sq_pad": 2246660}, {"n": 2, "tok": 2308, "pad": 2308, "max_pad": 1168, "sq_pad": 2663824}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 870, "sq_pad": 1301544}, {"n": 2, "tok": 2001, "pad": 2002, "max_pad": 1052, "sq_pad": 2009204}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1402, "sq_pad": 3184420}, {"n": 2, "tok": 3121, "pad": 3122, "max_pad": 1620, "sq_pad": 4880404}, {"n": 2, "tok": 1746, "pad": 1748, "max_pad": 988, "sq_pad": 1553744}, {"n": 2, "tok": 2142, "pad": 2144, "max_pad": 1116, "sq_pad": 2302240}, {"n": 2, "tok": 2666, "pad": 2668, "max_pad": 1406, "sq_pad": 3569480}, {"n": 2, "tok": 3827, "pad": 3828, "max_pad": 2132, "sq_pad": 7421840}, {"n": 2, "tok": 1637, "pad": 1638, "max_pad": 848, "sq_pad": 1343204}, {"n": 2, "tok": 1876, "pad": 1876, "max_pad": 946, "sq_pad": 1759816}, {"n": 2, "tok": 1948, "pad": 1950, "max_pad": 982, "sq_pad": 1901348}, {"n": 2, "tok": 2230, "pad": 2232, "max_pad": 1156, "sq_pad": 2494112}, {"n": 2, "tok": 1702, "pad": 1702, "max_pad": 924, "sq_pad": 1459060}, {"n": 2, "tok": 2001, "pad": 2002, "max_pad": 1068, "sq_pad": 2012980}, {"n": 2, "tok": 2355, "pad": 2356, "max_pad": 1224, "sq_pad": 2779600}, {"n": 2, "tok": 2741, "pad": 2742, "max_pad": 1438, "sq_pad": 3768260}, {"n": 2, "tok": 1647, "pad": 1648, "max_pad": 854, "sq_pad": 1359752}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 886, "sq_pad": 1562920}, {"n": 2, "tok": 1830, "pad": 1830, "max_pad": 916, "sq_pad": 1674452}, {"n": 2, "tok": 4250, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1676, "pad": 1676, "max_pad": 862, "sq_pad": 1405640}, {"n": 2, "tok": 1776, "pad": 1776, "max_pad": 894, "sq_pad": 1577160}, {"n": 2, "tok": 1918, "pad": 1918, "max_pad": 974, "sq_pad": 1839812}, {"n": 2, "tok": 2480, "pad": 2480, "max_pad": 1302, "sq_pad": 3082888}, {"n": 2, "tok": 1906, "pad": 1908, "max_pad": 1062, "sq_pad": 1843560}, {"n": 2, "tok": 2397, "pad": 2398, "max_pad": 1202, "sq_pad": 2875220}, {"n": 2, "tok": 2458, "pad": 2458, "max_pad": 1246, "sq_pad": 3021460}, {"n": 2, "tok": 3777, "pad": 3778, "max_pad": 2100, "sq_pad": 7225684}, {"n": 2, "tok": 1855, "pad": 1856, "max_pad": 998, "sq_pad": 1732168}, {"n": 2, "tok": 2336, "pad": 2338, "max_pad": 1228, "sq_pad": 2740084}, {"n": 2, "tok": 2363, "pad": 2364, "max_pad": 1356, "sq_pad": 2854800}, {"n": 2, "tok": 3383, "pad": 3384, "max_pad": 2106, "sq_pad": 6068520}, {"n": 2, "tok": 1965, "pad": 1966, "max_pad": 990, "sq_pad": 1932676}, {"n": 2, "tok": 2202, "pad": 2204, "max_pad": 1160, "sq_pad": 2435536}, {"n": 2, "tok": 2606, "pad": 2606, "max_pad": 1412, "sq_pad": 3419380}, {"n": 2, "tok": 3082, "pad": 3082, "max_pad": 1582, "sq_pad": 4752724}, {"n": 2, "tok": 2080, "pad": 2082, "max_pad": 1058, "sq_pad": 2167940}, {"n": 2, "tok": 2556, "pad": 2556, "max_pad": 1336, "sq_pad": 3273296}, {"n": 2, "tok": 2272, "pad": 2274, "max_pad": 1250, "sq_pad": 2611076}, {"n": 2, "tok": 2344, "pad": 2346, "max_pad": 1276, "sq_pad": 2773076}, {"n": 2, "tok": 2159, "pad": 2160, "max_pad": 1108, "sq_pad": 2334368}, {"n": 2, "tok": 2377, "pad": 2378, "max_pad": 1270, "sq_pad": 2840564}, {"n": 2, "tok": 3130, "pad": 3132, "max_pad": 1712, "sq_pad": 4947344}, {"n": 2, "tok": 3716, "pad": 3716, "max_pad": 1888, "sq_pad": 6906128}, {"n": 2, "tok": 2245, "pad": 2246, "max_pad": 1156, "sq_pad": 2524436}, {"n": 2, "tok": 2548, "pad": 2550, "max_pad": 1386, "sq_pad": 3275892}, {"n": 2, "tok": 2919, "pad": 2920, "max_pad": 1510, "sq_pad": 4268200}, {"n": 2, "tok": 3156, "pad": 3156, "max_pad": 1610, "sq_pad": 4982216}, {"n": 2, "tok": 2417, "pad": 2418, "max_pad": 1344, "sq_pad": 2959812}, {"n": 2, "tok": 2768, "pad": 2768, "max_pad": 1408, "sq_pad": 3832064}, {"n": 2, "tok": 2980, "pad": 2982, "max_pad": 1572, "sq_pad": 4459284}, {"n": 2, "tok": 3817, "pad": 3818, "max_pad": 2126, "sq_pad": 7382740}, {"n": 2, "tok": 2139, "pad": 2140, "max_pad": 1082, "sq_pad": 2290088}, {"n": 2, "tok": 2264, "pad": 2266, "max_pad": 1178, "sq_pad": 2571428}, {"n": 2, "tok": 2447, "pad": 2448, "max_pad": 1264, "sq_pad": 2999552}, {"n": 2, "tok": 2735, "pad": 2736, "max_pad": 1414, "sq_pad": 3747080}, {"n": 2, "tok": 2431, "pad": 2432, "max_pad": 1226, "sq_pad": 2957512}, {"n": 2, "tok": 2699, "pad": 2700, "max_pad": 1410, "sq_pad": 3652200}, {"n": 2, "tok": 2877, "pad": 2878, "max_pad": 1462, "sq_pad": 4142500}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1550, "sq_pad": 4664516}, {"n": 2, "tok": 1567, "pad": 1568, "max_pad": 836, "sq_pad": 1234720}, {"n": 2, "tok": 1690, "pad": 1690, "max_pad": 858, "sq_pad": 1428388}, {"n": 2, "tok": 1961, "pad": 1962, "max_pad": 990, "sq_pad": 1924884}, {"n": 2, "tok": 2182, "pad": 2182, "max_pad": 1264, "sq_pad": 2440420}, {"n": 2, "tok": 2624, "pad": 2626, "max_pad": 1454, "sq_pad": 3487700}, {"n": 2, "tok": 3344, "pad": 3346, "max_pad": 1782, "sq_pad": 5621620}, {"n": 2, "tok": 3580, "pad": 3580, "max_pad": 1798, "sq_pad": 6408328}, {"n": 2, "tok": 3918, "pad": 3918, "max_pad": 2032, "sq_pad": 7686020}, {"n": 2, "tok": 2693, "pad": 2694, "max_pad": 1486, "sq_pad": 3667460}, {"n": 2, "tok": 3042, "pad": 3044, "max_pad": 1544, "sq_pad": 4633936}, {"n": 2, "tok": 3195, "pad": 3196, "max_pad": 1610, "sq_pad": 5107496}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2116, "sq_pad": 8087456}, {"n": 2, "tok": 1923, "pad": 1924, "max_pad": 1210, "sq_pad": 1973896}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 778, "sq_pad": 1115080}, {"n": 2, "tok": 2071, "pad": 2072, "max_pad": 1136, "sq_pad": 2166592}, {"n": 2, "tok": 3625, "pad": 3626, "max_pad": 2116, "sq_pad": 6757556}, {"n": 2, "tok": 1332, "pad": 1334, "max_pad": 672, "sq_pad": 889828}, {"n": 2, "tok": 1356, "pad": 1356, "max_pad": 712, "sq_pad": 921680}, {"n": 2, "tok": 1920, "pad": 1920, "max_pad": 1052, "sq_pad": 1860128}, {"n": 2, "tok": 1957, "pad": 1958, "max_pad": 1108, "sq_pad": 1950164}, {"n": 2, "tok": 2882, "pad": 2884, "max_pad": 1642, "sq_pad": 4238728}, {"n": 2, "tok": 3474, "pad": 3474, "max_pad": 1768, "sq_pad": 6036260}, {"n": 2, "tok": 3810, "pad": 3810, "max_pad": 1994, "sq_pad": 7273892}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 852, "pad": 854, "max_pad": 434, "sq_pad": 364756}, {"n": 2, "tok": 872, "pad": 874, "max_pad": 440, "sq_pad": 381956}, {"n": 2, "tok": 880, "pad": 880, "max_pad": 444, "sq_pad": 387232}, {"n": 2, "tok": 1004, "pad": 1004, "max_pad": 550, "sq_pad": 508616}, {"n": 2, "tok": 911, "pad": 912, "max_pad": 470, "sq_pad": 416264}, {"n": 2, "tok": 1164, "pad": 1164, "max_pad": 630, "sq_pad": 682056}, {"n": 2, "tok": 1377, "pad": 1378, "max_pad": 722, "sq_pad": 951620}, {"n": 2, "tok": 1858, "pad": 1860, "max_pad": 1068, "sq_pad": 1767888}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 128, "global_steps": [5], "tok": 362098, "pad": 362242, "sq_pad": 598849668, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1451, "pad": 1452, "max_pad": 758, "sq_pad": 1056200}, {"n": 2, "tok": 1722, "pad": 1724, "max_pad": 866, "sq_pad": 1486120}, {"n": 2, "tok": 2227, "pad": 2228, "max_pad": 1298, "sq_pad": 2549704}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 2158, "sq_pad": 6522920}, {"n": 2, "tok": 3310, "pad": 3312, "max_pad": 1706, "sq_pad": 5489672}, {"n": 2, "tok": 3948, "pad": 3948, "max_pad": 2108, "sq_pad": 7829264}, {"n": 2, "tok": 4163, "pad": 4164, "max_pad": 2108, "sq_pad": 8670800}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2850, "pad": 2852, "max_pad": 1536, "sq_pad": 4091152}, {"n": 2, "tok": 3658, "pad": 3658, "max_pad": 1874, "sq_pad": 6694532}, {"n": 2, "tok": 4246, "pad": 4246, "max_pad": 2132, "sq_pad": 9014420}, {"n": 2, "tok": 4300, "pad": 4300, "max_pad": 2150, "sq_pad": 9245000}, {"n": 2, "tok": 2717, "pad": 2718, "max_pad": 1364, "sq_pad": 3693812}, {"n": 2, "tok": 2856, "pad": 2858, "max_pad": 1468, "sq_pad": 4087124}, {"n": 2, "tok": 3893, "pad": 3894, "max_pad": 2106, "sq_pad": 7632180}, {"n": 2, "tok": 4342, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 1076, "pad": 1076, "max_pad": 554, "sq_pad": 579400}, {"n": 2, "tok": 1376, "pad": 1376, "max_pad": 794, "sq_pad": 969160}, {"n": 2, "tok": 1821, "pad": 1822, "max_pad": 946, "sq_pad": 1662292}, {"n": 2, "tok": 2186, "pad": 2186, "max_pad": 1146, "sq_pad": 2394916}, {"n": 2, "tok": 1520, "pad": 1520, "max_pad": 804, "sq_pad": 1159072}, {"n": 2, "tok": 1751, "pad": 1752, "max_pad": 970, "sq_pad": 1552424}, {"n": 2, "tok": 1730, "pad": 1732, "max_pad": 876, "sq_pad": 1500112}, {"n": 2, "tok": 1823, "pad": 1824, "max_pad": 916, "sq_pad": 1663520}, {"n": 2, "tok": 1110, "pad": 1112, "max_pad": 576, "sq_pad": 619072}, {"n": 2, "tok": 1122, "pad": 1124, "max_pad": 568, "sq_pad": 631760}, {"n": 2, "tok": 1278, "pad": 1280, "max_pad": 682, "sq_pad": 822728}, {"n": 2, "tok": 1551, "pad": 1552, "max_pad": 796, "sq_pad": 1205152}, {"n": 2, "tok": 997, "pad": 998, "max_pad": 506, "sq_pad": 498100}, {"n": 2, "tok": 1050, "pad": 1052, "max_pad": 534, "sq_pad": 553480}, {"n": 2, "tok": 1153, "pad": 1154, "max_pad": 596, "sq_pad": 666580}, {"n": 2, "tok": 1397, "pad": 1398, "max_pad": 716, "sq_pad": 977780}, {"n": 2, "tok": 1249, "pad": 1250, "max_pad": 646, "sq_pad": 782132}, {"n": 2, "tok": 1656, "pad": 1656, "max_pad": 854, "sq_pad": 1372520}, {"n": 2, "tok": 2047, "pad": 2048, "max_pad": 1030, "sq_pad": 2097224}, {"n": 2, "tok": 2127, "pad": 2128, "max_pad": 1084, "sq_pad": 2264992}, {"n": 2, "tok": 1143, "pad": 1144, "max_pad": 638, "sq_pad": 663080}, {"n": 2, "tok": 1223, "pad": 1224, "max_pad": 622, "sq_pad": 749288}, {"n": 2, "tok": 1861, "pad": 1862, "max_pad": 1044, "sq_pad": 1759060}, {"n": 2, "tok": 2201, "pad": 2202, "max_pad": 1568, "sq_pad": 2860580}, {"n": 2, "tok": 3257, "pad": 3258, "max_pad": 1652, "sq_pad": 5308340}, {"n": 2, "tok": 3527, "pad": 3528, "max_pad": 1824, "sq_pad": 6230592}, {"n": 2, "tok": 3774, "pad": 3776, "max_pad": 1892, "sq_pad": 7129120}, {"n": 2, "tok": 4254, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 1809, "pad": 1810, "max_pad": 968, "sq_pad": 1645988}, {"n": 2, "tok": 2125, "pad": 2126, "max_pad": 1072, "sq_pad": 2260100}, {"n": 2, "tok": 2695, "pad": 2696, "max_pad": 1444, "sq_pad": 3652640}, {"n": 2, "tok": 3651, "pad": 3652, "max_pad": 2130, "sq_pad": 6853384}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 780, "sq_pad": 1150096}, {"n": 2, "tok": 1548, "pad": 1550, "max_pad": 800, "sq_pad": 1202500}, {"n": 2, "tok": 1979, "pad": 1980, "max_pad": 1026, "sq_pad": 1962792}, {"n": 2, "tok": 2595, "pad": 2596, "max_pad": 1336, "sq_pad": 3372496}, {"n": 2, "tok": 1220, "pad": 1220, "max_pad": 628, "sq_pad": 744848}, {"n": 2, "tok": 1539, "pad": 1540, "max_pad": 788, "sq_pad": 1186448}, {"n": 2, "tok": 1779, "pad": 1780, "max_pad": 894, "sq_pad": 1584232}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1272, "sq_pad": 2442448}, {"n": 2, "tok": 2705, "pad": 2706, "max_pad": 1452, "sq_pad": 3680820}, {"n": 2, "tok": 2912, "pad": 2912, "max_pad": 1470, "sq_pad": 4240264}, {"n": 2, "tok": 2684, "pad": 2684, "max_pad": 1378, "sq_pad": 3604520}, {"n": 2, "tok": 2563, "pad": 2564, "max_pad": 1298, "sq_pad": 3287560}, {"n": 2, "tok": 2811, "pad": 2812, "max_pad": 1600, "sq_pad": 4028944}, {"n": 2, "tok": 3865, "pad": 3866, "max_pad": 2140, "sq_pad": 7558676}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 1791, "pad": 1792, "max_pad": 1028, "sq_pad": 1640480}, {"n": 2, "tok": 2463, "pad": 2464, "max_pad": 1316, "sq_pad": 3049760}, {"n": 2, "tok": 2711, "pad": 2712, "max_pad": 1404, "sq_pad": 3682080}, {"n": 2, "tok": 3588, "pad": 3590, "max_pad": 2126, "sq_pad": 6663172}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1836, "sq_pad": 5297440}, {"n": 2, "tok": 3623, "pad": 3624, "max_pad": 1856, "sq_pad": 6570560}, {"n": 2, "tok": 3608, "pad": 3610, "max_pad": 1880, "sq_pad": 6527300}, {"n": 2, "tok": 3957, "pad": 3958, "max_pad": 2106, "sq_pad": 7865140}, {"n": 2, "tok": 1185, "pad": 1186, "max_pad": 650, "sq_pad": 709796}, {"n": 2, "tok": 1324, "pad": 1326, "max_pad": 712, "sq_pad": 883940}, {"n": 2, "tok": 1206, "pad": 1206, "max_pad": 630, "sq_pad": 728676}, {"n": 2, "tok": 1688, "pad": 1690, "max_pad": 900, "sq_pad": 1434100}, {"n": 2, "tok": 2497, "pad": 2498, "max_pad": 1250, "sq_pad": 3120004}, {"n": 2, "tok": 3772, "pad": 3772, "max_pad": 1958, "sq_pad": 7124360}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 3304, "pad": 3304, "max_pad": 1768, "sq_pad": 5485120}, {"n": 2, "tok": 3550, "pad": 3550, "max_pad": 1812, "sq_pad": 6303988}, {"n": 2, "tok": 4286, "pad": 4288, "max_pad": 2144, "sq_pad": 9193472}, {"n": 2, "tok": 4286, "pad": 4288, "max_pad": 2144, "sq_pad": 9193472}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 974, "sq_pad": 1478660}, {"n": 2, "tok": 2373, "pad": 2374, "max_pad": 1198, "sq_pad": 2818180}, {"n": 2, "tok": 1765, "pad": 1766, "max_pad": 1002, "sq_pad": 1587700}, {"n": 2, "tok": 2122, "pad": 2124, "max_pad": 1130, "sq_pad": 2264936}, {"n": 2, "tok": 3978, "pad": 3978, "max_pad": 2014, "sq_pad": 7913492}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2773, "pad": 2774, "max_pad": 1592, "sq_pad": 3931588}, {"n": 2, "tok": 3354, "pad": 3354, "max_pad": 1772, "sq_pad": 5642708}, {"n": 2, "tok": 4123, "pad": 4124, "max_pad": 2152, "sq_pad": 8519888}, {"n": 2, "tok": 4293, "pad": 4294, "max_pad": 2152, "sq_pad": 9219268}, {"n": 2, "tok": 1809, "pad": 1810, "max_pad": 960, "sq_pad": 1644100}, {"n": 2, "tok": 2111, "pad": 2112, "max_pad": 1114, "sq_pad": 2237000}, {"n": 2, "tok": 1959, "pad": 1960, "max_pad": 1030, "sq_pad": 1925800}, {"n": 2, "tok": 1678, "pad": 1680, "max_pad": 872, "sq_pad": 1413248}, {"n": 2, "tok": 2121, "pad": 2122, "max_pad": 1066, "sq_pad": 2251492}, {"n": 2, "tok": 1989, "pad": 1990, "max_pad": 1050, "sq_pad": 1986100}, {"n": 2, "tok": 1903, "pad": 1904, "max_pad": 1044, "sq_pad": 1829536}, {"n": 2, "tok": 1738, "pad": 1740, "max_pad": 1122, "sq_pad": 1640808}, {"n": 2, "tok": 2257, "pad": 2258, "max_pad": 1150, "sq_pad": 2550164}, {"n": 2, "tok": 2443, "pad": 2444, "max_pad": 1228, "sq_pad": 2986640}, {"n": 2, "tok": 2328, "pad": 2328, "max_pad": 1174, "sq_pad": 2709992}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1296, "sq_pad": 3247120}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4246, "pad": 4248, "max_pad": 2124, "sq_pad": 9022752}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 4412, "pad": 4412, "max_pad": 2206, "sq_pad": 9732872}, {"n": 2, "tok": 3372, "pad": 3374, "max_pad": 1806, "sq_pad": 5720260}, {"n": 2, "tok": 3180, "pad": 3182, "max_pad": 1738, "sq_pad": 5105780}, {"n": 2, "tok": 3132, "pad": 3134, "max_pad": 1784, "sq_pad": 5005156}, {"n": 2, "tok": 2494, "pad": 2494, "max_pad": 1406, "sq_pad": 3160580}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 128, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2096, "pad": 2098, "max_pad": 534, "sq_pad": 1100892}, {"n": 4, "tok": 2586, "pad": 2588, "max_pad": 730, "sq_pad": 1697352}, {"n": 4, "tok": 2148, "pad": 2150, "max_pad": 602, "sq_pad": 1165260}, {"n": 4, "tok": 2597, "pad": 2600, "max_pad": 702, "sq_pad": 1696968}, {"n": 4, "tok": 2146, "pad": 2148, "max_pad": 572, "sq_pad": 1159576}, {"n": 4, "tok": 2191, "pad": 2194, "max_pad": 626, "sq_pad": 1211884}, {"n": 4, "tok": 2154, "pad": 2156, "max_pad": 576, "sq_pad": 1164280}, {"n": 4, "tok": 2875, "pad": 2876, "max_pad": 872, "sq_pad": 2108400}, {"n": 4, "tok": 2341, "pad": 2342, "max_pad": 652, "sq_pad": 1381332}, {"n": 4, "tok": 3229, "pad": 3230, "max_pad": 920, "sq_pad": 2637588}, {"n": 4, "tok": 2730, "pad": 2732, "max_pad": 724, "sq_pad": 1875576}, {"n": 4, "tok": 3306, "pad": 3306, "max_pad": 900, "sq_pad": 2741564}, {"n": 4, "tok": 2583, "pad": 2586, "max_pad": 656, "sq_pad": 1671972}, {"n": 4, "tok": 3437, "pad": 3438, "max_pad": 1228, "sq_pad": 3142300}, {"n": 4, "tok": 3208, "pad": 3210, "max_pad": 942, "sq_pad": 2617916}, {"n": 4, "tok": 4624, "pad": 4626, "max_pad": 1296, "sq_pad": 5388180}, {"n": 4, "tok": 2882, "pad": 2882, "max_pad": 810, "sq_pad": 2087740}, {"n": 4, "tok": 4081, "pad": 4084, "max_pad": 1156, "sq_pad": 4217200}, {"n": 4, "tok": 2864, "pad": 2866, "max_pad": 748, "sq_pad": 2055876}, {"n": 4, "tok": 5150, "pad": 5152, "max_pad": 2118, "sq_pad": 7565944}, {"n": 4, "tok": 3098, "pad": 3098, "max_pad": 884, "sq_pad": 2425276}, {"n": 4, "tok": 3876, "pad": 3878, "max_pad": 1014, "sq_pad": 3767532}, {"n": 4, "tok": 3698, "pad": 3700, "max_pad": 1026, "sq_pad": 3480920}, {"n": 4, "tok": 4498, "pad": 4500, "max_pad": 1216, "sq_pad": 5078536}, {"n": 4, "tok": 3169, "pad": 3172, "max_pad": 860, "sq_pad": 2526296}, {"n": 4, "tok": 3837, "pad": 3838, "max_pad": 1034, "sq_pad": 3692724}, {"n": 4, "tok": 5017, "pad": 5018, "max_pad": 1516, "sq_pad": 6572868}, {"n": 4, "tok": 6961, "pad": 6964, "max_pad": 2178, "sq_pad": 12436944}, {"n": 4, "tok": 3091, "pad": 3094, "max_pad": 824, "sq_pad": 2401620}, {"n": 4, "tok": 3704, "pad": 3706, "max_pad": 1030, "sq_pad": 3468444}, {"n": 4, "tok": 3813, "pad": 3814, "max_pad": 1032, "sq_pad": 3667404}, {"n": 4, "tok": 4691, "pad": 4692, "max_pad": 1208, "sq_pad": 5506064}, {"n": 4, "tok": 3615, "pad": 3616, "max_pad": 946, "sq_pad": 3281928}, {"n": 4, "tok": 5202, "pad": 5204, "max_pad": 2106, "sq_pad": 7636176}, {"n": 4, "tok": 3996, "pad": 3998, "max_pad": 1098, "sq_pad": 4024204}, {"n": 4, "tok": 4686, "pad": 4688, "max_pad": 1204, "sq_pad": 5498656}, {"n": 4, "tok": 4684, "pad": 4686, "max_pad": 1344, "sq_pad": 5579028}, {"n": 4, "tok": 7840, "pad": 7840, "max_pad": 2132, "sq_pad": 15517504}, {"n": 4, "tok": 4886, "pad": 4888, "max_pad": 1494, "sq_pad": 6113032}, {"n": 4, "tok": 8527, "pad": 8528, "max_pad": 2134, "sq_pad": 18181744}, {"n": 4, "tok": 4657, "pad": 4660, "max_pad": 1348, "sq_pad": 5587752}, {"n": 4, "tok": 6944, "pad": 6948, "max_pad": 2106, "sq_pad": 12282440}, {"n": 4, "tok": 4999, "pad": 5000, "max_pad": 1358, "sq_pad": 6288048}, {"n": 4, "tok": 6566, "pad": 6568, "max_pad": 1898, "sq_pad": 10956592}, {"n": 4, "tok": 6154, "pad": 6156, "max_pad": 1674, "sq_pad": 9514608}, {"n": 4, "tok": 7263, "pad": 7266, "max_pad": 1902, "sq_pad": 13212780}, {"n": 4, "tok": 5947, "pad": 5950, "max_pad": 1592, "sq_pad": 8869740}, {"n": 4, "tok": 7240, "pad": 7242, "max_pad": 2102, "sq_pad": 13228028}, {"n": 4, "tok": 7271, "pad": 7274, "max_pad": 2152, "sq_pad": 13696524}, {"n": 4, "tok": 8604, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 6237, "pad": 6240, "max_pad": 1640, "sq_pad": 9759776}, {"n": 4, "tok": 7321, "pad": 7324, "max_pad": 2206, "sq_pad": 13598232}, {"n": 4, "tok": 4974, "pad": 4976, "max_pad": 1366, "sq_pad": 6211856}, {"n": 4, "tok": 6962, "pad": 6964, "max_pad": 1882, "sq_pad": 12159288}, {"n": 4, "tok": 6935, "pad": 6938, "max_pad": 2146, "sq_pad": 12710892}, {"n": 4, "tok": 7788, "pad": 7788, "max_pad": 1996, "sq_pad": 15169176}, {"n": 4, "tok": 3027, "pad": 3030, "max_pad": 800, "sq_pad": 2307172}, {"n": 4, "tok": 3960, "pad": 3964, "max_pad": 1074, "sq_pad": 3954264}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1180, "sq_pad": 4575648}, {"n": 4, "tok": 6413, "pad": 6416, "max_pad": 1740, "sq_pad": 10357216}, {"n": 4, "tok": 2723, "pad": 2726, "max_pad": 868, "sq_pad": 1933780}, {"n": 4, "tok": 4415, "pad": 4416, "max_pad": 2124, "sq_pad": 6275192}, {"n": 4, "tok": 6173, "pad": 6176, "max_pad": 1708, "sq_pad": 9740440}, {"n": 4, "tok": 7820, "pad": 7822, "max_pad": 2118, "sq_pad": 15400364}, {"n": 4, "tok": 6796, "pad": 6798, "max_pad": 1918, "sq_pad": 11638268}, {"n": 4, "tok": 8077, "pad": 8078, "max_pad": 2146, "sq_pad": 16397132}, {"n": 4, "tok": 4108, "pad": 4110, "max_pad": 1162, "sq_pad": 4322740}, {"n": 4, "tok": 6291, "pad": 6292, "max_pad": 2126, "sq_pad": 10314600}, {"n": 4, "tok": 4979, "pad": 4982, "max_pad": 1428, "sq_pad": 6256100}, {"n": 4, "tok": 6212, "pad": 6212, "max_pad": 1748, "sq_pad": 9714960}, {"n": 4, "tok": 3968, "pad": 3970, "max_pad": 1170, "sq_pad": 4003084}, {"n": 4, "tok": 4467, "pad": 4470, "max_pad": 1358, "sq_pad": 5131580}, {"n": 4, "tok": 2350, "pad": 2352, "max_pad": 728, "sq_pad": 1411080}, {"n": 4, "tok": 3414, "pad": 3416, "max_pad": 928, "sq_pad": 2943880}, {"n": 4, "tok": 4316, "pad": 4318, "max_pad": 1244, "sq_pad": 4732980}, {"n": 4, "tok": 7269, "pad": 7272, "max_pad": 2166, "sq_pad": 13407464}, {"n": 4, "tok": 7589, "pad": 7592, "max_pad": 2122, "sq_pad": 14647312}, {"n": 4, "tok": 8484, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 2851, "pad": 2852, "max_pad": 752, "sq_pad": 2037688}, {"n": 4, "tok": 3709, "pad": 3710, "max_pad": 1048, "sq_pad": 3545252}, {"n": 4, "tok": 7872, "pad": 7874, "max_pad": 2128, "sq_pad": 15637108}, {"n": 4, "tok": 8512, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 1545, "pad": 1548, "max_pad": 426, "sq_pad": 602480}, {"n": 4, "tok": 1972, "pad": 1976, "max_pad": 522, "sq_pad": 979480}, {"n": 4, "tok": 3901, "pad": 3902, "max_pad": 1104, "sq_pad": 3878932}, {"n": 4, "tok": 5762, "pad": 5764, "max_pad": 1872, "sq_pad": 8601768}, {"n": 4, "tok": 1867, "pad": 1870, "max_pad": 524, "sq_pad": 881172}, {"n": 4, "tok": 3545, "pad": 3548, "max_pad": 2120, "sq_pad": 5182792}, {"n": 4, "tok": 6903, "pad": 6906, "max_pad": 2000, "sq_pad": 12042084}, {"n": 4, "tok": 7775, "pad": 7776, "max_pad": 2120, "sq_pad": 15261256}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4568, "pad": 4570, "max_pad": 1294, "sq_pad": 5285652}, {"n": 4, "tok": 5487, "pad": 5490, "max_pad": 2116, "sq_pad": 8310740}, {"n": 4, "tok": 8488, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 8488, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 4326, "pad": 4328, "max_pad": 1194, "sq_pad": 4706776}, {"n": 4, "tok": 6123, "pad": 6124, "max_pad": 2132, "sq_pad": 9865800}, {"n": 4, "tok": 5163, "pad": 5166, "max_pad": 1364, "sq_pad": 6696308}, {"n": 4, "tok": 6900, "pad": 6900, "max_pad": 2132, "sq_pad": 12578544}, {"n": 4, "tok": 8220, "pad": 8220, "max_pad": 2134, "sq_pad": 16966992}, {"n": 4, "tok": 8536, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 8404, "pad": 8408, "max_pad": 2104, "sq_pad": 17673664}, {"n": 4, "tok": 8412, "pad": 8416, "max_pad": 2104, "sq_pad": 17707264}, {"n": 4, "tok": 2576, "pad": 2580, "max_pad": 742, "sq_pad": 1686040}, {"n": 4, "tok": 3145, "pad": 3146, "max_pad": 846, "sq_pad": 2494124}, {"n": 4, "tok": 3230, "pad": 3232, "max_pad": 904, "sq_pad": 2694240}, {"n": 4, "tok": 3546, "pad": 3548, "max_pad": 1078, "sq_pad": 3231784}, {"n": 4, "tok": 3753, "pad": 3756, "max_pad": 1276, "sq_pad": 3768808}, {"n": 4, "tok": 5492, "pad": 5494, "max_pad": 1706, "sq_pad": 7831348}, {"n": 4, "tok": 3178, "pad": 3178, "max_pad": 1098, "sq_pad": 2656956}, {"n": 4, "tok": 5303, "pad": 5306, "max_pad": 2088, "sq_pad": 7811668}, {"n": 4, "tok": 6686, "pad": 6688, "max_pad": 1910, "sq_pad": 11533240}, {"n": 4, "tok": 8504, "pad": 8504, "max_pad": 2126, "sq_pad": 18079504}, {"n": 4, "tok": 3847, "pad": 3850, "max_pad": 1132, "sq_pad": 3752100}, {"n": 4, "tok": 4431, "pad": 4432, "max_pad": 1222, "sq_pad": 4959960}, {"n": 4, "tok": 5488, "pad": 5488, "max_pad": 1496, "sq_pad": 7576600}, {"n": 4, "tok": 7052, "pad": 7052, "max_pad": 1904, "sq_pad": 12523992}, {"n": 4, "tok": 8427, "pad": 8428, "max_pad": 2152, "sq_pad": 17782096}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 128, "global_steps": [6], "tok": 296764, "pad": 296894, "sq_pad": 405858924, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 1031, "pad": 1032, "max_pad": 526, "sq_pad": 532712}, {"n": 2, "tok": 1065, "pad": 1066, "max_pad": 534, "sq_pad": 568180}, {"n": 2, "tok": 1143, "pad": 1144, "max_pad": 584, "sq_pad": 654656}, {"n": 2, "tok": 1443, "pad": 1444, "max_pad": 730, "sq_pad": 1042696}, {"n": 2, "tok": 1001, "pad": 1002, "max_pad": 538, "sq_pad": 504740}, {"n": 2, "tok": 1147, "pad": 1148, "max_pad": 602, "sq_pad": 660520}, {"n": 2, "tok": 1217, "pad": 1218, "max_pad": 610, "sq_pad": 741764}, {"n": 2, "tok": 1380, "pad": 1382, "max_pad": 702, "sq_pad": 955204}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 542, "sq_pad": 516548}, {"n": 2, "tok": 1133, "pad": 1134, "max_pad": 572, "sq_pad": 643028}, {"n": 2, "tok": 1041, "pad": 1042, "max_pad": 536, "sq_pad": 543332}, {"n": 2, "tok": 1150, "pad": 1152, "max_pad": 626, "sq_pad": 668552}, {"n": 2, "tok": 1037, "pad": 1038, "max_pad": 522, "sq_pad": 538740}, {"n": 2, "tok": 1117, "pad": 1118, "max_pad": 576, "sq_pad": 625540}, {"n": 2, "tok": 1263, "pad": 1264, "max_pad": 660, "sq_pad": 800416}, {"n": 2, "tok": 1612, "pad": 1612, "max_pad": 872, "sq_pad": 1307984}, {"n": 2, "tok": 1089, "pad": 1090, "max_pad": 578, "sq_pad": 596228}, {"n": 2, "tok": 1252, "pad": 1252, "max_pad": 652, "sq_pad": 785104}, {"n": 2, "tok": 1629, "pad": 1630, "max_pad": 828, "sq_pad": 1328788}, {"n": 2, "tok": 1600, "pad": 1600, "max_pad": 920, "sq_pad": 1308800}, {"n": 2, "tok": 1286, "pad": 1288, "max_pad": 686, "sq_pad": 833000}, {"n": 2, "tok": 1444, "pad": 1444, "max_pad": 724, "sq_pad": 1042576}, {"n": 2, "tok": 1568, "pad": 1568, "max_pad": 786, "sq_pad": 1229320}, {"n": 2, "tok": 1738, "pad": 1738, "max_pad": 900, "sq_pad": 1512244}, {"n": 2, "tok": 1285, "pad": 1286, "max_pad": 644, "sq_pad": 826900}, {"n": 2, "tok": 1298, "pad": 1300, "max_pad": 656, "sq_pad": 845072}, {"n": 2, "tok": 1416, "pad": 1416, "max_pad": 734, "sq_pad": 1003880}, {"n": 2, "tok": 2021, "pad": 2022, "max_pad": 1228, "sq_pad": 2138420}, {"n": 2, "tok": 1447, "pad": 1448, "max_pad": 794, "sq_pad": 1058152}, {"n": 2, "tok": 1761, "pad": 1762, "max_pad": 942, "sq_pad": 1559764}, {"n": 2, "tok": 2144, "pad": 2146, "max_pad": 1118, "sq_pad": 2306708}, {"n": 2, "tok": 2480, "pad": 2480, "max_pad": 1296, "sq_pad": 3081472}, {"n": 2, "tok": 1364, "pad": 1364, "max_pad": 690, "sq_pad": 930376}, {"n": 2, "tok": 1518, "pad": 1518, "max_pad": 810, "sq_pad": 1157364}, {"n": 2, "tok": 1894, "pad": 1896, "max_pad": 1044, "sq_pad": 1815840}, {"n": 2, "tok": 2187, "pad": 2188, "max_pad": 1156, "sq_pad": 2401360}, {"n": 2, "tok": 1386, "pad": 1388, "max_pad": 704, "sq_pad": 963472}, {"n": 2, "tok": 1478, "pad": 1478, "max_pad": 748, "sq_pad": 1092404}, {"n": 2, "tok": 1936, "pad": 1938, "max_pad": 990, "sq_pad": 1878804}, {"n": 2, "tok": 3214, "pad": 3214, "max_pad": 2118, "sq_pad": 5687140}, {"n": 2, "tok": 1396, "pad": 1396, "max_pad": 710, "sq_pad": 974696}, {"n": 2, "tok": 1702, "pad": 1702, "max_pad": 884, "sq_pad": 1450580}, {"n": 2, "tok": 1877, "pad": 1878, "max_pad": 982, "sq_pad": 1767140}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1014, "sq_pad": 2000392}, {"n": 2, "tok": 1651, "pad": 1652, "max_pad": 924, "sq_pad": 1383760}, {"n": 2, "tok": 2047, "pad": 2048, "max_pad": 1026, "sq_pad": 2097160}, {"n": 2, "tok": 2145, "pad": 2146, "max_pad": 1106, "sq_pad": 2304836}, {"n": 2, "tok": 2353, "pad": 2354, "max_pad": 1216, "sq_pad": 2773700}, {"n": 2, "tok": 1504, "pad": 1506, "max_pad": 792, "sq_pad": 1137060}, {"n": 2, "tok": 1665, "pad": 1666, "max_pad": 860, "sq_pad": 1389236}, {"n": 2, "tok": 1827, "pad": 1828, "max_pad": 924, "sq_pad": 1670992}, {"n": 2, "tok": 2010, "pad": 2010, "max_pad": 1034, "sq_pad": 2021732}, {"n": 2, "tok": 2131, "pad": 2132, "max_pad": 1316, "sq_pad": 2397712}, {"n": 2, "tok": 2886, "pad": 2886, "max_pad": 1516, "sq_pad": 4175156}, {"n": 2, "tok": 2995, "pad": 2996, "max_pad": 1522, "sq_pad": 4489160}, {"n": 2, "tok": 3966, "pad": 3968, "max_pad": 2178, "sq_pad": 7947784}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 808, "sq_pad": 1154128}, {"n": 2, "tok": 1577, "pad": 1578, "max_pad": 824, "sq_pad": 1247492}, {"n": 2, "tok": 1668, "pad": 1670, "max_pad": 858, "sq_pad": 1395508}, {"n": 2, "tok": 2036, "pad": 2036, "max_pad": 1030, "sq_pad": 2072936}, {"n": 2, "tok": 1752, "pad": 1752, "max_pad": 934, "sq_pad": 1541480}, {"n": 2, "tok": 2061, "pad": 2062, "max_pad": 1032, "sq_pad": 2125924}, {"n": 2, "tok": 2307, "pad": 2308, "max_pad": 1168, "sq_pad": 2663824}, {"n": 2, "tok": 2384, "pad": 2384, "max_pad": 1208, "sq_pad": 2842240}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 940, "sq_pad": 1533236}, {"n": 2, "tok": 1869, "pad": 1870, "max_pad": 946, "sq_pad": 1748692}, {"n": 2, "tok": 2032, "pad": 2032, "max_pad": 1022, "sq_pad": 2064584}, {"n": 2, "tok": 3170, "pad": 3172, "max_pad": 2106, "sq_pad": 5571592}, {"n": 2, "tok": 1858, "pad": 1860, "max_pad": 990, "sq_pad": 1737000}, {"n": 2, "tok": 2138, "pad": 2138, "max_pad": 1098, "sq_pad": 2287204}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1168, "sq_pad": 2618624}, {"n": 2, "tok": 2399, "pad": 2400, "max_pad": 1204, "sq_pad": 2880032}, {"n": 2, "tok": 2049, "pad": 2050, "max_pad": 1058, "sq_pad": 2103428}, {"n": 2, "tok": 2635, "pad": 2636, "max_pad": 1344, "sq_pad": 3475600}, {"n": 2, "tok": 3576, "pad": 3576, "max_pad": 1916, "sq_pad": 6426656}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2111, "pad": 2112, "max_pad": 1116, "sq_pad": 2237472}, {"n": 2, "tok": 2775, "pad": 2776, "max_pad": 1494, "sq_pad": 3875560}, {"n": 2, "tok": 4259, "pad": 4260, "max_pad": 2134, "sq_pad": 9073832}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 1996, "pad": 1998, "max_pad": 1154, "sq_pad": 2044052}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1348, "sq_pad": 3543700}, {"n": 2, "tok": 3080, "pad": 3082, "max_pad": 1552, "sq_pad": 4749604}, {"n": 2, "tok": 3864, "pad": 3866, "max_pad": 2106, "sq_pad": 7532836}, {"n": 2, "tok": 2320, "pad": 2320, "max_pad": 1210, "sq_pad": 2696200}, {"n": 2, "tok": 2679, "pad": 2680, "max_pad": 1358, "sq_pad": 3591848}, {"n": 2, "tok": 2878, "pad": 2880, "max_pad": 1478, "sq_pad": 4150088}, {"n": 2, "tok": 3688, "pad": 3688, "max_pad": 1898, "sq_pad": 6806504}, {"n": 2, "tok": 2934, "pad": 2936, "max_pad": 1546, "sq_pad": 4322216}, {"n": 2, "tok": 3220, "pad": 3220, "max_pad": 1674, "sq_pad": 5192392}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 1774, "sq_pad": 6209576}, {"n": 2, "tok": 3740, "pad": 3742, "max_pad": 1902, "sq_pad": 7003204}, {"n": 2, "tok": 2850, "pad": 2852, "max_pad": 1438, "sq_pad": 4067240}, {"n": 2, "tok": 3097, "pad": 3098, "max_pad": 1592, "sq_pad": 4802500}, {"n": 2, "tok": 3381, "pad": 3382, "max_pad": 1698, "sq_pad": 5719060}, {"n": 2, "tok": 3859, "pad": 3860, "max_pad": 2102, "sq_pad": 7508968}, {"n": 2, "tok": 3127, "pad": 3128, "max_pad": 1878, "sq_pad": 5089384}, {"n": 2, "tok": 4144, "pad": 4146, "max_pad": 2152, "sq_pad": 8607140}, {"n": 2, "tok": 4302, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4302, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 3003, "pad": 3004, "max_pad": 1576, "sq_pad": 4522960}, {"n": 2, "tok": 3234, "pad": 3236, "max_pad": 1640, "sq_pad": 5236816}, {"n": 2, "tok": 3402, "pad": 3404, "max_pad": 1716, "sq_pad": 5794000}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2206, "sq_pad": 7804232}, {"n": 2, "tok": 2378, "pad": 2380, "max_pad": 1210, "sq_pad": 2833000}, {"n": 2, "tok": 2596, "pad": 2596, "max_pad": 1366, "sq_pad": 3378856}, {"n": 2, "tok": 3313, "pad": 3314, "max_pad": 1668, "sq_pad": 5491540}, {"n": 2, "tok": 3649, "pad": 3650, "max_pad": 1882, "sq_pad": 6667748}, {"n": 2, "tok": 2737, "pad": 2738, "max_pad": 1632, "sq_pad": 3886660}, {"n": 2, "tok": 4198, "pad": 4200, "max_pad": 2146, "sq_pad": 8824232}, {"n": 2, "tok": 3862, "pad": 3862, "max_pad": 1968, "sq_pad": 7460260}, {"n": 2, "tok": 3926, "pad": 3926, "max_pad": 1996, "sq_pad": 7708916}, {"n": 2, "tok": 1439, "pad": 1440, "max_pad": 776, "sq_pad": 1043072}, {"n": 2, "tok": 1588, "pad": 1590, "max_pad": 800, "sq_pad": 1264100}, {"n": 2, "tok": 1848, "pad": 1850, "max_pad": 988, "sq_pad": 1719188}, {"n": 2, "tok": 2112, "pad": 2114, "max_pad": 1074, "sq_pad": 2235076}, {"n": 2, "tok": 1938, "pad": 1940, "max_pad": 1044, "sq_pad": 1892752}, {"n": 2, "tok": 2316, "pad": 2316, "max_pad": 1180, "sq_pad": 2682896}, {"n": 2, "tok": 2950, "pad": 2952, "max_pad": 1488, "sq_pad": 4357440}, {"n": 2, "tok": 3463, "pad": 3464, "max_pad": 1740, "sq_pad": 5999776}, {"n": 2, "tok": 1108, "pad": 1110, "max_pad": 604, "sq_pad": 620852}, {"n": 2, "tok": 1615, "pad": 1616, "max_pad": 868, "sq_pad": 1312928}, {"n": 2, "tok": 1499, "pad": 1500, "max_pad": 826, "sq_pad": 1136552}, {"n": 2, "tok": 2916, "pad": 2916, "max_pad": 2124, "sq_pad": 5138640}, {"n": 2, "tok": 2801, "pad": 2802, "max_pad": 1648, "sq_pad": 4047620}, {"n": 2, "tok": 3372, "pad": 3374, "max_pad": 1708, "sq_pad": 5692820}, {"n": 2, "tok": 3806, "pad": 3808, "max_pad": 2090, "sq_pad": 7319624}, {"n": 2, "tok": 4014, "pad": 4014, "max_pad": 2118, "sq_pad": 8080740}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 128, "global_steps": [6], "tok": 387275, "pad": 387396, "sq_pad": 677200208, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 3133, "pad": 3134, "max_pad": 1572, "sq_pad": 4911028}, {"n": 2, "tok": 3663, "pad": 3664, "max_pad": 1918, "sq_pad": 6727240}, {"n": 2, "tok": 3785, "pad": 3786, "max_pad": 1992, "sq_pad": 7186500}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 1900, "pad": 1900, "max_pad": 1136, "sq_pad": 1874192}, {"n": 2, "tok": 2208, "pad": 2210, "max_pad": 1162, "sq_pad": 2448548}, {"n": 2, "tok": 2824, "pad": 2824, "max_pad": 1468, "sq_pad": 3993760}, {"n": 2, "tok": 3467, "pad": 3468, "max_pad": 2126, "sq_pad": 6320840}, {"n": 2, "tok": 2323, "pad": 2324, "max_pad": 1204, "sq_pad": 2704016}, {"n": 2, "tok": 2656, "pad": 2658, "max_pad": 1428, "sq_pad": 3552084}, {"n": 2, "tok": 2888, "pad": 2888, "max_pad": 1496, "sq_pad": 4175680}, {"n": 2, "tok": 3324, "pad": 3324, "max_pad": 1748, "sq_pad": 5539280}, {"n": 2, "tok": 1797, "pad": 1798, "max_pad": 982, "sq_pad": 1630180}, {"n": 2, "tok": 2171, "pad": 2172, "max_pad": 1170, "sq_pad": 2372904}, {"n": 2, "tok": 2177, "pad": 2178, "max_pad": 1236, "sq_pad": 2415060}, {"n": 2, "tok": 2290, "pad": 2292, "max_pad": 1358, "sq_pad": 2716520}, {"n": 2, "tok": 1117, "pad": 1118, "max_pad": 566, "sq_pad": 625060}, {"n": 2, "tok": 1233, "pad": 1234, "max_pad": 728, "sq_pad": 786020}, {"n": 2, "tok": 1584, "pad": 1584, "max_pad": 866, "sq_pad": 1265480}, {"n": 2, "tok": 1830, "pad": 1832, "max_pad": 928, "sq_pad": 1678400}, {"n": 2, "tok": 1905, "pad": 1906, "max_pad": 1002, "sq_pad": 1821220}, {"n": 2, "tok": 2411, "pad": 2412, "max_pad": 1244, "sq_pad": 2911760}, {"n": 2, "tok": 3276, "pad": 3278, "max_pad": 1668, "sq_pad": 5374324}, {"n": 2, "tok": 3993, "pad": 3994, "max_pad": 2166, "sq_pad": 8033140}, {"n": 2, "tok": 3347, "pad": 3348, "max_pad": 1810, "sq_pad": 5641544}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 1383, "pad": 1384, "max_pad": 722, "sq_pad": 959528}, {"n": 2, "tok": 1468, "pad": 1468, "max_pad": 752, "sq_pad": 1078160}, {"n": 2, "tok": 1618, "pad": 1618, "max_pad": 964, "sq_pad": 1357012}, {"n": 2, "tok": 2091, "pad": 2092, "max_pad": 1048, "sq_pad": 2188240}, {"n": 2, "tok": 3616, "pad": 3618, "max_pad": 1942, "sq_pad": 6580340}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 4256, "pad": 4256, "max_pad": 2128, "sq_pad": 9056768}, {"n": 2, "tok": 802, "pad": 804, "max_pad": 426, "sq_pad": 324360}, {"n": 2, "tok": 743, "pad": 744, "max_pad": 398, "sq_pad": 278120}, {"n": 2, "tok": 996, "pad": 998, "max_pad": 522, "sq_pad": 499060}, {"n": 2, "tok": 976, "pad": 978, "max_pad": 522, "sq_pad": 480420}, {"n": 2, "tok": 1820, "pad": 1820, "max_pad": 1064, "sq_pad": 1703632}, {"n": 2, "tok": 2081, "pad": 2082, "max_pad": 1104, "sq_pad": 2175300}, {"n": 2, "tok": 2442, "pad": 2444, "max_pad": 1306, "sq_pad": 3000680}, {"n": 2, "tok": 3320, "pad": 3320, "max_pad": 1872, "sq_pad": 5601088}, {"n": 2, "tok": 854, "pad": 856, "max_pad": 436, "sq_pad": 366496}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 524, "sq_pad": 514676}, {"n": 2, "tok": 1024, "pad": 1026, "max_pad": 528, "sq_pad": 526788}, {"n": 2, "tok": 2521, "pad": 2522, "max_pad": 2120, "sq_pad": 4656004}, {"n": 2, "tok": 3156, "pad": 3158, "max_pad": 1586, "sq_pad": 4986580}, {"n": 2, "tok": 3747, "pad": 3748, "max_pad": 2000, "sq_pad": 7055504}, {"n": 2, "tok": 4240, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 3535, "pad": 3536, "max_pad": 1870, "sq_pad": 6272456}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 2389, "pad": 2390, "max_pad": 1294, "sq_pad": 2875652}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1220, "sq_pad": 2410000}, {"n": 2, "tok": 2345, "pad": 2346, "max_pad": 1284, "sq_pad": 2776500}, {"n": 2, "tok": 3142, "pad": 3144, "max_pad": 2116, "sq_pad": 5534240}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 2035, "pad": 2036, "max_pad": 1056, "sq_pad": 2075536}, {"n": 2, "tok": 2291, "pad": 2292, "max_pad": 1194, "sq_pad": 2631240}, {"n": 2, "tok": 2587, "pad": 2588, "max_pad": 1306, "sq_pad": 3349160}, {"n": 2, "tok": 3536, "pad": 3536, "max_pad": 2132, "sq_pad": 6516640}, {"n": 2, "tok": 2445, "pad": 2446, "max_pad": 1276, "sq_pad": 2997076}, {"n": 2, "tok": 2718, "pad": 2720, "max_pad": 1364, "sq_pad": 3699232}, {"n": 2, "tok": 2636, "pad": 2636, "max_pad": 1400, "sq_pad": 3487696}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 3952, "pad": 3952, "max_pad": 2134, "sq_pad": 7859080}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4366, "pad": 4368, "max_pad": 2184, "sq_pad": 9539712}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4344, "pad": 4344, "max_pad": 2172, "sq_pad": 9435168}, {"n": 2, "tok": 4198, "pad": 4200, "max_pad": 2104, "sq_pad": 8820032}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 1168, "pad": 1170, "max_pad": 634, "sq_pad": 689252}, {"n": 2, "tok": 1408, "pad": 1410, "max_pad": 742, "sq_pad": 996788}, {"n": 2, "tok": 1508, "pad": 1508, "max_pad": 838, "sq_pad": 1151144}, {"n": 2, "tok": 1637, "pad": 1638, "max_pad": 846, "sq_pad": 1342980}, {"n": 2, "tok": 1428, "pad": 1428, "max_pad": 868, "sq_pad": 1067024}, {"n": 2, "tok": 1802, "pad": 1804, "max_pad": 904, "sq_pad": 1627216}, {"n": 2, "tok": 1997, "pad": 1998, "max_pad": 1078, "sq_pad": 2008484}, {"n": 2, "tok": 1549, "pad": 1550, "max_pad": 880, "sq_pad": 1223300}, {"n": 2, "tok": 1409, "pad": 1410, "max_pad": 734, "sq_pad": 995732}, {"n": 2, "tok": 2344, "pad": 2346, "max_pad": 1276, "sq_pad": 2773076}, {"n": 2, "tok": 2439, "pad": 2440, "max_pad": 1472, "sq_pad": 3103808}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1706, "sq_pad": 4727540}, {"n": 2, "tok": 1374, "pad": 1374, "max_pad": 754, "sq_pad": 952916}, {"n": 2, "tok": 1804, "pad": 1804, "max_pad": 1098, "sq_pad": 1704040}, {"n": 2, "tok": 2147, "pad": 2148, "max_pad": 1080, "sq_pad": 2307024}, {"n": 2, "tok": 3156, "pad": 3158, "max_pad": 2088, "sq_pad": 5504644}, {"n": 2, "tok": 2937, "pad": 2938, "max_pad": 1772, "sq_pad": 4499540}, {"n": 2, "tok": 3749, "pad": 3750, "max_pad": 1910, "sq_pad": 7033700}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1832, "pad": 1834, "max_pad": 978, "sq_pad": 1689220}, {"n": 2, "tok": 2015, "pad": 2016, "max_pad": 1132, "sq_pad": 2062880}, {"n": 2, "tok": 2118, "pad": 2118, "max_pad": 1184, "sq_pad": 2274212}, {"n": 2, "tok": 2313, "pad": 2314, "max_pad": 1222, "sq_pad": 2685748}, {"n": 2, "tok": 2818, "pad": 2818, "max_pad": 1496, "sq_pad": 3985700}, {"n": 2, "tok": 2670, "pad": 2670, "max_pad": 1450, "sq_pad": 3590900}, {"n": 2, "tok": 3264, "pad": 3264, "max_pad": 1738, "sq_pad": 5349320}, {"n": 2, "tok": 3788, "pad": 3788, "max_pad": 1904, "sq_pad": 7174672}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4123, "pad": 4124, "max_pad": 2152, "sq_pad": 8519888}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4304, "pad": 4304, "max_pad": 2152, "sq_pad": 9262208}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4282, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}]}


==> anc/data/controlled/micro_batches/p3_bf16_m4.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 272752, "pad": 272876, "sq_pad": 338789264, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1576, "max_pad": 450, "sq_pad": 628776}, {"n": 4, "tok": 1748, "pad": 1750, "max_pad": 504, "sq_pad": 778260}, {"n": 4, "tok": 1535, "pad": 1536, "max_pad": 414, "sq_pad": 593552}, {"n": 4, "tok": 1967, "pad": 1970, "max_pad": 560, "sq_pad": 984516}, {"n": 4, "tok": 2070, "pad": 2072, "max_pad": 532, "sq_pad": 1074272}, {"n": 4, "tok": 2309, "pad": 2310, "max_pad": 638, "sq_pad": 1339940}, {"n": 4, "tok": 2440, "pad": 2442, "max_pad": 728, "sq_pad": 1525492}, {"n": 4, "tok": 4044, "pad": 4046, "max_pad": 1106, "sq_pad": 4157052}, {"n": 4, "tok": 2534, "pad": 2536, "max_pad": 680, "sq_pad": 1616056}, {"n": 4, "tok": 3678, "pad": 3680, "max_pad": 1098, "sq_pad": 3449080}, {"n": 4, "tok": 2269, "pad": 2270, "max_pad": 614, "sq_pad": 1291356}, {"n": 4, "tok": 3032, "pad": 3034, "max_pad": 818, "sq_pad": 2313228}, {"n": 4, "tok": 3825, "pad": 3826, "max_pad": 1102, "sq_pad": 3772044}, {"n": 4, "tok": 6855, "pad": 6858, "max_pad": 2122, "sq_pad": 12274148}, {"n": 4, "tok": 2928, "pad": 2930, "max_pad": 742, "sq_pad": 2146420}, {"n": 4, "tok": 3495, "pad": 3496, "max_pad": 1112, "sq_pad": 3133672}, {"n": 4, "tok": 3371, "pad": 3372, "max_pad": 992, "sq_pad": 2886760}, {"n": 4, "tok": 4502, "pad": 4506, "max_pad": 1210, "sq_pad": 5088644}, {"n": 4, "tok": 3120, "pad": 3120, "max_pad": 846, "sq_pad": 2441592}, {"n": 4, "tok": 3763, "pad": 3764, "max_pad": 1110, "sq_pad": 3582640}, {"n": 4, "tok": 3716, "pad": 3718, "max_pad": 1080, "sq_pad": 3524364}, {"n": 4, "tok": 5285, "pad": 5286, "max_pad": 1494, "sq_pad": 7069932}, {"n": 4, "tok": 3724, "pad": 3726, "max_pad": 1036, "sq_pad": 3531292}, {"n": 4, "tok": 5738, "pad": 5740, "max_pad": 2136, "sq_pad": 8913352}, {"n": 4, "tok": 4095, "pad": 4096, "max_pad": 1216, "sq_pad": 4319160}, {"n": 4, "tok": 5083, "pad": 5084, "max_pad": 1296, "sq_pad": 6463592}, {"n": 4, "tok": 3927, "pad": 3930, "max_pad": 1254, "sq_pad": 4000220}, {"n": 4, "tok": 7445, "pad": 7448, "max_pad": 2138, "sq_pad": 14200728}, {"n": 4, "tok": 5105, "pad": 5106, "max_pad": 2104, "sq_pad": 7444292}, {"n": 4, "tok": 8416, "pad": 8416, "max_pad": 2104, "sq_pad": 17707264}, {"n": 4, "tok": 3898, "pad": 3900, "max_pad": 1212, "sq_pad": 3944840}, {"n": 4, "tok": 4406, "pad": 4408, "max_pad": 1214, "sq_pad": 4876216}, {"n": 4, "tok": 4050, "pad": 4052, "max_pad": 1064, "sq_pad": 4111656}, {"n": 4, "tok": 4973, "pad": 4974, "max_pad": 1490, "sq_pad": 6276204}, {"n": 4, "tok": 4264, "pad": 4266, "max_pad": 1124, "sq_pad": 4570692}, {"n": 4, "tok": 4963, "pad": 4966, "max_pad": 1276, "sq_pad": 6170868}, {"n": 4, "tok": 5160, "pad": 5164, "max_pad": 1420, "sq_pad": 6782664}, {"n": 4, "tok": 6230, "pad": 6232, "max_pad": 1736, "sq_pad": 9757096}, {"n": 4, "tok": 4354, "pad": 4356, "max_pad": 1136, "sq_pad": 4749320}, {"n": 4, "tok": 4850, "pad": 4852, "max_pad": 1280, "sq_pad": 5896120}, {"n": 4, "tok": 4544, "pad": 4546, "max_pad": 1182, "sq_pad": 5172812}, {"n": 4, "tok": 4985, "pad": 4988, "max_pad": 1306, "sq_pad": 6230696}, {"n": 4, "tok": 4280, "pad": 4282, "max_pad": 1112, "sq_pad": 4590476}, {"n": 4, "tok": 4796, "pad": 4798, "max_pad": 1294, "sq_pad": 5778220}, {"n": 4, "tok": 4665, "pad": 4668, "max_pad": 1242, "sq_pad": 5458856}, {"n": 4, "tok": 5587, "pad": 5590, "max_pad": 1660, "sq_pad": 7907316}, {"n": 4, "tok": 2282, "pad": 2284, "max_pad": 626, "sq_pad": 1313256}, {"n": 4, "tok": 2722, "pad": 2724, "max_pad": 844, "sq_pad": 1897200}, {"n": 4, "tok": 3463, "pad": 3464, "max_pad": 994, "sq_pad": 3042448}, {"n": 4, "tok": 4183, "pad": 4186, "max_pad": 1114, "sq_pad": 4401292}, {"n": 4, "tok": 3411, "pad": 3412, "max_pad": 924, "sq_pad": 2923056}, {"n": 4, "tok": 5540, "pad": 5540, "max_pad": 2126, "sq_pad": 8424312}, {"n": 4, "tok": 5152, "pad": 5154, "max_pad": 1482, "sq_pad": 6731228}, {"n": 4, "tok": 7439, "pad": 7440, "max_pad": 2108, "sq_pad": 14118216}, {"n": 4, "tok": 5057, "pad": 5060, "max_pad": 1366, "sq_pad": 6452560}, {"n": 4, "tok": 6668, "pad": 6670, "max_pad": 2122, "sq_pad": 11407476}, {"n": 4, "tok": 2403, "pad": 2406, "max_pad": 664, "sq_pad": 1452684}, {"n": 4, "tok": 2874, "pad": 2878, "max_pad": 834, "sq_pad": 2089676}, {"n": 4, "tok": 5660, "pad": 5662, "max_pad": 2112, "sq_pad": 9276692}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4956, "pad": 4958, "max_pad": 1390, "sq_pad": 6194916}, {"n": 4, "tok": 6597, "pad": 6598, "max_pad": 1952, "sq_pad": 11012644}, {"n": 4, "tok": 2160, "pad": 2162, "max_pad": 558, "sq_pad": 1171244}, {"n": 4, "tok": 4142, "pad": 4144, "max_pad": 1260, "sq_pad": 4512440}], "selfcheck": {"verl": 1576, "ours": 1576, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 395796, "pad": 395916, "sq_pad": 680524184, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3527, "pad": 3530, "max_pad": 1406, "sq_pad": 3517876}, {"n": 4, "tok": 6261, "pad": 6262, "max_pad": 2128, "sq_pad": 10379764}, {"n": 4, "tok": 2641, "pad": 2644, "max_pad": 716, "sq_pad": 1768816}, {"n": 4, "tok": 3371, "pad": 3374, "max_pad": 974, "sq_pad": 2873244}, {"n": 4, "tok": 3422, "pad": 3424, "max_pad": 1204, "sq_pad": 3093480}, {"n": 4, "tok": 7273, "pad": 7276, "max_pad": 2132, "sq_pad": 13628072}, {"n": 4, "tok": 2804, "pad": 2808, "max_pad": 846, "sq_pad": 2001608}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1256, "sq_pad": 4453456}, {"n": 4, "tok": 3234, "pad": 3236, "max_pad": 870, "sq_pad": 2624952}, {"n": 4, "tok": 5096, "pad": 5096, "max_pad": 2116, "sq_pad": 7479944}, {"n": 4, "tok": 4589, "pad": 4590, "max_pad": 1202, "sq_pad": 5276156}, {"n": 4, "tok": 5059, "pad": 5062, "max_pad": 1342, "sq_pad": 6421668}, {"n": 4, "tok": 3474, "pad": 3474, "max_pad": 1046, "sq_pad": 3078140}, {"n": 4, "tok": 4768, "pad": 4770, "max_pad": 1258, "sq_pad": 5713436}, {"n": 4, "tok": 5881, "pad": 5882, "max_pad": 1572, "sq_pad": 8669532}, {"n": 4, "tok": 7346, "pad": 7348, "max_pad": 2126, "sq_pad": 13654040}, {"n": 4, "tok": 4687, "pad": 4690, "max_pad": 1298, "sq_pad": 5588476}, {"n": 4, "tok": 7355, "pad": 7358, "max_pad": 1926, "sq_pad": 13561500}, {"n": 4, "tok": 2804, "pad": 2806, "max_pad": 796, "sq_pad": 2006652}, {"n": 4, "tok": 5098, "pad": 5100, "max_pad": 2120, "sq_pad": 7507024}, {"n": 4, "tok": 4710, "pad": 4712, "max_pad": 1250, "sq_pad": 5560840}, {"n": 4, "tok": 5868, "pad": 5870, "max_pad": 1596, "sq_pad": 8642612}, {"n": 4, "tok": 3130, "pad": 3132, "max_pad": 792, "sq_pad": 2452632}, {"n": 4, "tok": 4376, "pad": 4376, "max_pad": 1210, "sq_pad": 4819408}, {"n": 4, "tok": 4857, "pad": 4858, "max_pad": 1370, "sq_pad": 5983484}, {"n": 4, "tok": 6023, "pad": 6024, "max_pad": 1696, "sq_pad": 9124328}, {"n": 4, "tok": 7858, "pad": 7860, "max_pad": 1972, "sq_pad": 15445096}, {"n": 4, "tok": 8325, "pad": 8328, "max_pad": 2138, "sq_pad": 17355672}, {"n": 4, "tok": 7940, "pad": 7942, "max_pad": 2000, "sq_pad": 15770372}, {"n": 4, "tok": 8450, "pad": 8450, "max_pad": 2140, "sq_pad": 17859700}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4530, "max_pad": 1284, "sq_pad": 5208260}, {"n": 4, "tok": 5147, "pad": 5148, "max_pad": 1624, "sq_pad": 6791384}, {"n": 4, "tok": 5545, "pad": 5546, "max_pad": 1466, "sq_pad": 7711980}, {"n": 4, "tok": 7940, "pad": 7940, "max_pad": 2134, "sq_pad": 15858952}, {"n": 4, "tok": 4031, "pad": 4032, "max_pad": 1252, "sq_pad": 4184480}, {"n": 4, "tok": 7023, "pad": 7026, "max_pad": 2154, "sq_pad": 13052396}, {"n": 4, "tok": 4695, "pad": 4698, "max_pad": 1346, "sq_pad": 5562668}, {"n": 4, "tok": 5157, "pad": 5160, "max_pad": 1356, "sq_pad": 6669992}, {"n": 4, "tok": 5635, "pad": 5636, "max_pad": 1504, "sq_pad": 7965336}, {"n": 4, "tok": 6684, "pad": 6686, "max_pad": 1928, "sq_pad": 11310636}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 7467, "pad": 7468, "max_pad": 2122, "sq_pad": 14286088}, {"n": 4, "tok": 8388, "pad": 8388, "max_pad": 2122, "sq_pad": 17592424}, {"n": 4, "tok": 7503, "pad": 7504, "max_pad": 2038, "sq_pad": 14118312}, {"n": 4, "tok": 8636, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 5896, "pad": 5898, "max_pad": 1760, "sq_pad": 8819892}, {"n": 4, "tok": 6286, "pad": 6286, "max_pad": 1656, "sq_pad": 9895124}, {"n": 4, "tok": 3779, "pad": 3780, "max_pad": 1042, "sq_pad": 3590360}, {"n": 4, "tok": 4668, "pad": 4670, "max_pad": 2114, "sq_pad": 6689044}, {"n": 4, "tok": 6429, "pad": 6432, "max_pad": 1982, "sq_pad": 10824240}, {"n": 4, "tok": 8438, "pad": 8442, "max_pad": 2170, "sq_pad": 17859324}, {"n": 4, "tok": 7328, "pad": 7332, "max_pad": 1934, "sq_pad": 13476168}, {"n": 4, "tok": 7921, "pad": 7922, "max_pad": 2142, "sq_pad": 15794908}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2198, "sq_pad": 18050608}, {"n": 4, "tok": 8677, "pad": 8680, "max_pad": 2198, "sq_pad": 18845008}, {"n": 4, "tok": 8066, "pad": 8066, "max_pad": 2138, "sq_pad": 16369740}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 8575, "pad": 8576, "max_pad": 2146, "sq_pad": 18386992}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 298934, "pad": 299068, "sq_pad": 405045408, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2238, "max_pad": 690, "sq_pad": 1280636}, {"n": 4, "tok": 3705, "pad": 3706, "max_pad": 1092, "sq_pad": 3491700}, {"n": 4, "tok": 2309, "pad": 2310, "max_pad": 596, "sq_pad": 1336604}, {"n": 4, "tok": 2823, "pad": 2826, "max_pad": 866, "sq_pad": 2034852}, {"n": 4, "tok": 2655, "pad": 2658, "max_pad": 692, "sq_pad": 1768724}, {"n": 4, "tok": 3604, "pad": 3606, "max_pad": 1066, "sq_pad": 3296428}, {"n": 4, "tok": 2887, "pad": 2888, "max_pad": 878, "sq_pad": 2129832}, {"n": 4, "tok": 3578, "pad": 3582, "max_pad": 912, "sq_pad": 3208172}, {"n": 4, "tok": 3027, "pad": 3028, "max_pad": 950, "sq_pad": 2361576}, {"n": 4, "tok": 5140, "pad": 5144, "max_pad": 2118, "sq_pad": 7539064}, {"n": 4, "tok": 2745, "pad": 2748, "max_pad": 742, "sq_pad": 1893008}, {"n": 4, "tok": 3180, "pad": 3182, "max_pad": 844, "sq_pad": 2535284}, {"n": 4, "tok": 2607, "pad": 2610, "max_pad": 676, "sq_pad": 1704604}, {"n": 4, "tok": 3033, "pad": 3034, "max_pad": 806, "sq_pad": 2305996}, {"n": 4, "tok": 3194, "pad": 3198, "max_pad": 922, "sq_pad": 2577724}, {"n": 4, "tok": 4840, "pad": 4842, "max_pad": 1498, "sq_pad": 5983948}, {"n": 4, "tok": 3421, "pad": 3424, "max_pad": 950, "sq_pad": 2951992}, {"n": 4, "tok": 4669, "pad": 4672, "max_pad": 1220, "sq_pad": 5464312}, {"n": 4, "tok": 3548, "pad": 3550, "max_pad": 986, "sq_pad": 3185196}, {"n": 4, "tok": 4592, "pad": 4594, "max_pad": 1170, "sq_pad": 5276876}, {"n": 4, "tok": 5070, "pad": 5070, "max_pad": 1824, "sq_pad": 6997700}, {"n": 4, "tok": 8218, "pad": 8220, "max_pad": 2110, "sq_pad": 16918992}, {"n": 4, "tok": 5273, "pad": 5276, "max_pad": 1824, "sq_pad": 7774632}, {"n": 4, "tok": 8372, "pad": 8376, "max_pad": 2122, "sq_pad": 17548752}, {"n": 4, "tok": 3467, "pad": 3468, "max_pad": 904, "sq_pad": 3009496}, {"n": 4, "tok": 4105, "pad": 4106, "max_pad": 1180, "sq_pad": 4252740}, {"n": 4, "tok": 3757, "pad": 3758, "max_pad": 1044, "sq_pad": 3569876}, {"n": 4, "tok": 5753, "pad": 5754, "max_pad": 2120, "sq_pad": 8941428}, {"n": 4, "tok": 3604, "pad": 3606, "max_pad": 940, "sq_pad": 3263044}, {"n": 4, "tok": 4180, "pad": 4182, "max_pad": 1124, "sq_pad": 4381508}, {"n": 4, "tok": 3589, "pad": 3590, "max_pad": 938, "sq_pad": 3226684}, {"n": 4, "tok": 4912, "pad": 4914, "max_pad": 1746, "sq_pad": 6410412}, {"n": 4, "tok": 4454, "pad": 4456, "max_pad": 1328, "sq_pad": 5098208}, {"n": 4, "tok": 6009, "pad": 6010, "max_pad": 1578, "sq_pad": 9039036}, {"n": 4, "tok": 4423, "pad": 4424, "max_pad": 1252, "sq_pad": 4968744}, {"n": 4, "tok": 6759, "pad": 6762, "max_pad": 2108, "sq_pad": 11780604}, {"n": 4, "tok": 4077, "pad": 4078, "max_pad": 1118, "sq_pad": 4178692}, {"n": 4, "tok": 4852, "pad": 4856, "max_pad": 1336, "sq_pad": 5915400}, {"n": 4, "tok": 5473, "pad": 5476, "max_pad": 2112, "sq_pad": 8280848}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4716, "pad": 4718, "max_pad": 1332, "sq_pad": 5657364}, {"n": 4, "tok": 5705, "pad": 5708, "max_pad": 2120, "sq_pad": 9003432}, {"n": 4, "tok": 5290, "pad": 5292, "max_pad": 1396, "sq_pad": 7033416}, {"n": 4, "tok": 6977, "pad": 6980, "max_pad": 2136, "sq_pad": 12450456}, {"n": 4, "tok": 7658, "pad": 7660, "max_pad": 2132, "sq_pad": 15025456}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 4199, "pad": 4202, "max_pad": 1068, "sq_pad": 4415708}, {"n": 4, "tok": 5028, "pad": 5030, "max_pad": 1512, "sq_pad": 6413828}, {"n": 4, "tok": 4591, "pad": 4594, "max_pad": 1286, "sq_pad": 5306572}, {"n": 4, "tok": 6509, "pad": 6512, "max_pad": 2126, "sq_pad": 10952376}, {"n": 4, "tok": 2412, "pad": 2414, "max_pad": 740, "sq_pad": 1498548}, {"n": 4, "tok": 3558, "pad": 3562, "max_pad": 974, "sq_pad": 3190412}, {"n": 4, "tok": 2796, "pad": 2800, "max_pad": 752, "sq_pad": 1973480}, {"n": 4, "tok": 3503, "pad": 3504, "max_pad": 928, "sq_pad": 3090464}, {"n": 4, "tok": 3673, "pad": 3676, "max_pad": 1094, "sq_pad": 3431888}, {"n": 4, "tok": 7281, "pad": 7282, "max_pad": 2176, "sq_pad": 13867284}, {"n": 4, "tok": 2708, "pad": 2710, "max_pad": 766, "sq_pad": 1847532}, {"n": 4, "tok": 3691, "pad": 3692, "max_pad": 1094, "sq_pad": 3451528}, {"n": 4, "tok": 6989, "pad": 6990, "max_pad": 2130, "sq_pad": 12516092}, {"n": 4, "tok": 8520, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 3923, "pad": 3924, "max_pad": 1114, "sq_pad": 3925424}, {"n": 4, "tok": 5275, "pad": 5276, "max_pad": 1490, "sq_pad": 7009680}, {"n": 4, "tok": 5930, "pad": 5932, "max_pad": 1768, "sq_pad": 8931384}, {"n": 4, "tok": 6890, "pad": 6892, "max_pad": 1944, "sq_pad": 11998288}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 361856, "pad": 361996, "sq_pad": 600593848, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2802, "pad": 2804, "max_pad": 772, "sq_pad": 1984824}, {"n": 4, "tok": 4629, "pad": 4630, "max_pad": 2110, "sq_pad": 6577692}, {"n": 4, "tok": 3474, "pad": 3476, "max_pad": 970, "sq_pad": 3040856}, {"n": 4, "tok": 4379, "pad": 4382, "max_pad": 1194, "sq_pad": 4859388}, {"n": 4, "tok": 4751, "pad": 4752, "max_pad": 1244, "sq_pad": 5662040}, {"n": 4, "tok": 5865, "pad": 5868, "max_pad": 1798, "sq_pad": 8792792}, {"n": 4, "tok": 5804, "pad": 5806, "max_pad": 1722, "sq_pad": 8584140}, {"n": 4, "tok": 7122, "pad": 7124, "max_pad": 2172, "sq_pad": 12955048}, {"n": 4, "tok": 2568, "pad": 2570, "max_pad": 666, "sq_pad": 1651980}, {"n": 4, "tok": 3181, "pad": 3184, "max_pad": 876, "sq_pad": 2555808}, {"n": 4, "tok": 2900, "pad": 2902, "max_pad": 844, "sq_pad": 2133268}, {"n": 4, "tok": 3179, "pad": 3180, "max_pad": 1118, "sq_pad": 2678536}, {"n": 4, "tok": 1982, "pad": 1984, "max_pad": 606, "sq_pad": 1003856}, {"n": 4, "tok": 2685, "pad": 2688, "max_pad": 834, "sq_pad": 1842440}, {"n": 4, "tok": 3013, "pad": 3016, "max_pad": 830, "sq_pad": 2282840}, {"n": 4, "tok": 4928, "pad": 4930, "max_pad": 2138, "sq_pad": 7246820}, {"n": 4, "tok": 6451, "pad": 6454, "max_pad": 1690, "sq_pad": 10435900}, {"n": 4, "tok": 7794, "pad": 7796, "max_pad": 2138, "sq_pad": 15322320}, {"n": 4, "tok": 4015, "pad": 4016, "max_pad": 1128, "sq_pad": 4073888}, {"n": 4, "tok": 6534, "pad": 6536, "max_pad": 2104, "sq_pad": 11565472}, {"n": 4, "tok": 6549, "pad": 6550, "max_pad": 1752, "sq_pad": 10748148}, {"n": 4, "tok": 8007, "pad": 8010, "max_pad": 2118, "sq_pad": 16084596}, {"n": 4, "tok": 2327, "pad": 2328, "max_pad": 588, "sq_pad": 1355096}, {"n": 4, "tok": 2517, "pad": 2520, "max_pad": 762, "sq_pad": 1612136}, {"n": 4, "tok": 4039, "pad": 4042, "max_pad": 1092, "sq_pad": 4094388}, {"n": 4, "tok": 4913, "pad": 4914, "max_pad": 1358, "sq_pad": 6078700}, {"n": 4, "tok": 3118, "pad": 3120, "max_pad": 844, "sq_pad": 2448776}, {"n": 4, "tok": 3266, "pad": 3268, "max_pad": 988, "sq_pad": 2710008}, {"n": 4, "tok": 2729, "pad": 2732, "max_pad": 888, "sq_pad": 2008104}, {"n": 4, "tok": 2665, "pad": 2666, "max_pad": 932, "sq_pad": 1873212}, {"n": 4, "tok": 8635, "pad": 8638, "max_pad": 2188, "sq_pad": 18662212}, {"n": 4, "tok": 8748, "pad": 8752, "max_pad": 2188, "sq_pad": 19149376}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 4467, "pad": 4470, "max_pad": 1280, "sq_pad": 5039652}, {"n": 4, "tok": 3933, "pad": 3936, "max_pad": 1242, "sq_pad": 3970640}, {"n": 4, "tok": 4136, "pad": 4138, "max_pad": 1168, "sq_pad": 4369956}, {"n": 4, "tok": 5045, "pad": 5048, "max_pad": 1376, "sq_pad": 6418872}, {"n": 4, "tok": 3366, "pad": 3368, "max_pad": 968, "sq_pad": 2863368}, {"n": 4, "tok": 5334, "pad": 5334, "max_pad": 2156, "sq_pad": 8042308}, {"n": 4, "tok": 8278, "pad": 8280, "max_pad": 2154, "sq_pad": 17177624}, {"n": 4, "tok": 8616, "pad": 8616, "max_pad": 2154, "sq_pad": 18558864}, {"n": 4, "tok": 8477, "pad": 8478, "max_pad": 2132, "sq_pad": 17970996}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 5668, "pad": 5672, "max_pad": 1612, "sq_pad": 8102136}, {"n": 4, "tok": 8056, "pad": 8060, "max_pad": 2138, "sq_pad": 16316904}, {"n": 4, "tok": 6065, "pad": 6066, "max_pad": 2142, "sq_pad": 9769428}, {"n": 4, "tok": 8041, "pad": 8042, "max_pad": 2142, "sq_pad": 16337068}, {"n": 4, "tok": 6904, "pad": 6906, "max_pad": 2134, "sq_pad": 12616716}, {"n": 4, "tok": 8252, "pad": 8256, "max_pad": 2134, "sq_pad": 17099184}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 5577, "pad": 5580, "max_pad": 1726, "sq_pad": 8128296}, {"n": 4, "tok": 8173, "pad": 8176, "max_pad": 2120, "sq_pad": 16737736}, {"n": 4, "tok": 5452, "pad": 5454, "max_pad": 1440, "sq_pad": 7462100}, {"n": 4, "tok": 7733, "pad": 7734, "max_pad": 2138, "sq_pad": 15046132}, {"n": 4, "tok": 2936, "pad": 2940, "max_pad": 844, "sq_pad": 2178992}, {"n": 4, "tok": 4183, "pad": 4184, "max_pad": 2130, "sq_pad": 5945072}, {"n": 4, "tok": 5985, "pad": 5986, "max_pad": 2110, "sq_pad": 9688492}, {"n": 4, "tok": 8436, "pad": 8440, "max_pad": 2110, "sq_pad": 17808400}, {"n": 4, "tok": 6745, "pad": 6746, "max_pad": 1874, "sq_pad": 11536740}, {"n": 4, "tok": 6224, "pad": 6228, "max_pad": 1806, "sq_pad": 9783080}, {"n": 4, "tok": 8449, "pad": 8452, "max_pad": 2138, "sq_pad": 17866576}, {"n": 4, "tok": 8548, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 250549, "pad": 250690, "sq_pad": 293255932, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1478, "pad": 1480, "max_pad": 482, "sq_pad": 565144}, {"n": 4, "tok": 2139, "pad": 2140, "max_pad": 664, "sq_pad": 1167960}, {"n": 4, "tok": 1763, "pad": 1766, "max_pad": 506, "sq_pad": 791284}, {"n": 4, "tok": 2015, "pad": 2018, "max_pad": 740, "sq_pad": 1115844}, {"n": 4, "tok": 1729, "pad": 1730, "max_pad": 448, "sq_pad": 748724}, {"n": 4, "tok": 2024, "pad": 2026, "max_pad": 616, "sq_pad": 1042380}, {"n": 4, "tok": 2037, "pad": 2040, "max_pad": 548, "sq_pad": 1049128}, {"n": 4, "tok": 2708, "pad": 2710, "max_pad": 784, "sq_pad": 1862124}, {"n": 4, "tok": 2076, "pad": 2078, "max_pad": 536, "sq_pad": 1081068}, {"n": 4, "tok": 2624, "pad": 2626, "max_pad": 776, "sq_pad": 1743460}, {"n": 4, "tok": 2157, "pad": 2160, "max_pad": 568, "sq_pad": 1168936}, {"n": 4, "tok": 3830, "pad": 3830, "max_pad": 2118, "sq_pad": 5470844}, {"n": 4, "tok": 2319, "pad": 2322, "max_pad": 674, "sq_pad": 1360492}, {"n": 4, "tok": 2568, "pad": 2570, "max_pad": 716, "sq_pad": 1670164}, {"n": 4, "tok": 2383, "pad": 2384, "max_pad": 618, "sq_pad": 1421688}, {"n": 4, "tok": 2969, "pad": 2972, "max_pad": 846, "sq_pad": 2243024}, {"n": 4, "tok": 2912, "pad": 2916, "max_pad": 880, "sq_pad": 2186360}, {"n": 4, "tok": 5016, "pad": 5018, "max_pad": 2108, "sq_pad": 7276380}, {"n": 4, "tok": 2578, "pad": 2580, "max_pad": 686, "sq_pad": 1668184}, {"n": 4, "tok": 3140, "pad": 3142, "max_pad": 858, "sq_pad": 2479988}, {"n": 4, "tok": 2796, "pad": 2798, "max_pad": 794, "sq_pad": 1973500}, {"n": 4, "tok": 3433, "pad": 3434, "max_pad": 960, "sq_pad": 2962636}, {"n": 4, "tok": 3198, "pad": 3198, "max_pad": 950, "sq_pad": 2646236}, {"n": 4, "tok": 5321, "pad": 5324, "max_pad": 2112, "sq_pad": 7911416}, {"n": 4, "tok": 2896, "pad": 2898, "max_pad": 808, "sq_pad": 2113396}, {"n": 4, "tok": 3590, "pad": 3592, "max_pad": 1076, "sq_pad": 3273504}, {"n": 4, "tok": 3148, "pad": 3150, "max_pad": 870, "sq_pad": 2505092}, {"n": 4, "tok": 4769, "pad": 4770, "max_pad": 1570, "sq_pad": 6179532}, {"n": 4, "tok": 3011, "pad": 3012, "max_pad": 800, "sq_pad": 2271864}, {"n": 4, "tok": 4936, "pad": 4938, "max_pad": 1634, "sq_pad": 6310812}, {"n": 4, "tok": 3370, "pad": 3372, "max_pad": 922, "sq_pad": 2867288}, {"n": 4, "tok": 4299, "pad": 4302, "max_pad": 1298, "sq_pad": 4706588}, {"n": 4, "tok": 3415, "pad": 3418, "max_pad": 888, "sq_pad": 2928588}, {"n": 4, "tok": 4013, "pad": 4016, "max_pad": 1058, "sq_pad": 4043728}, {"n": 4, "tok": 3676, "pad": 3678, "max_pad": 988, "sq_pad": 3394036}, {"n": 4, "tok": 4598, "pad": 4600, "max_pad": 1526, "sq_pad": 5485352}, {"n": 4, "tok": 3933, "pad": 3936, "max_pad": 1168, "sq_pad": 3923976}, {"n": 4, "tok": 5931, "pad": 5934, "max_pad": 1684, "sq_pad": 8935700}, {"n": 4, "tok": 3664, "pad": 3666, "max_pad": 998, "sq_pad": 3371508}, {"n": 4, "tok": 5170, "pad": 5170, "max_pad": 1602, "sq_pad": 6821996}, {"n": 4, "tok": 5904, "pad": 5908, "max_pad": 1798, "sq_pad": 9007816}, {"n": 4, "tok": 7815, "pad": 7818, "max_pad": 2152, "sq_pad": 15336532}, {"n": 4, "tok": 5720, "pad": 5722, "max_pad": 1618, "sq_pad": 8277124}, {"n": 4, "tok": 7122, "pad": 7126, "max_pad": 1934, "sq_pad": 12737820}, {"n": 4, "tok": 2293, "pad": 2296, "max_pad": 756, "sq_pad": 1370560}, {"n": 4, "tok": 4957, "pad": 4958, "max_pad": 2120, "sq_pad": 7205236}, {"n": 4, "tok": 4064, "pad": 4066, "max_pad": 1120, "sq_pad": 4163340}, {"n": 4, "tok": 5110, "pad": 5112, "max_pad": 1496, "sq_pad": 6607768}, {"n": 4, "tok": 4876, "pad": 4878, "max_pad": 1290, "sq_pad": 5970524}, {"n": 4, "tok": 6790, "pad": 6794, "max_pad": 2142, "sq_pad": 11895708}, {"n": 4, "tok": 4172, "pad": 4176, "max_pad": 1080, "sq_pad": 4361640}, {"n": 4, "tok": 5490, "pad": 5492, "max_pad": 2128, "sq_pad": 8301464}, {"n": 4, "tok": 2914, "pad": 2916, "max_pad": 802, "sq_pad": 2180752}, {"n": 4, "tok": 5281, "pad": 5284, "max_pad": 2112, "sq_pad": 7994488}, {"n": 4, "tok": 5803, "pad": 5804, "max_pad": 1608, "sq_pad": 8477864}, {"n": 4, "tok": 6633, "pad": 6634, "max_pad": 1746, "sq_pad": 11012828}, {"n": 4, "tok": 3105, "pad": 3108, "max_pad": 790, "sq_pad": 2415416}, {"n": 4, "tok": 4923, "pad": 4926, "max_pad": 2122, "sq_pad": 7224268}, {"n": 4, "tok": 3568, "pad": 3570, "max_pad": 1030, "sq_pad": 3234332}, {"n": 4, "tok": 4715, "pad": 4718, "max_pad": 1342, "sq_pad": 5612708}, {"n": 4, "tok": 3235, "pad": 3236, "max_pad": 924, "sq_pad": 2667832}, {"n": 4, "tok": 3810, "pad": 3812, "max_pad": 1036, "sq_pad": 3670984}, {"n": 4, "tok": 5238, "pad": 5240, "max_pad": 1464, "sq_pad": 6968544}, {"n": 4, "tok": 7379, "pad": 7382, "max_pad": 2128, "sq_pad": 13820460}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 377913, "pad": 378038, "sq_pad": 628883516, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4068, "pad": 4070, "max_pad": 1122, "sq_pad": 4163996}, {"n": 4, "tok": 6026, "pad": 6030, "max_pad": 1734, "sq_pad": 9254412}, {"n": 4, "tok": 6107, "pad": 6108, "max_pad": 1720, "sq_pad": 9483416}, {"n": 4, "tok": 8171, "pad": 8174, "max_pad": 2140, "sq_pad": 16815316}, {"n": 4, "tok": 5345, "pad": 5348, "max_pad": 1392, "sq_pad": 7170232}, {"n": 4, "tok": 6480, "pad": 6482, "max_pad": 1824, "sq_pad": 10605252}, {"n": 4, "tok": 4846, "pad": 4848, "max_pad": 1326, "sq_pad": 5970776}, {"n": 4, "tok": 6878, "pad": 6880, "max_pad": 2116, "sq_pad": 12280800}, {"n": 4, "tok": 4914, "pad": 4916, "max_pad": 1546, "sq_pad": 6208688}, {"n": 4, "tok": 7613, "pad": 7616, "max_pad": 2114, "sq_pad": 14707032}, {"n": 4, "tok": 5978, "pad": 5980, "max_pad": 1558, "sq_pad": 8948808}, {"n": 4, "tok": 8363, "pad": 8364, "max_pad": 2126, "sq_pad": 17497896}, {"n": 4, "tok": 3413, "pad": 3414, "max_pad": 1134, "sq_pad": 3096252}, {"n": 4, "tok": 3766, "pad": 3768, "max_pad": 1098, "sq_pad": 3604968}, {"n": 4, "tok": 2989, "pad": 2992, "max_pad": 1140, "sq_pad": 2462400}, {"n": 4, "tok": 4887, "pad": 4888, "max_pad": 1378, "sq_pad": 6052272}, {"n": 4, "tok": 6309, "pad": 6310, "max_pad": 1668, "sq_pad": 9973636}, {"n": 4, "tok": 7324, "pad": 7326, "max_pad": 1956, "sq_pad": 13461188}, {"n": 4, "tok": 4102, "pad": 4104, "max_pad": 1158, "sq_pad": 4285544}, {"n": 4, "tok": 4657, "pad": 4660, "max_pad": 1238, "sq_pad": 5437960}, {"n": 4, "tok": 2477, "pad": 2480, "max_pad": 720, "sq_pad": 1551064}, {"n": 4, "tok": 2850, "pad": 2854, "max_pad": 772, "sq_pad": 2051988}, {"n": 4, "tok": 3747, "pad": 3748, "max_pad": 1042, "sq_pad": 3546168}, {"n": 4, "tok": 4928, "pad": 4930, "max_pad": 1396, "sq_pad": 6134436}, {"n": 4, "tok": 4933, "pad": 4934, "max_pad": 1374, "sq_pad": 6124012}, {"n": 4, "tok": 6018, "pad": 6020, "max_pad": 1574, "sq_pad": 9085264}, {"n": 4, "tok": 1418, "pad": 1420, "max_pad": 374, "sq_pad": 504912}, {"n": 4, "tok": 1591, "pad": 1594, "max_pad": 442, "sq_pad": 637740}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1242, "sq_pad": 4433656}, {"n": 4, "tok": 6897, "pad": 6900, "max_pad": 2130, "sq_pad": 12558672}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 6043, "pad": 6044, "max_pad": 1722, "sq_pad": 9224920}, {"n": 4, "tok": 7696, "pad": 7698, "max_pad": 2180, "sq_pad": 14916644}, {"n": 4, "tok": 2747, "pad": 2750, "max_pad": 790, "sq_pad": 1913164}, {"n": 4, "tok": 2824, "pad": 2826, "max_pad": 748, "sq_pad": 2000036}, {"n": 4, "tok": 6829, "pad": 6830, "max_pad": 1740, "sq_pad": 11664796}, {"n": 4, "tok": 7804, "pad": 7806, "max_pad": 2124, "sq_pad": 15360212}, {"n": 4, "tok": 5046, "pad": 5048, "max_pad": 1482, "sq_pad": 6496376}, {"n": 4, "tok": 4813, "pad": 4816, "max_pad": 1388, "sq_pad": 5909824}, {"n": 4, "tok": 4766, "pad": 4766, "max_pad": 1334, "sq_pad": 5706268}, {"n": 4, "tok": 5519, "pad": 5522, "max_pad": 1548, "sq_pad": 7758324}, {"n": 4, "tok": 4035, "pad": 4036, "max_pad": 1270, "sq_pad": 4222504}, {"n": 4, "tok": 6013, "pad": 6014, "max_pad": 2082, "sq_pad": 9679132}, {"n": 4, "tok": 7620, "pad": 7622, "max_pad": 2142, "sq_pad": 14651852}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 6758, "pad": 6758, "max_pad": 2146, "sq_pad": 11934748}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 6176, "pad": 6180, "max_pad": 1726, "sq_pad": 9597816}, {"n": 4, "tok": 7159, "pad": 7160, "max_pad": 2230, "sq_pad": 13123768}, {"n": 4, "tok": 3981, "pad": 3984, "max_pad": 1294, "sq_pad": 4128824}, {"n": 4, "tok": 4500, "pad": 4502, "max_pad": 1356, "sq_pad": 5256836}, {"n": 4, "tok": 8167, "pad": 8168, "max_pad": 2130, "sq_pad": 16771984}, {"n": 4, "tok": 8094, "pad": 8094, "max_pad": 2130, "sq_pad": 16514316}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8516, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 7060, "pad": 7062, "max_pad": 1906, "sq_pad": 12503452}, {"n": 4, "tok": 8592, "pad": 8592, "max_pad": 2148, "sq_pad": 18455616}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1350, "sq_pad": 5213020}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1182, "sq_pad": 4713496}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 268983, "pad": 269118, "sq_pad": 328480316, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 1778, "max_pad": 506, "sq_pad": 795780}, {"n": 4, "tok": 2349, "pad": 2350, "max_pad": 628, "sq_pad": 1385916}, {"n": 4, "tok": 1875, "pad": 1876, "max_pad": 490, "sq_pad": 880584}, {"n": 4, "tok": 2935, "pad": 2936, "max_pad": 932, "sq_pad": 2220960}, {"n": 4, "tok": 2490, "pad": 2492, "max_pad": 668, "sq_pad": 1556904}, {"n": 4, "tok": 2954, "pad": 2956, "max_pad": 782, "sq_pad": 2190024}, {"n": 4, "tok": 3243, "pad": 3246, "max_pad": 918, "sq_pad": 2706428}, {"n": 4, "tok": 4762, "pad": 4764, "max_pad": 1430, "sq_pad": 5761048}, {"n": 4, "tok": 2430, "pad": 2434, "max_pad": 616, "sq_pad": 1481292}, {"n": 4, "tok": 4421, "pad": 4424, "max_pad": 2140, "sq_pad": 6387208}, {"n": 4, "tok": 2409, "pad": 2410, "max_pad": 638, "sq_pad": 1453716}, {"n": 4, "tok": 2669, "pad": 2672, "max_pad": 770, "sq_pad": 1805904}, {"n": 4, "tok": 2814, "pad": 2816, "max_pad": 750, "sq_pad": 1998408}, {"n": 4, "tok": 3162, "pad": 3164, "max_pad": 860, "sq_pad": 2509144}, {"n": 4, "tok": 2648, "pad": 2650, "max_pad": 774, "sq_pad": 1774892}, {"n": 4, "tok": 3636, "pad": 3638, "max_pad": 1030, "sq_pad": 3344044}, {"n": 4, "tok": 2699, "pad": 2700, "max_pad": 744, "sq_pad": 1831160}, {"n": 4, "tok": 5026, "pad": 5028, "max_pad": 1720, "sq_pad": 6744040}, {"n": 4, "tok": 2774, "pad": 2774, "max_pad": 780, "sq_pad": 1937628}, {"n": 4, "tok": 3367, "pad": 3370, "max_pad": 896, "sq_pad": 2847332}, {"n": 4, "tok": 3759, "pad": 3762, "max_pad": 1334, "sq_pad": 3786716}, {"n": 4, "tok": 7219, "pad": 7222, "max_pad": 2142, "sq_pad": 13354156}, {"n": 4, "tok": 2848, "pad": 2850, "max_pad": 772, "sq_pad": 2037700}, {"n": 4, "tok": 3398, "pad": 3400, "max_pad": 926, "sq_pad": 2903352}, {"n": 4, "tok": 2874, "pad": 2876, "max_pad": 748, "sq_pad": 2071184}, {"n": 4, "tok": 5421, "pad": 5422, "max_pad": 1430, "sq_pad": 7374724}, {"n": 4, "tok": 2899, "pad": 2900, "max_pad": 738, "sq_pad": 2102928}, {"n": 4, "tok": 3437, "pad": 3438, "max_pad": 1022, "sq_pad": 2999548}, {"n": 4, "tok": 3486, "pad": 3490, "max_pad": 972, "sq_pad": 3080316}, {"n": 4, "tok": 4943, "pad": 4946, "max_pad": 1478, "sq_pad": 6205228}, {"n": 4, "tok": 3539, "pad": 3542, "max_pad": 978, "sq_pad": 3149724}, {"n": 4, "tok": 5395, "pad": 5398, "max_pad": 2158, "sq_pad": 8165028}, {"n": 4, "tok": 3591, "pad": 3594, "max_pad": 974, "sq_pad": 3244364}, {"n": 4, "tok": 5866, "pad": 5868, "max_pad": 1720, "sq_pad": 8751768}, {"n": 4, "tok": 4669, "pad": 4670, "max_pad": 1300, "sq_pad": 5510036}, {"n": 4, "tok": 6070, "pad": 6072, "max_pad": 1648, "sq_pad": 9240928}, {"n": 4, "tok": 2302, "pad": 2304, "max_pad": 692, "sq_pad": 1353536}, {"n": 4, "tok": 3731, "pad": 3734, "max_pad": 1256, "sq_pad": 3698628}, {"n": 4, "tok": 4545, "pad": 4546, "max_pad": 1326, "sq_pad": 5264844}, {"n": 4, "tok": 4911, "pad": 4914, "max_pad": 1464, "sq_pad": 6124748}, {"n": 4, "tok": 5409, "pad": 5410, "max_pad": 2108, "sq_pad": 8183868}, {"n": 4, "tok": 8159, "pad": 8160, "max_pad": 2108, "sq_pad": 16701888}, {"n": 4, "tok": 4890, "pad": 4892, "max_pad": 1330, "sq_pad": 6034472}, {"n": 4, "tok": 6892, "pad": 6894, "max_pad": 2152, "sq_pad": 12183028}, {"n": 4, "tok": 4574, "pad": 4578, "max_pad": 1248, "sq_pad": 5266676}, {"n": 4, "tok": 5616, "pad": 5618, "max_pad": 1462, "sq_pad": 7920860}, {"n": 4, "tok": 4610, "pad": 4614, "max_pad": 1260, "sq_pad": 5344124}, {"n": 4, "tok": 5580, "pad": 5582, "max_pad": 1508, "sq_pad": 7834212}, {"n": 4, "tok": 5557, "pad": 5558, "max_pad": 1454, "sq_pad": 7735212}, {"n": 4, "tok": 8094, "pad": 8094, "max_pad": 2196, "sq_pad": 16735284}, {"n": 4, "tok": 3587, "pad": 3590, "max_pad": 1044, "sq_pad": 3273500}, {"n": 4, "tok": 4481, "pad": 4482, "max_pad": 1272, "sq_pad": 5055156}, {"n": 4, "tok": 5446, "pad": 5448, "max_pad": 1522, "sq_pad": 7486024}, {"n": 4, "tok": 7542, "pad": 7544, "max_pad": 2126, "sq_pad": 14307984}, {"n": 4, "tok": 5220, "pad": 5222, "max_pad": 1458, "sq_pad": 6855740}, {"n": 4, "tok": 7104, "pad": 7108, "max_pad": 2132, "sq_pad": 12916632}, {"n": 4, "tok": 2821, "pad": 2824, "max_pad": 808, "sq_pad": 2008632}, {"n": 4, "tok": 3731, "pad": 3734, "max_pad": 1094, "sq_pad": 3525100}, {"n": 4, "tok": 3171, "pad": 3172, "max_pad": 878, "sq_pad": 2536632}, {"n": 4, "tok": 5458, "pad": 5460, "max_pad": 2118, "sq_pad": 8257976}, {"n": 4, "tok": 3632, "pad": 3632, "max_pad": 1094, "sq_pad": 3353656}, {"n": 4, "tok": 4916, "pad": 4918, "max_pad": 1366, "sq_pad": 6073132}, {"n": 4, "tok": 2763, "pad": 2766, "max_pad": 844, "sq_pad": 1946980}, {"n": 4, "tok": 4389, "pad": 4392, "max_pad": 1332, "sq_pad": 4911680}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 390919, "pad": 391060, "sq_pad": 665730944, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5903, "pad": 5904, "max_pad": 1600, "sq_pad": 8748320}, {"n": 4, "tok": 7045, "pad": 7048, "max_pad": 2250, "sq_pad": 12810512}, {"n": 4, "tok": 3938, "pad": 3938, "max_pad": 1324, "sq_pad": 4216132}, {"n": 4, "tok": 5400, "pad": 5404, "max_pad": 2112, "sq_pad": 8352720}, {"n": 4, "tok": 4797, "pad": 4800, "max_pad": 1410, "sq_pad": 5915304}, {"n": 4, "tok": 4318, "pad": 4322, "max_pad": 1264, "sq_pad": 4720180}, {"n": 4, "tok": 3783, "pad": 3784, "max_pad": 1090, "sq_pad": 3628008}, {"n": 4, "tok": 4616, "pad": 4620, "max_pad": 1312, "sq_pad": 5369936}, {"n": 4, "tok": 4462, "pad": 4466, "max_pad": 1278, "sq_pad": 5022548}, {"n": 4, "tok": 4018, "pad": 4018, "max_pad": 1194, "sq_pad": 4088572}, {"n": 4, "tok": 4537, "pad": 4540, "max_pad": 1184, "sq_pad": 5161832}, {"n": 4, "tok": 5866, "pad": 5870, "max_pad": 1798, "sq_pad": 8800124}, {"n": 4, "tok": 6118, "pad": 6120, "max_pad": 2072, "sq_pad": 9915624}, {"n": 4, "tok": 8468, "pad": 8472, "max_pad": 2118, "sq_pad": 17943696}, {"n": 4, "tok": 2981, "pad": 2982, "max_pad": 774, "sq_pad": 2224892}, {"n": 4, "tok": 3472, "pad": 3474, "max_pad": 992, "sq_pad": 3041420}, {"n": 4, "tok": 3961, "pad": 3962, "max_pad": 1114, "sq_pad": 3968876}, {"n": 4, "tok": 4718, "pad": 4720, "max_pad": 1430, "sq_pad": 5668712}, {"n": 4, "tok": 4384, "pad": 4386, "max_pad": 1212, "sq_pad": 4866740}, {"n": 4, "tok": 6067, "pad": 6070, "max_pad": 1592, "sq_pad": 9239380}, {"n": 4, "tok": 3982, "pad": 3982, "max_pad": 1108, "sq_pad": 4069524}, {"n": 4, "tok": 5327, "pad": 5330, "max_pad": 1446, "sq_pad": 7121780}, {"n": 4, "tok": 3281, "pad": 3284, "max_pad": 938, "sq_pad": 2747664}, {"n": 4, "tok": 4475, "pad": 4478, "max_pad": 1314, "sq_pad": 5067980}, {"n": 4, "tok": 3117, "pad": 3118, "max_pad": 1010, "sq_pad": 2522140}, {"n": 4, "tok": 5128, "pad": 5130, "max_pad": 1550, "sq_pad": 6764532}, {"n": 4, "tok": 3955, "pad": 3958, "max_pad": 1330, "sq_pad": 4159740}, {"n": 4, "tok": 4859, "pad": 4862, "max_pad": 1274, "sq_pad": 5919820}, {"n": 4, "tok": 2894, "pad": 2896, "max_pad": 786, "sq_pad": 2121896}, {"n": 4, "tok": 3866, "pad": 3868, "max_pad": 1248, "sq_pad": 3850872}, {"n": 4, "tok": 5293, "pad": 5296, "max_pad": 1428, "sq_pad": 7070488}, {"n": 4, "tok": 6507, "pad": 6508, "max_pad": 2134, "sq_pad": 11104176}, {"n": 4, "tok": 7474, "pad": 7476, "max_pad": 2162, "sq_pad": 14307032}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 4121, "pad": 4122, "max_pad": 1314, "sq_pad": 4461228}, {"n": 4, "tok": 6470, "pad": 6472, "max_pad": 2126, "sq_pad": 10819352}, {"n": 4, "tok": 5340, "pad": 5342, "max_pad": 1384, "sq_pad": 7137676}, {"n": 4, "tok": 6076, "pad": 6078, "max_pad": 1566, "sq_pad": 9238860}, {"n": 4, "tok": 3755, "pad": 3758, "max_pad": 1174, "sq_pad": 3674756}, {"n": 4, "tok": 4966, "pad": 4966, "max_pad": 2120, "sq_pad": 7396964}, {"n": 4, "tok": 8124, "pad": 8126, "max_pad": 2166, "sq_pad": 16597628}, {"n": 4, "tok": 8664, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8042, "pad": 8046, "max_pad": 2110, "sq_pad": 16299388}, {"n": 4, "tok": 8436, "pad": 8440, "max_pad": 2110, "sq_pad": 17808400}, {"n": 4, "tok": 5600, "pad": 5604, "max_pad": 1716, "sq_pad": 8110896}, {"n": 4, "tok": 5279, "pad": 5280, "max_pad": 1754, "sq_pad": 7287032}, {"n": 4, "tok": 8234, "pad": 8236, "max_pad": 2130, "sq_pad": 16987696}, {"n": 4, "tok": 8756, "pad": 8760, "max_pad": 2190, "sq_pad": 19184400}, {"n": 4, "tok": 5914, "pad": 5916, "max_pad": 1576, "sq_pad": 8769944}, {"n": 4, "tok": 8363, "pad": 8364, "max_pad": 2136, "sq_pad": 17498376}, {"n": 4, "tok": 8568, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8568, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 6899, "pad": 6900, "max_pad": 1934, "sq_pad": 11989872}, {"n": 4, "tok": 8006, "pad": 8008, "max_pad": 2202, "sq_pad": 16192304}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8660, "pad": 8664, "max_pad": 2166, "sq_pad": 18766224}, {"n": 4, "tok": 8480, "pad": 8480, "max_pad": 2152, "sq_pad": 17989888}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 7632, "pad": 7636, "max_pad": 2140, "sq_pad": 14825416}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 281452, "pad": 281582, "sq_pad": 356834612, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1566, "max_pad": 418, "sq_pad": 615316}, {"n": 4, "tok": 1949, "pad": 1950, "max_pad": 640, "sq_pad": 981684}, {"n": 4, "tok": 2360, "pad": 2362, "max_pad": 622, "sq_pad": 1398972}, {"n": 4, "tok": 3151, "pad": 3152, "max_pad": 804, "sq_pad": 2484488}, {"n": 4, "tok": 2533, "pad": 2536, "max_pad": 684, "sq_pad": 1613760}, {"n": 4, "tok": 5195, "pad": 5198, "max_pad": 1664, "sq_pad": 7065396}, {"n": 4, "tok": 2600, "pad": 2600, "max_pad": 684, "sq_pad": 1693816}, {"n": 4, "tok": 3172, "pad": 3174, "max_pad": 848, "sq_pad": 2523124}, {"n": 4, "tok": 2663, "pad": 2666, "max_pad": 726, "sq_pad": 1786484}, {"n": 4, "tok": 3843, "pad": 3846, "max_pad": 2110, "sq_pad": 5468668}, {"n": 4, "tok": 2842, "pad": 2846, "max_pad": 834, "sq_pad": 2065340}, {"n": 4, "tok": 3740, "pad": 3742, "max_pad": 1066, "sq_pad": 3528372}, {"n": 4, "tok": 3318, "pad": 3320, "max_pad": 998, "sq_pad": 2873904}, {"n": 4, "tok": 5534, "pad": 5536, "max_pad": 2108, "sq_pad": 8370136}, {"n": 4, "tok": 3424, "pad": 3426, "max_pad": 1020, "sq_pad": 2989956}, {"n": 4, "tok": 5352, "pad": 5354, "max_pad": 2116, "sq_pad": 7976196}, {"n": 4, "tok": 3068, "pad": 3070, "max_pad": 814, "sq_pad": 2361372}, {"n": 4, "tok": 4425, "pad": 4426, "max_pad": 1168, "sq_pad": 4910484}, {"n": 4, "tok": 3608, "pad": 3610, "max_pad": 1052, "sq_pad": 3310748}, {"n": 4, "tok": 5626, "pad": 5628, "max_pad": 1620, "sq_pad": 8064824}, {"n": 4, "tok": 3888, "pad": 3892, "max_pad": 1116, "sq_pad": 3855984}, {"n": 4, "tok": 6493, "pad": 6496, "max_pad": 2132, "sq_pad": 10991320}, {"n": 4, "tok": 3513, "pad": 3514, "max_pad": 946, "sq_pad": 3103020}, {"n": 4, "tok": 4178, "pad": 4182, "max_pad": 1156, "sq_pad": 4395460}, {"n": 4, "tok": 3703, "pad": 3704, "max_pad": 1068, "sq_pad": 3472040}, {"n": 4, "tok": 5096, "pad": 5098, "max_pad": 1438, "sq_pad": 6547860}, {"n": 4, "tok": 3413, "pad": 3416, "max_pad": 886, "sq_pad": 2922672}, {"n": 4, "tok": 6080, "pad": 6082, "max_pad": 2126, "sq_pad": 10714204}, {"n": 4, "tok": 3452, "pad": 3452, "max_pad": 894, "sq_pad": 2982800}, {"n": 4, "tok": 4398, "pad": 4398, "max_pad": 1302, "sq_pad": 4922700}, {"n": 4, "tok": 4303, "pad": 4306, "max_pad": 1202, "sq_pad": 4718780}, {"n": 4, "tok": 6235, "pad": 6236, "max_pad": 2100, "sq_pad": 10247144}, {"n": 4, "tok": 4191, "pad": 4194, "max_pad": 1228, "sq_pad": 4472252}, {"n": 4, "tok": 5746, "pad": 5748, "max_pad": 2106, "sq_pad": 8923320}, {"n": 4, "tok": 4167, "pad": 4170, "max_pad": 1160, "sq_pad": 4368212}, {"n": 4, "tok": 5688, "pad": 5688, "max_pad": 1582, "sq_pad": 8172104}, {"n": 4, "tok": 4636, "pad": 4638, "max_pad": 1336, "sq_pad": 5441236}, {"n": 4, "tok": 4616, "pad": 4620, "max_pad": 1276, "sq_pad": 5384152}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1270, "sq_pad": 5174932}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1888, "sq_pad": 11853472}, {"n": 4, "tok": 4793, "pad": 4796, "max_pad": 1386, "sq_pad": 5800328}, {"n": 4, "tok": 6075, "pad": 6076, "max_pad": 1610, "sq_pad": 9250416}, {"n": 4, "tok": 5185, "pad": 5186, "max_pad": 1408, "sq_pad": 6791876}, {"n": 4, "tok": 6797, "pad": 6800, "max_pad": 2126, "sq_pad": 11842024}, {"n": 4, "tok": 4403, "pad": 4406, "max_pad": 1178, "sq_pad": 4861516}, {"n": 4, "tok": 5182, "pad": 5184, "max_pad": 1414, "sq_pad": 6746632}, {"n": 4, "tok": 5130, "pad": 5132, "max_pad": 1410, "sq_pad": 6609712}, {"n": 4, "tok": 5930, "pad": 5932, "max_pad": 1550, "sq_pad": 8807016}, {"n": 4, "tok": 3257, "pad": 3258, "max_pad": 858, "sq_pad": 2663108}, {"n": 4, "tok": 4143, "pad": 4144, "max_pad": 1264, "sq_pad": 4365304}, {"n": 4, "tok": 5968, "pad": 5972, "max_pad": 1782, "sq_pad": 9109320}, {"n": 4, "tok": 7498, "pad": 7498, "max_pad": 2032, "sq_pad": 14094348}, {"n": 4, "tok": 5735, "pad": 5738, "max_pad": 1544, "sq_pad": 8301396}, {"n": 4, "tok": 7210, "pad": 7212, "max_pad": 2116, "sq_pad": 13194952}, {"n": 4, "tok": 3414, "pad": 3416, "max_pad": 1210, "sq_pad": 3088976}, {"n": 4, "tok": 5696, "pad": 5698, "max_pad": 2116, "sq_pad": 8924148}, {"n": 4, "tok": 2688, "pad": 2690, "max_pad": 712, "sq_pad": 1811508}, {"n": 4, "tok": 3877, "pad": 3878, "max_pad": 1108, "sq_pad": 3810292}, {"n": 4, "tok": 6356, "pad": 6358, "max_pad": 1768, "sq_pad": 10274988}, {"n": 4, "tok": 8052, "pad": 8054, "max_pad": 2122, "sq_pad": 16279660}, {"n": 4, "tok": 1724, "pad": 1728, "max_pad": 440, "sq_pad": 746712}, {"n": 4, "tok": 1884, "pad": 1884, "max_pad": 550, "sq_pad": 895848}, {"n": 4, "tok": 2075, "pad": 2076, "max_pad": 630, "sq_pad": 1098320}, {"n": 4, "tok": 3235, "pad": 3238, "max_pad": 1068, "sq_pad": 2719508}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 362098, "pad": 362242, "sq_pad": 598849668, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3173, "pad": 3176, "max_pad": 866, "sq_pad": 2542320}, {"n": 4, "tok": 5750, "pad": 5752, "max_pad": 2158, "sq_pad": 9072624}, {"n": 4, "tok": 7258, "pad": 7260, "max_pad": 2108, "sq_pad": 13318936}, {"n": 4, "tok": 8379, "pad": 8380, "max_pad": 2108, "sq_pad": 17558128}, {"n": 4, "tok": 6508, "pad": 6510, "max_pad": 1874, "sq_pad": 10785684}, {"n": 4, "tok": 8546, "pad": 8546, "max_pad": 2150, "sq_pad": 18259420}, {"n": 4, "tok": 5573, "pad": 5576, "max_pad": 1468, "sq_pad": 7780936}, {"n": 4, "tok": 8235, "pad": 8238, "max_pad": 2172, "sq_pad": 17067348}, {"n": 4, "tok": 2452, "pad": 2452, "max_pad": 794, "sq_pad": 1548560}, {"n": 4, "tok": 4007, "pad": 4008, "max_pad": 1146, "sq_pad": 4057208}, {"n": 4, "tok": 3271, "pad": 3272, "max_pad": 970, "sq_pad": 2711496}, {"n": 4, "tok": 3553, "pad": 3556, "max_pad": 916, "sq_pad": 3163632}, {"n": 4, "tok": 2232, "pad": 2236, "max_pad": 576, "sq_pad": 1250832}, {"n": 4, "tok": 2829, "pad": 2832, "max_pad": 796, "sq_pad": 2027880}, {"n": 4, "tok": 2047, "pad": 2050, "max_pad": 534, "sq_pad": 1051580}, {"n": 4, "tok": 2550, "pad": 2552, "max_pad": 716, "sq_pad": 1644360}, {"n": 4, "tok": 2905, "pad": 2906, "max_pad": 854, "sq_pad": 2154652}, {"n": 4, "tok": 4174, "pad": 4176, "max_pad": 1084, "sq_pad": 4362216}, {"n": 4, "tok": 2366, "pad": 2368, "max_pad": 638, "sq_pad": 1412368}, {"n": 4, "tok": 4062, "pad": 4064, "max_pad": 1568, "sq_pad": 4619640}, {"n": 4, "tok": 6784, "pad": 6786, "max_pad": 1824, "sq_pad": 11538932}, {"n": 4, "tok": 8028, "pad": 8032, "max_pad": 2128, "sq_pad": 16185888}, {"n": 4, "tok": 3934, "pad": 3936, "max_pad": 1072, "sq_pad": 3906088}, {"n": 4, "tok": 6346, "pad": 6348, "max_pad": 2130, "sq_pad": 10506024}, {"n": 4, "tok": 3062, "pad": 3066, "max_pad": 800, "sq_pad": 2352596}, {"n": 4, "tok": 4574, "pad": 4576, "max_pad": 1336, "sq_pad": 5335288}, {"n": 4, "tok": 2759, "pad": 2760, "max_pad": 788, "sq_pad": 1931296}, {"n": 4, "tok": 3958, "pad": 3960, "max_pad": 1272, "sq_pad": 4026680}, {"n": 4, "tok": 5617, "pad": 5618, "max_pad": 1470, "sq_pad": 7921084}, {"n": 4, "tok": 5247, "pad": 5248, "max_pad": 1378, "sq_pad": 6892080}, {"n": 4, "tok": 6676, "pad": 6678, "max_pad": 2140, "sq_pad": 11587620}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1316, "sq_pad": 4690240}, {"n": 4, "tok": 6299, "pad": 6302, "max_pad": 2126, "sq_pad": 10345252}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1856, "sq_pad": 11868000}, {"n": 4, "tok": 7565, "pad": 7568, "max_pad": 2106, "sq_pad": 14392440}, {"n": 4, "tok": 2509, "pad": 2512, "max_pad": 712, "sq_pad": 1593736}, {"n": 4, "tok": 2894, "pad": 2896, "max_pad": 900, "sq_pad": 2162776}, {"n": 4, "tok": 6269, "pad": 6270, "max_pad": 1958, "sq_pad": 10244364}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 6854, "pad": 6854, "max_pad": 1812, "sq_pad": 11789108}, {"n": 4, "tok": 8572, "pad": 8576, "max_pad": 2144, "sq_pad": 18386944}, {"n": 4, "tok": 4074, "pad": 4076, "max_pad": 1198, "sq_pad": 4296840}, {"n": 4, "tok": 3887, "pad": 3890, "max_pad": 1130, "sq_pad": 3852636}, {"n": 4, "tok": 8240, "pad": 8242, "max_pad": 2132, "sq_pad": 17004340}, {"n": 4, "tok": 8524, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 6127, "pad": 6128, "max_pad": 1772, "sq_pad": 9574296}, {"n": 4, "tok": 8416, "pad": 8418, "max_pad": 2152, "sq_pad": 17739156}, {"n": 4, "tok": 3920, "pad": 3922, "max_pad": 1114, "sq_pad": 3881100}, {"n": 4, "tok": 3637, "pad": 3640, "max_pad": 1030, "sq_pad": 3339048}, {"n": 4, "tok": 4110, "pad": 4112, "max_pad": 1066, "sq_pad": 4237592}, {"n": 4, "tok": 3641, "pad": 3644, "max_pad": 1122, "sq_pad": 3470344}, {"n": 4, "tok": 4700, "pad": 4702, "max_pad": 1228, "sq_pad": 5536804}, {"n": 4, "tok": 4875, "pad": 4876, "max_pad": 1296, "sq_pad": 5957112}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}, {"n": 4, "tok": 6552, "pad": 6556, "max_pad": 1806, "sq_pad": 10826040}, {"n": 4, "tok": 5626, "pad": 5628, "max_pad": 1784, "sq_pad": 8165736}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 296764, "pad": 296894, "sq_pad": 405858924, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2096, "pad": 2098, "max_pad": 534, "sq_pad": 1100892}, {"n": 4, "tok": 2586, "pad": 2588, "max_pad": 730, "sq_pad": 1697352}, {"n": 4, "tok": 2148, "pad": 2150, "max_pad": 602, "sq_pad": 1165260}, {"n": 4, "tok": 2597, "pad": 2600, "max_pad": 702, "sq_pad": 1696968}, {"n": 4, "tok": 2146, "pad": 2148, "max_pad": 572, "sq_pad": 1159576}, {"n": 4, "tok": 2191, "pad": 2194, "max_pad": 626, "sq_pad": 1211884}, {"n": 4, "tok": 2154, "pad": 2156, "max_pad": 576, "sq_pad": 1164280}, {"n": 4, "tok": 2875, "pad": 2876, "max_pad": 872, "sq_pad": 2108400}, {"n": 4, "tok": 2341, "pad": 2342, "max_pad": 652, "sq_pad": 1381332}, {"n": 4, "tok": 3229, "pad": 3230, "max_pad": 920, "sq_pad": 2637588}, {"n": 4, "tok": 2730, "pad": 2732, "max_pad": 724, "sq_pad": 1875576}, {"n": 4, "tok": 3306, "pad": 3306, "max_pad": 900, "sq_pad": 2741564}, {"n": 4, "tok": 2583, "pad": 2586, "max_pad": 656, "sq_pad": 1671972}, {"n": 4, "tok": 3437, "pad": 3438, "max_pad": 1228, "sq_pad": 3142300}, {"n": 4, "tok": 3208, "pad": 3210, "max_pad": 942, "sq_pad": 2617916}, {"n": 4, "tok": 4624, "pad": 4626, "max_pad": 1296, "sq_pad": 5388180}, {"n": 4, "tok": 2882, "pad": 2882, "max_pad": 810, "sq_pad": 2087740}, {"n": 4, "tok": 4081, "pad": 4084, "max_pad": 1156, "sq_pad": 4217200}, {"n": 4, "tok": 2864, "pad": 2866, "max_pad": 748, "sq_pad": 2055876}, {"n": 4, "tok": 5150, "pad": 5152, "max_pad": 2118, "sq_pad": 7565944}, {"n": 4, "tok": 3098, "pad": 3098, "max_pad": 884, "sq_pad": 2425276}, {"n": 4, "tok": 3876, "pad": 3878, "max_pad": 1014, "sq_pad": 3767532}, {"n": 4, "tok": 3698, "pad": 3700, "max_pad": 1026, "sq_pad": 3480920}, {"n": 4, "tok": 4498, "pad": 4500, "max_pad": 1216, "sq_pad": 5078536}, {"n": 4, "tok": 3169, "pad": 3172, "max_pad": 860, "sq_pad": 2526296}, {"n": 4, "tok": 3837, "pad": 3838, "max_pad": 1034, "sq_pad": 3692724}, {"n": 4, "tok": 5017, "pad": 5018, "max_pad": 1516, "sq_pad": 6572868}, {"n": 4, "tok": 6961, "pad": 6964, "max_pad": 2178, "sq_pad": 12436944}, {"n": 4, "tok": 3091, "pad": 3094, "max_pad": 824, "sq_pad": 2401620}, {"n": 4, "tok": 3704, "pad": 3706, "max_pad": 1030, "sq_pad": 3468444}, {"n": 4, "tok": 3813, "pad": 3814, "max_pad": 1032, "sq_pad": 3667404}, {"n": 4, "tok": 4691, "pad": 4692, "max_pad": 1208, "sq_pad": 5506064}, {"n": 4, "tok": 3615, "pad": 3616, "max_pad": 946, "sq_pad": 3281928}, {"n": 4, "tok": 5202, "pad": 5204, "max_pad": 2106, "sq_pad": 7636176}, {"n": 4, "tok": 3996, "pad": 3998, "max_pad": 1098, "sq_pad": 4024204}, {"n": 4, "tok": 4686, "pad": 4688, "max_pad": 1204, "sq_pad": 5498656}, {"n": 4, "tok": 4684, "pad": 4686, "max_pad": 1344, "sq_pad": 5579028}, {"n": 4, "tok": 7840, "pad": 7840, "max_pad": 2132, "sq_pad": 15517504}, {"n": 4, "tok": 4886, "pad": 4888, "max_pad": 1494, "sq_pad": 6113032}, {"n": 4, "tok": 8527, "pad": 8528, "max_pad": 2134, "sq_pad": 18181744}, {"n": 4, "tok": 4657, "pad": 4660, "max_pad": 1348, "sq_pad": 5587752}, {"n": 4, "tok": 6944, "pad": 6948, "max_pad": 2106, "sq_pad": 12282440}, {"n": 4, "tok": 4999, "pad": 5000, "max_pad": 1358, "sq_pad": 6288048}, {"n": 4, "tok": 6566, "pad": 6568, "max_pad": 1898, "sq_pad": 10956592}, {"n": 4, "tok": 6154, "pad": 6156, "max_pad": 1674, "sq_pad": 9514608}, {"n": 4, "tok": 7263, "pad": 7266, "max_pad": 1902, "sq_pad": 13212780}, {"n": 4, "tok": 5947, "pad": 5950, "max_pad": 1592, "sq_pad": 8869740}, {"n": 4, "tok": 7240, "pad": 7242, "max_pad": 2102, "sq_pad": 13228028}, {"n": 4, "tok": 7271, "pad": 7274, "max_pad": 2152, "sq_pad": 13696524}, {"n": 4, "tok": 8604, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 6237, "pad": 6240, "max_pad": 1640, "sq_pad": 9759776}, {"n": 4, "tok": 7321, "pad": 7324, "max_pad": 2206, "sq_pad": 13598232}, {"n": 4, "tok": 4974, "pad": 4976, "max_pad": 1366, "sq_pad": 6211856}, {"n": 4, "tok": 6962, "pad": 6964, "max_pad": 1882, "sq_pad": 12159288}, {"n": 4, "tok": 6935, "pad": 6938, "max_pad": 2146, "sq_pad": 12710892}, {"n": 4, "tok": 7788, "pad": 7788, "max_pad": 1996, "sq_pad": 15169176}, {"n": 4, "tok": 3027, "pad": 3030, "max_pad": 800, "sq_pad": 2307172}, {"n": 4, "tok": 3960, "pad": 3964, "max_pad": 1074, "sq_pad": 3954264}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1180, "sq_pad": 4575648}, {"n": 4, "tok": 6413, "pad": 6416, "max_pad": 1740, "sq_pad": 10357216}, {"n": 4, "tok": 2723, "pad": 2726, "max_pad": 868, "sq_pad": 1933780}, {"n": 4, "tok": 4415, "pad": 4416, "max_pad": 2124, "sq_pad": 6275192}, {"n": 4, "tok": 6173, "pad": 6176, "max_pad": 1708, "sq_pad": 9740440}, {"n": 4, "tok": 7820, "pad": 7822, "max_pad": 2118, "sq_pad": 15400364}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 387275, "pad": 387396, "sq_pad": 677200208, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 6796, "pad": 6798, "max_pad": 1918, "sq_pad": 11638268}, {"n": 4, "tok": 8077, "pad": 8078, "max_pad": 2146, "sq_pad": 16397132}, {"n": 4, "tok": 4108, "pad": 4110, "max_pad": 1162, "sq_pad": 4322740}, {"n": 4, "tok": 6291, "pad": 6292, "max_pad": 2126, "sq_pad": 10314600}, {"n": 4, "tok": 4979, "pad": 4982, "max_pad": 1428, "sq_pad": 6256100}, {"n": 4, "tok": 6212, "pad": 6212, "max_pad": 1748, "sq_pad": 9714960}, {"n": 4, "tok": 3968, "pad": 3970, "max_pad": 1170, "sq_pad": 4003084}, {"n": 4, "tok": 4467, "pad": 4470, "max_pad": 1358, "sq_pad": 5131580}, {"n": 4, "tok": 2350, "pad": 2352, "max_pad": 728, "sq_pad": 1411080}, {"n": 4, "tok": 3414, "pad": 3416, "max_pad": 928, "sq_pad": 2943880}, {"n": 4, "tok": 4316, "pad": 4318, "max_pad": 1244, "sq_pad": 4732980}, {"n": 4, "tok": 7269, "pad": 7272, "max_pad": 2166, "sq_pad": 13407464}, {"n": 4, "tok": 7589, "pad": 7592, "max_pad": 2122, "sq_pad": 14647312}, {"n": 4, "tok": 8484, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 2851, "pad": 2852, "max_pad": 752, "sq_pad": 2037688}, {"n": 4, "tok": 3709, "pad": 3710, "max_pad": 1048, "sq_pad": 3545252}, {"n": 4, "tok": 7872, "pad": 7874, "max_pad": 2128, "sq_pad": 15637108}, {"n": 4, "tok": 8512, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 1545, "pad": 1548, "max_pad": 426, "sq_pad": 602480}, {"n": 4, "tok": 1972, "pad": 1976, "max_pad": 522, "sq_pad": 979480}, {"n": 4, "tok": 3901, "pad": 3902, "max_pad": 1104, "sq_pad": 3878932}, {"n": 4, "tok": 5762, "pad": 5764, "max_pad": 1872, "sq_pad": 8601768}, {"n": 4, "tok": 1867, "pad": 1870, "max_pad": 524, "sq_pad": 881172}, {"n": 4, "tok": 3545, "pad": 3548, "max_pad": 2120, "sq_pad": 5182792}, {"n": 4, "tok": 6903, "pad": 6906, "max_pad": 2000, "sq_pad": 12042084}, {"n": 4, "tok": 7775, "pad": 7776, "max_pad": 2120, "sq_pad": 15261256}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4568, "pad": 4570, "max_pad": 1294, "sq_pad": 5285652}, {"n": 4, "tok": 5487, "pad": 5490, "max_pad": 2116, "sq_pad": 8310740}, {"n": 4, "tok": 8488, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 8488, "pad": 8488, "max_pad": 2122, "sq_pad": 18011536}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 4326, "pad": 4328, "max_pad": 1194, "sq_pad": 4706776}, {"n": 4, "tok": 6123, "pad": 6124, "max_pad": 2132, "sq_pad": 9865800}, {"n": 4, "tok": 5163, "pad": 5166, "max_pad": 1364, "sq_pad": 6696308}, {"n": 4, "tok": 6900, "pad": 6900, "max_pad": 2132, "sq_pad": 12578544}, {"n": 4, "tok": 8220, "pad": 8220, "max_pad": 2134, "sq_pad": 16966992}, {"n": 4, "tok": 8536, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 8688, "pad": 8688, "max_pad": 2172, "sq_pad": 18870336}, {"n": 4, "tok": 8404, "pad": 8408, "max_pad": 2104, "sq_pad": 17673664}, {"n": 4, "tok": 8412, "pad": 8416, "max_pad": 2104, "sq_pad": 17707264}, {"n": 4, "tok": 2576, "pad": 2580, "max_pad": 742, "sq_pad": 1686040}, {"n": 4, "tok": 3145, "pad": 3146, "max_pad": 846, "sq_pad": 2494124}, {"n": 4, "tok": 3230, "pad": 3232, "max_pad": 904, "sq_pad": 2694240}, {"n": 4, "tok": 3546, "pad": 3548, "max_pad": 1078, "sq_pad": 3231784}, {"n": 4, "tok": 3753, "pad": 3756, "max_pad": 1276, "sq_pad": 3768808}, {"n": 4, "tok": 5492, "pad": 5494, "max_pad": 1706, "sq_pad": 7831348}, {"n": 4, "tok": 3178, "pad": 3178, "max_pad": 1098, "sq_pad": 2656956}, {"n": 4, "tok": 5303, "pad": 5306, "max_pad": 2088, "sq_pad": 7811668}, {"n": 4, "tok": 6686, "pad": 6688, "max_pad": 1910, "sq_pad": 11533240}, {"n": 4, "tok": 8504, "pad": 8504, "max_pad": 2126, "sq_pad": 18079504}, {"n": 4, "tok": 3847, "pad": 3850, "max_pad": 1132, "sq_pad": 3752100}, {"n": 4, "tok": 4431, "pad": 4432, "max_pad": 1222, "sq_pad": 4959960}, {"n": 4, "tok": 5488, "pad": 5488, "max_pad": 1496, "sq_pad": 7576600}, {"n": 4, "tok": 7052, "pad": 7052, "max_pad": 1904, "sq_pad": 12523992}, {"n": 4, "tok": 8427, "pad": 8428, "max_pad": 2152, "sq_pad": 17782096}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}]}


==> anc/data/controlled/micro_batches/p3_bf16_m4half.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 334685, "pad": 334824, "sq_pad": 516285848, "data_digest": "7d8e4cd2d72ab9c2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "ref", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 334685, "pad": 334824, "sq_pad": 516285848, "data_digest": "7d8e4cd2d72ab9c2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 128, "n_mb": 32, "global_steps": [1], "tok": 138134, "pad": 138202, "sq_pad": 176926556, "data_digest": "b9c1eaf91bada3c0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1576, "max_pad": 450, "sq_pad": 628776}, {"n": 4, "tok": 1748, "pad": 1750, "max_pad": 504, "sq_pad": 778260}, {"n": 4, "tok": 2534, "pad": 2536, "max_pad": 680, "sq_pad": 1616056}, {"n": 4, "tok": 3678, "pad": 3680, "max_pad": 1098, "sq_pad": 3449080}, {"n": 4, "tok": 3825, "pad": 3826, "max_pad": 1102, "sq_pad": 3772044}, {"n": 4, "tok": 6855, "pad": 6858, "max_pad": 2122, "sq_pad": 12274148}, {"n": 4, "tok": 3371, "pad": 3372, "max_pad": 992, "sq_pad": 2886760}, {"n": 4, "tok": 4502, "pad": 4506, "max_pad": 1210, "sq_pad": 5088644}, {"n": 4, "tok": 3120, "pad": 3120, "max_pad": 846, "sq_pad": 2441592}, {"n": 4, "tok": 3763, "pad": 3764, "max_pad": 1110, "sq_pad": 3582640}, {"n": 4, "tok": 3724, "pad": 3726, "max_pad": 1036, "sq_pad": 3531292}, {"n": 4, "tok": 5738, "pad": 5740, "max_pad": 2136, "sq_pad": 8913352}, {"n": 4, "tok": 3927, "pad": 3930, "max_pad": 1254, "sq_pad": 4000220}, {"n": 4, "tok": 7445, "pad": 7448, "max_pad": 2138, "sq_pad": 14200728}, {"n": 4, "tok": 4050, "pad": 4052, "max_pad": 1064, "sq_pad": 4111656}, {"n": 4, "tok": 4973, "pad": 4974, "max_pad": 1490, "sq_pad": 6276204}, {"n": 4, "tok": 4264, "pad": 4266, "max_pad": 1124, "sq_pad": 4570692}, {"n": 4, "tok": 4963, "pad": 4966, "max_pad": 1276, "sq_pad": 6170868}, {"n": 4, "tok": 4280, "pad": 4282, "max_pad": 1112, "sq_pad": 4590476}, {"n": 4, "tok": 4796, "pad": 4798, "max_pad": 1294, "sq_pad": 5778220}, {"n": 4, "tok": 2282, "pad": 2284, "max_pad": 626, "sq_pad": 1313256}, {"n": 4, "tok": 2722, "pad": 2724, "max_pad": 844, "sq_pad": 1897200}, {"n": 4, "tok": 5152, "pad": 5154, "max_pad": 1482, "sq_pad": 6731228}, {"n": 4, "tok": 7439, "pad": 7440, "max_pad": 2108, "sq_pad": 14118216}, {"n": 4, "tok": 5057, "pad": 5060, "max_pad": 1366, "sq_pad": 6452560}, {"n": 4, "tok": 6668, "pad": 6670, "max_pad": 2122, "sq_pad": 11407476}, {"n": 4, "tok": 2403, "pad": 2406, "max_pad": 664, "sq_pad": 1452684}, {"n": 4, "tok": 2874, "pad": 2878, "max_pad": 834, "sq_pad": 2089676}, {"n": 4, "tok": 5660, "pad": 5662, "max_pad": 2112, "sq_pad": 9276692}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 2160, "pad": 2162, "max_pad": 558, "sq_pad": 1171244}, {"n": 4, "tok": 4142, "pad": 4144, "max_pad": 1260, "sq_pad": 4512440}], "selfcheck": {"verl": 1576, "ours": 1576, "ok": true}}
{"stage": "train", "call": 2, "rows": 128, "n_mb": 32, "global_steps": [1], "tok": 196551, "pad": 196622, "sq_pad": 339359292, "data_digest": "3cd802461fc52e30", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 3527, "pad": 3530, "max_pad": 1406, "sq_pad": 3517876}, {"n": 4, "tok": 6261, "pad": 6262, "max_pad": 2128, "sq_pad": 10379764}, {"n": 4, "tok": 2804, "pad": 2808, "max_pad": 846, "sq_pad": 2001608}, {"n": 4, "tok": 4170, "pad": 4172, "max_pad": 1256, "sq_pad": 4453456}, {"n": 4, "tok": 3234, "pad": 3236, "max_pad": 870, "sq_pad": 2624952}, {"n": 4, "tok": 5096, "pad": 5096, "max_pad": 2116, "sq_pad": 7479944}, {"n": 4, "tok": 5881, "pad": 5882, "max_pad": 1572, "sq_pad": 8669532}, {"n": 4, "tok": 7346, "pad": 7348, "max_pad": 2126, "sq_pad": 13654040}, {"n": 4, "tok": 4687, "pad": 4690, "max_pad": 1298, "sq_pad": 5588476}, {"n": 4, "tok": 7355, "pad": 7358, "max_pad": 1926, "sq_pad": 13561500}, {"n": 4, "tok": 2804, "pad": 2806, "max_pad": 796, "sq_pad": 2006652}, {"n": 4, "tok": 5098, "pad": 5100, "max_pad": 2120, "sq_pad": 7507024}, {"n": 4, "tok": 4710, "pad": 4712, "max_pad": 1250, "sq_pad": 5560840}, {"n": 4, "tok": 5868, "pad": 5870, "max_pad": 1596, "sq_pad": 8642612}, {"n": 4, "tok": 7858, "pad": 7860, "max_pad": 1972, "sq_pad": 15445096}, {"n": 4, "tok": 8325, "pad": 8328, "max_pad": 2138, "sq_pad": 17355672}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4530, "max_pad": 1284, "sq_pad": 5208260}, {"n": 4, "tok": 5147, "pad": 5148, "max_pad": 1624, "sq_pad": 6791384}, {"n": 4, "tok": 4031, "pad": 4032, "max_pad": 1252, "sq_pad": 4184480}, {"n": 4, "tok": 7023, "pad": 7026, "max_pad": 2154, "sq_pad": 13052396}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 8552, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}, {"n": 4, "tok": 7503, "pad": 7504, "max_pad": 2038, "sq_pad": 14118312}, {"n": 4, "tok": 8636, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 3779, "pad": 3780, "max_pad": 1042, "sq_pad": 3590360}, {"n": 4, "tok": 4668, "pad": 4670, "max_pad": 2114, "sq_pad": 6689044}, {"n": 4, "tok": 6429, "pad": 6432, "max_pad": 1982, "sq_pad": 10824240}, {"n": 4, "tok": 8438, "pad": 8442, "max_pad": 2170, "sq_pad": 17859324}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}, {"n": 4, "tok": 8420, "pad": 8424, "max_pad": 2106, "sq_pad": 17740944}]}
{"stage": "old_log_prob", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 330152, "pad": 330294, "sq_pad": 504249556, "data_digest": "70bb7e4c50d5d6cf", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "ref", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 330152, "pad": 330294, "sq_pad": 504249556, "data_digest": "70bb7e4c50d5d6cf", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 128, "n_mb": 32, "global_steps": [2], "tok": 144694, "pad": 144762, "sq_pad": 188352660, "data_digest": "3f71a8f7d12cf4eb", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2238, "max_pad": 690, "sq_pad": 1280636}, {"n": 4, "tok": 3705, "pad": 3706, "max_pad": 1092, "sq_pad": 3491700}, {"n": 4, "tok": 3027, "pad": 3028, "max_pad": 950, "sq_pad": 2361576}, {"n": 4, "tok": 5140, "pad": 5144, "max_pad": 2118, "sq_pad": 7539064}, {"n": 4, "tok": 2607, "pad": 2610, "max_pad": 676, "sq_pad": 1704604}, {"n": 4, "tok": 3033, "pad": 3034, "max_pad": 806, "sq_pad": 2305996}, {"n": 4, "tok": 3548, "pad": 3550, "max_pad": 986, "sq_pad": 3185196}, {"n": 4, "tok": 4592, "pad": 4594, "max_pad": 1170, "sq_pad": 5276876}, {"n": 4, "tok": 5273, "pad": 5276, "max_pad": 1824, "sq_pad": 7774632}, {"n": 4, "tok": 8372, "pad": 8376, "max_pad": 2122, "sq_pad": 17548752}, {"n": 4, "tok": 4454, "pad": 4456, "max_pad": 1328, "sq_pad": 5098208}, {"n": 4, "tok": 6009, "pad": 6010, "max_pad": 1578, "sq_pad": 9039036}, {"n": 4, "tok": 4423, "pad": 4424, "max_pad": 1252, "sq_pad": 4968744}, {"n": 4, "tok": 6759, "pad": 6762, "max_pad": 2108, "sq_pad": 11780604}, {"n": 4, "tok": 4077, "pad": 4078, "max_pad": 1118, "sq_pad": 4178692}, {"n": 4, "tok": 4852, "pad": 4856, "max_pad": 1336, "sq_pad": 5915400}, {"n": 4, "tok": 4199, "pad": 4202, "max_pad": 1068, "sq_pad": 4415708}, {"n": 4, "tok": 5028, "pad": 5030, "max_pad": 1512, "sq_pad": 6413828}, {"n": 4, "tok": 4591, "pad": 4594, "max_pad": 1286, "sq_pad": 5306572}, {"n": 4, "tok": 6509, "pad": 6512, "max_pad": 2126, "sq_pad": 10952376}, {"n": 4, "tok": 2412, "pad": 2414, "max_pad": 740, "sq_pad": 1498548}, {"n": 4, "tok": 3558, "pad": 3562, "max_pad": 974, "sq_pad": 3190412}, {"n": 4, "tok": 2796, "pad": 2800, "max_pad": 752, "sq_pad": 1973480}, {"n": 4, "tok": 3503, "pad": 3504, "max_pad": 928, "sq_pad": 3090464}, {"n": 4, "tok": 6989, "pad": 6990, "max_pad": 2130, "sq_pad": 12516092}, {"n": 4, "tok": 8520, "pad": 8520, "max_pad": 2130, "sq_pad": 18147600}, {"n": 4, "tok": 3923, "pad": 3924, "max_pad": 1114, "sq_pad": 3925424}, {"n": 4, "tok": 5275, "pad": 5276, "max_pad": 1490, "sq_pad": 7009680}, {"n": 4, "tok": 2802, "pad": 2804, "max_pad": 772, "sq_pad": 1984824}, {"n": 4, "tok": 4629, "pad": 4630, "max_pad": 2110, "sq_pad": 6577692}, {"n": 4, "tok": 3474, "pad": 3476, "max_pad": 970, "sq_pad": 3040856}, {"n": 4, "tok": 4379, "pad": 4382, "max_pad": 1194, "sq_pad": 4859388}]}
{"stage": "train", "call": 4, "rows": 128, "n_mb": 32, "global_steps": [2], "tok": 185458, "pad": 185532, "sq_pad": 315896896, "data_digest": "46bda42a4afb2ec5", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 5804, "pad": 5806, "max_pad": 1722, "sq_pad": 8584140}, {"n": 4, "tok": 7122, "pad": 7124, "max_pad": 2172, "sq_pad": 12955048}, {"n": 4, "tok": 1982, "pad": 1984, "max_pad": 606, "sq_pad": 1003856}, {"n": 4, "tok": 2685, "pad": 2688, "max_pad": 834, "sq_pad": 1842440}, {"n": 4, "tok": 3013, "pad": 3016, "max_pad": 830, "sq_pad": 2282840}, {"n": 4, "tok": 4928, "pad": 4930, "max_pad": 2138, "sq_pad": 7246820}, {"n": 4, "tok": 6451, "pad": 6454, "max_pad": 1690, "sq_pad": 10435900}, {"n": 4, "tok": 7794, "pad": 7796, "max_pad": 2138, "sq_pad": 15322320}, {"n": 4, "tok": 4015, "pad": 4016, "max_pad": 1128, "sq_pad": 4073888}, {"n": 4, "tok": 6534, "pad": 6536, "max_pad": 2104, "sq_pad": 11565472}, {"n": 4, "tok": 3118, "pad": 3120, "max_pad": 844, "sq_pad": 2448776}, {"n": 4, "tok": 3266, "pad": 3268, "max_pad": 988, "sq_pad": 2710008}, {"n": 4, "tok": 2729, "pad": 2732, "max_pad": 888, "sq_pad": 2008104}, {"n": 4, "tok": 2665, "pad": 2666, "max_pad": 932, "sq_pad": 1873212}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 8788, "pad": 8792, "max_pad": 2198, "sq_pad": 19324816}, {"n": 4, "tok": 3366, "pad": 3368, "max_pad": 968, "sq_pad": 2863368}, {"n": 4, "tok": 5334, "pad": 5334, "max_pad": 2156, "sq_pad": 8042308}, {"n": 4, "tok": 8477, "pad": 8478, "max_pad": 2132, "sq_pad": 17970996}, {"n": 4, "tok": 8528, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 5668, "pad": 5672, "max_pad": 1612, "sq_pad": 8102136}, {"n": 4, "tok": 8056, "pad": 8060, "max_pad": 2138, "sq_pad": 16316904}, {"n": 4, "tok": 6065, "pad": 6066, "max_pad": 2142, "sq_pad": 9769428}, {"n": 4, "tok": 8041, "pad": 8042, "max_pad": 2142, "sq_pad": 16337068}, {"n": 4, "tok": 6904, "pad": 6906, "max_pad": 2134, "sq_pad": 12616716}, {"n": 4, "tok": 8252, "pad": 8256, "max_pad": 2134, "sq_pad": 17099184}, {"n": 4, "tok": 2936, "pad": 2940, "max_pad": 844, "sq_pad": 2178992}, {"n": 4, "tok": 4183, "pad": 4184, "max_pad": 2130, "sq_pad": 5945072}, {"n": 4, "tok": 6745, "pad": 6746, "max_pad": 1874, "sq_pad": 11536740}, {"n": 4, "tok": 6224, "pad": 6228, "max_pad": 1806, "sq_pad": 9783080}, {"n": 4, "tok": 8449, "pad": 8452, "max_pad": 2138, "sq_pad": 17866576}, {"n": 4, "tok": 8548, "pad": 8552, "max_pad": 2138, "sq_pad": 18284176}]}
{"stage": "old_log_prob", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 313415, "pad": 313550, "sq_pad": 461339068, "data_digest": "f5d934d6e4c3506e", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "ref", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 313415, "pad": 313550, "sq_pad": 461339068, "data_digest": "f5d934d6e4c3506e", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 128, "n_mb": 32, "global_steps": [3], "tok": 135656, "pad": 135728, "sq_pad": 174582240, "data_digest": "c9677f3a499f4665", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1763, "pad": 1766, "max_pad": 506, "sq_pad": 791284}, {"n": 4, "tok": 2015, "pad": 2018, "max_pad": 740, "sq_pad": 1115844}, {"n": 4, "tok": 2076, "pad": 2078, "max_pad": 536, "sq_pad": 1081068}, {"n": 4, "tok": 2624, "pad": 2626, "max_pad": 776, "sq_pad": 1743460}, {"n": 4, "tok": 2157, "pad": 2160, "max_pad": 568, "sq_pad": 1168936}, {"n": 4, "tok": 3830, "pad": 3830, "max_pad": 2118, "sq_pad": 5470844}, {"n": 4, "tok": 2383, "pad": 2384, "max_pad": 618, "sq_pad": 1421688}, {"n": 4, "tok": 2969, "pad": 2972, "max_pad": 846, "sq_pad": 2243024}, {"n": 4, "tok": 2796, "pad": 2798, "max_pad": 794, "sq_pad": 1973500}, {"n": 4, "tok": 3433, "pad": 3434, "max_pad": 960, "sq_pad": 2962636}, {"n": 4, "tok": 3198, "pad": 3198, "max_pad": 950, "sq_pad": 2646236}, {"n": 4, "tok": 5321, "pad": 5324, "max_pad": 2112, "sq_pad": 7911416}, {"n": 4, "tok": 3148, "pad": 3150, "max_pad": 870, "sq_pad": 2505092}, {"n": 4, "tok": 4769, "pad": 4770, "max_pad": 1570, "sq_pad": 6179532}, {"n": 4, "tok": 3933, "pad": 3936, "max_pad": 1168, "sq_pad": 3923976}, {"n": 4, "tok": 5931, "pad": 5934, "max_pad": 1684, "sq_pad": 8935700}, {"n": 4, "tok": 3664, "pad": 3666, "max_pad": 998, "sq_pad": 3371508}, {"n": 4, "tok": 5170, "pad": 5170, "max_pad": 1602, "sq_pad": 6821996}, {"n": 4, "tok": 5904, "pad": 5908, "max_pad": 1798, "sq_pad": 9007816}, {"n": 4, "tok": 7815, "pad": 7818, "max_pad": 2152, "sq_pad": 15336532}, {"n": 4, "tok": 5720, "pad": 5722, "max_pad": 1618, "sq_pad": 8277124}, {"n": 4, "tok": 7122, "pad": 7126, "max_pad": 1934, "sq_pad": 12737820}, {"n": 4, "tok": 2293, "pad": 2296, "max_pad": 756, "sq_pad": 1370560}, {"n": 4, "tok": 4957, "pad": 4958, "max_pad": 2120, "sq_pad": 7205236}, {"n": 4, "tok": 2914, "pad": 2916, "max_pad": 802, "sq_pad": 2180752}, {"n": 4, "tok": 5281, "pad": 5284, "max_pad": 2112, "sq_pad": 7994488}, {"n": 4, "tok": 3105, "pad": 3108, "max_pad": 790, "sq_pad": 2415416}, {"n": 4, "tok": 4923, "pad": 4926, "max_pad": 2122, "sq_pad": 7224268}, {"n": 4, "tok": 5238, "pad": 5240, "max_pad": 1464, "sq_pad": 6968544}, {"n": 4, "tok": 7379, "pad": 7382, "max_pad": 2128, "sq_pad": 13820460}, {"n": 4, "tok": 5345, "pad": 5348, "max_pad": 1392, "sq_pad": 7170232}, {"n": 4, "tok": 6480, "pad": 6482, "max_pad": 1824, "sq_pad": 10605252}]}
{"stage": "train", "call": 6, "rows": 128, "n_mb": 32, "global_steps": [3], "tok": 177759, "pad": 177822, "sq_pad": 286756828, "data_digest": "556f8146d9b2e93d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4846, "pad": 4848, "max_pad": 1326, "sq_pad": 5970776}, {"n": 4, "tok": 6878, "pad": 6880, "max_pad": 2116, "sq_pad": 12280800}, {"n": 4, "tok": 3413, "pad": 3414, "max_pad": 1134, "sq_pad": 3096252}, {"n": 4, "tok": 3766, "pad": 3768, "max_pad": 1098, "sq_pad": 3604968}, {"n": 4, "tok": 2989, "pad": 2992, "max_pad": 1140, "sq_pad": 2462400}, {"n": 4, "tok": 4887, "pad": 4888, "max_pad": 1378, "sq_pad": 6052272}, {"n": 4, "tok": 2477, "pad": 2480, "max_pad": 720, "sq_pad": 1551064}, {"n": 4, "tok": 2850, "pad": 2854, "max_pad": 772, "sq_pad": 2051988}, {"n": 4, "tok": 4933, "pad": 4934, "max_pad": 1374, "sq_pad": 6124012}, {"n": 4, "tok": 6018, "pad": 6020, "max_pad": 1574, "sq_pad": 9085264}, {"n": 4, "tok": 1418, "pad": 1420, "max_pad": 374, "sq_pad": 504912}, {"n": 4, "tok": 1591, "pad": 1594, "max_pad": 442, "sq_pad": 637740}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8476, "pad": 8480, "max_pad": 2120, "sq_pad": 17977600}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 8640, "pad": 8640, "max_pad": 2160, "sq_pad": 18662400}, {"n": 4, "tok": 6043, "pad": 6044, "max_pad": 1722, "sq_pad": 9224920}, {"n": 4, "tok": 7696, "pad": 7698, "max_pad": 2180, "sq_pad": 14916644}, {"n": 4, "tok": 6829, "pad": 6830, "max_pad": 1740, "sq_pad": 11664796}, {"n": 4, "tok": 7804, "pad": 7806, "max_pad": 2124, "sq_pad": 15360212}, {"n": 4, "tok": 5046, "pad": 5048, "max_pad": 1482, "sq_pad": 6496376}, {"n": 4, "tok": 4813, "pad": 4816, "max_pad": 1388, "sq_pad": 5909824}, {"n": 4, "tok": 4766, "pad": 4766, "max_pad": 1334, "sq_pad": 5706268}, {"n": 4, "tok": 5519, "pad": 5522, "max_pad": 1548, "sq_pad": 7758324}, {"n": 4, "tok": 7620, "pad": 7622, "max_pad": 2142, "sq_pad": 14651852}, {"n": 4, "tok": 8644, "pad": 8648, "max_pad": 2162, "sq_pad": 18696976}, {"n": 4, "tok": 6758, "pad": 6758, "max_pad": 2146, "sq_pad": 11934748}, {"n": 4, "tok": 8584, "pad": 8584, "max_pad": 2146, "sq_pad": 18421264}, {"n": 4, "tok": 3981, "pad": 3984, "max_pad": 1294, "sq_pad": 4128824}, {"n": 4, "tok": 4500, "pad": 4502, "max_pad": 1356, "sq_pad": 5256836}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1350, "sq_pad": 5213020}, {"n": 4, "tok": 4322, "pad": 4324, "max_pad": 1182, "sq_pad": 4713496}]}
{"stage": "old_log_prob", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 330566, "pad": 330700, "sq_pad": 497199192, "data_digest": "09434e09f97bc5d3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "ref", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 330566, "pad": 330700, "sq_pad": 497199192, "data_digest": "09434e09f97bc5d3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 128, "n_mb": 32, "global_steps": [4], "tok": 137369, "pad": 137434, "sq_pad": 168733820, "data_digest": "2ebfd05efdc22a18", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 1778, "max_pad": 506, "sq_pad": 795780}, {"n": 4, "tok": 2349, "pad": 2350, "max_pad": 628, "sq_pad": 1385916}, {"n": 4, "tok": 2490, "pad": 2492, "max_pad": 668, "sq_pad": 1556904}, {"n": 4, "tok": 2954, "pad": 2956, "max_pad": 782, "sq_pad": 2190024}, {"n": 4, "tok": 2814, "pad": 2816, "max_pad": 750, "sq_pad": 1998408}, {"n": 4, "tok": 3162, "pad": 3164, "max_pad": 860, "sq_pad": 2509144}, {"n": 4, "tok": 2648, "pad": 2650, "max_pad": 774, "sq_pad": 1774892}, {"n": 4, "tok": 3636, "pad": 3638, "max_pad": 1030, "sq_pad": 3344044}, {"n": 4, "tok": 2699, "pad": 2700, "max_pad": 744, "sq_pad": 1831160}, {"n": 4, "tok": 5026, "pad": 5028, "max_pad": 1720, "sq_pad": 6744040}, {"n": 4, "tok": 2848, "pad": 2850, "max_pad": 772, "sq_pad": 2037700}, {"n": 4, "tok": 3398, "pad": 3400, "max_pad": 926, "sq_pad": 2903352}, {"n": 4, "tok": 2874, "pad": 2876, "max_pad": 748, "sq_pad": 2071184}, {"n": 4, "tok": 5421, "pad": 5422, "max_pad": 1430, "sq_pad": 7374724}, {"n": 4, "tok": 4669, "pad": 4670, "max_pad": 1300, "sq_pad": 5510036}, {"n": 4, "tok": 6070, "pad": 6072, "max_pad": 1648, "sq_pad": 9240928}, {"n": 4, "tok": 4890, "pad": 4892, "max_pad": 1330, "sq_pad": 6034472}, {"n": 4, "tok": 6892, "pad": 6894, "max_pad": 2152, "sq_pad": 12183028}, {"n": 4, "tok": 4574, "pad": 4578, "max_pad": 1248, "sq_pad": 5266676}, {"n": 4, "tok": 5616, "pad": 5618, "max_pad": 1462, "sq_pad": 7920860}, {"n": 4, "tok": 4610, "pad": 4614, "max_pad": 1260, "sq_pad": 5344124}, {"n": 4, "tok": 5580, "pad": 5582, "max_pad": 1508, "sq_pad": 7834212}, {"n": 4, "tok": 5446, "pad": 5448, "max_pad": 1522, "sq_pad": 7486024}, {"n": 4, "tok": 7542, "pad": 7544, "max_pad": 2126, "sq_pad": 14307984}, {"n": 4, "tok": 2821, "pad": 2824, "max_pad": 808, "sq_pad": 2008632}, {"n": 4, "tok": 3731, "pad": 3734, "max_pad": 1094, "sq_pad": 3525100}, {"n": 4, "tok": 3632, "pad": 3632, "max_pad": 1094, "sq_pad": 3353656}, {"n": 4, "tok": 4916, "pad": 4918, "max_pad": 1366, "sq_pad": 6073132}, {"n": 4, "tok": 5903, "pad": 5904, "max_pad": 1600, "sq_pad": 8748320}, {"n": 4, "tok": 7045, "pad": 7048, "max_pad": 2250, "sq_pad": 12810512}, {"n": 4, "tok": 3938, "pad": 3938, "max_pad": 1324, "sq_pad": 4216132}, {"n": 4, "tok": 5400, "pad": 5404, "max_pad": 2112, "sq_pad": 8352720}]}
{"stage": "train", "call": 8, "rows": 128, "n_mb": 32, "global_steps": [4], "tok": 193197, "pad": 193266, "sq_pad": 328465372, "data_digest": "168984d8880ffbbe", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4462, "pad": 4466, "max_pad": 1278, "sq_pad": 5022548}, {"n": 4, "tok": 4018, "pad": 4018, "max_pad": 1194, "sq_pad": 4088572}, {"n": 4, "tok": 6118, "pad": 6120, "max_pad": 2072, "sq_pad": 9915624}, {"n": 4, "tok": 8468, "pad": 8472, "max_pad": 2118, "sq_pad": 17943696}, {"n": 4, "tok": 3982, "pad": 3982, "max_pad": 1108, "sq_pad": 4069524}, {"n": 4, "tok": 5327, "pad": 5330, "max_pad": 1446, "sq_pad": 7121780}, {"n": 4, "tok": 3281, "pad": 3284, "max_pad": 938, "sq_pad": 2747664}, {"n": 4, "tok": 4475, "pad": 4478, "max_pad": 1314, "sq_pad": 5067980}, {"n": 4, "tok": 3117, "pad": 3118, "max_pad": 1010, "sq_pad": 2522140}, {"n": 4, "tok": 5128, "pad": 5130, "max_pad": 1550, "sq_pad": 6764532}, {"n": 4, "tok": 3955, "pad": 3958, "max_pad": 1330, "sq_pad": 4159740}, {"n": 4, "tok": 4859, "pad": 4862, "max_pad": 1274, "sq_pad": 5919820}, {"n": 4, "tok": 2894, "pad": 2896, "max_pad": 786, "sq_pad": 2121896}, {"n": 4, "tok": 3866, "pad": 3868, "max_pad": 1248, "sq_pad": 3850872}, {"n": 4, "tok": 4121, "pad": 4122, "max_pad": 1314, "sq_pad": 4461228}, {"n": 4, "tok": 6470, "pad": 6472, "max_pad": 2126, "sq_pad": 10819352}, {"n": 4, "tok": 5340, "pad": 5342, "max_pad": 1384, "sq_pad": 7137676}, {"n": 4, "tok": 6076, "pad": 6078, "max_pad": 1566, "sq_pad": 9238860}, {"n": 4, "tok": 3755, "pad": 3758, "max_pad": 1174, "sq_pad": 3674756}, {"n": 4, "tok": 4966, "pad": 4966, "max_pad": 2120, "sq_pad": 7396964}, {"n": 4, "tok": 8042, "pad": 8046, "max_pad": 2110, "sq_pad": 16299388}, {"n": 4, "tok": 8436, "pad": 8440, "max_pad": 2110, "sq_pad": 17808400}, {"n": 4, "tok": 5914, "pad": 5916, "max_pad": 1576, "sq_pad": 8769944}, {"n": 4, "tok": 8363, "pad": 8364, "max_pad": 2136, "sq_pad": 17498376}, {"n": 4, "tok": 8480, "pad": 8480, "max_pad": 2152, "sq_pad": 17989888}, {"n": 4, "tok": 8608, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 7632, "pad": 7636, "max_pad": 2140, "sq_pad": 14825416}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8736, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}, {"n": 4, "tok": 8508, "pad": 8512, "max_pad": 2128, "sq_pad": 18113536}]}
{"stage": "old_log_prob", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 321740, "pad": 321874, "sq_pad": 478081868, "data_digest": "e22bac77ae3687c0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}]}
{"stage": "ref", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 321740, "pad": 321874, "sq_pad": 478081868, "data_digest": "e22bac77ae3687c0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}]}
{"stage": "train", "call": 9, "rows": 128, "n_mb": 32, "global_steps": [5], "tok": 145588, "pad": 145650, "sq_pad": 187593308, "data_digest": "a0fc52c184d98868", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1566, "max_pad": 418, "sq_pad": 615316}, {"n": 4, "tok": 1949, "pad": 1950, "max_pad": 640, "sq_pad": 981684}, {"n": 4, "tok": 2600, "pad": 2600, "max_pad": 684, "sq_pad": 1693816}, {"n": 4, "tok": 3172, "pad": 3174, "max_pad": 848, "sq_pad": 2523124}, {"n": 4, "tok": 2842, "pad": 2846, "max_pad": 834, "sq_pad": 2065340}, {"n": 4, "tok": 3740, "pad": 3742, "max_pad": 1066, "sq_pad": 3528372}, {"n": 4, "tok": 3318, "pad": 3320, "max_pad": 998, "sq_pad": 2873904}, {"n": 4, "tok": 5534, "pad": 5536, "max_pad": 2108, "sq_pad": 8370136}, {"n": 4, "tok": 3513, "pad": 3514, "max_pad": 946, "sq_pad": 3103020}, {"n": 4, "tok": 4178, "pad": 4182, "max_pad": 1156, "sq_pad": 4395460}, {"n": 4, "tok": 3413, "pad": 3416, "max_pad": 886, "sq_pad": 2922672}, {"n": 4, "tok": 6080, "pad": 6082, "max_pad": 2126, "sq_pad": 10714204}, {"n": 4, "tok": 3452, "pad": 3452, "max_pad": 894, "sq_pad": 2982800}, {"n": 4, "tok": 4398, "pad": 4398, "max_pad": 1302, "sq_pad": 4922700}, {"n": 4, "tok": 4303, "pad": 4306, "max_pad": 1202, "sq_pad": 4718780}, {"n": 4, "tok": 6235, "pad": 6236, "max_pad": 2100, "sq_pad": 10247144}, {"n": 4, "tok": 4191, "pad": 4194, "max_pad": 1228, "sq_pad": 4472252}, {"n": 4, "tok": 5746, "pad": 5748, "max_pad": 2106, "sq_pad": 8923320}, {"n": 4, "tok": 4167, "pad": 4170, "max_pad": 1160, "sq_pad": 4368212}, {"n": 4, "tok": 5688, "pad": 5688, "max_pad": 1582, "sq_pad": 8172104}, {"n": 4, "tok": 4636, "pad": 4638, "max_pad": 1336, "sq_pad": 5441236}, {"n": 4, "tok": 4616, "pad": 4620, "max_pad": 1276, "sq_pad": 5384152}, {"n": 4, "tok": 4536, "pad": 4538, "max_pad": 1270, "sq_pad": 5174932}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1888, "sq_pad": 11853472}, {"n": 4, "tok": 5130, "pad": 5132, "max_pad": 1410, "sq_pad": 6609712}, {"n": 4, "tok": 5930, "pad": 5932, "max_pad": 1550, "sq_pad": 8807016}, {"n": 4, "tok": 3257, "pad": 3258, "max_pad": 858, "sq_pad": 2663108}, {"n": 4, "tok": 4143, "pad": 4144, "max_pad": 1264, "sq_pad": 4365304}, {"n": 4, "tok": 5968, "pad": 5972, "max_pad": 1782, "sq_pad": 9109320}, {"n": 4, "tok": 7498, "pad": 7498, "max_pad": 2032, "sq_pad": 14094348}, {"n": 4, "tok": 5735, "pad": 5738, "max_pad": 1544, "sq_pad": 8301396}, {"n": 4, "tok": 7210, "pad": 7212, "max_pad": 2116, "sq_pad": 13194952}]}
{"stage": "train", "call": 10, "rows": 128, "n_mb": 32, "global_steps": [5], "tok": 176152, "pad": 176224, "sq_pad": 290488560, "data_digest": "3cc4304340f1aff2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2688, "pad": 2690, "max_pad": 712, "sq_pad": 1811508}, {"n": 4, "tok": 3877, "pad": 3878, "max_pad": 1108, "sq_pad": 3810292}, {"n": 4, "tok": 2075, "pad": 2076, "max_pad": 630, "sq_pad": 1098320}, {"n": 4, "tok": 3235, "pad": 3238, "max_pad": 1068, "sq_pad": 2719508}, {"n": 4, "tok": 3173, "pad": 3176, "max_pad": 866, "sq_pad": 2542320}, {"n": 4, "tok": 5750, "pad": 5752, "max_pad": 2158, "sq_pad": 9072624}, {"n": 4, "tok": 6508, "pad": 6510, "max_pad": 1874, "sq_pad": 10785684}, {"n": 4, "tok": 8546, "pad": 8546, "max_pad": 2150, "sq_pad": 18259420}, {"n": 4, "tok": 2232, "pad": 2236, "max_pad": 576, "sq_pad": 1250832}, {"n": 4, "tok": 2829, "pad": 2832, "max_pad": 796, "sq_pad": 2027880}, {"n": 4, "tok": 2905, "pad": 2906, "max_pad": 854, "sq_pad": 2154652}, {"n": 4, "tok": 4174, "pad": 4176, "max_pad": 1084, "sq_pad": 4362216}, {"n": 4, "tok": 2366, "pad": 2368, "max_pad": 638, "sq_pad": 1412368}, {"n": 4, "tok": 4062, "pad": 4064, "max_pad": 1568, "sq_pad": 4619640}, {"n": 4, "tok": 3062, "pad": 3066, "max_pad": 800, "sq_pad": 2352596}, {"n": 4, "tok": 4574, "pad": 4576, "max_pad": 1336, "sq_pad": 5335288}, {"n": 4, "tok": 6676, "pad": 6678, "max_pad": 2140, "sq_pad": 11587620}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4254, "pad": 4256, "max_pad": 1316, "sq_pad": 4690240}, {"n": 4, "tok": 6299, "pad": 6302, "max_pad": 2126, "sq_pad": 10345252}, {"n": 4, "tok": 6846, "pad": 6848, "max_pad": 1856, "sq_pad": 11868000}, {"n": 4, "tok": 7565, "pad": 7568, "max_pad": 2106, "sq_pad": 14392440}, {"n": 4, "tok": 4074, "pad": 4076, "max_pad": 1198, "sq_pad": 4296840}, {"n": 4, "tok": 3887, "pad": 3890, "max_pad": 1130, "sq_pad": 3852636}, {"n": 4, "tok": 8240, "pad": 8242, "max_pad": 2132, "sq_pad": 17004340}, {"n": 4, "tok": 8524, "pad": 8528, "max_pad": 2132, "sq_pad": 18181696}, {"n": 4, "tok": 6127, "pad": 6128, "max_pad": 1772, "sq_pad": 9574296}, {"n": 4, "tok": 8416, "pad": 8418, "max_pad": 2152, "sq_pad": 17739156}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8492, "pad": 8496, "max_pad": 2124, "sq_pad": 18045504}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}, {"n": 4, "tok": 8824, "pad": 8824, "max_pad": 2206, "sq_pad": 19465744}]}
{"stage": "old_log_prob", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 342548, "pad": 342690, "sq_pad": 545579404, "data_digest": "ceec12a0c94a3c54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "ref", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 342548, "pad": 342690, "sq_pad": 545579404, "data_digest": "ceec12a0c94a3c54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 128, "n_mb": 32, "global_steps": [6], "tok": 153007, "pad": 153074, "sq_pad": 215270876, "data_digest": "ba8e8488839fad31", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 2148, "pad": 2150, "max_pad": 602, "sq_pad": 1165260}, {"n": 4, "tok": 2597, "pad": 2600, "max_pad": 702, "sq_pad": 1696968}, {"n": 4, "tok": 2154, "pad": 2156, "max_pad": 576, "sq_pad": 1164280}, {"n": 4, "tok": 2875, "pad": 2876, "max_pad": 872, "sq_pad": 2108400}, {"n": 4, "tok": 3208, "pad": 3210, "max_pad": 942, "sq_pad": 2617916}, {"n": 4, "tok": 4624, "pad": 4626, "max_pad": 1296, "sq_pad": 5388180}, {"n": 4, "tok": 2864, "pad": 2866, "max_pad": 748, "sq_pad": 2055876}, {"n": 4, "tok": 5150, "pad": 5152, "max_pad": 2118, "sq_pad": 7565944}, {"n": 4, "tok": 3098, "pad": 3098, "max_pad": 884, "sq_pad": 2425276}, {"n": 4, "tok": 3876, "pad": 3878, "max_pad": 1014, "sq_pad": 3767532}, {"n": 4, "tok": 5017, "pad": 5018, "max_pad": 1516, "sq_pad": 6572868}, {"n": 4, "tok": 6961, "pad": 6964, "max_pad": 2178, "sq_pad": 12436944}, {"n": 4, "tok": 3615, "pad": 3616, "max_pad": 946, "sq_pad": 3281928}, {"n": 4, "tok": 5202, "pad": 5204, "max_pad": 2106, "sq_pad": 7636176}, {"n": 4, "tok": 4886, "pad": 4888, "max_pad": 1494, "sq_pad": 6113032}, {"n": 4, "tok": 8527, "pad": 8528, "max_pad": 2134, "sq_pad": 18181744}, {"n": 4, "tok": 4999, "pad": 5000, "max_pad": 1358, "sq_pad": 6288048}, {"n": 4, "tok": 6566, "pad": 6568, "max_pad": 1898, "sq_pad": 10956592}, {"n": 4, "tok": 5947, "pad": 5950, "max_pad": 1592, "sq_pad": 8869740}, {"n": 4, "tok": 7240, "pad": 7242, "max_pad": 2102, "sq_pad": 13228028}, {"n": 4, "tok": 7271, "pad": 7274, "max_pad": 2152, "sq_pad": 13696524}, {"n": 4, "tok": 8604, "pad": 8608, "max_pad": 2152, "sq_pad": 18524416}, {"n": 4, "tok": 3027, "pad": 3030, "max_pad": 800, "sq_pad": 2307172}, {"n": 4, "tok": 3960, "pad": 3964, "max_pad": 1074, "sq_pad": 3954264}, {"n": 4, "tok": 6173, "pad": 6176, "max_pad": 1708, "sq_pad": 9740440}, {"n": 4, "tok": 7820, "pad": 7822, "max_pad": 2118, "sq_pad": 15400364}, {"n": 4, "tok": 4108, "pad": 4110, "max_pad": 1162, "sq_pad": 4322740}, {"n": 4, "tok": 6291, "pad": 6292, "max_pad": 2126, "sq_pad": 10314600}, {"n": 4, "tok": 3968, "pad": 3970, "max_pad": 1170, "sq_pad": 4003084}, {"n": 4, "tok": 4467, "pad": 4470, "max_pad": 1358, "sq_pad": 5131580}, {"n": 4, "tok": 2350, "pad": 2352, "max_pad": 728, "sq_pad": 1411080}, {"n": 4, "tok": 3414, "pad": 3416, "max_pad": 928, "sq_pad": 2943880}]}
{"stage": "train", "call": 12, "rows": 128, "n_mb": 32, "global_steps": [6], "tok": 189541, "pad": 189616, "sq_pad": 330308528, "data_digest": "c87a546692700869", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 4, "tok": 4316, "pad": 4318, "max_pad": 1244, "sq_pad": 4732980}, {"n": 4, "tok": 7269, "pad": 7272, "max_pad": 2166, "sq_pad": 13407464}, {"n": 4, "tok": 2851, "pad": 2852, "max_pad": 752, "sq_pad": 2037688}, {"n": 4, "tok": 3709, "pad": 3710, "max_pad": 1048, "sq_pad": 3545252}, {"n": 4, "tok": 1545, "pad": 1548, "max_pad": 426, "sq_pad": 602480}, {"n": 4, "tok": 1972, "pad": 1976, "max_pad": 522, "sq_pad": 979480}, {"n": 4, "tok": 6903, "pad": 6906, "max_pad": 2000, "sq_pad": 12042084}, {"n": 4, "tok": 7775, "pad": 7776, "max_pad": 2120, "sq_pad": 15261256}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 8556, "pad": 8560, "max_pad": 2140, "sq_pad": 18318400}, {"n": 4, "tok": 4326, "pad": 4328, "max_pad": 1194, "sq_pad": 4706776}, {"n": 4, "tok": 6123, "pad": 6124, "max_pad": 2132, "sq_pad": 9865800}, {"n": 4, "tok": 5163, "pad": 5166, "max_pad": 1364, "sq_pad": 6696308}, {"n": 4, "tok": 6900, "pad": 6900, "max_pad": 2132, "sq_pad": 12578544}, {"n": 4, "tok": 8220, "pad": 8220, "max_pad": 2134, "sq_pad": 16966992}, {"n": 4, "tok": 8536, "pad": 8536, "max_pad": 2134, "sq_pad": 18215824}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8732, "pad": 8736, "max_pad": 2184, "sq_pad": 19079424}, {"n": 4, "tok": 8404, "pad": 8408, "max_pad": 2104, "sq_pad": 17673664}, {"n": 4, "tok": 8412, "pad": 8416, "max_pad": 2104, "sq_pad": 17707264}, {"n": 4, "tok": 2576, "pad": 2580, "max_pad": 742, "sq_pad": 1686040}, {"n": 4, "tok": 3145, "pad": 3146, "max_pad": 846, "sq_pad": 2494124}, {"n": 4, "tok": 3230, "pad": 3232, "max_pad": 904, "sq_pad": 2694240}, {"n": 4, "tok": 3546, "pad": 3548, "max_pad": 1078, "sq_pad": 3231784}, {"n": 4, "tok": 3753, "pad": 3756, "max_pad": 1276, "sq_pad": 3768808}, {"n": 4, "tok": 5492, "pad": 5494, "max_pad": 1706, "sq_pad": 7831348}, {"n": 4, "tok": 3178, "pad": 3178, "max_pad": 1098, "sq_pad": 2656956}, {"n": 4, "tok": 5303, "pad": 5306, "max_pad": 2088, "sq_pad": 7811668}, {"n": 4, "tok": 6686, "pad": 6688, "max_pad": 1910, "sq_pad": 11533240}, {"n": 4, "tok": 8504, "pad": 8504, "max_pad": 2126, "sq_pad": 18079504}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}, {"n": 4, "tok": 8564, "pad": 8568, "max_pad": 2142, "sq_pad": 18352656}]}


==> anc/data/controlled/micro_batches/p3_bf16_m8.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 32, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 6825, "pad": 6832, "max_pad": 560, "sq_pad": 2985104}, {"n": 16, "tok": 10863, "pad": 10870, "max_pad": 1106, "sq_pad": 8096756}, {"n": 16, "tok": 11513, "pad": 11520, "max_pad": 1098, "sq_pad": 8669720}, {"n": 16, "tok": 17103, "pad": 17110, "max_pad": 2122, "sq_pad": 21326284}, {"n": 16, "tok": 14756, "pad": 14762, "max_pad": 1210, "sq_pad": 13999636}, {"n": 16, "tok": 18463, "pad": 18470, "max_pad": 2136, "sq_pad": 23038940}, {"n": 16, "tok": 20550, "pad": 20558, "max_pad": 2138, "sq_pad": 28983700}, {"n": 16, "tok": 21825, "pad": 21830, "max_pad": 2104, "sq_pad": 33972612}, {"n": 16, "tok": 18250, "pad": 18258, "max_pad": 1490, "sq_pad": 21129420}, {"n": 16, "tok": 20594, "pad": 20604, "max_pad": 1736, "sq_pad": 27185200}, {"n": 16, "tok": 18605, "pad": 18614, "max_pad": 1306, "sq_pad": 21772204}, {"n": 16, "tok": 15256, "pad": 15266, "max_pad": 1660, "sq_pad": 16576628}, {"n": 16, "tok": 16597, "pad": 16602, "max_pad": 2126, "sq_pad": 18791108}, {"n": 16, "tok": 24316, "pad": 24324, "max_pad": 2122, "sq_pad": 38709480}, {"n": 16, "tok": 19381, "pad": 19394, "max_pad": 2112, "sq_pad": 30661228}, {"n": 16, "tok": 17855, "pad": 17862, "max_pad": 1952, "sq_pad": 22891244}, {"n": 16, "tok": 15800, "pad": 15810, "max_pad": 2128, "sq_pad": 18539700}, {"n": 16, "tok": 17669, "pad": 17680, "max_pad": 2132, "sq_pad": 23176616}, {"n": 16, "tok": 17978, "pad": 17984, "max_pad": 2116, "sq_pad": 21802720}, {"n": 16, "tok": 21469, "pad": 21474, "max_pad": 2126, "sq_pad": 31115148}, {"n": 16, "tok": 19944, "pad": 19954, "max_pad": 2120, "sq_pad": 28663652}, {"n": 16, "tok": 18084, "pad": 18090, "max_pad": 1596, "sq_pad": 21475492}, {"n": 16, "tok": 27063, "pad": 27070, "max_pad": 2138, "sq_pad": 47908580}, {"n": 16, "tok": 33790, "pad": 33800, "max_pad": 2176, "sq_pad": 71509880}, {"n": 16, "tok": 23161, "pad": 23164, "max_pad": 2134, "sq_pad": 35570576}, {"n": 16, "tok": 20906, "pad": 20916, "max_pad": 2154, "sq_pad": 29469536}, {"n": 16, "tok": 29423, "pad": 29426, "max_pad": 2138, "sq_pad": 55844324}, {"n": 16, "tok": 31994, "pad": 32000, "max_pad": 2160, "sq_pad": 64659224}, {"n": 16, "tok": 20629, "pad": 20634, "max_pad": 2114, "sq_pad": 28994420}, {"n": 16, "tok": 30116, "pad": 30128, "max_pad": 2170, "sq_pad": 57954640}, {"n": 16, "tok": 33993, "pad": 34008, "max_pad": 2198, "sq_pad": 72377504}, {"n": 16, "tok": 33777, "pad": 33778, "max_pad": 2146, "sq_pad": 71462172}], "selfcheck": {"verl": 6832, "ours": 6832, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 272752, "pad": 272876, "sq_pad": 338789264, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 395796, "pad": 395916, "sq_pad": 680524184, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 32, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 11073, "pad": 11080, "max_pad": 1092, "sq_pad": 8143792}, {"n": 16, "tok": 12724, "pad": 12734, "max_pad": 1066, "sq_pad": 10403156}, {"n": 16, "tok": 14092, "pad": 14102, "max_pad": 2118, "sq_pad": 14328932}, {"n": 16, "tok": 13674, "pad": 13684, "max_pad": 1498, "sq_pad": 12572272}, {"n": 16, "tok": 16230, "pad": 16240, "max_pad": 1220, "sq_pad": 16878376}, {"n": 16, "tok": 26933, "pad": 26942, "max_pad": 2122, "sq_pad": 49240076}, {"n": 16, "tok": 17082, "pad": 17086, "max_pad": 2120, "sq_pad": 19773540}, {"n": 16, "tok": 16285, "pad": 16292, "max_pad": 1746, "sq_pad": 17281648}, {"n": 16, "tok": 21645, "pad": 21652, "max_pad": 2108, "sq_pad": 30886592}, {"n": 16, "tok": 22846, "pad": 22858, "max_pad": 2112, "sq_pad": 36217116}, {"n": 16, "tok": 22688, "pad": 22698, "max_pad": 2136, "sq_pad": 34144668}, {"n": 16, "tok": 25413, "pad": 25420, "max_pad": 2132, "sq_pad": 44036688}, {"n": 16, "tok": 17070, "pad": 17082, "max_pad": 2126, "sq_pad": 20947908}, {"n": 16, "tok": 17253, "pad": 17262, "max_pad": 2176, "sq_pad": 22363116}, {"n": 16, "tok": 21908, "pad": 21912, "max_pad": 2130, "sq_pad": 35962752}, {"n": 16, "tok": 22018, "pad": 22024, "max_pad": 1944, "sq_pad": 31864776}, {"n": 16, "tok": 15284, "pad": 15292, "max_pad": 2110, "sq_pad": 16462760}, {"n": 16, "tok": 23542, "pad": 23550, "max_pad": 2172, "sq_pad": 35994020}, {"n": 16, "tok": 11828, "pad": 11836, "max_pad": 1118, "sq_pad": 9019592}, {"n": 16, "tok": 12608, "pad": 12618, "max_pad": 2138, "sq_pad": 12375956}, {"n": 16, "tok": 24794, "pad": 24802, "max_pad": 2138, "sq_pad": 41397580}, {"n": 16, "tok": 19400, "pad": 19408, "max_pad": 2118, "sq_pad": 29799976}, {"n": 16, "tok": 15336, "pad": 15344, "max_pad": 1358, "sq_pad": 15331872}, {"n": 16, "tok": 22777, "pad": 22788, "max_pad": 2188, "sq_pad": 41692904}, {"n": 16, "tok": 25976, "pad": 25990, "max_pad": 2198, "sq_pad": 47659924}, {"n": 16, "tok": 17881, "pad": 17888, "max_pad": 2156, "sq_pad": 21694504}, {"n": 16, "tok": 33899, "pad": 33902, "max_pad": 2154, "sq_pad": 71889180}, {"n": 16, "tok": 27830, "pad": 27840, "max_pad": 2142, "sq_pad": 50525536}, {"n": 16, "tok": 32260, "pad": 32266, "max_pad": 2138, "sq_pad": 66284252}, {"n": 16, "tok": 26935, "pad": 26944, "max_pad": 2138, "sq_pad": 47374264}, {"n": 16, "tok": 21540, "pad": 21550, "max_pad": 2130, "sq_pad": 35620956}, {"n": 16, "tok": 29966, "pad": 29978, "max_pad": 2138, "sq_pad": 57470572}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 298934, "pad": 299068, "sq_pad": 405045408, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 361856, "pad": 361996, "sq_pad": 600593848, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 32, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 7395, "pad": 7404, "max_pad": 740, "sq_pad": 3640232}, {"n": 16, "tok": 8498, "pad": 8506, "max_pad": 784, "sq_pad": 4702356}, {"n": 16, "tok": 10687, "pad": 10694, "max_pad": 2118, "sq_pad": 9464308}, {"n": 16, "tok": 10239, "pad": 10248, "max_pad": 846, "sq_pad": 6695368}, {"n": 16, "tok": 13646, "pad": 13656, "max_pad": 2108, "sq_pad": 13610912}, {"n": 16, "tok": 14748, "pad": 14754, "max_pad": 2112, "sq_pad": 15493788}, {"n": 16, "tok": 14403, "pad": 14410, "max_pad": 1570, "sq_pad": 14071524}, {"n": 16, "tok": 15616, "pad": 15624, "max_pad": 1634, "sq_pad": 16156552}, {"n": 16, "tok": 15702, "pad": 15712, "max_pad": 1526, "sq_pad": 15851704}, {"n": 16, "tok": 18698, "pad": 18706, "max_pad": 1684, "sq_pad": 23053180}, {"n": 16, "tok": 26561, "pad": 26574, "max_pad": 2152, "sq_pad": 45359292}, {"n": 16, "tok": 16424, "pad": 16432, "max_pad": 2120, "sq_pad": 19346904}, {"n": 16, "tok": 21328, "pad": 21340, "max_pad": 2142, "sq_pad": 30529336}, {"n": 16, "tok": 20631, "pad": 20638, "max_pad": 2112, "sq_pad": 29665932}, {"n": 16, "tok": 16311, "pad": 16322, "max_pad": 2122, "sq_pad": 18486724}, {"n": 16, "tok": 19662, "pad": 19670, "max_pad": 2128, "sq_pad": 27127820}, {"n": 16, "tok": 24372, "pad": 24382, "max_pad": 2140, "sq_pad": 39717140}, {"n": 16, "tok": 23549, "pad": 23558, "max_pad": 2116, "sq_pad": 36027060}, {"n": 16, "tok": 26868, "pad": 26876, "max_pad": 2126, "sq_pad": 47362424}, {"n": 16, "tok": 15055, "pad": 15062, "max_pad": 1378, "sq_pad": 15215892}, {"n": 16, "tok": 22392, "pad": 22400, "max_pad": 1956, "sq_pad": 33158328}, {"n": 16, "tok": 14002, "pad": 14012, "max_pad": 1396, "sq_pad": 13283656}, {"n": 16, "tok": 13960, "pad": 13968, "max_pad": 1574, "sq_pad": 16351928}, {"n": 16, "tok": 28019, "pad": 28032, "max_pad": 2130, "sq_pad": 52947528}, {"n": 16, "tok": 31019, "pad": 31022, "max_pad": 2180, "sq_pad": 61466364}, {"n": 16, "tok": 20204, "pad": 20212, "max_pad": 2124, "sq_pad": 30938208}, {"n": 16, "tok": 20144, "pad": 20152, "max_pad": 1548, "sq_pad": 25870792}, {"n": 16, "tok": 26312, "pad": 26320, "max_pad": 2162, "sq_pad": 47250464}, {"n": 16, "tok": 28677, "pad": 28682, "max_pad": 2230, "sq_pad": 53077596}, {"n": 16, "tok": 24742, "pad": 24748, "max_pad": 2130, "sq_pad": 42671960}, {"n": 16, "tok": 34088, "pad": 34096, "max_pad": 2132, "sq_pad": 72658592}, {"n": 16, "tok": 24510, "pad": 24516, "max_pad": 2148, "sq_pad": 40885584}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 250549, "pad": 250690, "sq_pad": 293255932, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 377913, "pad": 378038, "sq_pad": 628883516, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 32, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 8934, "pad": 8940, "max_pad": 932, "sq_pad": 5283240}, {"n": 16, "tok": 13449, "pad": 13458, "max_pad": 1430, "sq_pad": 12214404}, {"n": 16, "tok": 11929, "pad": 11940, "max_pad": 2140, "sq_pad": 11128120}, {"n": 16, "tok": 12260, "pad": 12268, "max_pad": 1030, "sq_pad": 9626488}, {"n": 16, "tok": 13866, "pad": 13872, "max_pad": 1720, "sq_pad": 13360160}, {"n": 16, "tok": 17224, "pad": 17234, "max_pad": 2142, "sq_pad": 22081924}, {"n": 16, "tok": 14631, "pad": 14636, "max_pad": 1430, "sq_pad": 14548384}, {"n": 16, "tok": 17363, "pad": 17376, "max_pad": 2158, "sq_pad": 20600296}, {"n": 16, "tok": 20196, "pad": 20204, "max_pad": 1720, "sq_pad": 26747096}, {"n": 16, "tok": 15489, "pad": 15498, "max_pad": 1464, "sq_pad": 16441756}, {"n": 16, "tok": 25350, "pad": 25356, "max_pad": 2152, "sq_pad": 43103256}, {"n": 16, "tok": 20380, "pad": 20392, "max_pad": 1508, "sq_pad": 26365872}, {"n": 16, "tok": 21719, "pad": 21724, "max_pad": 2196, "sq_pad": 32799152}, {"n": 16, "tok": 25312, "pad": 25322, "max_pad": 2132, "sq_pad": 41566380}, {"n": 16, "tok": 15181, "pad": 15190, "max_pad": 2118, "sq_pad": 16328340}, {"n": 16, "tok": 15700, "pad": 15708, "max_pad": 1366, "sq_pad": 16285448}, {"n": 16, "tok": 22286, "pad": 22294, "max_pad": 2250, "sq_pad": 34127684}, {"n": 16, "tok": 17514, "pad": 17526, "max_pad": 1410, "sq_pad": 19633428}, {"n": 16, "tok": 18883, "pad": 18894, "max_pad": 1798, "sq_pad": 23073076}, {"n": 16, "tok": 21039, "pad": 21048, "max_pad": 2118, "sq_pad": 33125632}, {"n": 16, "tok": 19130, "pad": 19138, "max_pad": 1592, "sq_pad": 23743708}, {"n": 16, "tok": 17065, "pad": 17074, "max_pad": 1446, "sq_pad": 19006948}, {"n": 16, "tok": 17059, "pad": 17068, "max_pad": 1550, "sq_pad": 19366232}, {"n": 16, "tok": 18560, "pad": 18568, "max_pad": 2134, "sq_pad": 24147432}, {"n": 16, "tok": 26709, "pad": 26718, "max_pad": 2162, "sq_pad": 48284588}, {"n": 16, "tok": 20137, "pad": 20144, "max_pad": 2120, "sq_pad": 27448256}, {"n": 16, "tok": 33266, "pad": 33276, "max_pad": 2166, "sq_pad": 69471640}, {"n": 16, "tok": 27869, "pad": 27880, "max_pad": 2190, "sq_pad": 51570024}, {"n": 16, "tok": 31413, "pad": 31416, "max_pad": 2142, "sq_pad": 62973632}, {"n": 16, "tok": 32225, "pad": 32236, "max_pad": 2202, "sq_pad": 65714624}, {"n": 16, "tok": 33276, "pad": 33284, "max_pad": 2152, "sq_pad": 69658120}, {"n": 16, "tok": 34488, "pad": 34496, "max_pad": 2184, "sq_pad": 74385920}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 268983, "pad": 269118, "sq_pad": 328480316, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 390919, "pad": 391060, "sq_pad": 665730944, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 32, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 9024, "pad": 9030, "max_pad": 804, "sq_pad": 5480460}, {"n": 16, "tok": 13500, "pad": 13508, "max_pad": 1664, "sq_pad": 12896096}, {"n": 16, "tok": 13088, "pad": 13100, "max_pad": 2110, "sq_pad": 12848864}, {"n": 16, "tok": 17628, "pad": 17636, "max_pad": 2116, "sq_pad": 22210192}, {"n": 16, "tok": 16727, "pad": 16734, "max_pad": 1620, "sq_pad": 18647428}, {"n": 16, "tok": 18072, "pad": 18084, "max_pad": 2132, "sq_pad": 22345784}, {"n": 16, "tok": 18292, "pad": 18300, "max_pad": 2126, "sq_pad": 23656776}, {"n": 16, "tok": 18388, "pad": 18392, "max_pad": 2100, "sq_pad": 22871424}, {"n": 16, "tok": 19792, "pad": 19800, "max_pad": 2106, "sq_pad": 25935888}, {"n": 16, "tok": 20634, "pad": 20644, "max_pad": 1888, "sq_pad": 27853792}, {"n": 16, "tok": 22850, "pad": 22858, "max_pad": 2126, "sq_pad": 33684644}, {"n": 16, "tok": 20645, "pad": 20654, "max_pad": 1550, "sq_pad": 27024876}, {"n": 16, "tok": 20866, "pad": 20872, "max_pad": 2032, "sq_pad": 30232080}, {"n": 16, "tok": 22055, "pad": 22064, "max_pad": 2116, "sq_pad": 33509472}, {"n": 16, "tok": 20973, "pad": 20980, "max_pad": 2122, "sq_pad": 32176448}, {"n": 16, "tok": 8918, "pad": 8926, "max_pad": 1068, "sq_pad": 5460388}, {"n": 16, "tok": 24560, "pad": 24568, "max_pad": 2158, "sq_pad": 42492008}, {"n": 16, "tok": 28862, "pad": 28870, "max_pad": 2172, "sq_pad": 53893388}, {"n": 16, "tok": 13283, "pad": 13288, "max_pad": 1146, "sq_pad": 11480896}, {"n": 16, "tok": 9658, "pad": 9670, "max_pad": 796, "sq_pad": 5974652}, {"n": 16, "tok": 13507, "pad": 13514, "max_pad": 1568, "sq_pad": 12548876}, {"n": 16, "tok": 25092, "pad": 25102, "max_pad": 2130, "sq_pad": 42136932}, {"n": 16, "tok": 14353, "pad": 14362, "max_pad": 1336, "sq_pad": 13645860}, {"n": 16, "tok": 26096, "pad": 26104, "max_pad": 2140, "sq_pad": 44719184}, {"n": 16, "tok": 28129, "pad": 28142, "max_pad": 2198, "sq_pad": 53685124}, {"n": 16, "tok": 19814, "pad": 19824, "max_pad": 2106, "sq_pad": 30016952}, {"n": 16, "tok": 30383, "pad": 30388, "max_pad": 2172, "sq_pad": 59290752}, {"n": 16, "tok": 24725, "pad": 24736, "max_pad": 2132, "sq_pad": 43335512}, {"n": 16, "tok": 22100, "pad": 22108, "max_pad": 2152, "sq_pad": 34533600}, {"n": 16, "tok": 17326, "pad": 17334, "max_pad": 1296, "sq_pad": 19201852}, {"n": 16, "tok": 34632, "pad": 34640, "max_pad": 2206, "sq_pad": 75022496}, {"n": 16, "tok": 29578, "pad": 29592, "max_pad": 2176, "sq_pad": 56871584}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 281452, "pad": 281582, "sq_pad": 356834612, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 362098, "pad": 362242, "sq_pad": 598849668, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 32, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 16, "tok": 9427, "pad": 9436, "max_pad": 730, "sq_pad": 5660472}, {"n": 16, "tok": 9366, "pad": 9374, "max_pad": 872, "sq_pad": 5644140}, {"n": 16, "tok": 11606, "pad": 11610, "max_pad": 920, "sq_pad": 8636060}, {"n": 16, "tok": 13852, "pad": 13860, "max_pad": 1296, "sq_pad": 12820368}, {"n": 16, "tok": 14977, "pad": 14984, "max_pad": 2118, "sq_pad": 15926760}, {"n": 16, "tok": 15170, "pad": 15176, "max_pad": 1216, "sq_pad": 14752264}, {"n": 16, "tok": 18984, "pad": 18992, "max_pad": 2178, "sq_pad": 25228832}, {"n": 16, "tok": 15299, "pad": 15306, "max_pad": 1208, "sq_pad": 15043532}, {"n": 16, "tok": 17499, "pad": 17506, "max_pad": 2106, "sq_pad": 20440964}, {"n": 16, "tok": 25937, "pad": 25942, "max_pad": 2134, "sq_pad": 45391308}, {"n": 16, "tok": 23166, "pad": 23176, "max_pad": 2106, "sq_pad": 35114832}, {"n": 16, "tok": 26604, "pad": 26614, "max_pad": 2102, "sq_pad": 44825156}, {"n": 16, "tok": 29433, "pad": 29446, "max_pad": 2206, "sq_pad": 55578948}, {"n": 16, "tok": 26659, "pad": 26666, "max_pad": 2146, "sq_pad": 46251212}, {"n": 16, "tok": 17654, "pad": 17666, "max_pad": 1740, "sq_pad": 21194300}, {"n": 16, "tok": 21131, "pad": 21140, "max_pad": 2124, "sq_pad": 33349776}, {"n": 16, "tok": 25272, "pad": 25278, "max_pad": 2146, "sq_pad": 42672740}, {"n": 16, "tok": 19626, "pad": 19634, "max_pad": 1748, "sq_pad": 25105724}, {"n": 16, "tok": 17349, "pad": 17358, "max_pad": 2166, "sq_pad": 22495404}, {"n": 16, "tok": 22633, "pad": 22642, "max_pad": 2122, "sq_pad": 38241788}, {"n": 16, "tok": 19901, "pad": 19910, "max_pad": 2128, "sq_pad": 35332604}, {"n": 16, "tok": 15075, "pad": 15084, "max_pad": 2120, "sq_pad": 18544664}, {"n": 16, "tok": 31790, "pad": 31802, "max_pad": 2140, "sq_pad": 63940140}, {"n": 16, "tok": 27031, "pad": 27036, "max_pad": 2122, "sq_pad": 49619464}, {"n": 16, "tok": 27729, "pad": 27732, "max_pad": 2160, "sq_pad": 51897376}, {"n": 16, "tok": 28819, "pad": 28822, "max_pad": 2134, "sq_pad": 54457668}, {"n": 16, "tok": 34840, "pad": 34848, "max_pad": 2184, "sq_pad": 75899520}, {"n": 16, "tok": 22537, "pad": 22550, "max_pad": 2104, "sq_pad": 39561092}, {"n": 16, "tok": 16021, "pad": 16030, "max_pad": 1706, "sq_pad": 17526180}, {"n": 16, "tok": 23671, "pad": 23676, "max_pad": 2126, "sq_pad": 40081368}, {"n": 16, "tok": 20818, "pad": 20822, "max_pad": 1904, "sq_pad": 28812652}, {"n": 16, "tok": 34163, "pad": 34172, "max_pad": 2152, "sq_pad": 73011824}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 296764, "pad": 296894, "sq_pad": 405858924, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 387275, "pad": 387396, "sq_pad": 677200208, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}


==> anc/data/controlled/micro_batches/p3_mxfp8_m1.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 256, "global_steps": [1], "tok": 668548, "pad": 701696, "sq_pad": 1109669888, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 762, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 986, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 708, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 827, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1094, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1019, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1051, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1095, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1049, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1391, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1848, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2196, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1185, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1619, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2059, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1093, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1625, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1646, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2839, "pad": 3072, "max_pad": 1920, "sq_pad": 5013504}, {"n": 2, "tok": 4016, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1477, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1559, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1936, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 1506, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1865, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1636, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2028, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2109, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2869, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1958, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 3455, "pad": 3584, "max_pad": 2240, "sq_pad": 6823936}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2394, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2584, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1622, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2305, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 3171, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1896, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2093, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2313, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1955, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2095, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2266, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2707, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2025, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2239, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2423, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2540, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2368, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2792, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2985, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3245, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 2118, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2236, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2327, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2208, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2391, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2594, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2058, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2222, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2249, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2412, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2575, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3012, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1047, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1235, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1196, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1526, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1699, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1764, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2006, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2177, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1692, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1719, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2188, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3352, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 2362, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2790, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2338, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2719, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2963, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3705, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1147, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1256, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1386, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1488, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1771, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 3889, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3054, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 1045, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1115, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1707, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2435, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 1263, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 2264, "pad": 2304, "max_pad": 1440, "sq_pad": 2820096}, {"n": 2, "tok": 2438, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 3823, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1251, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1390, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1609, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1762, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1476, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1946, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3011, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1320, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1795, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2375, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1563, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1671, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1822, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2213, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2376, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2653, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2406, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1536, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1938, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2269, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2819, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3062, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 2104, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2583, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3631, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 3724, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 1283, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1521, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1807, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 3291, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 3059, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2809, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 1549, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1581, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2028, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2348, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2156, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2701, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3094, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3918, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4051, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3944, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 3996, "pad": 4096, "max_pad": 2080, "sq_pad": 8390656}, {"n": 2, "tok": 4170, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4280, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2542, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2886, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2884, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3672, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1748, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2283, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2717, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 4306, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2400, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2295, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2469, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2688, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2678, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2957, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2999, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3685, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4182, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3670, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3833, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2658, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3238, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3264, "pad": 3328, "max_pad": 1664, "sq_pad": 5537792}, {"n": 2, "tok": 3022, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 2016, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1763, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1834, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 2336, "sq_pad": 5998592}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3906, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4100, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4338, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3494, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3637, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4082, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3790, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}], "selfcheck": {"verl": 768, "ours": 768, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 272752, "pad": 308992, "sq_pad": 423165952, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 344, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 358, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 423, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 450, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 387, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 375, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 504, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 346, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 362, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 413, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 414, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 408, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 465, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 535, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 559, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 492, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 527, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 519, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 532, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 532, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 563, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 576, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 638, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 484, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1054, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1105, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 620, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 679, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 864, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 962, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1097, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 540, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 553, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 562, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 614, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 706, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 818, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 680, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 966, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1078, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1152, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1687, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1895, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 723, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 736, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 741, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 753, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 824, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 802, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 874, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 991, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1115, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1127, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 760, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 790, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 918, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1094, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1322, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1376, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1493, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 733, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1036, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 922, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1150, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1320, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2135, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 804, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 897, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1178, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1216, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1246, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1253, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1288, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1296, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1254, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1468, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1703, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 906, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1052, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 684, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1046, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1047, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1099, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1214, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1184, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1217, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 943, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1116, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1123, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1243, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1275, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1265, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1371, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1373, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1419, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1543, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1510, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1735, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1086, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1150, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1243, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1280, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1073, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1154, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1182, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1187, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1204, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1289, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1305, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1025, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1254, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1293, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1161, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1171, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1241, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1271, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1304, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1659, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 531, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 516, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 625, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 568, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 705, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 994, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 874, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 890, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 925, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1113, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 800, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 892, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1156, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1226, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1060, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1302, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1309, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1742, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1366, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1443, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1520, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1584, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 574, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 573, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 593, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 677, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 709, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 655, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 833, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 679, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1778, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1088, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1284, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1480, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1574, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1592, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1951, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 496, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 549, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 557, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 558, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 650, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1260, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1175, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}], "selfcheck": {"verl": 512, "ours": 512, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 395796, "pad": 429824, "sq_pad": 793837568, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 859, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1405, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1258, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1695, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 536, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 699, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 757, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 852, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 761, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 742, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1204, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1530, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 695, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 625, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 639, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 832, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 963, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1119, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1256, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 752, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 811, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 801, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 870, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 882, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1158, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2116, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1139, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1074, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1312, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1341, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1211, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 702, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 834, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 892, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1046, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1242, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1377, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1572, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1591, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1740, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1889, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 925, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1179, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1285, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1706, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1925, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1867, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1857, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 537, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 746, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 726, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 855, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 952, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1172, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1163, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1188, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1249, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1464, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1595, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1450, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1359, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 778, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 792, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 970, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1058, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1210, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1014, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1370, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1696, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1398, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1954, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1964, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1969, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1971, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1979, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2072, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1952, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1992, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1997, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1999, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2030, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1016, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1258, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1284, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1262, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1624, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1264, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1397, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1418, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1466, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1904, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 764, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 984, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1160, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1557, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2153, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2153, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1055, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1345, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1149, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1146, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1210, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1259, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1333, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1380, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1453, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1504, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1537, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1757, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1928, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1408, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1815, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2060, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2084, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1884, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1786, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1795, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2038, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1327, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1478, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1760, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1656, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1608, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1532, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1042, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 888, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 827, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1007, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2114, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1237, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1286, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1925, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1981, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1931, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1901, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1933, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1807, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1687, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1841, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1796, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1885, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2086, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2046, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1744, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 256, "global_steps": [2], "tok": 660790, "pad": 697088, "sq_pad": 1104566272, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1280, "max_pad": 800, "sq_pad": 870400}, {"n": 2, "tok": 1237, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1632, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2073, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1119, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1190, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1255, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1568, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1362, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1635, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1969, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1287, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1600, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1786, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1792, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1281, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 3138, "pad": 3328, "max_pad": 2304, "sq_pad": 6356992}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1426, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1540, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1640, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1270, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1337, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1582, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1492, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2151, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1594, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1827, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1915, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2278, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2314, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3136, "pad": 3328, "max_pad": 2016, "sq_pad": 5785600}, {"n": 2, "tok": 4000, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3524, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4130, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1772, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1891, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2214, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2062, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3470, "pad": 3584, "max_pad": 2208, "sq_pad": 6768640}, {"n": 2, "tok": 1733, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1871, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2013, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2167, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1742, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1847, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2009, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 1907, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2924, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3085, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 1994, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3925, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 1911, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2518, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2131, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3342, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2652, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2456, "pad": 2560, "max_pad": 1632, "sq_pad": 3524608}, {"n": 2, "tok": 3249, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2785, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 3053, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3924, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 3394, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2071, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2324, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2704, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 2162, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2811, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3698, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1031, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1381, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1672, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1886, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1302, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1652, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1851, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1638, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2035, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1824, "sq_pad": 4884480}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1414, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1689, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3050, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3939, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1771, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2152, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2475, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2800, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2693, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3237, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 3772, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 3118, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1288, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1514, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2996, "pad": 3072, "max_pad": 2176, "sq_pad": 5537792}, {"n": 2, "tok": 1661, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2012, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2367, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2277, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2474, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2586, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3279, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2550, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3109, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4013, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 1269, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1458, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1723, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1780, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 1110, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1228, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1457, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1578, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1879, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3049, "pad": 3072, "max_pad": 2144, "sq_pad": 5457920}, {"n": 2, "tok": 3077, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3374, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 4251, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1855, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2160, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2328, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3185, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3364, "pad": 3584, "max_pad": 1952, "sq_pad": 6473728}, {"n": 2, "tok": 3842, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 4165, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1170, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1157, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1165, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1352, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1990, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2049, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2257, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2656, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1453, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1665, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1520, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1013, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1716, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1513, "pad": 1792, "max_pad": 1184, "sq_pad": 1771520}, {"n": 2, "tok": 1152, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 4261, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2403, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2215, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1718, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2187, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2404, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2641, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 1577, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1789, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2004, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2400, "sq_pad": 7161856}, {"n": 2, "tok": 3970, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4213, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2628, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3040, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4116, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2520, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 3545, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 3757, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 2368, "sq_pad": 7086080}, {"n": 2, "tok": 3573, "pad": 3584, "max_pad": 2144, "sq_pad": 6670336}, {"n": 2, "tok": 3986, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4266, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2204, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3373, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4049, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4124, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2576, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2876, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3575, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4158, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1558, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1376, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2807, "pad": 3072, "max_pad": 2368, "sq_pad": 6103040}, {"n": 2, "tok": 2194, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3791, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3230, "pad": 3328, "max_pad": 1952, "sq_pad": 5703680}, {"n": 2, "tok": 3515, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3240, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2984, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4175, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 298934, "pad": 333056, "sq_pad": 493289472, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 454, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 545, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 547, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 690, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 856, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 982, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 533, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 586, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 594, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 611, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 644, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 703, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 865, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 669, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 671, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 769, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 904, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1065, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 579, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 708, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 722, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 897, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 881, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 911, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 598, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 983, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 641, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 678, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 685, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 741, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 621, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 649, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 661, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 676, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 730, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 753, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 781, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 921, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1498, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 847, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 949, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1111, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1197, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1219, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 898, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 985, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1136, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1145, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 768, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1166, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1312, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1824, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1914, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2086, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 775, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1701, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1823, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2009, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 868, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 904, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 920, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1034, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1018, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1044, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1232, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1350, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 805, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 928, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 931, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 999, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1014, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 898, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 910, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 937, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 983, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1026, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1158, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1745, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 839, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1220, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1327, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1507, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1578, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 884, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1345, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1489, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1818, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2107, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 919, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1048, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1157, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1183, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1335, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 943, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1188, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1231, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 980, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1084, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1553, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1129, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1332, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1396, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1426, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1627, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1789, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2135, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1407, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1987, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1017, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1054, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1067, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1192, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1512, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1045, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1117, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1144, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1285, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1379, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1432, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1573, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 572, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 459, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 641, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 740, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 913, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 605, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 697, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 743, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 751, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 752, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 927, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 781, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 857, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 942, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1093, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1693, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2176, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2176, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 765, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 649, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 812, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 877, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 908, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1094, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1364, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1686, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1809, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 750, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1038, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1301, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1310, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1470, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1767, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1828, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1944, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1631, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 361856, "pad": 397056, "sq_pad": 708771840, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 590, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 698, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 743, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 870, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 886, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2110, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 773, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 888, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 969, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1123, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1198, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1244, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1230, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1207, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1379, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1797, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1482, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1190, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1360, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1721, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1533, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1619, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1842, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2171, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 637, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 632, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 666, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 633, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 687, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 848, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 650, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 662, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 605, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 450, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 422, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 637, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 833, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 731, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 749, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 744, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1529, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1548, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1685, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1689, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1737, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1806, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1012, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1196, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1543, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1642, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1612, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1752, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1831, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2011, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2048, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 584, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 586, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 570, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 587, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 558, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 607, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 761, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1003, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 958, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1143, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1358, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 770, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 988, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 737, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 783, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 416, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 597, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 542, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2080, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2181, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1241, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1154, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1266, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1375, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 841, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 736, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 968, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2156, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1915, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2055, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2081, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1303, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1429, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1611, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1803, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1979, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1392, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1403, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2102, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1655, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1198, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1440, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1853, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1109, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1095, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1725, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1648, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1930, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2005, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1247, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1329, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1440, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1807, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2020, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 659, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 719, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 718, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 658, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 677, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1682, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1356, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1874, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1808, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1707, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1805, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1435, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1517, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2038, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 256, "global_steps": [3], "tok": 628462, "pad": 664320, "sq_pad": 1015564288, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 837, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 960, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1179, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 778, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 985, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 738, "pad": 768, "max_pad": 448, "sq_pad": 303104}, {"n": 2, "tok": 1277, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 857, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 927, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1097, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 959, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1078, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1211, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1497, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1010, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1066, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1217, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1029, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1128, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1204, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 2626, "pad": 2816, "max_pad": 2304, "sq_pad": 5570560}, {"n": 2, "tok": 1120, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1199, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1417, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1151, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1169, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1670, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1254, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1874, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3142, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1229, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1649, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1305, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1806, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1300, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1898, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2055, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 3266, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 1350, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1546, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1616, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1974, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1420, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1728, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1713, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 3056, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1454, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1557, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2169, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2767, "pad": 2816, "max_pad": 1664, "sq_pad": 4096000}, {"n": 2, "tok": 1537, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1833, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1918, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2381, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 1655, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1760, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2079, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1927, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2599, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 1796, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2137, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2700, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3231, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1929, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2296, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2874, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2574, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3737, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4078, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 2615, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3105, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3410, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 3712, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 950, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1343, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1781, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 3176, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1892, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2172, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2776, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2297, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2579, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2920, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3870, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 2052, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2216, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1595, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1785, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3496, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3130, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3379, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 1553, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1552, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 3265, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1585, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1983, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2159, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2556, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1836, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1831, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1979, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2387, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2851, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3856, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 1894, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2174, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2614, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3412, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3418, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3893, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2567, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2778, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2932, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3548, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2573, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2779, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4099, "pad": 4352, "max_pad": 2368, "sq_pad": 9543680}, {"n": 2, "tok": 2123, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2791, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3387, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4226, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3075, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 4111, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2078, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1207, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1782, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2287, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2600, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3036, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3273, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3459, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3865, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1841, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2411, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2246, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1301, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1472, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1714, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2033, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2267, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2306, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2627, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2950, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3068, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 690, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 728, "pad": 768, "max_pad": 384, "sq_pad": 294912}, {"n": 2, "tok": 769, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 822, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2357, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2639, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3023, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3020, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3777, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 1312, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1357, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1467, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 3367, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3462, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3569, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4235, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2373, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2231, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2582, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2496, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2270, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2613, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 1800, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2235, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1600, "sq_pad": 3481600}, {"n": 2, "tok": 3576, "pad": 3840, "max_pad": 2336, "sq_pad": 7718912}, {"n": 2, "tok": 3481, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4139, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2690, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4068, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3270, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3350, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3809, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2354, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2372, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1504, "sq_pad": 2902016}, {"n": 2, "tok": 3907, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3360, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3700, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2100, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2436, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2085, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2237, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 250549, "pad": 285696, "sq_pad": 368967680, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 322, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 319, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 355, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 478, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 516, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 371, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 407, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 480, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 319, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 538, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 438, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 424, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 448, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 461, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 466, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 615, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 430, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 529, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 531, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 547, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 784, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 485, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 525, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 530, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 536, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 602, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 615, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 631, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 511, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 518, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 561, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 567, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 570, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 634, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 508, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 2118, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 553, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 567, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 525, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 552, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 599, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 577, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 592, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 618, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 653, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 825, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 541, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 779, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 879, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 893, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1034, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 603, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 626, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 686, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 787, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 858, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 614, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 698, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 805, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 822, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 960, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 948, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1050, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1155, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 808, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 808, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 899, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 696, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 859, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 993, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1486, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1570, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 738, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1070, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1099, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 731, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 921, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 917, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1001, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 873, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 913, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1022, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 835, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 914, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 959, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1040, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1074, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1525, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 863, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 933, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 969, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1187, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1513, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1547, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1684, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 863, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 872, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1178, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1272, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1602, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1059, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1515, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1533, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1797, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1837, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1900, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1927, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1199, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1416, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1618, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1641, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1769, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1779, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1933, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 483, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 467, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 588, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 827, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 954, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1056, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 882, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1010, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1119, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1281, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1495, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1117, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1289, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1290, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1309, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1611, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1729, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1041, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1107, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1109, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1146, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 526, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 801, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 797, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 988, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1385, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1320, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1522, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1608, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1620, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1745, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 786, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 697, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 961, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1144, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 953, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1215, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1341, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 734, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 665, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1035, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 946, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1039, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1348, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1463, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1388, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1550, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1973, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1729, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 377913, "pad": 412928, "sq_pad": 741146624, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 964, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1265, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1679, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1733, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1453, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1698, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1720, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1754, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1218, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1387, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1391, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1435, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1497, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1724, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1824, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 948, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1263, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1310, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1351, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1428, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1984, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2115, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1134, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1245, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1546, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1572, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1815, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1518, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1557, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2011, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2100, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 626, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1134, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 986, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 916, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 772, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1097, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 699, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 508, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 1139, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1290, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1222, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1378, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1476, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1560, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1606, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1667, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1703, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1756, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1910, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1955, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1042, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1157, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1237, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1111, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 595, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 607, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 737, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 918, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1041, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1207, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1060, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1266, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1395, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1253, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1374, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1377, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1573, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1498, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1570, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 333, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 357, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 354, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 374, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 384, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 385, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 381, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 441, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 894, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 919, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1242, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1115, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1314, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1301, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1722, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1464, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1556, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1888, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1889, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1739, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2180, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1674, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1693, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1722, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1740, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1874, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1695, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2124, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1482, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1361, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1012, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1291, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1387, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1162, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1334, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1087, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1526, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1547, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1359, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 732, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 965, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1270, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 954, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1483, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1494, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2082, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1672, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1809, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1998, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1438, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1922, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1439, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1725, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1545, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1528, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1822, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1580, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2229, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 840, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 787, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1293, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1240, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 773, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1777, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1704, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1690, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1670, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1795, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1905, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1086, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1350, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 929, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1156, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1182, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1055, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 256, "global_steps": [4], "tok": 659902, "pad": 695040, "sq_pad": 1090611200, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 835, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 940, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1115, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1234, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 914, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 961, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1243, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1692, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1187, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1303, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1406, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1548, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1808, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2219, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2543, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1202, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1228, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1309, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 3112, "pad": 3328, "max_pad": 2336, "sq_pad": 6440960}, {"n": 2, "tok": 1179, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1230, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1426, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1243, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1320, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1529, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1221, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1427, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1636, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2000, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1269, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1430, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1901, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 3125, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 1284, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1490, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1597, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1770, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1526, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2233, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 3093, "pad": 3328, "max_pad": 1888, "sq_pad": 5638144}, {"n": 2, "tok": 4126, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 1354, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1586, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1812, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1392, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1482, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2571, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 1432, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1467, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1537, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1900, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1558, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1928, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2227, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2716, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 1685, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1854, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2083, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3312, "pad": 3584, "max_pad": 2400, "sq_pad": 7161856}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1903, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2660, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3206, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2112, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2557, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2932, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3138, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 999, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1303, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1428, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2303, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2493, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2052, "pad": 2304, "max_pad": 1408, "sq_pad": 2785280}, {"n": 2, "tok": 2242, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2669, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 3410, "pad": 3584, "max_pad": 2272, "sq_pad": 6883328}, {"n": 2, "tok": 3943, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2289, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2601, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3045, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3847, "pad": 4096, "max_pad": 2400, "sq_pad": 8636416}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2446, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2697, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2919, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2178, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2432, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2581, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2999, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 2674, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2883, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3702, "pad": 3840, "max_pad": 2304, "sq_pad": 7667712}, {"n": 2, "tok": 4392, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 1647, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1940, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2126, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2355, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2941, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3570, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 3972, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 2439, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2781, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3038, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 4066, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 1356, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1465, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1726, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2005, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1462, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1709, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2085, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3373, "pad": 3584, "max_pad": 2304, "sq_pad": 6946816}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1974, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2357, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2559, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1235, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1528, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1983, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2406, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2948, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 2955, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2995, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 4050, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 1910, "pad": 2048, "max_pad": 1440, "sq_pad": 2443264}, {"n": 2, "tok": 2028, "pad": 2304, "max_pad": 1440, "sq_pad": 2820096}, {"n": 2, "tok": 1818, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 3582, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 2076, "pad": 2304, "max_pad": 1408, "sq_pad": 2785280}, {"n": 2, "tok": 2721, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 1978, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2340, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2082, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2226, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2390, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2360, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2102, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2094, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 1924, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2250, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2287, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2600, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3266, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 2401, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 3717, "pad": 3840, "max_pad": 2176, "sq_pad": 7503872}, {"n": 2, "tok": 4234, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4234, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1454, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1527, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1865, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1797, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2164, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2095, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2623, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1998, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2386, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2939, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3128, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 1824, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 2158, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2595, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2732, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1475, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1806, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2108, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2367, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 1296, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1821, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2143, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2985, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 1597, "pad": 1792, "max_pad": 1152, "sq_pad": 1736704}, {"n": 2, "tok": 2358, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2483, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2376, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 1330, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1564, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1686, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2180, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2547, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2746, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2588, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 3322, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 4152, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2034, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2087, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2941, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3529, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2626, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2714, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2991, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3085, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 1989, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 2010, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 2956, "pad": 3072, "max_pad": 2208, "sq_pad": 5621760}, {"n": 2, "tok": 3792, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3824, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2766, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 2530, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2749, "pad": 2816, "max_pad": 1792, "sq_pad": 4259840}, {"n": 2, "tok": 3987, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4247, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4378, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4378, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 2838, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3076, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4091, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4272, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3172, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3727, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 3991, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4176, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3354, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 256, "global_steps": [4], "tok": 268983, "pad": 300800, "sq_pad": 401145856, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 408, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 427, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 435, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 530, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 585, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 606, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 456, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 458, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 472, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 489, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 600, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 760, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 578, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 609, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 635, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 668, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 687, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 719, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 766, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 782, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 582, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 853, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 891, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 917, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1036, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1183, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1429, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 597, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 605, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 613, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 615, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 633, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 676, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 588, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 592, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 638, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 657, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 769, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 678, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 745, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 749, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 762, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 774, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 859, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 583, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 638, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 773, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 837, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 970, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 618, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 651, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 686, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 744, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 949, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 952, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1405, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1720, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 622, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 662, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 710, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 780, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 786, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 811, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 895, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 641, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 885, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 899, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1334, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1414, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1679, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1985, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 656, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 698, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 723, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 886, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 926, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 672, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1231, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1340, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1430, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1420, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 710, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 722, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 729, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 738, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 742, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1022, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 757, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 801, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 957, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1089, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1239, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1477, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 819, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 877, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 977, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1052, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1155, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2157, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 881, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 929, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1185, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1475, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1486, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1720, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 996, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1116, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1300, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1448, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1484, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1491, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1647, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 492, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 507, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 611, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 692, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 727, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1047, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1256, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 890, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1162, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1189, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1205, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1464, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1150, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1302, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1835, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1258, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1271, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1330, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1388, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1657, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1696, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1045, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1199, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1247, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1254, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1443, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1461, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1458, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1259, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1272, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1309, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1492, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1507, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1314, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1360, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1454, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1429, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1506, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2196, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2196, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2196, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 726, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 921, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 897, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1096, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1272, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1172, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1333, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1419, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1522, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1765, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1805, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1846, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1230, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1323, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1458, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1553, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1485, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1935, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 659, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 697, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 657, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 808, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 905, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1093, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 682, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 780, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 831, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 945, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1140, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1256, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 766, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 892, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 880, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1094, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1151, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1206, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1365, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 607, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 685, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 915, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 256, "global_steps": [4], "tok": 390919, "pad": 428032, "sq_pad": 786563072, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 1428, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1520, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1599, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1356, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1417, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1578, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1801, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2249, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 586, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1324, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 836, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1192, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 723, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1095, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1471, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 885, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1409, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1312, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 979, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 999, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1077, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1263, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1090, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1123, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1103, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1311, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1277, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1071, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 994, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1073, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1103, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1184, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1197, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1403, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1469, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1797, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1320, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1646, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2071, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 738, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 774, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 753, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 786, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 873, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 832, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 965, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1050, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1076, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1193, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1430, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 902, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1096, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1175, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1211, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1375, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1564, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1537, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1591, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1108, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1060, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1098, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1263, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1332, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1287, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1445, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 633, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 842, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 937, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1007, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1314, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 686, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 812, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1009, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1044, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1099, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1549, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 635, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 962, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1329, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1274, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1239, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1137, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 740, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 590, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 779, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 837, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1248, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1119, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1428, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1397, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1370, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1218, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1786, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1390, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1932, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1991, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1200, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 834, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1313, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 774, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1454, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1404, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1305, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1330, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1384, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1489, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1502, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1520, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1565, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 815, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1067, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 699, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 702, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1308, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 836, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1803, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1989, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2166, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1717, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2107, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1555, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1715, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1170, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1360, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 996, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1753, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1914, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2073, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2189, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2189, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2189, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2189, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1380, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1458, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1501, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1575, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2069, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2022, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2136, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2136, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1598, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1574, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1793, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1934, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2202, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1813, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1789, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2202, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2024, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1545, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1809, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2184, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 256, "global_steps": [5], "tok": 643550, "pad": 678144, "sq_pad": 1047416832, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 735, "pad": 768, "max_pad": 384, "sq_pad": 294912}, {"n": 2, "tok": 829, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 868, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1081, "pad": 1280, "max_pad": 832, "sq_pad": 892928}, {"n": 2, "tok": 1128, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1232, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1550, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1601, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1199, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1334, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 2083, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3112, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 1254, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1346, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1531, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1641, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1251, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1412, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1067, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 2776, "pad": 2816, "max_pad": 2144, "sq_pad": 5048320}, {"n": 2, "tok": 1224, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1618, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2005, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1323, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1995, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2237, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 3297, "pad": 3328, "max_pad": 2112, "sq_pad": 5939200}, {"n": 2, "tok": 1532, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1892, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2107, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3245, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1478, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1590, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2117, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2308, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2001, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 3121, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2142, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2666, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3827, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1637, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1876, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1948, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2230, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2001, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2355, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2741, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1647, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1830, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 4250, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1676, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1776, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1918, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2480, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1906, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2397, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2458, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 3777, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1855, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2363, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 3383, "pad": 3584, "max_pad": 2304, "sq_pad": 6946816}, {"n": 2, "tok": 1965, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2202, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2606, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3082, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2080, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2556, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2272, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2344, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2159, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2377, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 3130, "pad": 3328, "max_pad": 1888, "sq_pad": 5638144}, {"n": 2, "tok": 3716, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 2245, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2548, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 2919, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 2417, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2768, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2980, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3817, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 2139, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2264, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2447, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2735, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2431, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2699, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2877, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3053, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 1567, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1690, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1961, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2182, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2624, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 3344, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3580, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 3918, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 2693, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3042, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3195, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1923, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2071, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3625, "pad": 3840, "max_pad": 2304, "sq_pad": 7667712}, {"n": 2, "tok": 1332, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1356, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1920, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1957, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2882, "pad": 3072, "max_pad": 1824, "sq_pad": 4884480}, {"n": 2, "tok": 3474, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3810, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 852, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 880, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1004, "pad": 1280, "max_pad": 800, "sq_pad": 870400}, {"n": 2, "tok": 911, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1164, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1377, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1858, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1722, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2227, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 2208, "sq_pad": 6768640}, {"n": 2, "tok": 3310, "pad": 3584, "max_pad": 1952, "sq_pad": 6473728}, {"n": 2, "tok": 3948, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 4163, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1728, "sq_pad": 4792320}, {"n": 2, "tok": 3658, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4300, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2717, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2856, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3893, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4342, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1076, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1376, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1821, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2186, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 1520, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1751, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1730, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1823, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1110, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1122, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1278, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1551, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 997, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1050, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1153, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1397, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1249, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1656, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2047, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2127, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1143, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1223, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1861, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2201, "pad": 2304, "max_pad": 1664, "sq_pad": 3178496}, {"n": 2, "tok": 3257, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3527, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3774, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1809, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2125, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2695, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3651, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1514, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1548, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1979, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2595, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 1220, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1539, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1779, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2705, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2912, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2684, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2563, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2811, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3865, "pad": 4096, "max_pad": 2368, "sq_pad": 8593408}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1791, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2463, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2711, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3588, "pad": 3840, "max_pad": 2368, "sq_pad": 7774208}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 3623, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 3608, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 3957, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 1185, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1324, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1206, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2497, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3772, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3304, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3550, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 4286, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4286, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 2373, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1765, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2122, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 3978, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2773, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 3354, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4123, "pad": 4352, "max_pad": 2368, "sq_pad": 9543680}, {"n": 2, "tok": 4293, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1809, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2111, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1959, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1678, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2121, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1989, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1903, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1738, "pad": 1792, "max_pad": 1152, "sq_pad": 1736704}, {"n": 2, "tok": 2257, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2443, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2328, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 3372, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3180, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 3132, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 2494, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 256, "global_steps": [5], "tok": 281452, "pad": 314880, "sq_pad": 436862976, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 368, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 367, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 412, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 417, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 432, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 436, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 442, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 639, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 538, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 590, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 611, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 621, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 772, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 778, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 798, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 803, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 580, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 619, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 651, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 936, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1147, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1449, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1663, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 600, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 662, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 684, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 760, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 847, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 660, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 687, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 725, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 529, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 538, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 597, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 627, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 833, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 839, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 896, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 939, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1066, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 998, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1190, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2107, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 688, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 873, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1056, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1130, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2115, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 714, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 764, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 813, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1016, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1140, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 737, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 870, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1401, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1502, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1619, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 759, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1027, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1115, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1261, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1405, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1696, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 790, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 847, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 946, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 967, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1155, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 778, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 933, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1223, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1303, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1438, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 854, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 881, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 885, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 914, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 916, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 814, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 862, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 882, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 894, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 944, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1178, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1302, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1196, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1201, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1246, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1677, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2100, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 858, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1109, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1227, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1008, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1277, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2106, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 976, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1159, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1412, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1500, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1582, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1220, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1336, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1249, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1069, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1275, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1108, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1107, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1270, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1419, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1711, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1828, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1888, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1089, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1156, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1163, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1385, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1410, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1509, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1546, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1610, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1074, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1343, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1360, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1408, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1409, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1571, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1692, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1087, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1183, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1264, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1414, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1226, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1205, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1290, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1409, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1416, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1461, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1504, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1549, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 836, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 731, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 858, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 832, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 990, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 918, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1264, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1171, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1453, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1563, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1781, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1782, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1798, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1886, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2032, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1207, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1486, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1499, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1543, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1585, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1610, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1900, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2115, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 714, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 714, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 935, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1136, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1509, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2116, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 661, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 671, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 644, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 712, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1052, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 868, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1108, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1241, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1641, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1706, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1816, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1994, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 433, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 433, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 439, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 444, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 436, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 454, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 550, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 442, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 469, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 534, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 630, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 656, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1067, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 256, "global_steps": [5], "tok": 362098, "pad": 397824, "sq_pad": 705822720, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 757, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 694, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 865, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 857, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1297, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1366, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2157, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1605, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1705, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1840, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2055, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1315, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1535, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1784, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1874, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2114, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2150, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2150, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1354, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1363, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1788, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2171, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2171, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 522, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 554, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 582, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 946, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1146, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1040, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 804, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 781, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 970, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 855, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 915, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 908, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 535, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 575, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 567, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 555, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 681, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 597, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 756, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 492, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 517, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 533, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 557, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 681, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 603, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 802, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 854, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1017, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1044, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 506, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 637, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 601, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 622, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 818, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 634, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1567, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1605, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1652, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1703, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1824, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1883, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1891, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 842, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 967, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1072, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1443, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1522, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 779, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 749, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 953, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1026, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1259, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1336, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 592, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 751, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 788, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 885, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 894, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 907, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1272, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1253, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1452, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1470, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1378, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1306, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1265, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1599, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1726, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1028, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1148, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1315, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1307, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1404, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1463, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1388, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1835, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1856, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1767, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1729, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1879, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1852, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 535, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 650, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 711, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 613, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 576, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 630, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 899, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1248, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1249, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1814, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1958, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1536, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1738, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1812, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2143, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2143, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2143, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2143, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1175, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1198, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1001, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 764, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1129, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 993, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1964, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2014, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1181, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1592, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1582, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1772, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1972, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 850, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 959, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1113, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 998, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 929, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 871, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1065, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1056, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1049, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 860, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 617, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1108, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1149, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1227, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1216, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1154, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1295, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2123, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2206, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1567, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1805, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1443, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1737, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1783, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1088, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1406, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 256, "global_steps": [6], "tok": 684039, "pad": 720128, "sq_pad": 1182752768, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1031, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1065, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1143, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1443, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1001, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1147, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1217, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1380, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1013, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1133, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1041, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1150, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1037, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1117, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1263, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1612, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1089, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1252, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1629, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1600, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1286, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1444, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1568, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1738, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1285, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1298, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1416, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2021, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 1447, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1761, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2144, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2480, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1364, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1518, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1894, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2187, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1386, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1478, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1936, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 3214, "pad": 3328, "max_pad": 2208, "sq_pad": 6129664}, {"n": 2, "tok": 1396, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1877, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1651, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 2047, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2145, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2353, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1504, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1665, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1827, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2010, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2131, "pad": 2304, "max_pad": 1472, "sq_pad": 2859008}, {"n": 2, "tok": 2886, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 2995, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3966, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 1514, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1577, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1668, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2036, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1752, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2061, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2307, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2384, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1869, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2032, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 3170, "pad": 3328, "max_pad": 2240, "sq_pad": 6201344}, {"n": 2, "tok": 1858, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2138, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2287, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2399, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2049, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2635, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3576, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2111, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2775, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 4259, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1996, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3080, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3864, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 2320, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2679, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2878, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3688, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 2934, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3220, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3740, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3097, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3381, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3859, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 3127, "pad": 3328, "max_pad": 2048, "sq_pad": 5832704}, {"n": 2, "tok": 4144, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4302, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4302, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3003, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3234, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3402, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2368, "sq_pad": 8593408}, {"n": 2, "tok": 2378, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2596, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3313, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3649, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 2737, "pad": 2816, "max_pad": 1696, "sq_pad": 4130816}, {"n": 2, "tok": 4198, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 3862, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3926, "pad": 4096, "max_pad": 2080, "sq_pad": 8390656}, {"n": 2, "tok": 1439, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1588, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1848, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2112, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1938, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2316, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2950, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3463, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 1108, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1615, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1499, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2916, "pad": 3072, "max_pad": 2272, "sq_pad": 5801984}, {"n": 2, "tok": 2801, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 3372, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3806, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4014, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3133, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3663, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 3785, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1900, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2208, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2824, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3467, "pad": 3584, "max_pad": 2240, "sq_pad": 6823936}, {"n": 2, "tok": 2323, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2656, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2888, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3324, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 1797, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2171, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2177, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2290, "pad": 2560, "max_pad": 1600, "sq_pad": 3481600}, {"n": 2, "tok": 1117, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1233, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1584, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1830, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1905, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2411, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3276, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3993, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3347, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1383, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1468, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1618, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2091, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3616, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 802, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 743, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 996, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 976, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1820, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2081, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2442, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 3320, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 854, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1013, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1024, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 2521, "pad": 2560, "max_pad": 2144, "sq_pad": 4769792}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3747, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 4240, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3535, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2389, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2345, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3142, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2035, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2291, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2587, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3536, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2445, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2718, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2636, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3952, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4198, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1168, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1408, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1508, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1637, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1428, "pad": 1536, "max_pad": 960, "sq_pad": 1253376}, {"n": 2, "tok": 1802, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1997, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1549, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1409, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2344, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2439, "pad": 2560, "max_pad": 1568, "sq_pad": 3442688}, {"n": 2, "tok": 3053, "pad": 3328, "max_pad": 1952, "sq_pad": 5703680}, {"n": 2, "tok": 1374, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1804, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 2147, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 2240, "sq_pad": 6201344}, {"n": 2, "tok": 2937, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 3749, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1832, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2015, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2118, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2313, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2818, "pad": 3072, "max_pad": 1728, "sq_pad": 4792320}, {"n": 2, "tok": 2670, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3264, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3788, "pad": 3840, "max_pad": 1920, "sq_pad": 7372800}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4123, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 256, "global_steps": [6], "tok": 296764, "pad": 331520, "sq_pad": 491716608, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 526, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 533, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 532, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 559, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 584, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 730, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 463, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 538, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 546, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 601, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 608, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 609, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 679, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 472, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 541, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 562, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 571, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 536, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 625, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 525, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 516, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 521, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 542, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 575, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 604, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 659, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 740, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 872, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 512, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 577, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 600, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 652, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 802, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 827, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 680, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 920, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 601, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 685, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 782, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 786, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 838, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 642, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 655, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 682, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 734, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1227, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 819, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 942, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1027, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1117, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1184, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1296, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 690, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 708, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 810, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 851, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1155, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 703, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 730, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 748, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 947, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1096, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2118, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 686, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 710, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 818, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 884, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 895, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 982, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 986, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1013, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 923, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1022, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1025, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1040, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1105, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1215, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 805, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 860, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 976, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1034, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 816, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1315, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1370, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1516, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1474, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1521, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1789, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2177, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 707, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 754, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 823, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 857, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 811, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1006, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 818, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 934, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1139, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1176, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1208, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 923, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 946, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1022, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1010, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1065, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1040, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1098, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1120, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1167, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1196, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1203, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 991, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1058, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1291, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1344, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1916, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1660, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 995, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1116, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1281, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1494, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1153, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1314, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1347, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1529, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1551, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1759, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1210, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1358, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1401, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1477, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1790, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1898, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1545, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1546, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1674, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1749, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1774, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1839, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1901, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1413, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1437, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1505, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1592, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1683, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1698, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1757, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2102, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1250, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1877, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1993, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1427, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1576, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1595, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1639, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1687, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1715, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1714, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2205, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1230, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1366, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1667, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1646, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1767, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1882, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1106, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1631, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2053, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2145, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1894, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1968, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1996, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1930, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 664, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 775, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 861, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1039, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1073, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 895, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1136, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1463, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1723, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1740, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 603, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 868, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 825, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 792, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2124, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1153, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1648, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1665, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1707, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1717, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2089, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1896, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2118, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 256, "global_steps": [6], "tok": 387275, "pad": 423680, "sq_pad": 798425088, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 1561, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1572, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1746, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1917, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1793, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1992, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 764, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1136, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1047, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1161, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1356, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1468, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1341, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1120, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1203, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1229, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1427, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1392, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1496, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1748, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1576, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 816, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1002, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 941, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 933, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1357, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 566, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 551, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 506, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 727, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 718, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 927, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1002, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1244, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1167, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1609, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1667, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2165, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1828, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1537, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1810, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 662, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 752, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 964, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1048, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1675, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1941, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 425, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 377, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 346, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 397, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 521, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 475, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 455, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 521, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 756, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 977, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1137, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1305, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1448, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1872, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 435, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 489, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 524, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 497, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 527, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 401, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1571, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1585, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1747, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2000, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1870, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1665, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1095, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1294, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1219, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 960, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1284, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1027, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2115, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1056, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 979, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1097, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1281, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1306, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1404, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1170, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1275, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1363, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1400, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1818, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2183, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2172, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2095, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 535, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 633, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 741, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 838, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 560, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 868, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 899, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1077, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 920, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 879, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 676, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 733, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1069, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1275, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 967, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1472, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1347, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1706, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 620, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 754, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 706, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1098, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1069, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2087, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1165, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1772, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1840, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1909, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 855, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 977, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1131, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 884, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1184, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 934, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1222, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1322, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1496, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1450, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1220, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1526, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1738, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1904, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1884, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1971, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2152, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}


==> anc/data/controlled/micro_batches/p3_mxfp8_m2.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 128, "global_steps": [1], "tok": 668548, "pad": 690432, "sq_pad": 1081491456, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1748, "pad": 2048, "max_pad": 736, "sq_pad": 1124352}, {"n": 4, "tok": 1535, "pad": 1792, "max_pad": 640, "sq_pad": 854016}, {"n": 4, "tok": 1967, "pad": 2048, "max_pad": 608, "sq_pad": 1069056}, {"n": 4, "tok": 2070, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2309, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 2440, "pad": 2560, "max_pad": 800, "sq_pad": 1685504}, {"n": 4, "tok": 4044, "pad": 4096, "max_pad": 1120, "sq_pad": 4263936}, {"n": 4, "tok": 2534, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 3678, "pad": 3840, "max_pad": 1216, "sq_pad": 3799040}, {"n": 4, "tok": 2269, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 3032, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3825, "pad": 4096, "max_pad": 1312, "sq_pad": 4384768}, {"n": 4, "tok": 6855, "pad": 6912, "max_pad": 2144, "sq_pad": 12486656}, {"n": 4, "tok": 2928, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3495, "pad": 3584, "max_pad": 1152, "sq_pad": 3301376}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 1152, "sq_pad": 3317760}, {"n": 4, "tok": 4502, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 3120, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 3763, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 3716, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 5285, "pad": 5376, "max_pad": 1536, "sq_pad": 7313408}, {"n": 4, "tok": 3724, "pad": 3840, "max_pad": 1056, "sq_pad": 3756032}, {"n": 4, "tok": 5738, "pad": 5888, "max_pad": 2240, "sq_pad": 9478144}, {"n": 4, "tok": 4095, "pad": 4352, "max_pad": 1408, "sq_pad": 4937728}, {"n": 4, "tok": 5083, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 3927, "pad": 4096, "max_pad": 1376, "sq_pad": 4395008}, {"n": 4, "tok": 7445, "pad": 7680, "max_pad": 2336, "sq_pad": 15206400}, {"n": 4, "tok": 5105, "pad": 5376, "max_pad": 2336, "sq_pad": 8548352}, {"n": 4, "tok": 8416, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 3898, "pad": 4096, "max_pad": 1216, "sq_pad": 4349952}, {"n": 4, "tok": 4406, "pad": 4608, "max_pad": 1376, "sq_pad": 5378048}, {"n": 4, "tok": 4050, "pad": 4352, "max_pad": 1312, "sq_pad": 4806656}, {"n": 4, "tok": 4973, "pad": 5120, "max_pad": 1600, "sq_pad": 6703104}, {"n": 4, "tok": 4264, "pad": 4352, "max_pad": 1184, "sq_pad": 4761600}, {"n": 4, "tok": 4963, "pad": 5120, "max_pad": 1408, "sq_pad": 6580224}, {"n": 4, "tok": 5160, "pad": 5376, "max_pad": 1600, "sq_pad": 7395328}, {"n": 4, "tok": 6230, "pad": 6400, "max_pad": 1824, "sq_pad": 10311680}, {"n": 4, "tok": 4354, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 4850, "pad": 4864, "max_pad": 1280, "sq_pad": 5924864}, {"n": 4, "tok": 4544, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4985, "pad": 5120, "max_pad": 1376, "sq_pad": 6572032}, {"n": 4, "tok": 4280, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4796, "pad": 5120, "max_pad": 1536, "sq_pad": 6651904}, {"n": 4, "tok": 4665, "pad": 4864, "max_pad": 1376, "sq_pad": 5951488}, {"n": 4, "tok": 5587, "pad": 5632, "max_pad": 1664, "sq_pad": 8022016}, {"n": 4, "tok": 2282, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 2722, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 3463, "pad": 3584, "max_pad": 1024, "sq_pad": 3254272}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1248, "sq_pad": 4786176}, {"n": 4, "tok": 3411, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 5540, "pad": 5632, "max_pad": 2144, "sq_pad": 8671232}, {"n": 4, "tok": 5152, "pad": 5376, "max_pad": 1664, "sq_pad": 7395328}, {"n": 4, "tok": 7439, "pad": 7680, "max_pad": 2304, "sq_pad": 15128576}, {"n": 4, "tok": 5057, "pad": 5120, "max_pad": 1376, "sq_pad": 6608896}, {"n": 4, "tok": 6668, "pad": 6912, "max_pad": 2304, "sq_pad": 12394496}, {"n": 4, "tok": 2403, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 5660, "pad": 5888, "max_pad": 2272, "sq_pad": 10123264}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4956, "pad": 5120, "max_pad": 1504, "sq_pad": 6645760}, {"n": 4, "tok": 6597, "pad": 6656, "max_pad": 1952, "sq_pad": 11192320}, {"n": 4, "tok": 2160, "pad": 2304, "max_pad": 640, "sq_pad": 1335296}, {"n": 4, "tok": 4142, "pad": 4352, "max_pad": 1312, "sq_pad": 4995072}, {"n": 4, "tok": 3527, "pad": 3584, "max_pad": 1440, "sq_pad": 3641344}, {"n": 4, "tok": 6261, "pad": 6400, "max_pad": 2240, "sq_pad": 10934272}, {"n": 4, "tok": 2641, "pad": 2816, "max_pad": 832, "sq_pad": 2025472}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 992, "sq_pad": 3241984}, {"n": 4, "tok": 3422, "pad": 3584, "max_pad": 1312, "sq_pad": 3442688}, {"n": 4, "tok": 7273, "pad": 7424, "max_pad": 2240, "sq_pad": 14235648}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1088, "sq_pad": 2498560}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1408, "sq_pad": 4913152}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 896, "sq_pad": 2777088}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 2336, "sq_pad": 8583168}, {"n": 4, "tok": 4589, "pad": 4864, "max_pad": 1408, "sq_pad": 5971968}, {"n": 4, "tok": 5059, "pad": 5120, "max_pad": 1344, "sq_pad": 6563840}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 1120, "sq_pad": 3299328}, {"n": 4, "tok": 4768, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 5881, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 7346, "pad": 7424, "max_pad": 2144, "sq_pad": 13940736}, {"n": 4, "tok": 4687, "pad": 4864, "max_pad": 1440, "sq_pad": 6057984}, {"n": 4, "tok": 7355, "pad": 7680, "max_pad": 2112, "sq_pad": 14821376}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1024, "sq_pad": 2476032}, {"n": 4, "tok": 5098, "pad": 5376, "max_pad": 2368, "sq_pad": 8677376}, {"n": 4, "tok": 4710, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 5868, "pad": 6144, "max_pad": 1600, "sq_pad": 9453568}, {"n": 4, "tok": 3130, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 4376, "pad": 4608, "max_pad": 1376, "sq_pad": 5388288}, {"n": 4, "tok": 4857, "pad": 5120, "max_pad": 1600, "sq_pad": 6742016}, {"n": 4, "tok": 6023, "pad": 6144, "max_pad": 1696, "sq_pad": 9472000}, {"n": 4, "tok": 7858, "pad": 7936, "max_pad": 1984, "sq_pad": 15745024}, {"n": 4, "tok": 8325, "pad": 8448, "max_pad": 2240, "sq_pad": 17876992}, {"n": 4, "tok": 7940, "pad": 8192, "max_pad": 2208, "sq_pad": 16814080}, {"n": 4, "tok": 8450, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4608, "max_pad": 1312, "sq_pad": 5392384}, {"n": 4, "tok": 5147, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 5545, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 7940, "pad": 8192, "max_pad": 2336, "sq_pad": 16951296}, {"n": 4, "tok": 4031, "pad": 4096, "max_pad": 1280, "sq_pad": 4327424}, {"n": 4, "tok": 7023, "pad": 7168, "max_pad": 2240, "sq_pad": 13613056}, {"n": 4, "tok": 4695, "pad": 4864, "max_pad": 1376, "sq_pad": 5974016}, {"n": 4, "tok": 5157, "pad": 5376, "max_pad": 1536, "sq_pad": 7282688}, {"n": 4, "tok": 5635, "pad": 5888, "max_pad": 1696, "sq_pad": 8747008}, {"n": 4, "tok": 6684, "pad": 6912, "max_pad": 2112, "sq_pad": 12183552}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7467, "pad": 7680, "max_pad": 2304, "sq_pad": 15214592}, {"n": 4, "tok": 8388, "pad": 8704, "max_pad": 2368, "sq_pad": 18991104}, {"n": 4, "tok": 7503, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 5896, "pad": 6144, "max_pad": 1952, "sq_pad": 9684992}, {"n": 4, "tok": 6286, "pad": 6400, "max_pad": 1664, "sq_pad": 10250240}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1056, "sq_pad": 3704832}, {"n": 4, "tok": 4668, "pad": 4864, "max_pad": 2272, "sq_pad": 7444480}, {"n": 4, "tok": 6429, "pad": 6656, "max_pad": 2144, "sq_pad": 11685888}, {"n": 4, "tok": 8438, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}, {"n": 4, "tok": 7328, "pad": 7424, "max_pad": 1952, "sq_pad": 13809664}, {"n": 4, "tok": 7921, "pad": 8192, "max_pad": 2368, "sq_pad": 16975872}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2400, "sq_pad": 19075072}, {"n": 4, "tok": 8677, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8066, "pad": 8192, "max_pad": 2240, "sq_pad": 16906240}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8575, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 128, "global_steps": [1], "tok": 272752, "pad": 290048, "sq_pad": 379299840, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 762, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 986, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 708, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 827, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1094, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1019, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1051, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1095, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1049, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1391, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1848, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2196, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1185, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1619, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2059, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1093, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1625, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1646, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2839, "pad": 3072, "max_pad": 1920, "sq_pad": 5013504}, {"n": 2, "tok": 4016, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1477, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1559, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1936, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 1506, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1865, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1636, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2028, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2109, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2869, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1958, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 3455, "pad": 3584, "max_pad": 2240, "sq_pad": 6823936}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2394, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2584, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1622, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2305, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 3171, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1896, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2093, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2313, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1955, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2095, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2266, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2707, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2025, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2239, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2423, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2540, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2368, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2792, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2985, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3245, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 2118, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2236, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2327, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2208, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2391, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2594, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2058, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2222, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2249, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2412, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2575, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3012, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1047, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1235, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1196, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1526, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1699, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1764, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2006, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2177, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1692, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1719, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2188, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3352, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 2362, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2790, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2338, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2719, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2963, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3705, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1147, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1256, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1386, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1488, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1771, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 3889, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3054, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 1045, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1115, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1707, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2435, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}], "selfcheck": {"verl": 768, "ours": 768, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 128, "global_steps": [1], "tok": 395796, "pad": 411648, "sq_pad": 730370048, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1263, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 2264, "pad": 2304, "max_pad": 1440, "sq_pad": 2820096}, {"n": 2, "tok": 2438, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 3823, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1251, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1390, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1609, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1762, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1476, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1946, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3011, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1320, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1795, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2375, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1563, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1671, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1822, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2213, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2376, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2653, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2406, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1536, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1938, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2269, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2819, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3062, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 2104, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2583, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3631, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 3724, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 1283, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1521, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1807, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 3291, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 3059, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2809, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 1549, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1581, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2028, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2348, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2156, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2701, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3094, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3918, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4051, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3944, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 3996, "pad": 4096, "max_pad": 2080, "sq_pad": 8390656}, {"n": 2, "tok": 4170, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4280, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2542, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2886, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2884, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3672, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1748, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2283, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2717, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 4306, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2400, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2295, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2469, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2688, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2678, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2957, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2999, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3685, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4182, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3670, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3833, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2658, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3238, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3264, "pad": 3328, "max_pad": 1664, "sq_pad": 5537792}, {"n": 2, "tok": 3022, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 2016, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1763, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1834, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 2336, "sq_pad": 5998592}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3906, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4100, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4338, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3494, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3637, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4082, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3790, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 128, "global_steps": [2], "tok": 660790, "pad": 682496, "sq_pad": 1067147264, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2560, "max_pad": 928, "sq_pad": 1755136}, {"n": 4, "tok": 3705, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 2309, "pad": 2560, "max_pad": 800, "sq_pad": 1675264}, {"n": 4, "tok": 2823, "pad": 3072, "max_pad": 1056, "sq_pad": 2471936}, {"n": 4, "tok": 2655, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 3604, "pad": 3840, "max_pad": 1216, "sq_pad": 3782656}, {"n": 4, "tok": 2887, "pad": 3072, "max_pad": 992, "sq_pad": 2437120}, {"n": 4, "tok": 3578, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 960, "sq_pad": 2426880}, {"n": 4, "tok": 5140, "pad": 5376, "max_pad": 2336, "sq_pad": 8538112}, {"n": 4, "tok": 2745, "pad": 3072, "max_pad": 992, "sq_pad": 2426880}, {"n": 4, "tok": 3180, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2607, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 3033, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 3194, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 4840, "pad": 5120, "max_pad": 1728, "sq_pad": 6834176}, {"n": 4, "tok": 3421, "pad": 3584, "max_pad": 1056, "sq_pad": 3254272}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1376, "sq_pad": 5953536}, {"n": 4, "tok": 3548, "pad": 3840, "max_pad": 1216, "sq_pad": 3803136}, {"n": 4, "tok": 4592, "pad": 4864, "max_pad": 1408, "sq_pad": 5963776}, {"n": 4, "tok": 5070, "pad": 5120, "max_pad": 1856, "sq_pad": 7157760}, {"n": 4, "tok": 8218, "pad": 8448, "max_pad": 2304, "sq_pad": 17915904}, {"n": 4, "tok": 5273, "pad": 5376, "max_pad": 1856, "sq_pad": 8054784}, {"n": 4, "tok": 8372, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 3467, "pad": 3584, "max_pad": 960, "sq_pad": 3219456}, {"n": 4, "tok": 4105, "pad": 4352, "max_pad": 1376, "sq_pad": 4853760}, {"n": 4, "tok": 3757, "pad": 3840, "max_pad": 1088, "sq_pad": 3733504}, {"n": 4, "tok": 5753, "pad": 5888, "max_pad": 2208, "sq_pad": 9441280}, {"n": 4, "tok": 3604, "pad": 3840, "max_pad": 1120, "sq_pad": 3729408}, {"n": 4, "tok": 4180, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 3589, "pad": 3840, "max_pad": 1120, "sq_pad": 3723264}, {"n": 4, "tok": 4912, "pad": 5120, "max_pad": 1888, "sq_pad": 7065600}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1408, "sq_pad": 5470208}, {"n": 4, "tok": 6009, "pad": 6144, "max_pad": 1664, "sq_pad": 9461760}, {"n": 4, "tok": 4423, "pad": 4608, "max_pad": 1408, "sq_pad": 5441536}, {"n": 4, "tok": 6759, "pad": 6912, "max_pad": 2208, "sq_pad": 12357632}, {"n": 4, "tok": 4077, "pad": 4096, "max_pad": 1120, "sq_pad": 4214784}, {"n": 4, "tok": 4852, "pad": 5120, "max_pad": 1568, "sq_pad": 6664192}, {"n": 4, "tok": 5473, "pad": 5632, "max_pad": 2208, "sq_pad": 8833024}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 1440, "sq_pad": 6047744}, {"n": 4, "tok": 5705, "pad": 5888, "max_pad": 2240, "sq_pad": 9664512}, {"n": 4, "tok": 5290, "pad": 5376, "max_pad": 1440, "sq_pad": 7264256}, {"n": 4, "tok": 6977, "pad": 7168, "max_pad": 2304, "sq_pad": 13256704}, {"n": 4, "tok": 7658, "pad": 7936, "max_pad": 2368, "sq_pad": 16250880}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4199, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 5028, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 4591, "pad": 4864, "max_pad": 1536, "sq_pad": 6055936}, {"n": 4, "tok": 6509, "pad": 6656, "max_pad": 2208, "sq_pad": 11491328}, {"n": 4, "tok": 2412, "pad": 2560, "max_pad": 832, "sq_pad": 1705984}, {"n": 4, "tok": 3558, "pad": 3840, "max_pad": 1216, "sq_pad": 3782656}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 3503, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 3673, "pad": 3840, "max_pad": 1216, "sq_pad": 3786752}, {"n": 4, "tok": 7281, "pad": 7424, "max_pad": 2304, "sq_pad": 14477312}, {"n": 4, "tok": 2708, "pad": 2816, "max_pad": 768, "sq_pad": 1992704}, {"n": 4, "tok": 3691, "pad": 3840, "max_pad": 1184, "sq_pad": 3758080}, {"n": 4, "tok": 6989, "pad": 7168, "max_pad": 2272, "sq_pad": 13258752}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3923, "pad": 4096, "max_pad": 1248, "sq_pad": 4311040}, {"n": 4, "tok": 5275, "pad": 5376, "max_pad": 1568, "sq_pad": 7303168}, {"n": 4, "tok": 5930, "pad": 6144, "max_pad": 1952, "sq_pad": 9689088}, {"n": 4, "tok": 6890, "pad": 7168, "max_pad": 1952, "sq_pad": 12961792}, {"n": 4, "tok": 2802, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 4629, "pad": 4864, "max_pad": 2304, "sq_pad": 7503872}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4379, "pad": 4608, "max_pad": 1344, "sq_pad": 5414912}, {"n": 4, "tok": 4751, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 5865, "pad": 6144, "max_pad": 1824, "sq_pad": 9664512}, {"n": 4, "tok": 5804, "pad": 5888, "max_pad": 1728, "sq_pad": 8816640}, {"n": 4, "tok": 7122, "pad": 7168, "max_pad": 2176, "sq_pad": 13105152}, {"n": 4, "tok": 2568, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 3181, "pad": 3328, "max_pad": 960, "sq_pad": 2803712}, {"n": 4, "tok": 2900, "pad": 3072, "max_pad": 864, "sq_pad": 2377728}, {"n": 4, "tok": 3179, "pad": 3328, "max_pad": 1216, "sq_pad": 2979840}, {"n": 4, "tok": 1982, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2685, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 3013, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 4928, "pad": 5120, "max_pad": 2272, "sq_pad": 7940096}, {"n": 4, "tok": 6451, "pad": 6656, "max_pad": 1856, "sq_pad": 11139072}, {"n": 4, "tok": 7794, "pad": 7936, "max_pad": 2208, "sq_pad": 15896576}, {"n": 4, "tok": 4015, "pad": 4096, "max_pad": 1152, "sq_pad": 4237312}, {"n": 4, "tok": 6534, "pad": 6656, "max_pad": 2176, "sq_pad": 12001280}, {"n": 4, "tok": 6549, "pad": 6656, "max_pad": 1792, "sq_pad": 11102208}, {"n": 4, "tok": 8007, "pad": 8192, "max_pad": 2272, "sq_pad": 16865280}, {"n": 4, "tok": 2327, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2517, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 4039, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 4913, "pad": 5120, "max_pad": 1536, "sq_pad": 6662144}, {"n": 4, "tok": 3118, "pad": 3328, "max_pad": 960, "sq_pad": 2803712}, {"n": 4, "tok": 3266, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2729, "pad": 2816, "max_pad": 960, "sq_pad": 2156544}, {"n": 4, "tok": 2665, "pad": 2816, "max_pad": 960, "sq_pad": 2082816}, {"n": 4, "tok": 8635, "pad": 8704, "max_pad": 2208, "sq_pad": 18952192}, {"n": 4, "tok": 8748, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}, {"n": 4, "tok": 3933, "pad": 4096, "max_pad": 1248, "sq_pad": 4265984}, {"n": 4, "tok": 4136, "pad": 4352, "max_pad": 1344, "sq_pad": 4896768}, {"n": 4, "tok": 5045, "pad": 5120, "max_pad": 1408, "sq_pad": 6610944}, {"n": 4, "tok": 3366, "pad": 3584, "max_pad": 992, "sq_pad": 3256320}, {"n": 4, "tok": 5334, "pad": 5632, "max_pad": 2400, "sq_pad": 9267200}, {"n": 4, "tok": 8278, "pad": 8448, "max_pad": 2272, "sq_pad": 17909760}, {"n": 4, "tok": 8616, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8477, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5668, "pad": 5888, "max_pad": 1792, "sq_pad": 8812544}, {"n": 4, "tok": 8056, "pad": 8192, "max_pad": 2144, "sq_pad": 16846848}, {"n": 4, "tok": 6065, "pad": 6144, "max_pad": 2176, "sq_pad": 10027008}, {"n": 4, "tok": 8041, "pad": 8192, "max_pad": 2272, "sq_pad": 16988160}, {"n": 4, "tok": 6904, "pad": 7168, "max_pad": 2144, "sq_pad": 13441024}, {"n": 4, "tok": 8252, "pad": 8448, "max_pad": 2304, "sq_pad": 17946624}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5577, "pad": 5632, "max_pad": 1728, "sq_pad": 8263680}, {"n": 4, "tok": 8173, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 5452, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 7733, "pad": 7936, "max_pad": 2272, "sq_pad": 15894528}, {"n": 4, "tok": 2936, "pad": 3072, "max_pad": 864, "sq_pad": 2379776}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 2240, "sq_pad": 6506496}, {"n": 4, "tok": 5985, "pad": 6144, "max_pad": 2240, "sq_pad": 10332160}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6745, "pad": 6912, "max_pad": 1888, "sq_pad": 12111872}, {"n": 4, "tok": 6224, "pad": 6400, "max_pad": 1824, "sq_pad": 10319872}, {"n": 4, "tok": 8449, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8548, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 128, "global_steps": [2], "tok": 298934, "pad": 317440, "sq_pad": 450777088, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1280, "max_pad": 800, "sq_pad": 870400}, {"n": 2, "tok": 1237, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1632, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2073, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1119, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1190, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1255, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1568, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1362, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1635, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1969, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1287, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1600, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1786, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1792, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1281, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 3138, "pad": 3328, "max_pad": 2304, "sq_pad": 6356992}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1426, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1540, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1640, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1270, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1337, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1582, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1492, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2151, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1594, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1827, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1915, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2278, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2314, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3136, "pad": 3328, "max_pad": 2016, "sq_pad": 5785600}, {"n": 2, "tok": 4000, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3524, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4130, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1772, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1891, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2214, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2062, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3470, "pad": 3584, "max_pad": 2208, "sq_pad": 6768640}, {"n": 2, "tok": 1733, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1871, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2013, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2167, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1742, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1847, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2009, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 1907, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2924, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3085, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 1994, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3925, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 1911, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2518, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2131, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3342, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2652, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2456, "pad": 2560, "max_pad": 1632, "sq_pad": 3524608}, {"n": 2, "tok": 3249, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2785, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 3053, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3924, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 3394, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2071, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2324, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2704, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 2162, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2811, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3698, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1031, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1381, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1672, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1886, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1302, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1652, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1851, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1638, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2035, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1824, "sq_pad": 4884480}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1414, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1689, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3050, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3939, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1771, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2152, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2475, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2800, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2693, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3237, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 3772, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 3118, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 128, "global_steps": [2], "tok": 361856, "pad": 379648, "sq_pad": 653789184, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1288, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1514, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2996, "pad": 3072, "max_pad": 2176, "sq_pad": 5537792}, {"n": 2, "tok": 1661, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2012, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2367, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2277, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2474, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2586, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3279, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2550, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3109, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4013, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 1269, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1458, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1723, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1780, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 1110, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1228, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1457, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1578, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1879, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3049, "pad": 3072, "max_pad": 2144, "sq_pad": 5457920}, {"n": 2, "tok": 3077, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3374, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 4251, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1855, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2160, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2328, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3185, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3364, "pad": 3584, "max_pad": 1952, "sq_pad": 6473728}, {"n": 2, "tok": 3842, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 4165, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1170, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1157, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1165, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1352, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1990, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2049, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2257, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2656, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1453, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1665, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1520, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1013, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1716, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1513, "pad": 1792, "max_pad": 1184, "sq_pad": 1771520}, {"n": 2, "tok": 1152, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 4261, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2403, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2215, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1718, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2187, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2404, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2641, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 1577, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1789, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2004, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2400, "sq_pad": 7161856}, {"n": 2, "tok": 3970, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4213, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2628, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3040, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4116, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2520, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 3545, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 3757, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 2368, "sq_pad": 7086080}, {"n": 2, "tok": 3573, "pad": 3584, "max_pad": 2144, "sq_pad": 6670336}, {"n": 2, "tok": 3986, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4266, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2204, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3373, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4049, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4124, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2576, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2876, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3575, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4158, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1558, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1376, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2807, "pad": 3072, "max_pad": 2368, "sq_pad": 6103040}, {"n": 2, "tok": 2194, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3791, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3230, "pad": 3328, "max_pad": 1952, "sq_pad": 5703680}, {"n": 2, "tok": 3515, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3240, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2984, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4175, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 128, "global_steps": [3], "tok": 628462, "pad": 650496, "sq_pad": 982216704, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1478, "pad": 1792, "max_pad": 736, "sq_pad": 915456}, {"n": 4, "tok": 2139, "pad": 2304, "max_pad": 768, "sq_pad": 1378304}, {"n": 4, "tok": 1763, "pad": 1792, "max_pad": 512, "sq_pad": 813056}, {"n": 4, "tok": 2015, "pad": 2304, "max_pad": 992, "sq_pad": 1583104}, {"n": 4, "tok": 1729, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 2024, "pad": 2304, "max_pad": 832, "sq_pad": 1415168}, {"n": 4, "tok": 2037, "pad": 2304, "max_pad": 768, "sq_pad": 1382400}, {"n": 4, "tok": 2708, "pad": 2816, "max_pad": 832, "sq_pad": 2017280}, {"n": 4, "tok": 2076, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2624, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 2157, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 3830, "pad": 4096, "max_pad": 2368, "sq_pad": 6610944}, {"n": 4, "tok": 2319, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 2568, "pad": 2816, "max_pad": 800, "sq_pad": 2009088}, {"n": 4, "tok": 2383, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2969, "pad": 3072, "max_pad": 896, "sq_pad": 2398208}, {"n": 4, "tok": 2912, "pad": 3072, "max_pad": 992, "sq_pad": 2461696}, {"n": 4, "tok": 5016, "pad": 5120, "max_pad": 2176, "sq_pad": 7636992}, {"n": 4, "tok": 2578, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 3140, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 1024, "sq_pad": 2449408}, {"n": 4, "tok": 3433, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3198, "pad": 3328, "max_pad": 1024, "sq_pad": 2873344}, {"n": 4, "tok": 5321, "pad": 5376, "max_pad": 2112, "sq_pad": 8026112}, {"n": 4, "tok": 2896, "pad": 3072, "max_pad": 928, "sq_pad": 2398208}, {"n": 4, "tok": 3590, "pad": 3840, "max_pad": 1248, "sq_pad": 3803136}, {"n": 4, "tok": 3148, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4769, "pad": 4864, "max_pad": 1600, "sq_pad": 6412288}, {"n": 4, "tok": 3011, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 4936, "pad": 5120, "max_pad": 1760, "sq_pad": 6862848}, {"n": 4, "tok": 3370, "pad": 3584, "max_pad": 1088, "sq_pad": 3278848}, {"n": 4, "tok": 4299, "pad": 4352, "max_pad": 1312, "sq_pad": 4814848}, {"n": 4, "tok": 3415, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4013, "pad": 4096, "max_pad": 1120, "sq_pad": 4212736}, {"n": 4, "tok": 3676, "pad": 3840, "max_pad": 1088, "sq_pad": 3713024}, {"n": 4, "tok": 4598, "pad": 4864, "max_pad": 1760, "sq_pad": 6318080}, {"n": 4, "tok": 3933, "pad": 4096, "max_pad": 1280, "sq_pad": 4290560}, {"n": 4, "tok": 5931, "pad": 6144, "max_pad": 1824, "sq_pad": 9623552}, {"n": 4, "tok": 3664, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 5170, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 5904, "pad": 6144, "max_pad": 1984, "sq_pad": 9838592}, {"n": 4, "tok": 7815, "pad": 7936, "max_pad": 2208, "sq_pad": 15816704}, {"n": 4, "tok": 5720, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 7122, "pad": 7424, "max_pad": 2176, "sq_pad": 13926400}, {"n": 4, "tok": 2293, "pad": 2560, "max_pad": 960, "sq_pad": 1783808}, {"n": 4, "tok": 4957, "pad": 5120, "max_pad": 2272, "sq_pad": 7890944}, {"n": 4, "tok": 4064, "pad": 4096, "max_pad": 1120, "sq_pad": 4220928}, {"n": 4, "tok": 5110, "pad": 5376, "max_pad": 1696, "sq_pad": 7403520}, {"n": 4, "tok": 4876, "pad": 5120, "max_pad": 1504, "sq_pad": 6639616}, {"n": 4, "tok": 6790, "pad": 6912, "max_pad": 2208, "sq_pad": 12357632}, {"n": 4, "tok": 4172, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 5490, "pad": 5632, "max_pad": 2240, "sq_pad": 8853504}, {"n": 4, "tok": 2914, "pad": 3072, "max_pad": 896, "sq_pad": 2430976}, {"n": 4, "tok": 5281, "pad": 5376, "max_pad": 2176, "sq_pad": 8341504}, {"n": 4, "tok": 5803, "pad": 5888, "max_pad": 1632, "sq_pad": 8722432}, {"n": 4, "tok": 6633, "pad": 6912, "max_pad": 1952, "sq_pad": 12011520}, {"n": 4, "tok": 3105, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 4923, "pad": 5120, "max_pad": 2272, "sq_pad": 7968768}, {"n": 4, "tok": 3568, "pad": 3840, "max_pad": 1248, "sq_pad": 3815424}, {"n": 4, "tok": 4715, "pad": 4864, "max_pad": 1440, "sq_pad": 5990400}, {"n": 4, "tok": 3235, "pad": 3328, "max_pad": 992, "sq_pad": 2838528}, {"n": 4, "tok": 3810, "pad": 4096, "max_pad": 1184, "sq_pad": 4272128}, {"n": 4, "tok": 5238, "pad": 5376, "max_pad": 1472, "sq_pad": 7342080}, {"n": 4, "tok": 7379, "pad": 7680, "max_pad": 2144, "sq_pad": 14927872}, {"n": 4, "tok": 4068, "pad": 4352, "max_pad": 1344, "sq_pad": 4827136}, {"n": 4, "tok": 6026, "pad": 6144, "max_pad": 1792, "sq_pad": 9619456}, {"n": 4, "tok": 6107, "pad": 6400, "max_pad": 1952, "sq_pad": 10520576}, {"n": 4, "tok": 8171, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 5345, "pad": 5632, "max_pad": 1600, "sq_pad": 7993344}, {"n": 4, "tok": 6480, "pad": 6656, "max_pad": 1984, "sq_pad": 11257856}, {"n": 4, "tok": 4846, "pad": 5120, "max_pad": 1536, "sq_pad": 6725632}, {"n": 4, "tok": 6878, "pad": 7168, "max_pad": 2368, "sq_pad": 13510656}, {"n": 4, "tok": 4914, "pad": 5120, "max_pad": 1728, "sq_pad": 6854656}, {"n": 4, "tok": 7613, "pad": 7936, "max_pad": 2368, "sq_pad": 16091136}, {"n": 4, "tok": 5978, "pad": 6144, "max_pad": 1696, "sq_pad": 9476096}, {"n": 4, "tok": 8363, "pad": 8448, "max_pad": 2176, "sq_pad": 17856512}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1152, "sq_pad": 3442688}, {"n": 4, "tok": 3766, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 2989, "pad": 3072, "max_pad": 1152, "sq_pad": 2580480}, {"n": 4, "tok": 4887, "pad": 5120, "max_pad": 1536, "sq_pad": 6686720}, {"n": 4, "tok": 6309, "pad": 6400, "max_pad": 1696, "sq_pad": 10260480}, {"n": 4, "tok": 7324, "pad": 7424, "max_pad": 2016, "sq_pad": 13834240}, {"n": 4, "tok": 4102, "pad": 4352, "max_pad": 1376, "sq_pad": 4902912}, {"n": 4, "tok": 4657, "pad": 4864, "max_pad": 1312, "sq_pad": 5935104}, {"n": 4, "tok": 2477, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2850, "pad": 3072, "max_pad": 928, "sq_pad": 2412544}, {"n": 4, "tok": 3747, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 4928, "pad": 5120, "max_pad": 1536, "sq_pad": 6660096}, {"n": 4, "tok": 4933, "pad": 5120, "max_pad": 1504, "sq_pad": 6633472}, {"n": 4, "tok": 6018, "pad": 6144, "max_pad": 1632, "sq_pad": 9467904}, {"n": 4, "tok": 1418, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1591, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1280, "sq_pad": 4859904}, {"n": 4, "tok": 6897, "pad": 7168, "max_pad": 2336, "sq_pad": 13666304}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6043, "pad": 6144, "max_pad": 1728, "sq_pad": 9537536}, {"n": 4, "tok": 7696, "pad": 7936, "max_pad": 2368, "sq_pad": 15955968}, {"n": 4, "tok": 2747, "pad": 2816, "max_pad": 800, "sq_pad": 2002944}, {"n": 4, "tok": 2824, "pad": 3072, "max_pad": 896, "sq_pad": 2383872}, {"n": 4, "tok": 6829, "pad": 6912, "max_pad": 1792, "sq_pad": 11950080}, {"n": 4, "tok": 7804, "pad": 7936, "max_pad": 2240, "sq_pad": 15919104}, {"n": 4, "tok": 5046, "pad": 5120, "max_pad": 1504, "sq_pad": 6682624}, {"n": 4, "tok": 4813, "pad": 5120, "max_pad": 1440, "sq_pad": 6699008}, {"n": 4, "tok": 4766, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 5519, "pad": 5632, "max_pad": 1568, "sq_pad": 8075264}, {"n": 4, "tok": 4035, "pad": 4096, "max_pad": 1280, "sq_pad": 4347904}, {"n": 4, "tok": 6013, "pad": 6144, "max_pad": 2176, "sq_pad": 10180608}, {"n": 4, "tok": 7620, "pad": 7680, "max_pad": 2144, "sq_pad": 14864384}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6758, "pad": 6912, "max_pad": 2240, "sq_pad": 12539904}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6176, "pad": 6400, "max_pad": 1760, "sq_pad": 10323968}, {"n": 4, "tok": 7159, "pad": 7424, "max_pad": 2464, "sq_pad": 14317568}, {"n": 4, "tok": 3981, "pad": 4096, "max_pad": 1344, "sq_pad": 4376576}, {"n": 4, "tok": 4500, "pad": 4608, "max_pad": 1408, "sq_pad": 5507072}, {"n": 4, "tok": 8167, "pad": 8448, "max_pad": 2368, "sq_pad": 18012160}, {"n": 4, "tok": 8094, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7060, "pad": 7168, "max_pad": 1952, "sq_pad": 12890112}, {"n": 4, "tok": 8592, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1408, "sq_pad": 5398528}, {"n": 4, "tok": 4322, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 128, "global_steps": [3], "tok": 250549, "pad": 269056, "sq_pad": 334600192, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 837, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 960, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1179, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 778, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 985, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 738, "pad": 768, "max_pad": 448, "sq_pad": 303104}, {"n": 2, "tok": 1277, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 857, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 927, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1097, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 959, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1078, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1211, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1497, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1010, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1066, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1217, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1029, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1128, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1204, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 2626, "pad": 2816, "max_pad": 2304, "sq_pad": 5570560}, {"n": 2, "tok": 1120, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1199, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1417, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1151, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1169, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1670, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1254, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1874, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3142, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1229, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1649, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1305, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1806, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1300, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1898, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2055, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 3266, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 1350, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1546, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1616, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1974, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1420, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1728, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1713, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 3056, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1454, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1557, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2169, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2767, "pad": 2816, "max_pad": 1664, "sq_pad": 4096000}, {"n": 2, "tok": 1537, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1833, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1918, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2381, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 1655, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1760, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2079, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1927, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2599, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 1796, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2137, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2700, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3231, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1929, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2296, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2874, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2574, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3737, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4078, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 2615, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3105, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3410, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 3712, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 950, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1343, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1781, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 3176, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1892, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2172, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2776, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2297, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2579, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2920, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3870, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 2052, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2216, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1595, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1785, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3496, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3130, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3379, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 1553, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1552, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 3265, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1585, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1983, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2159, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2556, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1836, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1831, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1979, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2387, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2851, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3856, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 128, "global_steps": [3], "tok": 377913, "pad": 395264, "sq_pad": 680964096, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1894, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2174, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2614, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3412, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3418, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3893, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2567, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2778, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2932, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3548, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2573, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2779, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4099, "pad": 4352, "max_pad": 2368, "sq_pad": 9543680}, {"n": 2, "tok": 2123, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2791, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3387, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4226, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3075, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 4111, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2078, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1207, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1782, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2287, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2600, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3036, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3273, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3459, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3865, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1841, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2411, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2246, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1301, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1472, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1714, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2033, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2267, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2306, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2627, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2950, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3068, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 690, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 728, "pad": 768, "max_pad": 384, "sq_pad": 294912}, {"n": 2, "tok": 769, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 822, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2357, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2639, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3023, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3020, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3777, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 1312, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1357, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1467, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 3367, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3462, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3569, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4235, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2373, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2231, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2582, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2496, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2270, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2613, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 1800, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2235, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1600, "sq_pad": 3481600}, {"n": 2, "tok": 3576, "pad": 3840, "max_pad": 2336, "sq_pad": 7718912}, {"n": 2, "tok": 3481, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4139, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2690, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4068, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3270, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3350, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3809, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2354, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2372, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1504, "sq_pad": 2902016}, {"n": 2, "tok": 3907, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3360, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3700, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2100, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2436, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2085, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2237, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 128, "global_steps": [4], "tok": 659902, "pad": 681216, "sq_pad": 1053835264, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 2048, "max_pad": 736, "sq_pad": 1116160}, {"n": 4, "tok": 2349, "pad": 2560, "max_pad": 800, "sq_pad": 1675264}, {"n": 4, "tok": 1875, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2935, "pad": 3072, "max_pad": 1024, "sq_pad": 2459648}, {"n": 4, "tok": 2490, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2954, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 3243, "pad": 3328, "max_pad": 960, "sq_pad": 2840576}, {"n": 4, "tok": 4762, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 2430, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 4421, "pad": 4608, "max_pad": 2272, "sq_pad": 7051264}, {"n": 4, "tok": 2409, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2669, "pad": 2816, "max_pad": 800, "sq_pad": 2013184}, {"n": 4, "tok": 2814, "pad": 3072, "max_pad": 960, "sq_pad": 2422784}, {"n": 4, "tok": 3162, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2648, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 3636, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 2699, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 5026, "pad": 5120, "max_pad": 1792, "sq_pad": 7036928}, {"n": 4, "tok": 2774, "pad": 3072, "max_pad": 1024, "sq_pad": 2451456}, {"n": 4, "tok": 3367, "pad": 3584, "max_pad": 1056, "sq_pad": 3250176}, {"n": 4, "tok": 3759, "pad": 3840, "max_pad": 1344, "sq_pad": 3921920}, {"n": 4, "tok": 7219, "pad": 7424, "max_pad": 2272, "sq_pad": 14176256}, {"n": 4, "tok": 2848, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 3398, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 928, "sq_pad": 2396160}, {"n": 4, "tok": 5421, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 2899, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 1120, "sq_pad": 3287040}, {"n": 4, "tok": 3486, "pad": 3584, "max_pad": 1024, "sq_pad": 3252224}, {"n": 4, "tok": 4943, "pad": 5120, "max_pad": 1600, "sq_pad": 6699008}, {"n": 4, "tok": 3539, "pad": 3840, "max_pad": 1216, "sq_pad": 3776512}, {"n": 4, "tok": 5395, "pad": 5632, "max_pad": 2336, "sq_pad": 9089024}, {"n": 4, "tok": 3591, "pad": 3840, "max_pad": 1152, "sq_pad": 3743744}, {"n": 4, "tok": 5866, "pad": 6144, "max_pad": 1920, "sq_pad": 9689088}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1440, "sq_pad": 6014976}, {"n": 4, "tok": 6070, "pad": 6144, "max_pad": 1664, "sq_pad": 9459712}, {"n": 4, "tok": 2302, "pad": 2560, "max_pad": 896, "sq_pad": 1736704}, {"n": 4, "tok": 3731, "pad": 3840, "max_pad": 1344, "sq_pad": 3958784}, {"n": 4, "tok": 4545, "pad": 4608, "max_pad": 1344, "sq_pad": 5412864}, {"n": 4, "tok": 4911, "pad": 5120, "max_pad": 1632, "sq_pad": 6735872}, {"n": 4, "tok": 5409, "pad": 5632, "max_pad": 2304, "sq_pad": 9103360}, {"n": 4, "tok": 8159, "pad": 8192, "max_pad": 2112, "sq_pad": 16826368}, {"n": 4, "tok": 4890, "pad": 5120, "max_pad": 1504, "sq_pad": 6653952}, {"n": 4, "tok": 6892, "pad": 7168, "max_pad": 2400, "sq_pad": 13387776}, {"n": 4, "tok": 4574, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 5616, "pad": 5888, "max_pad": 1664, "sq_pad": 8740864}, {"n": 4, "tok": 4610, "pad": 4864, "max_pad": 1440, "sq_pad": 5986304}, {"n": 4, "tok": 5580, "pad": 5632, "max_pad": 1536, "sq_pad": 7981056}, {"n": 4, "tok": 5557, "pad": 5632, "max_pad": 1472, "sq_pad": 7940096}, {"n": 4, "tok": 8094, "pad": 8192, "max_pad": 2240, "sq_pad": 17127424}, {"n": 4, "tok": 3587, "pad": 3840, "max_pad": 1248, "sq_pad": 3821568}, {"n": 4, "tok": 4481, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 5446, "pad": 5632, "max_pad": 1664, "sq_pad": 8050688}, {"n": 4, "tok": 7542, "pad": 7680, "max_pad": 2208, "sq_pad": 14858240}, {"n": 4, "tok": 5220, "pad": 5376, "max_pad": 1568, "sq_pad": 7301120}, {"n": 4, "tok": 7104, "pad": 7168, "max_pad": 2144, "sq_pad": 13127680}, {"n": 4, "tok": 2821, "pad": 3072, "max_pad": 1024, "sq_pad": 2447360}, {"n": 4, "tok": 3731, "pad": 3840, "max_pad": 1152, "sq_pad": 3741696}, {"n": 4, "tok": 3171, "pad": 3328, "max_pad": 992, "sq_pad": 2811904}, {"n": 4, "tok": 5458, "pad": 5632, "max_pad": 2240, "sq_pad": 8904704}, {"n": 4, "tok": 3632, "pad": 3840, "max_pad": 1280, "sq_pad": 3833856}, {"n": 4, "tok": 4916, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 2763, "pad": 2816, "max_pad": 864, "sq_pad": 2021376}, {"n": 4, "tok": 4389, "pad": 4608, "max_pad": 1344, "sq_pad": 5408768}, {"n": 4, "tok": 5903, "pad": 6144, "max_pad": 1600, "sq_pad": 9451520}, {"n": 4, "tok": 7045, "pad": 7168, "max_pad": 2304, "sq_pad": 13268992}, {"n": 4, "tok": 3938, "pad": 4096, "max_pad": 1344, "sq_pad": 4560896}, {"n": 4, "tok": 5400, "pad": 5632, "max_pad": 2304, "sq_pad": 9271296}, {"n": 4, "tok": 4797, "pad": 4864, "max_pad": 1440, "sq_pad": 6076416}, {"n": 4, "tok": 4318, "pad": 4608, "max_pad": 1504, "sq_pad": 5478400}, {"n": 4, "tok": 3783, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1504, "sq_pad": 6027264}, {"n": 4, "tok": 4462, "pad": 4608, "max_pad": 1280, "sq_pad": 5339136}, {"n": 4, "tok": 4018, "pad": 4352, "max_pad": 1248, "sq_pad": 4818944}, {"n": 4, "tok": 4537, "pad": 4608, "max_pad": 1216, "sq_pad": 5318656}, {"n": 4, "tok": 5866, "pad": 6144, "max_pad": 2048, "sq_pad": 9822208}, {"n": 4, "tok": 6118, "pad": 6400, "max_pad": 2304, "sq_pad": 11067392}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 2981, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3472, "pad": 3584, "max_pad": 1056, "sq_pad": 3250176}, {"n": 4, "tok": 3961, "pad": 4096, "max_pad": 1216, "sq_pad": 4270080}, {"n": 4, "tok": 4718, "pad": 4864, "max_pad": 1536, "sq_pad": 6070272}, {"n": 4, "tok": 4384, "pad": 4608, "max_pad": 1376, "sq_pad": 5410816}, {"n": 4, "tok": 6067, "pad": 6144, "max_pad": 1632, "sq_pad": 9474048}, {"n": 4, "tok": 3982, "pad": 4096, "max_pad": 1152, "sq_pad": 4306944}, {"n": 4, "tok": 5327, "pad": 5632, "max_pad": 1696, "sq_pad": 8042496}, {"n": 4, "tok": 3281, "pad": 3584, "max_pad": 1184, "sq_pad": 3360768}, {"n": 4, "tok": 4475, "pad": 4608, "max_pad": 1408, "sq_pad": 5400576}, {"n": 4, "tok": 3117, "pad": 3328, "max_pad": 1152, "sq_pad": 2924544}, {"n": 4, "tok": 5128, "pad": 5376, "max_pad": 1760, "sq_pad": 7540736}, {"n": 4, "tok": 3955, "pad": 4096, "max_pad": 1408, "sq_pad": 4491264}, {"n": 4, "tok": 4859, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 896, "sq_pad": 2402304}, {"n": 4, "tok": 3866, "pad": 4096, "max_pad": 1408, "sq_pad": 4397056}, {"n": 4, "tok": 5293, "pad": 5376, "max_pad": 1440, "sq_pad": 7294976}, {"n": 4, "tok": 6507, "pad": 6656, "max_pad": 2240, "sq_pad": 11679744}, {"n": 4, "tok": 7474, "pad": 7680, "max_pad": 2304, "sq_pad": 15165440}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4121, "pad": 4352, "max_pad": 1344, "sq_pad": 4892672}, {"n": 4, "tok": 6470, "pad": 6656, "max_pad": 2272, "sq_pad": 11573248}, {"n": 4, "tok": 5340, "pad": 5632, "max_pad": 1632, "sq_pad": 7997440}, {"n": 4, "tok": 6076, "pad": 6144, "max_pad": 1600, "sq_pad": 9443328}, {"n": 4, "tok": 3755, "pad": 3840, "max_pad": 1184, "sq_pad": 3819520}, {"n": 4, "tok": 4966, "pad": 5120, "max_pad": 2240, "sq_pad": 7981056}, {"n": 4, "tok": 8124, "pad": 8192, "max_pad": 2176, "sq_pad": 16861184}, {"n": 4, "tok": 8664, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8042, "pad": 8192, "max_pad": 2240, "sq_pad": 16924672}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5600, "pad": 5632, "max_pad": 1728, "sq_pad": 8198144}, {"n": 4, "tok": 5279, "pad": 5376, "max_pad": 1792, "sq_pad": 7555072}, {"n": 4, "tok": 8234, "pad": 8448, "max_pad": 2304, "sq_pad": 17917952}, {"n": 4, "tok": 8756, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 5914, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 8363, "pad": 8448, "max_pad": 2176, "sq_pad": 17852416}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6899, "pad": 7168, "max_pad": 2144, "sq_pad": 13043712}, {"n": 4, "tok": 8006, "pad": 8192, "max_pad": 2368, "sq_pad": 17020928}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8480, "pad": 8704, "max_pad": 2304, "sq_pad": 18972672}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7632, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 128, "global_steps": [4], "tok": 268983, "pad": 286976, "sq_pad": 372357120, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 835, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 940, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1115, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1234, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 914, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 961, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1243, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1692, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1187, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1303, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1406, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1548, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1808, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2219, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2543, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1202, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1228, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1309, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 3112, "pad": 3328, "max_pad": 2336, "sq_pad": 6440960}, {"n": 2, "tok": 1179, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1230, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1426, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1243, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1320, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1529, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1221, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1427, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1636, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2000, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1269, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1430, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1901, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 3125, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 1284, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1490, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1597, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1770, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1526, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2233, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 3093, "pad": 3328, "max_pad": 1888, "sq_pad": 5638144}, {"n": 2, "tok": 4126, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 1354, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1586, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1812, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1392, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1482, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2571, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 1432, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1467, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1537, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1900, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1558, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1928, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2227, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2716, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 1685, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1854, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2083, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3312, "pad": 3584, "max_pad": 2400, "sq_pad": 7161856}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1903, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2660, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3206, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2112, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2557, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2932, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3138, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 999, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1303, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1428, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2303, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2493, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2052, "pad": 2304, "max_pad": 1408, "sq_pad": 2785280}, {"n": 2, "tok": 2242, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2669, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 3410, "pad": 3584, "max_pad": 2272, "sq_pad": 6883328}, {"n": 2, "tok": 3943, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2289, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2601, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3045, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3847, "pad": 4096, "max_pad": 2400, "sq_pad": 8636416}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2446, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2697, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2919, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2178, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2432, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2581, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2999, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 2674, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2883, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3702, "pad": 3840, "max_pad": 2304, "sq_pad": 7667712}, {"n": 2, "tok": 4392, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 1647, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1940, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2126, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2355, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2941, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3570, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 3972, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 2439, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2781, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3038, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 4066, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 1356, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1465, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1726, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2005, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1462, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1709, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2085, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3373, "pad": 3584, "max_pad": 2304, "sq_pad": 6946816}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1974, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2357, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2559, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1235, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1528, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1983, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2406, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 128, "global_steps": [4], "tok": 390919, "pad": 408064, "sq_pad": 718254080, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 2948, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 2955, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2995, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 4050, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 1910, "pad": 2048, "max_pad": 1440, "sq_pad": 2443264}, {"n": 2, "tok": 2028, "pad": 2304, "max_pad": 1440, "sq_pad": 2820096}, {"n": 2, "tok": 1818, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 3582, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 2076, "pad": 2304, "max_pad": 1408, "sq_pad": 2785280}, {"n": 2, "tok": 2721, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 1978, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2340, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2082, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2226, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2390, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2360, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2102, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2094, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 1924, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2250, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2287, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2600, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3266, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 2401, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 3717, "pad": 3840, "max_pad": 2176, "sq_pad": 7503872}, {"n": 2, "tok": 4234, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4234, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1454, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1527, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1865, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1797, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2164, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2095, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2623, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1998, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2386, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2939, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3128, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 1824, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 2158, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2595, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2732, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1475, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1806, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2108, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2367, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 1296, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1821, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2143, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2985, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 1597, "pad": 1792, "max_pad": 1152, "sq_pad": 1736704}, {"n": 2, "tok": 2358, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2483, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2376, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 1330, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1564, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1686, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2180, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2547, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2746, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2588, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 3322, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 4152, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2034, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2087, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2941, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3529, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2626, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2714, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2991, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3085, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 1989, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 2010, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 2956, "pad": 3072, "max_pad": 2208, "sq_pad": 5621760}, {"n": 2, "tok": 3792, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4332, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3824, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2766, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 2530, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2749, "pad": 2816, "max_pad": 1792, "sq_pad": 4259840}, {"n": 2, "tok": 3987, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4247, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4378, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4378, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 2838, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3076, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4091, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4272, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3172, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3727, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 3991, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4330, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4176, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3354, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4368, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 128, "global_steps": [5], "tok": 643550, "pad": 666368, "sq_pad": 1018093568, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 1949, "pad": 2048, "max_pad": 704, "sq_pad": 1097728}, {"n": 4, "tok": 2360, "pad": 2560, "max_pad": 768, "sq_pad": 1665024}, {"n": 4, "tok": 3151, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 2533, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 5195, "pad": 5376, "max_pad": 1792, "sq_pad": 7626752}, {"n": 4, "tok": 2600, "pad": 2816, "max_pad": 864, "sq_pad": 2019328}, {"n": 4, "tok": 3172, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2663, "pad": 2816, "max_pad": 832, "sq_pad": 2009088}, {"n": 4, "tok": 3843, "pad": 4096, "max_pad": 2336, "sq_pad": 6500352}, {"n": 4, "tok": 2842, "pad": 3072, "max_pad": 1024, "sq_pad": 2467840}, {"n": 4, "tok": 3740, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 3318, "pad": 3584, "max_pad": 1184, "sq_pad": 3401728}, {"n": 4, "tok": 5534, "pad": 5632, "max_pad": 2144, "sq_pad": 8660992}, {"n": 4, "tok": 3424, "pad": 3584, "max_pad": 1120, "sq_pad": 3299328}, {"n": 4, "tok": 5352, "pad": 5632, "max_pad": 2368, "sq_pad": 9164800}, {"n": 4, "tok": 3068, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 4425, "pad": 4608, "max_pad": 1312, "sq_pad": 5351424}, {"n": 4, "tok": 3608, "pad": 3840, "max_pad": 1216, "sq_pad": 3792896}, {"n": 4, "tok": 5626, "pad": 5888, "max_pad": 1856, "sq_pad": 8943616}, {"n": 4, "tok": 3888, "pad": 4096, "max_pad": 1280, "sq_pad": 4327424}, {"n": 4, "tok": 6493, "pad": 6656, "max_pad": 2272, "sq_pad": 11659264}, {"n": 4, "tok": 3513, "pad": 3584, "max_pad": 960, "sq_pad": 3229696}, {"n": 4, "tok": 4178, "pad": 4352, "max_pad": 1280, "sq_pad": 4790272}, {"n": 4, "tok": 3703, "pad": 3840, "max_pad": 1152, "sq_pad": 3749888}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 1664, "sq_pad": 7374848}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1024, "sq_pad": 3237888}, {"n": 4, "tok": 6080, "pad": 6144, "max_pad": 2144, "sq_pad": 10915840}, {"n": 4, "tok": 3452, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 4398, "pad": 4608, "max_pad": 1472, "sq_pad": 5474304}, {"n": 4, "tok": 4303, "pad": 4608, "max_pad": 1440, "sq_pad": 5482496}, {"n": 4, "tok": 6235, "pad": 6400, "max_pad": 2240, "sq_pad": 10930176}, {"n": 4, "tok": 4191, "pad": 4352, "max_pad": 1344, "sq_pad": 4855808}, {"n": 4, "tok": 5746, "pad": 5888, "max_pad": 2208, "sq_pad": 9455616}, {"n": 4, "tok": 4167, "pad": 4352, "max_pad": 1312, "sq_pad": 4804608}, {"n": 4, "tok": 5688, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 4636, "pad": 4864, "max_pad": 1504, "sq_pad": 6051840}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1472, "sq_pad": 6037504}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1312, "sq_pad": 5345280}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1888, "sq_pad": 12068864}, {"n": 4, "tok": 4793, "pad": 5120, "max_pad": 1632, "sq_pad": 6721536}, {"n": 4, "tok": 6075, "pad": 6400, "max_pad": 1856, "sq_pad": 10336256}, {"n": 4, "tok": 5185, "pad": 5376, "max_pad": 1568, "sq_pad": 7342080}, {"n": 4, "tok": 6797, "pad": 6912, "max_pad": 2176, "sq_pad": 12244992}, {"n": 4, "tok": 4403, "pad": 4608, "max_pad": 1344, "sq_pad": 5357568}, {"n": 4, "tok": 5182, "pad": 5376, "max_pad": 1568, "sq_pad": 7305216}, {"n": 4, "tok": 5130, "pad": 5376, "max_pad": 1600, "sq_pad": 7317504}, {"n": 4, "tok": 5930, "pad": 6144, "max_pad": 1728, "sq_pad": 9488384}, {"n": 4, "tok": 3257, "pad": 3328, "max_pad": 864, "sq_pad": 2781184}, {"n": 4, "tok": 4143, "pad": 4352, "max_pad": 1440, "sq_pad": 4902912}, {"n": 4, "tok": 5968, "pad": 6144, "max_pad": 1920, "sq_pad": 9713664}, {"n": 4, "tok": 7498, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 5735, "pad": 5888, "max_pad": 1664, "sq_pad": 8771584}, {"n": 4, "tok": 7210, "pad": 7424, "max_pad": 2272, "sq_pad": 14071808}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1216, "sq_pad": 3364864}, {"n": 4, "tok": 5696, "pad": 5888, "max_pad": 2240, "sq_pad": 9625600}, {"n": 4, "tok": 2688, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 3877, "pad": 4096, "max_pad": 1280, "sq_pad": 4302848}, {"n": 4, "tok": 6356, "pad": 6656, "max_pad": 2016, "sq_pad": 11376640}, {"n": 4, "tok": 8052, "pad": 8192, "max_pad": 2208, "sq_pad": 16863232}, {"n": 4, "tok": 1724, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 1884, "pad": 2048, "max_pad": 672, "sq_pad": 1083392}, {"n": 4, "tok": 2075, "pad": 2304, "max_pad": 832, "sq_pad": 1419264}, {"n": 4, "tok": 3235, "pad": 3328, "max_pad": 1120, "sq_pad": 2887680}, {"n": 4, "tok": 3173, "pad": 3328, "max_pad": 960, "sq_pad": 2809856}, {"n": 4, "tok": 5750, "pad": 5888, "max_pad": 2240, "sq_pad": 9553920}, {"n": 4, "tok": 7258, "pad": 7424, "max_pad": 2208, "sq_pad": 13969408}, {"n": 4, "tok": 8379, "pad": 8448, "max_pad": 2144, "sq_pad": 17844224}, {"n": 4, "tok": 6508, "pad": 6656, "max_pad": 1984, "sq_pad": 11313152}, {"n": 4, "tok": 8546, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 5573, "pad": 5632, "max_pad": 1472, "sq_pad": 7936000}, {"n": 4, "tok": 8235, "pad": 8448, "max_pad": 2368, "sq_pad": 18014208}, {"n": 4, "tok": 2452, "pad": 2560, "max_pad": 832, "sq_pad": 1689600}, {"n": 4, "tok": 4007, "pad": 4096, "max_pad": 1152, "sq_pad": 4235264}, {"n": 4, "tok": 3271, "pad": 3584, "max_pad": 1216, "sq_pad": 3352576}, {"n": 4, "tok": 3553, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 2232, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2829, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 2047, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2550, "pad": 2816, "max_pad": 896, "sq_pad": 2045952}, {"n": 4, "tok": 2905, "pad": 3072, "max_pad": 960, "sq_pad": 2435072}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 2366, "pad": 2560, "max_pad": 800, "sq_pad": 1681408}, {"n": 4, "tok": 4062, "pad": 4096, "max_pad": 1568, "sq_pad": 4675584}, {"n": 4, "tok": 6784, "pad": 6912, "max_pad": 1888, "sq_pad": 11982848}, {"n": 4, "tok": 8028, "pad": 8192, "max_pad": 2240, "sq_pad": 16865280}, {"n": 4, "tok": 3934, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 6346, "pad": 6656, "max_pad": 2144, "sq_pad": 11499520}, {"n": 4, "tok": 3062, "pad": 3328, "max_pad": 992, "sq_pad": 2805760}, {"n": 4, "tok": 4574, "pad": 4864, "max_pad": 1568, "sq_pad": 6133760}, {"n": 4, "tok": 2759, "pad": 2816, "max_pad": 800, "sq_pad": 2009088}, {"n": 4, "tok": 3958, "pad": 4096, "max_pad": 1376, "sq_pad": 4360192}, {"n": 4, "tok": 5617, "pad": 5888, "max_pad": 1664, "sq_pad": 8740864}, {"n": 4, "tok": 5247, "pad": 5376, "max_pad": 1408, "sq_pad": 7235584}, {"n": 4, "tok": 6676, "pad": 6912, "max_pad": 2368, "sq_pad": 12632064}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6299, "pad": 6400, "max_pad": 2208, "sq_pad": 10745856}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1856, "sq_pad": 12083200}, {"n": 4, "tok": 7565, "pad": 7680, "max_pad": 2176, "sq_pad": 14841856}, {"n": 4, "tok": 2509, "pad": 2816, "max_pad": 864, "sq_pad": 2035712}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 1056, "sq_pad": 2496512}, {"n": 4, "tok": 6269, "pad": 6400, "max_pad": 2048, "sq_pad": 10717184}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6854, "pad": 6912, "max_pad": 1824, "sq_pad": 11995136}, {"n": 4, "tok": 8572, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4074, "pad": 4352, "max_pad": 1440, "sq_pad": 5001216}, {"n": 4, "tok": 3887, "pad": 4096, "max_pad": 1152, "sq_pad": 4292608}, {"n": 4, "tok": 8240, "pad": 8448, "max_pad": 2304, "sq_pad": 17905664}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6127, "pad": 6400, "max_pad": 2016, "sq_pad": 10586112}, {"n": 4, "tok": 8416, "pad": 8704, "max_pad": 2368, "sq_pad": 19013632}, {"n": 4, "tok": 3920, "pad": 4096, "max_pad": 1152, "sq_pad": 4249600}, {"n": 4, "tok": 3637, "pad": 3840, "max_pad": 1056, "sq_pad": 3713024}, {"n": 4, "tok": 4110, "pad": 4352, "max_pad": 1248, "sq_pad": 4777984}, {"n": 4, "tok": 3641, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 4700, "pad": 4864, "max_pad": 1344, "sq_pad": 5945344}, {"n": 4, "tok": 4875, "pad": 5120, "max_pad": 1472, "sq_pad": 6608896}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6552, "pad": 6656, "max_pad": 1824, "sq_pad": 11163648}, {"n": 4, "tok": 5626, "pad": 5888, "max_pad": 1792, "sq_pad": 8951808}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 128, "global_steps": [5], "tok": 281452, "pad": 299008, "sq_pad": 398583808, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 735, "pad": 768, "max_pad": 384, "sq_pad": 294912}, {"n": 2, "tok": 829, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 868, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1081, "pad": 1280, "max_pad": 832, "sq_pad": 892928}, {"n": 2, "tok": 1128, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1232, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1550, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1601, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1199, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1334, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 2083, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3112, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 1254, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1346, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1531, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1641, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1251, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1412, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1067, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 2776, "pad": 2816, "max_pad": 2144, "sq_pad": 5048320}, {"n": 2, "tok": 1224, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1618, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2005, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1323, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1995, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2237, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 3297, "pad": 3328, "max_pad": 2112, "sq_pad": 5939200}, {"n": 2, "tok": 1532, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1892, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2107, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3245, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1478, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1590, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2117, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2308, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2001, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 3121, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2142, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2666, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3827, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1637, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1876, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1948, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2230, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2001, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2355, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2741, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1647, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1830, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 4250, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1676, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1776, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1918, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2480, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1906, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2397, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2458, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 3777, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1855, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2363, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 3383, "pad": 3584, "max_pad": 2304, "sq_pad": 6946816}, {"n": 2, "tok": 1965, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2202, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2606, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3082, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2080, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2556, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2272, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2344, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2159, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2377, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 3130, "pad": 3328, "max_pad": 1888, "sq_pad": 5638144}, {"n": 2, "tok": 3716, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 2245, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2548, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 2919, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 2417, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2768, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2980, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3817, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 2139, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2264, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2447, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2735, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2431, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2699, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2877, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3053, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 1567, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1690, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1961, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2182, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2624, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 3344, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3580, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 3918, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 2693, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3042, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3195, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1923, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2071, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3625, "pad": 3840, "max_pad": 2304, "sq_pad": 7667712}, {"n": 2, "tok": 1332, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1356, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1920, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1957, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2882, "pad": 3072, "max_pad": 1824, "sq_pad": 4884480}, {"n": 2, "tok": 3474, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3810, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 852, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 880, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1004, "pad": 1280, "max_pad": 800, "sq_pad": 870400}, {"n": 2, "tok": 911, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1164, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1377, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1858, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 128, "global_steps": [5], "tok": 362098, "pad": 379136, "sq_pad": 648833024, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1451, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1722, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2227, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 2208, "sq_pad": 6768640}, {"n": 2, "tok": 3310, "pad": 3584, "max_pad": 1952, "sq_pad": 6473728}, {"n": 2, "tok": 3948, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 4163, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1728, "sq_pad": 4792320}, {"n": 2, "tok": 3658, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4300, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2717, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2856, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3893, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4342, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1076, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1376, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1821, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2186, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 1520, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1751, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1730, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1823, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1110, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1122, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1278, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1551, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 997, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1050, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1153, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1397, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1249, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1656, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2047, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2127, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1143, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1223, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1861, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2201, "pad": 2304, "max_pad": 1664, "sq_pad": 3178496}, {"n": 2, "tok": 3257, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3527, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3774, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 4254, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1809, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2125, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2695, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3651, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1514, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1548, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1979, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2595, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 1220, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1539, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1779, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2705, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2912, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2684, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2563, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2811, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3865, "pad": 4096, "max_pad": 2368, "sq_pad": 8593408}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1791, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2463, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2711, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3588, "pad": 3840, "max_pad": 2368, "sq_pad": 7774208}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 3623, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 3608, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 3957, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 1185, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1324, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1206, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2497, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3772, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3304, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3550, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 4286, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4286, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 2373, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1765, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2122, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 3978, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2773, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 3354, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4123, "pad": 4352, "max_pad": 2368, "sq_pad": 9543680}, {"n": 2, "tok": 4293, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1809, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2111, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1959, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1678, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2121, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1989, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1903, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1738, "pad": 1792, "max_pad": 1152, "sq_pad": 1736704}, {"n": 2, "tok": 2257, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2443, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2328, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4246, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4412, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 3372, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3180, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 3132, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 2494, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 128, "global_steps": [6], "tok": 684039, "pad": 705792, "sq_pad": 1145606144, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2096, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2586, "pad": 2816, "max_pad": 896, "sq_pad": 2045952}, {"n": 4, "tok": 2148, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2597, "pad": 2816, "max_pad": 864, "sq_pad": 2021376}, {"n": 4, "tok": 2146, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2191, "pad": 2304, "max_pad": 640, "sq_pad": 1337344}, {"n": 4, "tok": 2154, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2875, "pad": 3072, "max_pad": 1024, "sq_pad": 2459648}, {"n": 4, "tok": 2341, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 3229, "pad": 3328, "max_pad": 960, "sq_pad": 2801664}, {"n": 4, "tok": 2730, "pad": 2816, "max_pad": 768, "sq_pad": 1996800}, {"n": 4, "tok": 3306, "pad": 3584, "max_pad": 1120, "sq_pad": 3280896}, {"n": 4, "tok": 2583, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 1344, "sq_pad": 3483648}, {"n": 4, "tok": 3208, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 2882, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 4081, "pad": 4352, "max_pad": 1376, "sq_pad": 4870144}, {"n": 4, "tok": 2864, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 5150, "pad": 5376, "max_pad": 2304, "sq_pad": 8468480}, {"n": 4, "tok": 3098, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3876, "pad": 4096, "max_pad": 1216, "sq_pad": 4249600}, {"n": 4, "tok": 3698, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 4498, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 3169, "pad": 3328, "max_pad": 960, "sq_pad": 2795520}, {"n": 4, "tok": 3837, "pad": 4096, "max_pad": 1248, "sq_pad": 4263936}, {"n": 4, "tok": 5017, "pad": 5120, "max_pad": 1568, "sq_pad": 6850560}, {"n": 4, "tok": 6961, "pad": 7168, "max_pad": 2336, "sq_pad": 13289472}, {"n": 4, "tok": 3091, "pad": 3328, "max_pad": 992, "sq_pad": 2807808}, {"n": 4, "tok": 3704, "pad": 3840, "max_pad": 1088, "sq_pad": 3737600}, {"n": 4, "tok": 3813, "pad": 4096, "max_pad": 1248, "sq_pad": 4286464}, {"n": 4, "tok": 4691, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 3615, "pad": 3840, "max_pad": 1120, "sq_pad": 3729408}, {"n": 4, "tok": 5202, "pad": 5376, "max_pad": 2240, "sq_pad": 8298496}, {"n": 4, "tok": 3996, "pad": 4096, "max_pad": 1152, "sq_pad": 4229120}, {"n": 4, "tok": 4686, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 4684, "pad": 4864, "max_pad": 1472, "sq_pad": 6055936}, {"n": 4, "tok": 7840, "pad": 7936, "max_pad": 2208, "sq_pad": 15927296}, {"n": 4, "tok": 4886, "pad": 5120, "max_pad": 1664, "sq_pad": 6793216}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4657, "pad": 4864, "max_pad": 1472, "sq_pad": 6121472}, {"n": 4, "tok": 6944, "pad": 7168, "max_pad": 2304, "sq_pad": 13223936}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 1440, "sq_pad": 6612992}, {"n": 4, "tok": 6566, "pad": 6656, "max_pad": 1952, "sq_pad": 11266048}, {"n": 4, "tok": 6154, "pad": 6400, "max_pad": 1856, "sq_pad": 10344448}, {"n": 4, "tok": 7263, "pad": 7424, "max_pad": 2016, "sq_pad": 13817856}, {"n": 4, "tok": 5947, "pad": 6144, "max_pad": 1728, "sq_pad": 9492480}, {"n": 4, "tok": 7240, "pad": 7424, "max_pad": 2240, "sq_pad": 13977600}, {"n": 4, "tok": 7271, "pad": 7424, "max_pad": 2240, "sq_pad": 14284800}, {"n": 4, "tok": 8604, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6237, "pad": 6400, "max_pad": 1760, "sq_pad": 10291200}, {"n": 4, "tok": 7321, "pad": 7424, "max_pad": 2272, "sq_pad": 14010368}, {"n": 4, "tok": 4974, "pad": 5120, "max_pad": 1472, "sq_pad": 6604800}, {"n": 4, "tok": 6962, "pad": 7168, "max_pad": 2016, "sq_pad": 12920832}, {"n": 4, "tok": 6935, "pad": 7168, "max_pad": 2336, "sq_pad": 13701120}, {"n": 4, "tok": 7788, "pad": 7936, "max_pad": 2016, "sq_pad": 15751168}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 800, "sq_pad": 2371584}, {"n": 4, "tok": 3960, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1216, "sq_pad": 4798464}, {"n": 4, "tok": 6413, "pad": 6656, "max_pad": 1952, "sq_pad": 11225088}, {"n": 4, "tok": 2723, "pad": 2816, "max_pad": 928, "sq_pad": 2082816}, {"n": 4, "tok": 4415, "pad": 4608, "max_pad": 2272, "sq_pad": 6989824}, {"n": 4, "tok": 6173, "pad": 6400, "max_pad": 1856, "sq_pad": 10491904}, {"n": 4, "tok": 7820, "pad": 7936, "max_pad": 2176, "sq_pad": 15867904}, {"n": 4, "tok": 6796, "pad": 6912, "max_pad": 1984, "sq_pad": 12052480}, {"n": 4, "tok": 8077, "pad": 8192, "max_pad": 2176, "sq_pad": 16861184}, {"n": 4, "tok": 4108, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6291, "pad": 6400, "max_pad": 2208, "sq_pad": 10741760}, {"n": 4, "tok": 4979, "pad": 5120, "max_pad": 1536, "sq_pad": 6649856}, {"n": 4, "tok": 6212, "pad": 6400, "max_pad": 1760, "sq_pad": 10328064}, {"n": 4, "tok": 3968, "pad": 4096, "max_pad": 1184, "sq_pad": 4261888}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1440, "sq_pad": 5474304}, {"n": 4, "tok": 2350, "pad": 2560, "max_pad": 896, "sq_pad": 1728512}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1024, "sq_pad": 3254272}, {"n": 4, "tok": 4316, "pad": 4608, "max_pad": 1408, "sq_pad": 5449728}, {"n": 4, "tok": 7269, "pad": 7424, "max_pad": 2176, "sq_pad": 13961216}, {"n": 4, "tok": 7589, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 8484, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 2851, "pad": 3072, "max_pad": 896, "sq_pad": 2385920}, {"n": 4, "tok": 3709, "pad": 3840, "max_pad": 1120, "sq_pad": 3805184}, {"n": 4, "tok": 7872, "pad": 7936, "max_pad": 2144, "sq_pad": 15880192}, {"n": 4, "tok": 8512, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 1545, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1972, "pad": 2048, "max_pad": 544, "sq_pad": 1052672}, {"n": 4, "tok": 3901, "pad": 4096, "max_pad": 1248, "sq_pad": 4315136}, {"n": 4, "tok": 5762, "pad": 5888, "max_pad": 1952, "sq_pad": 9025536}, {"n": 4, "tok": 1867, "pad": 2048, "max_pad": 640, "sq_pad": 1073152}, {"n": 4, "tok": 3545, "pad": 3840, "max_pad": 2368, "sq_pad": 6338560}, {"n": 4, "tok": 6903, "pad": 7168, "max_pad": 2208, "sq_pad": 13092864}, {"n": 4, "tok": 7775, "pad": 7936, "max_pad": 2144, "sq_pad": 15855616}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4568, "pad": 4864, "max_pad": 1312, "sq_pad": 5935104}, {"n": 4, "tok": 5487, "pad": 5632, "max_pad": 2176, "sq_pad": 8755200}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4326, "pad": 4608, "max_pad": 1440, "sq_pad": 5427200}, {"n": 4, "tok": 6123, "pad": 6400, "max_pad": 2368, "sq_pad": 11032576}, {"n": 4, "tok": 5163, "pad": 5376, "max_pad": 1536, "sq_pad": 7292928}, {"n": 4, "tok": 6900, "pad": 7168, "max_pad": 2368, "sq_pad": 13744128}, {"n": 4, "tok": 8220, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8404, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8412, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 2576, "pad": 2816, "max_pad": 864, "sq_pad": 2041856}, {"n": 4, "tok": 3145, "pad": 3328, "max_pad": 928, "sq_pad": 2805760}, {"n": 4, "tok": 3230, "pad": 3328, "max_pad": 928, "sq_pad": 2856960}, {"n": 4, "tok": 3546, "pad": 3584, "max_pad": 1088, "sq_pad": 3299328}, {"n": 4, "tok": 3753, "pad": 3840, "max_pad": 1312, "sq_pad": 3942400}, {"n": 4, "tok": 5492, "pad": 5632, "max_pad": 1792, "sq_pad": 8255488}, {"n": 4, "tok": 3178, "pad": 3328, "max_pad": 1184, "sq_pad": 2942976}, {"n": 4, "tok": 5303, "pad": 5376, "max_pad": 2112, "sq_pad": 8011776}, {"n": 4, "tok": 6686, "pad": 6912, "max_pad": 2080, "sq_pad": 12384256}, {"n": 4, "tok": 8504, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3847, "pad": 4096, "max_pad": 1152, "sq_pad": 4241408}, {"n": 4, "tok": 4431, "pad": 4608, "max_pad": 1248, "sq_pad": 5359616}, {"n": 4, "tok": 5488, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 7052, "pad": 7168, "max_pad": 1952, "sq_pad": 12953600}, {"n": 4, "tok": 8427, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 128, "global_steps": [6], "tok": 296764, "pad": 315648, "sq_pad": 453607424, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 1031, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1065, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1143, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1443, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1001, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1147, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1217, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1380, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1013, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1133, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1041, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1150, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1037, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1117, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1263, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1612, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1089, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1252, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1629, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1600, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1286, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1444, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1568, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1738, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1285, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1298, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1416, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2021, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 1447, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1761, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2144, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2480, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1364, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1518, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1894, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2187, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1386, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1478, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1936, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 3214, "pad": 3328, "max_pad": 2208, "sq_pad": 6129664}, {"n": 2, "tok": 1396, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1877, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1651, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 2047, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2145, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2353, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1504, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1665, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1827, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2010, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2131, "pad": 2304, "max_pad": 1472, "sq_pad": 2859008}, {"n": 2, "tok": 2886, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 2995, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3966, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 1514, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1577, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1668, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2036, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1752, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2061, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2307, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2384, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1869, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2032, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 3170, "pad": 3328, "max_pad": 2240, "sq_pad": 6201344}, {"n": 2, "tok": 1858, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2138, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2287, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2399, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2049, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2635, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3576, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2111, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2775, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 4259, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1996, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3080, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3864, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 2320, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2679, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2878, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3688, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 2934, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3220, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3740, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 2850, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3097, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3381, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3859, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 3127, "pad": 3328, "max_pad": 2048, "sq_pad": 5832704}, {"n": 2, "tok": 4144, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4302, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4302, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3003, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3234, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3402, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2368, "sq_pad": 8593408}, {"n": 2, "tok": 2378, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2596, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3313, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3649, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 2737, "pad": 2816, "max_pad": 1696, "sq_pad": 4130816}, {"n": 2, "tok": 4198, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 3862, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3926, "pad": 4096, "max_pad": 2080, "sq_pad": 8390656}, {"n": 2, "tok": 1439, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1588, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1848, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2112, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1938, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2316, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2950, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3463, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 1108, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1615, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1499, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2916, "pad": 3072, "max_pad": 2272, "sq_pad": 5801984}, {"n": 2, "tok": 2801, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 3372, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3806, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4014, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 128, "global_steps": [6], "tok": 387275, "pad": 404480, "sq_pad": 729145344, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 3133, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3663, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 3785, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1900, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2208, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2824, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3467, "pad": 3584, "max_pad": 2240, "sq_pad": 6823936}, {"n": 2, "tok": 2323, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2656, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2888, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3324, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 1797, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2171, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2177, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2290, "pad": 2560, "max_pad": 1600, "sq_pad": 3481600}, {"n": 2, "tok": 1117, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1233, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1584, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1830, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1905, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2411, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3276, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3993, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3347, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1383, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1468, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1618, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2091, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3616, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4256, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 802, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 743, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 996, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 976, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1820, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 2081, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2442, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 3320, "pad": 3584, "max_pad": 2112, "sq_pad": 6627328}, {"n": 2, "tok": 854, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1013, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1024, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 2521, "pad": 2560, "max_pad": 2144, "sq_pad": 4769792}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3747, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 4240, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3535, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2389, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2345, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3142, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2035, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2291, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2587, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3536, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2445, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2718, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2636, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3952, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4366, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4344, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4198, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1168, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1408, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1508, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1637, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1428, "pad": 1536, "max_pad": 960, "sq_pad": 1253376}, {"n": 2, "tok": 1802, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1997, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1549, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1409, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 2344, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2439, "pad": 2560, "max_pad": 1568, "sq_pad": 3442688}, {"n": 2, "tok": 3053, "pad": 3328, "max_pad": 1952, "sq_pad": 5703680}, {"n": 2, "tok": 1374, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1804, "pad": 2048, "max_pad": 1312, "sq_pad": 2263040}, {"n": 2, "tok": 2147, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 2240, "sq_pad": 6201344}, {"n": 2, "tok": 2937, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 3749, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1832, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2015, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2118, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2313, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2818, "pad": 3072, "max_pad": 1728, "sq_pad": 4792320}, {"n": 2, "tok": 2670, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3264, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3788, "pad": 3840, "max_pad": 1920, "sq_pad": 7372800}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4123, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4304, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4282, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}


==> anc/data/controlled/micro_batches/p3_mxfp8_m4.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 683520, "sq_pad": 1064026112, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3584, "max_pad": 608, "sq_pad": 1654784}, {"n": 8, "tok": 3502, "pad": 3584, "max_pad": 576, "sq_pad": 1648640}, {"n": 8, "tok": 4379, "pad": 4608, "max_pad": 768, "sq_pad": 2699264}, {"n": 8, "tok": 6484, "pad": 6656, "max_pad": 1184, "sq_pad": 5998592}, {"n": 8, "tok": 6212, "pad": 6400, "max_pad": 1184, "sq_pad": 5410816}, {"n": 8, "tok": 5301, "pad": 5632, "max_pad": 1024, "sq_pad": 4147200}, {"n": 8, "tok": 10680, "pad": 11008, "max_pad": 2336, "sq_pad": 17264640}, {"n": 8, "tok": 6423, "pad": 6656, "max_pad": 1248, "sq_pad": 5746688}, {"n": 8, "tok": 7873, "pad": 8192, "max_pad": 1440, "sq_pad": 8744960}, {"n": 8, "tok": 6883, "pad": 7168, "max_pad": 1312, "sq_pad": 6649856}, {"n": 8, "tok": 9001, "pad": 9216, "max_pad": 1600, "sq_pad": 11149312}, {"n": 8, "tok": 9462, "pad": 9728, "max_pad": 2304, "sq_pad": 13402112}, {"n": 8, "tok": 9178, "pad": 9472, "max_pad": 1472, "sq_pad": 11517952}, {"n": 8, "tok": 11372, "pad": 11520, "max_pad": 2176, "sq_pad": 18624512}, {"n": 8, "tok": 13521, "pad": 13824, "max_pad": 2336, "sq_pad": 26390528}, {"n": 8, "tok": 8304, "pad": 8448, "max_pad": 1248, "sq_pad": 9113600}, {"n": 8, "tok": 9023, "pad": 9216, "max_pad": 1568, "sq_pad": 10870784}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1440, "sq_pad": 11358208}, {"n": 8, "tok": 11390, "pad": 11776, "max_pad": 1984, "sq_pad": 17829888}, {"n": 8, "tok": 9204, "pad": 9472, "max_pad": 1472, "sq_pad": 11333632}, {"n": 8, "tok": 9529, "pad": 9728, "max_pad": 1376, "sq_pad": 11886592}, {"n": 8, "tok": 9076, "pad": 9472, "max_pad": 1536, "sq_pad": 11390976}, {"n": 8, "tok": 10252, "pad": 10496, "max_pad": 1792, "sq_pad": 14080000}, {"n": 8, "tok": 5004, "pad": 5376, "max_pad": 1088, "sq_pad": 3831808}, {"n": 8, "tok": 7646, "pad": 7936, "max_pad": 1280, "sq_pad": 8062976}, {"n": 8, "tok": 8951, "pad": 9216, "max_pad": 2304, "sq_pad": 12326912}, {"n": 8, "tok": 12591, "pad": 12800, "max_pad": 2208, "sq_pad": 21583872}, {"n": 8, "tok": 11725, "pad": 12032, "max_pad": 2304, "sq_pad": 19003392}, {"n": 8, "tok": 5277, "pad": 5632, "max_pad": 1088, "sq_pad": 4157440}, {"n": 8, "tok": 14104, "pad": 14336, "max_pad": 2272, "sq_pad": 27965440}, {"n": 8, "tok": 11553, "pad": 11776, "max_pad": 2048, "sq_pad": 17942528}, {"n": 8, "tok": 6302, "pad": 6656, "max_pad": 1376, "sq_pad": 6424576}, {"n": 8, "tok": 9788, "pad": 9984, "max_pad": 2272, "sq_pad": 14628864}, {"n": 8, "tok": 6012, "pad": 6144, "max_pad": 992, "sq_pad": 4841472}, {"n": 8, "tok": 10695, "pad": 11008, "max_pad": 2336, "sq_pad": 17874944}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1376, "sq_pad": 6885376}, {"n": 8, "tok": 8330, "pad": 8704, "max_pad": 2336, "sq_pad": 11360256}, {"n": 8, "tok": 9648, "pad": 9728, "max_pad": 1344, "sq_pad": 11876352}, {"n": 8, "tok": 8242, "pad": 8448, "max_pad": 1376, "sq_pad": 9273344}, {"n": 8, "tok": 13227, "pad": 13568, "max_pad": 2304, "sq_pad": 23623680}, {"n": 8, "tok": 12042, "pad": 12288, "max_pad": 1984, "sq_pad": 20002816}, {"n": 8, "tok": 7902, "pad": 8192, "max_pad": 2336, "sq_pad": 10594304}, {"n": 8, "tok": 10578, "pad": 10752, "max_pad": 1600, "sq_pad": 14649344}, {"n": 8, "tok": 7506, "pad": 7680, "max_pad": 1248, "sq_pad": 7612416}, {"n": 8, "tok": 10880, "pad": 11008, "max_pad": 1696, "sq_pad": 15454208}, {"n": 8, "tok": 16183, "pad": 16384, "max_pad": 2240, "sq_pad": 33622016}, {"n": 8, "tok": 16390, "pad": 16640, "max_pad": 2304, "sq_pad": 34699264}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9984, "max_pad": 1792, "sq_pad": 12898304}, {"n": 8, "tok": 13485, "pad": 13824, "max_pad": 2368, "sq_pad": 24963072}, {"n": 8, "tok": 11054, "pad": 11264, "max_pad": 2240, "sq_pad": 17940480}, {"n": 8, "tok": 9852, "pad": 9984, "max_pad": 1408, "sq_pad": 12568576}, {"n": 8, "tok": 12319, "pad": 12544, "max_pad": 2048, "sq_pad": 20049920}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 15855, "pad": 16128, "max_pad": 2272, "sq_pad": 33048576}, {"n": 8, "tok": 16139, "pad": 16384, "max_pad": 2304, "sq_pad": 33810432}, {"n": 8, "tok": 12182, "pad": 12288, "max_pad": 1760, "sq_pad": 19025920}, {"n": 8, "tok": 8447, "pad": 8704, "max_pad": 2272, "sq_pad": 11149312}, {"n": 8, "tok": 14867, "pad": 15104, "max_pad": 2304, "sq_pad": 29614080}, {"n": 8, "tok": 15249, "pad": 15360, "max_pad": 2144, "sq_pad": 29665280}, {"n": 8, "tok": 16840, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}, {"n": 8, "tok": 17153, "pad": 17408, "max_pad": 2272, "sq_pad": 37978112}, {"n": 8, "tok": 16618, "pad": 16896, "max_pad": 2368, "sq_pad": 35883008}, {"n": 8, "tok": 17159, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}], "selfcheck": {"verl": 3584, "ours": 3584, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 272752, "pad": 283648, "sq_pad": 363849728, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1748, "pad": 2048, "max_pad": 736, "sq_pad": 1124352}, {"n": 4, "tok": 1535, "pad": 1792, "max_pad": 640, "sq_pad": 854016}, {"n": 4, "tok": 1967, "pad": 2048, "max_pad": 608, "sq_pad": 1069056}, {"n": 4, "tok": 2070, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2309, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 2440, "pad": 2560, "max_pad": 800, "sq_pad": 1685504}, {"n": 4, "tok": 4044, "pad": 4096, "max_pad": 1120, "sq_pad": 4263936}, {"n": 4, "tok": 2534, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 3678, "pad": 3840, "max_pad": 1216, "sq_pad": 3799040}, {"n": 4, "tok": 2269, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 3032, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3825, "pad": 4096, "max_pad": 1312, "sq_pad": 4384768}, {"n": 4, "tok": 6855, "pad": 6912, "max_pad": 2144, "sq_pad": 12486656}, {"n": 4, "tok": 2928, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3495, "pad": 3584, "max_pad": 1152, "sq_pad": 3301376}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 1152, "sq_pad": 3317760}, {"n": 4, "tok": 4502, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 3120, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 3763, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 3716, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 5285, "pad": 5376, "max_pad": 1536, "sq_pad": 7313408}, {"n": 4, "tok": 3724, "pad": 3840, "max_pad": 1056, "sq_pad": 3756032}, {"n": 4, "tok": 5738, "pad": 5888, "max_pad": 2240, "sq_pad": 9478144}, {"n": 4, "tok": 4095, "pad": 4352, "max_pad": 1408, "sq_pad": 4937728}, {"n": 4, "tok": 5083, "pad": 5376, "max_pad": 1536, "sq_pad": 7276544}, {"n": 4, "tok": 3927, "pad": 4096, "max_pad": 1376, "sq_pad": 4395008}, {"n": 4, "tok": 7445, "pad": 7680, "max_pad": 2336, "sq_pad": 15206400}, {"n": 4, "tok": 5105, "pad": 5376, "max_pad": 2336, "sq_pad": 8548352}, {"n": 4, "tok": 8416, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 3898, "pad": 4096, "max_pad": 1216, "sq_pad": 4349952}, {"n": 4, "tok": 4406, "pad": 4608, "max_pad": 1376, "sq_pad": 5378048}, {"n": 4, "tok": 4050, "pad": 4352, "max_pad": 1312, "sq_pad": 4806656}, {"n": 4, "tok": 4973, "pad": 5120, "max_pad": 1600, "sq_pad": 6703104}, {"n": 4, "tok": 4264, "pad": 4352, "max_pad": 1184, "sq_pad": 4761600}, {"n": 4, "tok": 4963, "pad": 5120, "max_pad": 1408, "sq_pad": 6580224}, {"n": 4, "tok": 5160, "pad": 5376, "max_pad": 1600, "sq_pad": 7395328}, {"n": 4, "tok": 6230, "pad": 6400, "max_pad": 1824, "sq_pad": 10311680}, {"n": 4, "tok": 4354, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 4850, "pad": 4864, "max_pad": 1280, "sq_pad": 5924864}, {"n": 4, "tok": 4544, "pad": 4608, "max_pad": 1184, "sq_pad": 5314560}, {"n": 4, "tok": 4985, "pad": 5120, "max_pad": 1376, "sq_pad": 6572032}, {"n": 4, "tok": 4280, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4796, "pad": 5120, "max_pad": 1536, "sq_pad": 6651904}, {"n": 4, "tok": 4665, "pad": 4864, "max_pad": 1376, "sq_pad": 5951488}, {"n": 4, "tok": 5587, "pad": 5632, "max_pad": 1664, "sq_pad": 8022016}, {"n": 4, "tok": 2282, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 2722, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 3463, "pad": 3584, "max_pad": 1024, "sq_pad": 3254272}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 1248, "sq_pad": 4786176}, {"n": 4, "tok": 3411, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 5540, "pad": 5632, "max_pad": 2144, "sq_pad": 8671232}, {"n": 4, "tok": 5152, "pad": 5376, "max_pad": 1664, "sq_pad": 7395328}, {"n": 4, "tok": 7439, "pad": 7680, "max_pad": 2304, "sq_pad": 15128576}, {"n": 4, "tok": 5057, "pad": 5120, "max_pad": 1376, "sq_pad": 6608896}, {"n": 4, "tok": 6668, "pad": 6912, "max_pad": 2304, "sq_pad": 12394496}, {"n": 4, "tok": 2403, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 5660, "pad": 5888, "max_pad": 2272, "sq_pad": 10123264}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4956, "pad": 5120, "max_pad": 1504, "sq_pad": 6645760}, {"n": 4, "tok": 6597, "pad": 6656, "max_pad": 1952, "sq_pad": 11192320}, {"n": 4, "tok": 2160, "pad": 2304, "max_pad": 640, "sq_pad": 1335296}, {"n": 4, "tok": 4142, "pad": 4352, "max_pad": 1312, "sq_pad": 4995072}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 64, "global_steps": [1], "tok": 395796, "pad": 406784, "sq_pad": 717641728, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3527, "pad": 3584, "max_pad": 1440, "sq_pad": 3641344}, {"n": 4, "tok": 6261, "pad": 6400, "max_pad": 2240, "sq_pad": 10934272}, {"n": 4, "tok": 2641, "pad": 2816, "max_pad": 832, "sq_pad": 2025472}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 992, "sq_pad": 3241984}, {"n": 4, "tok": 3422, "pad": 3584, "max_pad": 1312, "sq_pad": 3442688}, {"n": 4, "tok": 7273, "pad": 7424, "max_pad": 2240, "sq_pad": 14235648}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1088, "sq_pad": 2498560}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1408, "sq_pad": 4913152}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 896, "sq_pad": 2777088}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 2336, "sq_pad": 8583168}, {"n": 4, "tok": 4589, "pad": 4864, "max_pad": 1408, "sq_pad": 5971968}, {"n": 4, "tok": 5059, "pad": 5120, "max_pad": 1344, "sq_pad": 6563840}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 1120, "sq_pad": 3299328}, {"n": 4, "tok": 4768, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 5881, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 7346, "pad": 7424, "max_pad": 2144, "sq_pad": 13940736}, {"n": 4, "tok": 4687, "pad": 4864, "max_pad": 1440, "sq_pad": 6057984}, {"n": 4, "tok": 7355, "pad": 7680, "max_pad": 2112, "sq_pad": 14821376}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1024, "sq_pad": 2476032}, {"n": 4, "tok": 5098, "pad": 5376, "max_pad": 2368, "sq_pad": 8677376}, {"n": 4, "tok": 4710, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 5868, "pad": 6144, "max_pad": 1600, "sq_pad": 9453568}, {"n": 4, "tok": 3130, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 4376, "pad": 4608, "max_pad": 1376, "sq_pad": 5388288}, {"n": 4, "tok": 4857, "pad": 5120, "max_pad": 1600, "sq_pad": 6742016}, {"n": 4, "tok": 6023, "pad": 6144, "max_pad": 1696, "sq_pad": 9472000}, {"n": 4, "tok": 7858, "pad": 7936, "max_pad": 1984, "sq_pad": 15745024}, {"n": 4, "tok": 8325, "pad": 8448, "max_pad": 2240, "sq_pad": 17876992}, {"n": 4, "tok": 7940, "pad": 8192, "max_pad": 2208, "sq_pad": 16814080}, {"n": 4, "tok": 8450, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4608, "max_pad": 1312, "sq_pad": 5392384}, {"n": 4, "tok": 5147, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 5545, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 7940, "pad": 8192, "max_pad": 2336, "sq_pad": 16951296}, {"n": 4, "tok": 4031, "pad": 4096, "max_pad": 1280, "sq_pad": 4327424}, {"n": 4, "tok": 7023, "pad": 7168, "max_pad": 2240, "sq_pad": 13613056}, {"n": 4, "tok": 4695, "pad": 4864, "max_pad": 1376, "sq_pad": 5974016}, {"n": 4, "tok": 5157, "pad": 5376, "max_pad": 1536, "sq_pad": 7282688}, {"n": 4, "tok": 5635, "pad": 5888, "max_pad": 1696, "sq_pad": 8747008}, {"n": 4, "tok": 6684, "pad": 6912, "max_pad": 2112, "sq_pad": 12183552}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7467, "pad": 7680, "max_pad": 2304, "sq_pad": 15214592}, {"n": 4, "tok": 8388, "pad": 8704, "max_pad": 2368, "sq_pad": 18991104}, {"n": 4, "tok": 7503, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 5896, "pad": 6144, "max_pad": 1952, "sq_pad": 9684992}, {"n": 4, "tok": 6286, "pad": 6400, "max_pad": 1664, "sq_pad": 10250240}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1056, "sq_pad": 3704832}, {"n": 4, "tok": 4668, "pad": 4864, "max_pad": 2272, "sq_pad": 7444480}, {"n": 4, "tok": 6429, "pad": 6656, "max_pad": 2144, "sq_pad": 11685888}, {"n": 4, "tok": 8438, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}, {"n": 4, "tok": 7328, "pad": 7424, "max_pad": 1952, "sq_pad": 13809664}, {"n": 4, "tok": 7921, "pad": 8192, "max_pad": 2368, "sq_pad": 16975872}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2400, "sq_pad": 19075072}, {"n": 4, "tok": 8677, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8066, "pad": 8192, "max_pad": 2240, "sq_pad": 16906240}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8575, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 675584, "sq_pad": 1048918016, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 6144, "max_pad": 1152, "sq_pad": 5087232}, {"n": 8, "tok": 5132, "pad": 5376, "max_pad": 992, "sq_pad": 3745792}, {"n": 8, "tok": 6259, "pad": 6400, "max_pad": 1088, "sq_pad": 5296128}, {"n": 8, "tok": 6465, "pad": 6656, "max_pad": 960, "sq_pad": 5644288}, {"n": 8, "tok": 8167, "pad": 8448, "max_pad": 2336, "sq_pad": 10964992}, {"n": 8, "tok": 5925, "pad": 6144, "max_pad": 928, "sq_pad": 4763648}, {"n": 8, "tok": 5640, "pad": 5888, "max_pad": 896, "sq_pad": 4386816}, {"n": 8, "tok": 8034, "pad": 8192, "max_pad": 1536, "sq_pad": 8888320}, {"n": 8, "tok": 8090, "pad": 8448, "max_pad": 1472, "sq_pad": 9287680}, {"n": 8, "tok": 8140, "pad": 8448, "max_pad": 1376, "sq_pad": 9183232}, {"n": 8, "tok": 13288, "pad": 13568, "max_pad": 2336, "sq_pad": 25104384}, {"n": 8, "tok": 13645, "pad": 13824, "max_pad": 2176, "sq_pad": 25929728}, {"n": 8, "tok": 7572, "pad": 7936, "max_pad": 1408, "sq_pad": 8101888}, {"n": 8, "tok": 9510, "pad": 9728, "max_pad": 2240, "sq_pad": 13248512}, {"n": 8, "tok": 7784, "pad": 7936, "max_pad": 1152, "sq_pad": 7936000}, {"n": 8, "tok": 8501, "pad": 8704, "max_pad": 1792, "sq_pad": 10102784}, {"n": 8, "tok": 10463, "pad": 10752, "max_pad": 1728, "sq_pad": 14972928}, {"n": 8, "tok": 11182, "pad": 11520, "max_pad": 2336, "sq_pad": 18036736}, {"n": 8, "tok": 8929, "pad": 9216, "max_pad": 1568, "sq_pad": 10878976}, {"n": 8, "tok": 13917, "pad": 14080, "max_pad": 2208, "sq_pad": 26675200}, {"n": 8, "tok": 10421, "pad": 10752, "max_pad": 2336, "sq_pad": 15884288}, {"n": 8, "tok": 12267, "pad": 12544, "max_pad": 2336, "sq_pad": 20578304}, {"n": 8, "tok": 16186, "pad": 16384, "max_pad": 2240, "sq_pad": 34048000}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1632, "sq_pad": 11479040}, {"n": 8, "tok": 11100, "pad": 11264, "max_pad": 2176, "sq_pad": 16769024}, {"n": 8, "tok": 5970, "pad": 6144, "max_pad": 1024, "sq_pad": 4956160}, {"n": 8, "tok": 6299, "pad": 6400, "max_pad": 928, "sq_pad": 5218304}, {"n": 8, "tok": 10954, "pad": 11264, "max_pad": 2400, "sq_pad": 18491392}, {"n": 8, "tok": 6399, "pad": 6656, "max_pad": 1248, "sq_pad": 5816320}, {"n": 8, "tok": 15509, "pad": 15616, "max_pad": 2144, "sq_pad": 31080448}, {"n": 8, "tok": 9198, "pad": 9472, "max_pad": 1696, "sq_pad": 11728896}, {"n": 8, "tok": 12820, "pad": 13056, "max_pad": 1952, "sq_pad": 21704704}, {"n": 8, "tok": 7431, "pad": 7680, "max_pad": 2240, "sq_pad": 9308160}, {"n": 8, "tok": 7853, "pad": 8192, "max_pad": 1376, "sq_pad": 8675328}, {"n": 8, "tok": 10616, "pad": 10752, "max_pad": 1824, "sq_pad": 14827520}, {"n": 8, "tok": 12926, "pad": 13056, "max_pad": 2208, "sq_pad": 21962752}, {"n": 8, "tok": 5749, "pad": 5888, "max_pad": 928, "sq_pad": 4423680}, {"n": 8, "tok": 6079, "pad": 6400, "max_pad": 1312, "sq_pad": 5462016}, {"n": 8, "tok": 4667, "pad": 4864, "max_pad": 928, "sq_pad": 3112960}, {"n": 8, "tok": 7941, "pad": 8192, "max_pad": 2304, "sq_pad": 10405888}, {"n": 8, "tok": 14245, "pad": 14592, "max_pad": 2368, "sq_pad": 27199488}, {"n": 8, "tok": 10549, "pad": 10752, "max_pad": 2176, "sq_pad": 16238592}, {"n": 8, "tok": 14556, "pad": 14848, "max_pad": 2304, "sq_pad": 28000256}, {"n": 8, "tok": 4844, "pad": 5120, "max_pad": 928, "sq_pad": 3373056}, {"n": 8, "tok": 8952, "pad": 9216, "max_pad": 1536, "sq_pad": 10870784}, {"n": 8, "tok": 6384, "pad": 6656, "max_pad": 992, "sq_pad": 5599232}, {"n": 8, "tok": 5394, "pad": 5632, "max_pad": 960, "sq_pad": 4214784}, {"n": 8, "tok": 17383, "pad": 17664, "max_pad": 2336, "sq_pad": 39034880}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 8400, "pad": 8704, "max_pad": 1280, "sq_pad": 9592832}, {"n": 8, "tok": 9181, "pad": 9472, "max_pad": 1568, "sq_pad": 11579392}, {"n": 8, "tok": 8700, "pad": 8960, "max_pad": 2304, "sq_pad": 11780096}, {"n": 8, "tok": 16894, "pad": 17152, "max_pad": 2272, "sq_pad": 36849664}, {"n": 8, "tok": 17005, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 13724, "pad": 13824, "max_pad": 2144, "sq_pad": 24721408}, {"n": 8, "tok": 14106, "pad": 14336, "max_pad": 2304, "sq_pad": 27023360}, {"n": 8, "tok": 15156, "pad": 15360, "max_pad": 2272, "sq_pad": 30545920}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 13750, "pad": 14080, "max_pad": 2208, "sq_pad": 26142720}, {"n": 8, "tok": 13185, "pad": 13312, "max_pad": 2176, "sq_pad": 22978560}, {"n": 8, "tok": 7119, "pad": 7424, "max_pad": 2304, "sq_pad": 9078784}, {"n": 8, "tok": 14421, "pad": 14592, "max_pad": 2240, "sq_pad": 28174336}, {"n": 8, "tok": 12969, "pad": 13312, "max_pad": 1888, "sq_pad": 22407168}, {"n": 8, "tok": 16997, "pad": 17152, "max_pad": 2240, "sq_pad": 36792320}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 298934, "pad": 310528, "sq_pad": 435079168, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2560, "max_pad": 928, "sq_pad": 1755136}, {"n": 4, "tok": 3705, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 2309, "pad": 2560, "max_pad": 800, "sq_pad": 1675264}, {"n": 4, "tok": 2823, "pad": 3072, "max_pad": 1056, "sq_pad": 2471936}, {"n": 4, "tok": 2655, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 3604, "pad": 3840, "max_pad": 1216, "sq_pad": 3782656}, {"n": 4, "tok": 2887, "pad": 3072, "max_pad": 992, "sq_pad": 2437120}, {"n": 4, "tok": 3578, "pad": 3840, "max_pad": 1120, "sq_pad": 3721216}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 960, "sq_pad": 2426880}, {"n": 4, "tok": 5140, "pad": 5376, "max_pad": 2336, "sq_pad": 8538112}, {"n": 4, "tok": 2745, "pad": 3072, "max_pad": 992, "sq_pad": 2426880}, {"n": 4, "tok": 3180, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2607, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 3033, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 3194, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 4840, "pad": 5120, "max_pad": 1728, "sq_pad": 6834176}, {"n": 4, "tok": 3421, "pad": 3584, "max_pad": 1056, "sq_pad": 3254272}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1376, "sq_pad": 5953536}, {"n": 4, "tok": 3548, "pad": 3840, "max_pad": 1216, "sq_pad": 3803136}, {"n": 4, "tok": 4592, "pad": 4864, "max_pad": 1408, "sq_pad": 5963776}, {"n": 4, "tok": 5070, "pad": 5120, "max_pad": 1856, "sq_pad": 7157760}, {"n": 4, "tok": 8218, "pad": 8448, "max_pad": 2304, "sq_pad": 17915904}, {"n": 4, "tok": 5273, "pad": 5376, "max_pad": 1856, "sq_pad": 8054784}, {"n": 4, "tok": 8372, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 3467, "pad": 3584, "max_pad": 960, "sq_pad": 3219456}, {"n": 4, "tok": 4105, "pad": 4352, "max_pad": 1376, "sq_pad": 4853760}, {"n": 4, "tok": 3757, "pad": 3840, "max_pad": 1088, "sq_pad": 3733504}, {"n": 4, "tok": 5753, "pad": 5888, "max_pad": 2208, "sq_pad": 9441280}, {"n": 4, "tok": 3604, "pad": 3840, "max_pad": 1120, "sq_pad": 3729408}, {"n": 4, "tok": 4180, "pad": 4352, "max_pad": 1248, "sq_pad": 4769792}, {"n": 4, "tok": 3589, "pad": 3840, "max_pad": 1120, "sq_pad": 3723264}, {"n": 4, "tok": 4912, "pad": 5120, "max_pad": 1888, "sq_pad": 7065600}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1408, "sq_pad": 5470208}, {"n": 4, "tok": 6009, "pad": 6144, "max_pad": 1664, "sq_pad": 9461760}, {"n": 4, "tok": 4423, "pad": 4608, "max_pad": 1408, "sq_pad": 5441536}, {"n": 4, "tok": 6759, "pad": 6912, "max_pad": 2208, "sq_pad": 12357632}, {"n": 4, "tok": 4077, "pad": 4096, "max_pad": 1120, "sq_pad": 4214784}, {"n": 4, "tok": 4852, "pad": 5120, "max_pad": 1568, "sq_pad": 6664192}, {"n": 4, "tok": 5473, "pad": 5632, "max_pad": 2208, "sq_pad": 8833024}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4716, "pad": 4864, "max_pad": 1440, "sq_pad": 6047744}, {"n": 4, "tok": 5705, "pad": 5888, "max_pad": 2240, "sq_pad": 9664512}, {"n": 4, "tok": 5290, "pad": 5376, "max_pad": 1440, "sq_pad": 7264256}, {"n": 4, "tok": 6977, "pad": 7168, "max_pad": 2304, "sq_pad": 13256704}, {"n": 4, "tok": 7658, "pad": 7936, "max_pad": 2368, "sq_pad": 16250880}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4199, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 5028, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 4591, "pad": 4864, "max_pad": 1536, "sq_pad": 6055936}, {"n": 4, "tok": 6509, "pad": 6656, "max_pad": 2208, "sq_pad": 11491328}, {"n": 4, "tok": 2412, "pad": 2560, "max_pad": 832, "sq_pad": 1705984}, {"n": 4, "tok": 3558, "pad": 3840, "max_pad": 1216, "sq_pad": 3782656}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 3503, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 3673, "pad": 3840, "max_pad": 1216, "sq_pad": 3786752}, {"n": 4, "tok": 7281, "pad": 7424, "max_pad": 2304, "sq_pad": 14477312}, {"n": 4, "tok": 2708, "pad": 2816, "max_pad": 768, "sq_pad": 1992704}, {"n": 4, "tok": 3691, "pad": 3840, "max_pad": 1184, "sq_pad": 3758080}, {"n": 4, "tok": 6989, "pad": 7168, "max_pad": 2272, "sq_pad": 13258752}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3923, "pad": 4096, "max_pad": 1248, "sq_pad": 4311040}, {"n": 4, "tok": 5275, "pad": 5376, "max_pad": 1568, "sq_pad": 7303168}, {"n": 4, "tok": 5930, "pad": 6144, "max_pad": 1952, "sq_pad": 9689088}, {"n": 4, "tok": 6890, "pad": 7168, "max_pad": 1952, "sq_pad": 12961792}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 64, "global_steps": [2], "tok": 361856, "pad": 371968, "sq_pad": 632068096, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2802, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 4629, "pad": 4864, "max_pad": 2304, "sq_pad": 7503872}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4379, "pad": 4608, "max_pad": 1344, "sq_pad": 5414912}, {"n": 4, "tok": 4751, "pad": 4864, "max_pad": 1312, "sq_pad": 5941248}, {"n": 4, "tok": 5865, "pad": 6144, "max_pad": 1824, "sq_pad": 9664512}, {"n": 4, "tok": 5804, "pad": 5888, "max_pad": 1728, "sq_pad": 8816640}, {"n": 4, "tok": 7122, "pad": 7168, "max_pad": 2176, "sq_pad": 13105152}, {"n": 4, "tok": 2568, "pad": 2816, "max_pad": 864, "sq_pad": 2017280}, {"n": 4, "tok": 3181, "pad": 3328, "max_pad": 960, "sq_pad": 2803712}, {"n": 4, "tok": 2900, "pad": 3072, "max_pad": 864, "sq_pad": 2377728}, {"n": 4, "tok": 3179, "pad": 3328, "max_pad": 1216, "sq_pad": 2979840}, {"n": 4, "tok": 1982, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2685, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 3013, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 4928, "pad": 5120, "max_pad": 2272, "sq_pad": 7940096}, {"n": 4, "tok": 6451, "pad": 6656, "max_pad": 1856, "sq_pad": 11139072}, {"n": 4, "tok": 7794, "pad": 7936, "max_pad": 2208, "sq_pad": 15896576}, {"n": 4, "tok": 4015, "pad": 4096, "max_pad": 1152, "sq_pad": 4237312}, {"n": 4, "tok": 6534, "pad": 6656, "max_pad": 2176, "sq_pad": 12001280}, {"n": 4, "tok": 6549, "pad": 6656, "max_pad": 1792, "sq_pad": 11102208}, {"n": 4, "tok": 8007, "pad": 8192, "max_pad": 2272, "sq_pad": 16865280}, {"n": 4, "tok": 2327, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 2517, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 4039, "pad": 4096, "max_pad": 1120, "sq_pad": 4208640}, {"n": 4, "tok": 4913, "pad": 5120, "max_pad": 1536, "sq_pad": 6662144}, {"n": 4, "tok": 3118, "pad": 3328, "max_pad": 960, "sq_pad": 2803712}, {"n": 4, "tok": 3266, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2729, "pad": 2816, "max_pad": 960, "sq_pad": 2156544}, {"n": 4, "tok": 2665, "pad": 2816, "max_pad": 960, "sq_pad": 2082816}, {"n": 4, "tok": 8635, "pad": 8704, "max_pad": 2208, "sq_pad": 18952192}, {"n": 4, "tok": 8748, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}, {"n": 4, "tok": 3933, "pad": 4096, "max_pad": 1248, "sq_pad": 4265984}, {"n": 4, "tok": 4136, "pad": 4352, "max_pad": 1344, "sq_pad": 4896768}, {"n": 4, "tok": 5045, "pad": 5120, "max_pad": 1408, "sq_pad": 6610944}, {"n": 4, "tok": 3366, "pad": 3584, "max_pad": 992, "sq_pad": 3256320}, {"n": 4, "tok": 5334, "pad": 5632, "max_pad": 2400, "sq_pad": 9267200}, {"n": 4, "tok": 8278, "pad": 8448, "max_pad": 2272, "sq_pad": 17909760}, {"n": 4, "tok": 8616, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8477, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5668, "pad": 5888, "max_pad": 1792, "sq_pad": 8812544}, {"n": 4, "tok": 8056, "pad": 8192, "max_pad": 2144, "sq_pad": 16846848}, {"n": 4, "tok": 6065, "pad": 6144, "max_pad": 2176, "sq_pad": 10027008}, {"n": 4, "tok": 8041, "pad": 8192, "max_pad": 2272, "sq_pad": 16988160}, {"n": 4, "tok": 6904, "pad": 7168, "max_pad": 2144, "sq_pad": 13441024}, {"n": 4, "tok": 8252, "pad": 8448, "max_pad": 2304, "sq_pad": 17946624}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5577, "pad": 5632, "max_pad": 1728, "sq_pad": 8263680}, {"n": 4, "tok": 8173, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 5452, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 7733, "pad": 7936, "max_pad": 2272, "sq_pad": 15894528}, {"n": 4, "tok": 2936, "pad": 3072, "max_pad": 864, "sq_pad": 2379776}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 2240, "sq_pad": 6506496}, {"n": 4, "tok": 5985, "pad": 6144, "max_pad": 2240, "sq_pad": 10332160}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 6745, "pad": 6912, "max_pad": 1888, "sq_pad": 12111872}, {"n": 4, "tok": 6224, "pad": 6400, "max_pad": 1824, "sq_pad": 10319872}, {"n": 4, "tok": 8449, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8548, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 643584, "sq_pad": 964687872, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3840, "max_pad": 736, "sq_pad": 1966080}, {"n": 8, "tok": 3778, "pad": 4096, "max_pad": 992, "sq_pad": 2396160}, {"n": 8, "tok": 3753, "pad": 4096, "max_pad": 832, "sq_pad": 2217984}, {"n": 8, "tok": 4745, "pad": 5120, "max_pad": 1024, "sq_pad": 3497984}, {"n": 8, "tok": 4700, "pad": 4864, "max_pad": 832, "sq_pad": 3031040}, {"n": 8, "tok": 5987, "pad": 6144, "max_pad": 2208, "sq_pad": 7100416}, {"n": 8, "tok": 4887, "pad": 5120, "max_pad": 736, "sq_pad": 3319808}, {"n": 8, "tok": 5352, "pad": 5632, "max_pad": 992, "sq_pad": 4098048}, {"n": 8, "tok": 7928, "pad": 8192, "max_pad": 2272, "sq_pad": 10344448}, {"n": 8, "tok": 5718, "pad": 5888, "max_pad": 960, "sq_pad": 4423680}, {"n": 8, "tok": 6229, "pad": 6400, "max_pad": 1024, "sq_pad": 5220352}, {"n": 8, "tok": 8519, "pad": 8704, "max_pad": 2176, "sq_pad": 11046912}, {"n": 8, "tok": 6486, "pad": 6656, "max_pad": 1088, "sq_pad": 5658624}, {"n": 8, "tok": 7917, "pad": 8192, "max_pad": 1728, "sq_pad": 9424896}, {"n": 8, "tok": 7947, "pad": 8192, "max_pad": 1760, "sq_pad": 9224192}, {"n": 8, "tok": 7669, "pad": 7936, "max_pad": 1472, "sq_pad": 8216576}, {"n": 8, "tok": 7428, "pad": 7680, "max_pad": 1216, "sq_pad": 7485440}, {"n": 8, "tok": 8274, "pad": 8448, "max_pad": 1600, "sq_pad": 9293824}, {"n": 8, "tok": 9864, "pad": 10240, "max_pad": 1920, "sq_pad": 14036992}, {"n": 8, "tok": 8834, "pad": 8960, "max_pad": 1632, "sq_pad": 10477568}, {"n": 8, "tok": 13719, "pad": 14080, "max_pad": 2368, "sq_pad": 25778176}, {"n": 8, "tok": 12842, "pad": 13056, "max_pad": 2016, "sq_pad": 21733376}, {"n": 8, "tok": 7250, "pad": 7424, "max_pad": 2208, "sq_pad": 9056256}, {"n": 8, "tok": 9174, "pad": 9472, "max_pad": 1696, "sq_pad": 11624448}, {"n": 8, "tok": 11666, "pad": 11776, "max_pad": 2144, "sq_pad": 18178048}, {"n": 8, "tok": 9662, "pad": 9984, "max_pad": 2368, "sq_pad": 13905920}, {"n": 8, "tok": 8195, "pad": 8448, "max_pad": 2272, "sq_pad": 11036672}, {"n": 8, "tok": 12436, "pad": 12800, "max_pad": 1952, "sq_pad": 20733952}, {"n": 8, "tok": 8028, "pad": 8192, "max_pad": 2208, "sq_pad": 10141696}, {"n": 8, "tok": 8283, "pad": 8448, "max_pad": 1376, "sq_pad": 9183232}, {"n": 8, "tok": 7045, "pad": 7168, "max_pad": 1056, "sq_pad": 6569984}, {"n": 8, "tok": 12617, "pad": 12800, "max_pad": 2144, "sq_pad": 21360640}, {"n": 8, "tok": 10094, "pad": 10496, "max_pad": 1984, "sq_pad": 14692352}, {"n": 8, "tok": 14278, "pad": 14592, "max_pad": 2368, "sq_pad": 27594752}, {"n": 8, "tok": 11825, "pad": 12032, "max_pad": 1920, "sq_pad": 18423808}, {"n": 8, "tok": 11724, "pad": 12032, "max_pad": 2336, "sq_pad": 19447808}, {"n": 8, "tok": 12527, "pad": 12800, "max_pad": 2272, "sq_pad": 21972992}, {"n": 8, "tok": 14341, "pad": 14592, "max_pad": 2304, "sq_pad": 27488256}, {"n": 8, "tok": 7179, "pad": 7424, "max_pad": 1152, "sq_pad": 7182336}, {"n": 8, "tok": 7876, "pad": 8192, "max_pad": 1568, "sq_pad": 9322496}, {"n": 8, "tok": 13633, "pad": 13824, "max_pad": 2016, "sq_pad": 24094720}, {"n": 8, "tok": 8759, "pad": 8960, "max_pad": 1248, "sq_pad": 10182656}, {"n": 8, "tok": 5327, "pad": 5632, "max_pad": 928, "sq_pad": 4063232}, {"n": 8, "tok": 8675, "pad": 8960, "max_pad": 1600, "sq_pad": 10461184}, {"n": 8, "tok": 10951, "pad": 11264, "max_pad": 1760, "sq_pad": 16166912}, {"n": 8, "tok": 3009, "pad": 3328, "max_pad": 640, "sq_pad": 1443840}, {"n": 8, "tok": 11067, "pad": 11264, "max_pad": 2240, "sq_pad": 17702912}, {"n": 8, "tok": 16952, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17280, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 13739, "pad": 14080, "max_pad": 2432, "sq_pad": 25595904}, {"n": 8, "tok": 5571, "pad": 5888, "max_pad": 896, "sq_pad": 4386816}, {"n": 8, "tok": 14633, "pad": 14848, "max_pad": 2272, "sq_pad": 27899904}, {"n": 8, "tok": 9859, "pad": 10240, "max_pad": 1504, "sq_pad": 13381632}, {"n": 8, "tok": 10285, "pad": 10496, "max_pad": 1568, "sq_pad": 14030848}, {"n": 8, "tok": 10048, "pad": 10240, "max_pad": 2176, "sq_pad": 14528512}, {"n": 8, "tok": 16264, "pad": 16384, "max_pad": 2176, "sq_pad": 33804288}, {"n": 8, "tok": 15342, "pad": 15616, "max_pad": 2240, "sq_pad": 31479808}, {"n": 8, "tok": 13335, "pad": 13568, "max_pad": 2400, "sq_pad": 23691264}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 1440, "sq_pad": 9889792}, {"n": 8, "tok": 16261, "pad": 16384, "max_pad": 2144, "sq_pad": 33777664}, {"n": 8, "tok": 17032, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17056, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 15652, "pad": 15872, "max_pad": 2208, "sq_pad": 31846400}, {"n": 8, "tok": 8858, "pad": 8960, "max_pad": 1376, "sq_pad": 10149888}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 250549, "pad": 262144, "sq_pad": 320100352, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1478, "pad": 1792, "max_pad": 736, "sq_pad": 915456}, {"n": 4, "tok": 2139, "pad": 2304, "max_pad": 768, "sq_pad": 1378304}, {"n": 4, "tok": 1763, "pad": 1792, "max_pad": 512, "sq_pad": 813056}, {"n": 4, "tok": 2015, "pad": 2304, "max_pad": 992, "sq_pad": 1583104}, {"n": 4, "tok": 1729, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 2024, "pad": 2304, "max_pad": 832, "sq_pad": 1415168}, {"n": 4, "tok": 2037, "pad": 2304, "max_pad": 768, "sq_pad": 1382400}, {"n": 4, "tok": 2708, "pad": 2816, "max_pad": 832, "sq_pad": 2017280}, {"n": 4, "tok": 2076, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2624, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 2157, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 3830, "pad": 4096, "max_pad": 2368, "sq_pad": 6610944}, {"n": 4, "tok": 2319, "pad": 2560, "max_pad": 864, "sq_pad": 1705984}, {"n": 4, "tok": 2568, "pad": 2816, "max_pad": 800, "sq_pad": 2009088}, {"n": 4, "tok": 2383, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2969, "pad": 3072, "max_pad": 896, "sq_pad": 2398208}, {"n": 4, "tok": 2912, "pad": 3072, "max_pad": 992, "sq_pad": 2461696}, {"n": 4, "tok": 5016, "pad": 5120, "max_pad": 2176, "sq_pad": 7636992}, {"n": 4, "tok": 2578, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 3140, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 1024, "sq_pad": 2449408}, {"n": 4, "tok": 3433, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3198, "pad": 3328, "max_pad": 1024, "sq_pad": 2873344}, {"n": 4, "tok": 5321, "pad": 5376, "max_pad": 2112, "sq_pad": 8026112}, {"n": 4, "tok": 2896, "pad": 3072, "max_pad": 928, "sq_pad": 2398208}, {"n": 4, "tok": 3590, "pad": 3840, "max_pad": 1248, "sq_pad": 3803136}, {"n": 4, "tok": 3148, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4769, "pad": 4864, "max_pad": 1600, "sq_pad": 6412288}, {"n": 4, "tok": 3011, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 4936, "pad": 5120, "max_pad": 1760, "sq_pad": 6862848}, {"n": 4, "tok": 3370, "pad": 3584, "max_pad": 1088, "sq_pad": 3278848}, {"n": 4, "tok": 4299, "pad": 4352, "max_pad": 1312, "sq_pad": 4814848}, {"n": 4, "tok": 3415, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4013, "pad": 4096, "max_pad": 1120, "sq_pad": 4212736}, {"n": 4, "tok": 3676, "pad": 3840, "max_pad": 1088, "sq_pad": 3713024}, {"n": 4, "tok": 4598, "pad": 4864, "max_pad": 1760, "sq_pad": 6318080}, {"n": 4, "tok": 3933, "pad": 4096, "max_pad": 1280, "sq_pad": 4290560}, {"n": 4, "tok": 5931, "pad": 6144, "max_pad": 1824, "sq_pad": 9623552}, {"n": 4, "tok": 3664, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 5170, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 5904, "pad": 6144, "max_pad": 1984, "sq_pad": 9838592}, {"n": 4, "tok": 7815, "pad": 7936, "max_pad": 2208, "sq_pad": 15816704}, {"n": 4, "tok": 5720, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 7122, "pad": 7424, "max_pad": 2176, "sq_pad": 13926400}, {"n": 4, "tok": 2293, "pad": 2560, "max_pad": 960, "sq_pad": 1783808}, {"n": 4, "tok": 4957, "pad": 5120, "max_pad": 2272, "sq_pad": 7890944}, {"n": 4, "tok": 4064, "pad": 4096, "max_pad": 1120, "sq_pad": 4220928}, {"n": 4, "tok": 5110, "pad": 5376, "max_pad": 1696, "sq_pad": 7403520}, {"n": 4, "tok": 4876, "pad": 5120, "max_pad": 1504, "sq_pad": 6639616}, {"n": 4, "tok": 6790, "pad": 6912, "max_pad": 2208, "sq_pad": 12357632}, {"n": 4, "tok": 4172, "pad": 4352, "max_pad": 1216, "sq_pad": 4757504}, {"n": 4, "tok": 5490, "pad": 5632, "max_pad": 2240, "sq_pad": 8853504}, {"n": 4, "tok": 2914, "pad": 3072, "max_pad": 896, "sq_pad": 2430976}, {"n": 4, "tok": 5281, "pad": 5376, "max_pad": 2176, "sq_pad": 8341504}, {"n": 4, "tok": 5803, "pad": 5888, "max_pad": 1632, "sq_pad": 8722432}, {"n": 4, "tok": 6633, "pad": 6912, "max_pad": 1952, "sq_pad": 12011520}, {"n": 4, "tok": 3105, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 4923, "pad": 5120, "max_pad": 2272, "sq_pad": 7968768}, {"n": 4, "tok": 3568, "pad": 3840, "max_pad": 1248, "sq_pad": 3815424}, {"n": 4, "tok": 4715, "pad": 4864, "max_pad": 1440, "sq_pad": 5990400}, {"n": 4, "tok": 3235, "pad": 3328, "max_pad": 992, "sq_pad": 2838528}, {"n": 4, "tok": 3810, "pad": 4096, "max_pad": 1184, "sq_pad": 4272128}, {"n": 4, "tok": 5238, "pad": 5376, "max_pad": 1472, "sq_pad": 7342080}, {"n": 4, "tok": 7379, "pad": 7680, "max_pad": 2144, "sq_pad": 14927872}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 64, "global_steps": [3], "tok": 377913, "pad": 388352, "sq_pad": 662116352, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4068, "pad": 4352, "max_pad": 1344, "sq_pad": 4827136}, {"n": 4, "tok": 6026, "pad": 6144, "max_pad": 1792, "sq_pad": 9619456}, {"n": 4, "tok": 6107, "pad": 6400, "max_pad": 1952, "sq_pad": 10520576}, {"n": 4, "tok": 8171, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 5345, "pad": 5632, "max_pad": 1600, "sq_pad": 7993344}, {"n": 4, "tok": 6480, "pad": 6656, "max_pad": 1984, "sq_pad": 11257856}, {"n": 4, "tok": 4846, "pad": 5120, "max_pad": 1536, "sq_pad": 6725632}, {"n": 4, "tok": 6878, "pad": 7168, "max_pad": 2368, "sq_pad": 13510656}, {"n": 4, "tok": 4914, "pad": 5120, "max_pad": 1728, "sq_pad": 6854656}, {"n": 4, "tok": 7613, "pad": 7936, "max_pad": 2368, "sq_pad": 16091136}, {"n": 4, "tok": 5978, "pad": 6144, "max_pad": 1696, "sq_pad": 9476096}, {"n": 4, "tok": 8363, "pad": 8448, "max_pad": 2176, "sq_pad": 17856512}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1152, "sq_pad": 3442688}, {"n": 4, "tok": 3766, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 2989, "pad": 3072, "max_pad": 1152, "sq_pad": 2580480}, {"n": 4, "tok": 4887, "pad": 5120, "max_pad": 1536, "sq_pad": 6686720}, {"n": 4, "tok": 6309, "pad": 6400, "max_pad": 1696, "sq_pad": 10260480}, {"n": 4, "tok": 7324, "pad": 7424, "max_pad": 2016, "sq_pad": 13834240}, {"n": 4, "tok": 4102, "pad": 4352, "max_pad": 1376, "sq_pad": 4902912}, {"n": 4, "tok": 4657, "pad": 4864, "max_pad": 1312, "sq_pad": 5935104}, {"n": 4, "tok": 2477, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2850, "pad": 3072, "max_pad": 928, "sq_pad": 2412544}, {"n": 4, "tok": 3747, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 4928, "pad": 5120, "max_pad": 1536, "sq_pad": 6660096}, {"n": 4, "tok": 4933, "pad": 5120, "max_pad": 1504, "sq_pad": 6633472}, {"n": 4, "tok": 6018, "pad": 6144, "max_pad": 1632, "sq_pad": 9467904}, {"n": 4, "tok": 1418, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1591, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1280, "sq_pad": 4859904}, {"n": 4, "tok": 6897, "pad": 7168, "max_pad": 2336, "sq_pad": 13666304}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6043, "pad": 6144, "max_pad": 1728, "sq_pad": 9537536}, {"n": 4, "tok": 7696, "pad": 7936, "max_pad": 2368, "sq_pad": 15955968}, {"n": 4, "tok": 2747, "pad": 2816, "max_pad": 800, "sq_pad": 2002944}, {"n": 4, "tok": 2824, "pad": 3072, "max_pad": 896, "sq_pad": 2383872}, {"n": 4, "tok": 6829, "pad": 6912, "max_pad": 1792, "sq_pad": 11950080}, {"n": 4, "tok": 7804, "pad": 7936, "max_pad": 2240, "sq_pad": 15919104}, {"n": 4, "tok": 5046, "pad": 5120, "max_pad": 1504, "sq_pad": 6682624}, {"n": 4, "tok": 4813, "pad": 5120, "max_pad": 1440, "sq_pad": 6699008}, {"n": 4, "tok": 4766, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 5519, "pad": 5632, "max_pad": 1568, "sq_pad": 8075264}, {"n": 4, "tok": 4035, "pad": 4096, "max_pad": 1280, "sq_pad": 4347904}, {"n": 4, "tok": 6013, "pad": 6144, "max_pad": 2176, "sq_pad": 10180608}, {"n": 4, "tok": 7620, "pad": 7680, "max_pad": 2144, "sq_pad": 14864384}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6758, "pad": 6912, "max_pad": 2240, "sq_pad": 12539904}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6176, "pad": 6400, "max_pad": 1760, "sq_pad": 10323968}, {"n": 4, "tok": 7159, "pad": 7424, "max_pad": 2464, "sq_pad": 14317568}, {"n": 4, "tok": 3981, "pad": 4096, "max_pad": 1344, "sq_pad": 4376576}, {"n": 4, "tok": 4500, "pad": 4608, "max_pad": 1408, "sq_pad": 5507072}, {"n": 4, "tok": 8167, "pad": 8448, "max_pad": 2368, "sq_pad": 18012160}, {"n": 4, "tok": 8094, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7060, "pad": 7168, "max_pad": 1952, "sq_pad": 12890112}, {"n": 4, "tok": 8592, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1408, "sq_pad": 5398528}, {"n": 4, "tok": 4322, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 674304, "sq_pad": 1035671552, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4352, "max_pad": 768, "sq_pad": 2461696}, {"n": 8, "tok": 4810, "pad": 5120, "max_pad": 1120, "sq_pad": 3618816}, {"n": 8, "tok": 5444, "pad": 5632, "max_pad": 864, "sq_pad": 4014080}, {"n": 8, "tok": 8005, "pad": 8192, "max_pad": 1536, "sq_pad": 8910848}, {"n": 8, "tok": 6851, "pad": 7168, "max_pad": 2336, "sq_pad": 8904704}, {"n": 8, "tok": 5078, "pad": 5376, "max_pad": 864, "sq_pad": 3688448}, {"n": 8, "tok": 5976, "pad": 6144, "max_pad": 928, "sq_pad": 4771840}, {"n": 8, "tok": 6284, "pad": 6656, "max_pad": 1280, "sq_pad": 5879808}, {"n": 8, "tok": 7725, "pad": 7936, "max_pad": 1824, "sq_pad": 9099264}, {"n": 8, "tok": 6141, "pad": 6400, "max_pad": 1024, "sq_pad": 5226496}, {"n": 8, "tok": 10978, "pad": 11264, "max_pad": 2272, "sq_pad": 18098176}, {"n": 8, "tok": 6246, "pad": 6400, "max_pad": 992, "sq_pad": 5195776}, {"n": 8, "tok": 8295, "pad": 8448, "max_pad": 1504, "sq_pad": 9824256}, {"n": 8, "tok": 6336, "pad": 6656, "max_pad": 1216, "sq_pad": 5726208}, {"n": 8, "tok": 8429, "pad": 8704, "max_pad": 1632, "sq_pad": 9990144}, {"n": 8, "tok": 8934, "pad": 9216, "max_pad": 2304, "sq_pad": 12222464}, {"n": 8, "tok": 9457, "pad": 9728, "max_pad": 1824, "sq_pad": 12730368}, {"n": 8, "tok": 10739, "pad": 11008, "max_pad": 1792, "sq_pad": 15564800}, {"n": 8, "tok": 6033, "pad": 6144, "max_pad": 1280, "sq_pad": 5220352}, {"n": 8, "tok": 9456, "pad": 9728, "max_pad": 1632, "sq_pad": 12148736}, {"n": 8, "tok": 13568, "pad": 13824, "max_pad": 2304, "sq_pad": 25929728}, {"n": 8, "tok": 11782, "pad": 12032, "max_pad": 2304, "sq_pad": 19134464}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1664, "sq_pad": 14075904}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1696, "sq_pad": 14049280}, {"n": 8, "tok": 13651, "pad": 13824, "max_pad": 2240, "sq_pad": 25067520}, {"n": 8, "tok": 8068, "pad": 8192, "max_pad": 1280, "sq_pad": 8570880}, {"n": 8, "tok": 12988, "pad": 13312, "max_pad": 2336, "sq_pad": 23080960}, {"n": 8, "tok": 12324, "pad": 12544, "max_pad": 2240, "sq_pad": 20557824}, {"n": 8, "tok": 6552, "pad": 6912, "max_pad": 1344, "sq_pad": 6311936}, {"n": 8, "tok": 8629, "pad": 8960, "max_pad": 2336, "sq_pad": 11974656}, {"n": 8, "tok": 8548, "pad": 8704, "max_pad": 1440, "sq_pad": 9807872}, {"n": 8, "tok": 7152, "pad": 7424, "max_pad": 1344, "sq_pad": 7430144}, {"n": 8, "tok": 12948, "pad": 13312, "max_pad": 2496, "sq_pad": 23076864}, {"n": 8, "tok": 9338, "pad": 9472, "max_pad": 2112, "sq_pad": 12824576}, {"n": 8, "tok": 9115, "pad": 9472, "max_pad": 1504, "sq_pad": 11554816}, {"n": 8, "tok": 8399, "pad": 8704, "max_pad": 1504, "sq_pad": 9766912}, {"n": 8, "tok": 8480, "pad": 8704, "max_pad": 1280, "sq_pad": 9566208}, {"n": 8, "tok": 10403, "pad": 10496, "max_pad": 1824, "sq_pad": 14196736}, {"n": 8, "tok": 14586, "pad": 14848, "max_pad": 2240, "sq_pad": 28893184}, {"n": 8, "tok": 6453, "pad": 6656, "max_pad": 1056, "sq_pad": 5611520}, {"n": 8, "tok": 8679, "pad": 8960, "max_pad": 1632, "sq_pad": 10420224}, {"n": 8, "tok": 10451, "pad": 10752, "max_pad": 1792, "sq_pad": 15017984}, {"n": 8, "tok": 9309, "pad": 9472, "max_pad": 1472, "sq_pad": 11567104}, {"n": 8, "tok": 7756, "pad": 7936, "max_pad": 1376, "sq_pad": 8192000}, {"n": 8, "tok": 8245, "pad": 8448, "max_pad": 1632, "sq_pad": 9752576}, {"n": 8, "tok": 8814, "pad": 8960, "max_pad": 1344, "sq_pad": 10391552}, {"n": 8, "tok": 6760, "pad": 6912, "max_pad": 1248, "sq_pad": 6211584}, {"n": 8, "tok": 11800, "pad": 12032, "max_pad": 2272, "sq_pad": 19027968}, {"n": 8, "tok": 16118, "pad": 16384, "max_pad": 2304, "sq_pad": 34105344}, {"n": 8, "tok": 10591, "pad": 10752, "max_pad": 2144, "sq_pad": 15679488}, {"n": 8, "tok": 11416, "pad": 11520, "max_pad": 1568, "sq_pad": 16658432}, {"n": 8, "tok": 8721, "pad": 8960, "max_pad": 2272, "sq_pad": 11898880}, {"n": 8, "tok": 16788, "pad": 16896, "max_pad": 2176, "sq_pad": 35801088}, {"n": 8, "tok": 16478, "pad": 16640, "max_pad": 2240, "sq_pad": 34766848}, {"n": 8, "tok": 10879, "pad": 11008, "max_pad": 1792, "sq_pad": 15753216}, {"n": 8, "tok": 16990, "pad": 17152, "max_pad": 2240, "sq_pad": 36849664}, {"n": 8, "tok": 14277, "pad": 14592, "max_pad": 2336, "sq_pad": 27545600}, {"n": 8, "tok": 17136, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 14905, "pad": 15104, "max_pad": 2304, "sq_pad": 28979200}, {"n": 8, "tok": 17320, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 17088, "pad": 17408, "max_pad": 2304, "sq_pad": 37912576}, {"n": 8, "tok": 16188, "pad": 16384, "max_pad": 2272, "sq_pad": 33931264}, {"n": 8, "tok": 17472, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 268983, "pad": 279808, "sq_pad": 354138112, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 2048, "max_pad": 736, "sq_pad": 1116160}, {"n": 4, "tok": 2349, "pad": 2560, "max_pad": 800, "sq_pad": 1675264}, {"n": 4, "tok": 1875, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2935, "pad": 3072, "max_pad": 1024, "sq_pad": 2459648}, {"n": 4, "tok": 2490, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2954, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 3243, "pad": 3328, "max_pad": 960, "sq_pad": 2840576}, {"n": 4, "tok": 4762, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 2430, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 4421, "pad": 4608, "max_pad": 2272, "sq_pad": 7051264}, {"n": 4, "tok": 2409, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2669, "pad": 2816, "max_pad": 800, "sq_pad": 2013184}, {"n": 4, "tok": 2814, "pad": 3072, "max_pad": 960, "sq_pad": 2422784}, {"n": 4, "tok": 3162, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2648, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 3636, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 2699, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 5026, "pad": 5120, "max_pad": 1792, "sq_pad": 7036928}, {"n": 4, "tok": 2774, "pad": 3072, "max_pad": 1024, "sq_pad": 2451456}, {"n": 4, "tok": 3367, "pad": 3584, "max_pad": 1056, "sq_pad": 3250176}, {"n": 4, "tok": 3759, "pad": 3840, "max_pad": 1344, "sq_pad": 3921920}, {"n": 4, "tok": 7219, "pad": 7424, "max_pad": 2272, "sq_pad": 14176256}, {"n": 4, "tok": 2848, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 3398, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 928, "sq_pad": 2396160}, {"n": 4, "tok": 5421, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 2899, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 1120, "sq_pad": 3287040}, {"n": 4, "tok": 3486, "pad": 3584, "max_pad": 1024, "sq_pad": 3252224}, {"n": 4, "tok": 4943, "pad": 5120, "max_pad": 1600, "sq_pad": 6699008}, {"n": 4, "tok": 3539, "pad": 3840, "max_pad": 1216, "sq_pad": 3776512}, {"n": 4, "tok": 5395, "pad": 5632, "max_pad": 2336, "sq_pad": 9089024}, {"n": 4, "tok": 3591, "pad": 3840, "max_pad": 1152, "sq_pad": 3743744}, {"n": 4, "tok": 5866, "pad": 6144, "max_pad": 1920, "sq_pad": 9689088}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1440, "sq_pad": 6014976}, {"n": 4, "tok": 6070, "pad": 6144, "max_pad": 1664, "sq_pad": 9459712}, {"n": 4, "tok": 2302, "pad": 2560, "max_pad": 896, "sq_pad": 1736704}, {"n": 4, "tok": 3731, "pad": 3840, "max_pad": 1344, "sq_pad": 3958784}, {"n": 4, "tok": 4545, "pad": 4608, "max_pad": 1344, "sq_pad": 5412864}, {"n": 4, "tok": 4911, "pad": 5120, "max_pad": 1632, "sq_pad": 6735872}, {"n": 4, "tok": 5409, "pad": 5632, "max_pad": 2304, "sq_pad": 9103360}, {"n": 4, "tok": 8159, "pad": 8192, "max_pad": 2112, "sq_pad": 16826368}, {"n": 4, "tok": 4890, "pad": 5120, "max_pad": 1504, "sq_pad": 6653952}, {"n": 4, "tok": 6892, "pad": 7168, "max_pad": 2400, "sq_pad": 13387776}, {"n": 4, "tok": 4574, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 5616, "pad": 5888, "max_pad": 1664, "sq_pad": 8740864}, {"n": 4, "tok": 4610, "pad": 4864, "max_pad": 1440, "sq_pad": 5986304}, {"n": 4, "tok": 5580, "pad": 5632, "max_pad": 1536, "sq_pad": 7981056}, {"n": 4, "tok": 5557, "pad": 5632, "max_pad": 1472, "sq_pad": 7940096}, {"n": 4, "tok": 8094, "pad": 8192, "max_pad": 2240, "sq_pad": 17127424}, {"n": 4, "tok": 3587, "pad": 3840, "max_pad": 1248, "sq_pad": 3821568}, {"n": 4, "tok": 4481, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 5446, "pad": 5632, "max_pad": 1664, "sq_pad": 8050688}, {"n": 4, "tok": 7542, "pad": 7680, "max_pad": 2208, "sq_pad": 14858240}, {"n": 4, "tok": 5220, "pad": 5376, "max_pad": 1568, "sq_pad": 7301120}, {"n": 4, "tok": 7104, "pad": 7168, "max_pad": 2144, "sq_pad": 13127680}, {"n": 4, "tok": 2821, "pad": 3072, "max_pad": 1024, "sq_pad": 2447360}, {"n": 4, "tok": 3731, "pad": 3840, "max_pad": 1152, "sq_pad": 3741696}, {"n": 4, "tok": 3171, "pad": 3328, "max_pad": 992, "sq_pad": 2811904}, {"n": 4, "tok": 5458, "pad": 5632, "max_pad": 2240, "sq_pad": 8904704}, {"n": 4, "tok": 3632, "pad": 3840, "max_pad": 1280, "sq_pad": 3833856}, {"n": 4, "tok": 4916, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 2763, "pad": 2816, "max_pad": 864, "sq_pad": 2021376}, {"n": 4, "tok": 4389, "pad": 4608, "max_pad": 1344, "sq_pad": 5408768}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 64, "global_steps": [4], "tok": 390919, "pad": 401408, "sq_pad": 699697152, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5903, "pad": 6144, "max_pad": 1600, "sq_pad": 9451520}, {"n": 4, "tok": 7045, "pad": 7168, "max_pad": 2304, "sq_pad": 13268992}, {"n": 4, "tok": 3938, "pad": 4096, "max_pad": 1344, "sq_pad": 4560896}, {"n": 4, "tok": 5400, "pad": 5632, "max_pad": 2304, "sq_pad": 9271296}, {"n": 4, "tok": 4797, "pad": 4864, "max_pad": 1440, "sq_pad": 6076416}, {"n": 4, "tok": 4318, "pad": 4608, "max_pad": 1504, "sq_pad": 5478400}, {"n": 4, "tok": 3783, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1504, "sq_pad": 6027264}, {"n": 4, "tok": 4462, "pad": 4608, "max_pad": 1280, "sq_pad": 5339136}, {"n": 4, "tok": 4018, "pad": 4352, "max_pad": 1248, "sq_pad": 4818944}, {"n": 4, "tok": 4537, "pad": 4608, "max_pad": 1216, "sq_pad": 5318656}, {"n": 4, "tok": 5866, "pad": 6144, "max_pad": 2048, "sq_pad": 9822208}, {"n": 4, "tok": 6118, "pad": 6400, "max_pad": 2304, "sq_pad": 11067392}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 2981, "pad": 3072, "max_pad": 800, "sq_pad": 2361344}, {"n": 4, "tok": 3472, "pad": 3584, "max_pad": 1056, "sq_pad": 3250176}, {"n": 4, "tok": 3961, "pad": 4096, "max_pad": 1216, "sq_pad": 4270080}, {"n": 4, "tok": 4718, "pad": 4864, "max_pad": 1536, "sq_pad": 6070272}, {"n": 4, "tok": 4384, "pad": 4608, "max_pad": 1376, "sq_pad": 5410816}, {"n": 4, "tok": 6067, "pad": 6144, "max_pad": 1632, "sq_pad": 9474048}, {"n": 4, "tok": 3982, "pad": 4096, "max_pad": 1152, "sq_pad": 4306944}, {"n": 4, "tok": 5327, "pad": 5632, "max_pad": 1696, "sq_pad": 8042496}, {"n": 4, "tok": 3281, "pad": 3584, "max_pad": 1184, "sq_pad": 3360768}, {"n": 4, "tok": 4475, "pad": 4608, "max_pad": 1408, "sq_pad": 5400576}, {"n": 4, "tok": 3117, "pad": 3328, "max_pad": 1152, "sq_pad": 2924544}, {"n": 4, "tok": 5128, "pad": 5376, "max_pad": 1760, "sq_pad": 7540736}, {"n": 4, "tok": 3955, "pad": 4096, "max_pad": 1408, "sq_pad": 4491264}, {"n": 4, "tok": 4859, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 896, "sq_pad": 2402304}, {"n": 4, "tok": 3866, "pad": 4096, "max_pad": 1408, "sq_pad": 4397056}, {"n": 4, "tok": 5293, "pad": 5376, "max_pad": 1440, "sq_pad": 7294976}, {"n": 4, "tok": 6507, "pad": 6656, "max_pad": 2240, "sq_pad": 11679744}, {"n": 4, "tok": 7474, "pad": 7680, "max_pad": 2304, "sq_pad": 15165440}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4121, "pad": 4352, "max_pad": 1344, "sq_pad": 4892672}, {"n": 4, "tok": 6470, "pad": 6656, "max_pad": 2272, "sq_pad": 11573248}, {"n": 4, "tok": 5340, "pad": 5632, "max_pad": 1632, "sq_pad": 7997440}, {"n": 4, "tok": 6076, "pad": 6144, "max_pad": 1600, "sq_pad": 9443328}, {"n": 4, "tok": 3755, "pad": 3840, "max_pad": 1184, "sq_pad": 3819520}, {"n": 4, "tok": 4966, "pad": 5120, "max_pad": 2240, "sq_pad": 7981056}, {"n": 4, "tok": 8124, "pad": 8192, "max_pad": 2176, "sq_pad": 16861184}, {"n": 4, "tok": 8664, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8042, "pad": 8192, "max_pad": 2240, "sq_pad": 16924672}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5600, "pad": 5632, "max_pad": 1728, "sq_pad": 8198144}, {"n": 4, "tok": 5279, "pad": 5376, "max_pad": 1792, "sq_pad": 7555072}, {"n": 4, "tok": 8234, "pad": 8448, "max_pad": 2304, "sq_pad": 17917952}, {"n": 4, "tok": 8756, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 5914, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 8363, "pad": 8448, "max_pad": 2176, "sq_pad": 17852416}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8568, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6899, "pad": 7168, "max_pad": 2144, "sq_pad": 13043712}, {"n": 4, "tok": 8006, "pad": 8192, "max_pad": 2368, "sq_pad": 17020928}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8660, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8480, "pad": 8704, "max_pad": 2304, "sq_pad": 18972672}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7632, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 657920, "sq_pad": 995549184, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3840, "max_pad": 864, "sq_pad": 2017280}, {"n": 8, "tok": 5511, "pad": 5888, "max_pad": 1056, "sq_pad": 4519936}, {"n": 8, "tok": 7728, "pad": 7936, "max_pad": 1728, "sq_pad": 9127936}, {"n": 8, "tok": 5772, "pad": 5888, "max_pad": 864, "sq_pad": 4384768}, {"n": 8, "tok": 6506, "pad": 6656, "max_pad": 2176, "sq_pad": 7636992}, {"n": 8, "tok": 6582, "pad": 6912, "max_pad": 1280, "sq_pad": 6275072}, {"n": 8, "tok": 8852, "pad": 9216, "max_pad": 2304, "sq_pad": 12421120}, {"n": 8, "tok": 8776, "pad": 8960, "max_pad": 2208, "sq_pad": 11526144}, {"n": 8, "tok": 7493, "pad": 7680, "max_pad": 1248, "sq_pad": 7651328}, {"n": 8, "tok": 9234, "pad": 9472, "max_pad": 1760, "sq_pad": 12025856}, {"n": 8, "tok": 10381, "pad": 10496, "max_pad": 2176, "sq_pad": 15175680}, {"n": 8, "tok": 7691, "pad": 7936, "max_pad": 1280, "sq_pad": 8019968}, {"n": 8, "tok": 8799, "pad": 8960, "max_pad": 1472, "sq_pad": 10379264}, {"n": 8, "tok": 9493, "pad": 9728, "max_pad": 2272, "sq_pad": 14473216}, {"n": 8, "tok": 7850, "pad": 7936, "max_pad": 1312, "sq_pad": 8073216}, {"n": 8, "tok": 10538, "pad": 10752, "max_pad": 2208, "sq_pad": 15675392}, {"n": 8, "tok": 9937, "pad": 10240, "max_pad": 2304, "sq_pad": 14495744}, {"n": 8, "tok": 9855, "pad": 9984, "max_pad": 1600, "sq_pad": 12859392}, {"n": 8, "tok": 9252, "pad": 9472, "max_pad": 1376, "sq_pad": 11360256}, {"n": 8, "tok": 11382, "pad": 11520, "max_pad": 1920, "sq_pad": 17453056}, {"n": 8, "tok": 10868, "pad": 11264, "max_pad": 1824, "sq_pad": 16259072}, {"n": 8, "tok": 11982, "pad": 12288, "max_pad": 2336, "sq_pad": 19832832}, {"n": 8, "tok": 9585, "pad": 9728, "max_pad": 1472, "sq_pad": 11966464}, {"n": 8, "tok": 11060, "pad": 11264, "max_pad": 1632, "sq_pad": 15996928}, {"n": 8, "tok": 7400, "pad": 7680, "max_pad": 1472, "sq_pad": 7723008}, {"n": 8, "tok": 13466, "pad": 13568, "max_pad": 2048, "sq_pad": 23535616}, {"n": 8, "tok": 12945, "pad": 13312, "max_pad": 2368, "sq_pad": 22978560}, {"n": 8, "tok": 9110, "pad": 9472, "max_pad": 2336, "sq_pad": 13266944}, {"n": 8, "tok": 6565, "pad": 6912, "max_pad": 1344, "sq_pad": 6367232}, {"n": 8, "tok": 14408, "pad": 14592, "max_pad": 2176, "sq_pad": 27246592}, {"n": 8, "tok": 3608, "pad": 3840, "max_pad": 672, "sq_pad": 1886208}, {"n": 8, "tok": 5310, "pad": 5632, "max_pad": 1312, "sq_pad": 4491264}, {"n": 8, "tok": 8923, "pad": 9216, "max_pad": 2336, "sq_pad": 12627968}, {"n": 8, "tok": 15637, "pad": 15872, "max_pad": 2240, "sq_pad": 31819776}, {"n": 8, "tok": 15054, "pad": 15360, "max_pad": 2336, "sq_pad": 30326784}, {"n": 8, "tok": 13808, "pad": 14080, "max_pad": 2368, "sq_pad": 25950208}, {"n": 8, "tok": 6459, "pad": 6656, "max_pad": 1152, "sq_pad": 5943296}, {"n": 8, "tok": 6824, "pad": 7168, "max_pad": 1120, "sq_pad": 6522880}, {"n": 8, "tok": 5061, "pad": 5376, "max_pad": 1024, "sq_pad": 3794944}, {"n": 8, "tok": 4597, "pad": 4864, "max_pad": 832, "sq_pad": 3051520}, {"n": 8, "tok": 7079, "pad": 7424, "max_pad": 1280, "sq_pad": 7245824}, {"n": 8, "tok": 6428, "pad": 6656, "max_pad": 1728, "sq_pad": 6653952}, {"n": 8, "tok": 14812, "pad": 15104, "max_pad": 2304, "sq_pad": 28901376}, {"n": 8, "tok": 10280, "pad": 10496, "max_pad": 2144, "sq_pad": 14991360}, {"n": 8, "tok": 7636, "pad": 7936, "max_pad": 1536, "sq_pad": 8445952}, {"n": 8, "tok": 6717, "pad": 6912, "max_pad": 1376, "sq_pad": 6369280}, {"n": 8, "tok": 10864, "pad": 11008, "max_pad": 1472, "sq_pad": 15202304}, {"n": 8, "tok": 15232, "pad": 15360, "max_pad": 2240, "sq_pad": 30429184}, {"n": 8, "tok": 10553, "pad": 10752, "max_pad": 2240, "sq_pad": 15726592}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 14411, "pad": 14592, "max_pad": 2176, "sq_pad": 26925056}, {"n": 8, "tok": 5403, "pad": 5632, "max_pad": 1024, "sq_pad": 4128768}, {"n": 8, "tok": 14957, "pad": 15104, "max_pad": 2240, "sq_pad": 29681664}, {"n": 8, "tok": 15426, "pad": 15616, "max_pad": 2272, "sq_pad": 30947328}, {"n": 8, "tok": 7961, "pad": 8192, "max_pad": 1216, "sq_pad": 8626176}, {"n": 8, "tok": 16764, "pad": 16896, "max_pad": 2176, "sq_pad": 35719168}, {"n": 8, "tok": 14543, "pad": 14848, "max_pad": 2336, "sq_pad": 28596224}, {"n": 8, "tok": 7557, "pad": 7936, "max_pad": 1120, "sq_pad": 7954432}, {"n": 8, "tok": 7751, "pad": 7936, "max_pad": 1152, "sq_pad": 8019968}, {"n": 8, "tok": 9575, "pad": 9728, "max_pad": 1344, "sq_pad": 11866112}, {"n": 8, "tok": 16984, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17648, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 12178, "pad": 12288, "max_pad": 1824, "sq_pad": 19320832}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 281452, "pad": 293376, "sq_pad": 387721216, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 1949, "pad": 2048, "max_pad": 704, "sq_pad": 1097728}, {"n": 4, "tok": 2360, "pad": 2560, "max_pad": 768, "sq_pad": 1665024}, {"n": 4, "tok": 3151, "pad": 3328, "max_pad": 928, "sq_pad": 2781184}, {"n": 4, "tok": 2533, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 5195, "pad": 5376, "max_pad": 1792, "sq_pad": 7626752}, {"n": 4, "tok": 2600, "pad": 2816, "max_pad": 864, "sq_pad": 2019328}, {"n": 4, "tok": 3172, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2663, "pad": 2816, "max_pad": 832, "sq_pad": 2009088}, {"n": 4, "tok": 3843, "pad": 4096, "max_pad": 2336, "sq_pad": 6500352}, {"n": 4, "tok": 2842, "pad": 3072, "max_pad": 1024, "sq_pad": 2467840}, {"n": 4, "tok": 3740, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 3318, "pad": 3584, "max_pad": 1184, "sq_pad": 3401728}, {"n": 4, "tok": 5534, "pad": 5632, "max_pad": 2144, "sq_pad": 8660992}, {"n": 4, "tok": 3424, "pad": 3584, "max_pad": 1120, "sq_pad": 3299328}, {"n": 4, "tok": 5352, "pad": 5632, "max_pad": 2368, "sq_pad": 9164800}, {"n": 4, "tok": 3068, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 4425, "pad": 4608, "max_pad": 1312, "sq_pad": 5351424}, {"n": 4, "tok": 3608, "pad": 3840, "max_pad": 1216, "sq_pad": 3792896}, {"n": 4, "tok": 5626, "pad": 5888, "max_pad": 1856, "sq_pad": 8943616}, {"n": 4, "tok": 3888, "pad": 4096, "max_pad": 1280, "sq_pad": 4327424}, {"n": 4, "tok": 6493, "pad": 6656, "max_pad": 2272, "sq_pad": 11659264}, {"n": 4, "tok": 3513, "pad": 3584, "max_pad": 960, "sq_pad": 3229696}, {"n": 4, "tok": 4178, "pad": 4352, "max_pad": 1280, "sq_pad": 4790272}, {"n": 4, "tok": 3703, "pad": 3840, "max_pad": 1152, "sq_pad": 3749888}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 1664, "sq_pad": 7374848}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1024, "sq_pad": 3237888}, {"n": 4, "tok": 6080, "pad": 6144, "max_pad": 2144, "sq_pad": 10915840}, {"n": 4, "tok": 3452, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 4398, "pad": 4608, "max_pad": 1472, "sq_pad": 5474304}, {"n": 4, "tok": 4303, "pad": 4608, "max_pad": 1440, "sq_pad": 5482496}, {"n": 4, "tok": 6235, "pad": 6400, "max_pad": 2240, "sq_pad": 10930176}, {"n": 4, "tok": 4191, "pad": 4352, "max_pad": 1344, "sq_pad": 4855808}, {"n": 4, "tok": 5746, "pad": 5888, "max_pad": 2208, "sq_pad": 9455616}, {"n": 4, "tok": 4167, "pad": 4352, "max_pad": 1312, "sq_pad": 4804608}, {"n": 4, "tok": 5688, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 4636, "pad": 4864, "max_pad": 1504, "sq_pad": 6051840}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1472, "sq_pad": 6037504}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1312, "sq_pad": 5345280}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1888, "sq_pad": 12068864}, {"n": 4, "tok": 4793, "pad": 5120, "max_pad": 1632, "sq_pad": 6721536}, {"n": 4, "tok": 6075, "pad": 6400, "max_pad": 1856, "sq_pad": 10336256}, {"n": 4, "tok": 5185, "pad": 5376, "max_pad": 1568, "sq_pad": 7342080}, {"n": 4, "tok": 6797, "pad": 6912, "max_pad": 2176, "sq_pad": 12244992}, {"n": 4, "tok": 4403, "pad": 4608, "max_pad": 1344, "sq_pad": 5357568}, {"n": 4, "tok": 5182, "pad": 5376, "max_pad": 1568, "sq_pad": 7305216}, {"n": 4, "tok": 5130, "pad": 5376, "max_pad": 1600, "sq_pad": 7317504}, {"n": 4, "tok": 5930, "pad": 6144, "max_pad": 1728, "sq_pad": 9488384}, {"n": 4, "tok": 3257, "pad": 3328, "max_pad": 864, "sq_pad": 2781184}, {"n": 4, "tok": 4143, "pad": 4352, "max_pad": 1440, "sq_pad": 4902912}, {"n": 4, "tok": 5968, "pad": 6144, "max_pad": 1920, "sq_pad": 9713664}, {"n": 4, "tok": 7498, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 5735, "pad": 5888, "max_pad": 1664, "sq_pad": 8771584}, {"n": 4, "tok": 7210, "pad": 7424, "max_pad": 2272, "sq_pad": 14071808}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1216, "sq_pad": 3364864}, {"n": 4, "tok": 5696, "pad": 5888, "max_pad": 2240, "sq_pad": 9625600}, {"n": 4, "tok": 2688, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 3877, "pad": 4096, "max_pad": 1280, "sq_pad": 4302848}, {"n": 4, "tok": 6356, "pad": 6656, "max_pad": 2016, "sq_pad": 11376640}, {"n": 4, "tok": 8052, "pad": 8192, "max_pad": 2208, "sq_pad": 16863232}, {"n": 4, "tok": 1724, "pad": 1792, "max_pad": 448, "sq_pad": 802816}, {"n": 4, "tok": 1884, "pad": 2048, "max_pad": 672, "sq_pad": 1083392}, {"n": 4, "tok": 2075, "pad": 2304, "max_pad": 832, "sq_pad": 1419264}, {"n": 4, "tok": 3235, "pad": 3328, "max_pad": 1120, "sq_pad": 2887680}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 64, "global_steps": [5], "tok": 362098, "pad": 372992, "sq_pad": 630372352, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3173, "pad": 3328, "max_pad": 960, "sq_pad": 2809856}, {"n": 4, "tok": 5750, "pad": 5888, "max_pad": 2240, "sq_pad": 9553920}, {"n": 4, "tok": 7258, "pad": 7424, "max_pad": 2208, "sq_pad": 13969408}, {"n": 4, "tok": 8379, "pad": 8448, "max_pad": 2144, "sq_pad": 17844224}, {"n": 4, "tok": 6508, "pad": 6656, "max_pad": 1984, "sq_pad": 11313152}, {"n": 4, "tok": 8546, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 5573, "pad": 5632, "max_pad": 1472, "sq_pad": 7936000}, {"n": 4, "tok": 8235, "pad": 8448, "max_pad": 2368, "sq_pad": 18014208}, {"n": 4, "tok": 2452, "pad": 2560, "max_pad": 832, "sq_pad": 1689600}, {"n": 4, "tok": 4007, "pad": 4096, "max_pad": 1152, "sq_pad": 4235264}, {"n": 4, "tok": 3271, "pad": 3584, "max_pad": 1216, "sq_pad": 3352576}, {"n": 4, "tok": 3553, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 2232, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2829, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 2047, "pad": 2304, "max_pad": 736, "sq_pad": 1361920}, {"n": 4, "tok": 2550, "pad": 2816, "max_pad": 896, "sq_pad": 2045952}, {"n": 4, "tok": 2905, "pad": 3072, "max_pad": 960, "sq_pad": 2435072}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 2366, "pad": 2560, "max_pad": 800, "sq_pad": 1681408}, {"n": 4, "tok": 4062, "pad": 4096, "max_pad": 1568, "sq_pad": 4675584}, {"n": 4, "tok": 6784, "pad": 6912, "max_pad": 1888, "sq_pad": 11982848}, {"n": 4, "tok": 8028, "pad": 8192, "max_pad": 2240, "sq_pad": 16865280}, {"n": 4, "tok": 3934, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 6346, "pad": 6656, "max_pad": 2144, "sq_pad": 11499520}, {"n": 4, "tok": 3062, "pad": 3328, "max_pad": 992, "sq_pad": 2805760}, {"n": 4, "tok": 4574, "pad": 4864, "max_pad": 1568, "sq_pad": 6133760}, {"n": 4, "tok": 2759, "pad": 2816, "max_pad": 800, "sq_pad": 2009088}, {"n": 4, "tok": 3958, "pad": 4096, "max_pad": 1376, "sq_pad": 4360192}, {"n": 4, "tok": 5617, "pad": 5888, "max_pad": 1664, "sq_pad": 8740864}, {"n": 4, "tok": 5247, "pad": 5376, "max_pad": 1408, "sq_pad": 7235584}, {"n": 4, "tok": 6676, "pad": 6912, "max_pad": 2368, "sq_pad": 12632064}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6299, "pad": 6400, "max_pad": 2208, "sq_pad": 10745856}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1856, "sq_pad": 12083200}, {"n": 4, "tok": 7565, "pad": 7680, "max_pad": 2176, "sq_pad": 14841856}, {"n": 4, "tok": 2509, "pad": 2816, "max_pad": 864, "sq_pad": 2035712}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 1056, "sq_pad": 2496512}, {"n": 4, "tok": 6269, "pad": 6400, "max_pad": 2048, "sq_pad": 10717184}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6854, "pad": 6912, "max_pad": 1824, "sq_pad": 11995136}, {"n": 4, "tok": 8572, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4074, "pad": 4352, "max_pad": 1440, "sq_pad": 5001216}, {"n": 4, "tok": 3887, "pad": 4096, "max_pad": 1152, "sq_pad": 4292608}, {"n": 4, "tok": 8240, "pad": 8448, "max_pad": 2304, "sq_pad": 17905664}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6127, "pad": 6400, "max_pad": 2016, "sq_pad": 10586112}, {"n": 4, "tok": 8416, "pad": 8704, "max_pad": 2368, "sq_pad": 19013632}, {"n": 4, "tok": 3920, "pad": 4096, "max_pad": 1152, "sq_pad": 4249600}, {"n": 4, "tok": 3637, "pad": 3840, "max_pad": 1056, "sq_pad": 3713024}, {"n": 4, "tok": 4110, "pad": 4352, "max_pad": 1248, "sq_pad": 4777984}, {"n": 4, "tok": 3641, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 4700, "pad": 4864, "max_pad": 1344, "sq_pad": 5945344}, {"n": 4, "tok": 4875, "pad": 5120, "max_pad": 1472, "sq_pad": 6608896}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 6552, "pad": 6656, "max_pad": 1824, "sq_pad": 11163648}, {"n": 4, "tok": 5626, "pad": 5888, "max_pad": 1792, "sq_pad": 8951808}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 698112, "sq_pad": 1124073472, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4864, "max_pad": 800, "sq_pad": 3033088}, {"n": 8, "tok": 4745, "pad": 4864, "max_pad": 704, "sq_pad": 2998272}, {"n": 8, "tok": 4337, "pad": 4608, "max_pad": 736, "sq_pad": 2699264}, {"n": 8, "tok": 5029, "pad": 5376, "max_pad": 1120, "sq_pad": 3885056}, {"n": 8, "tok": 5570, "pad": 5888, "max_pad": 1120, "sq_pad": 4587520}, {"n": 8, "tok": 6036, "pad": 6400, "max_pad": 1152, "sq_pad": 5302272}, {"n": 8, "tok": 6020, "pad": 6400, "max_pad": 1472, "sq_pad": 5650432}, {"n": 8, "tok": 7832, "pad": 7936, "max_pad": 1312, "sq_pad": 8198144}, {"n": 8, "tok": 6963, "pad": 7168, "max_pad": 1216, "sq_pad": 6680576}, {"n": 8, "tok": 8014, "pad": 8192, "max_pad": 2208, "sq_pad": 10158080}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1120, "sq_pad": 6557696}, {"n": 8, "tok": 8196, "pad": 8448, "max_pad": 1376, "sq_pad": 9156608}, {"n": 8, "tok": 7006, "pad": 7168, "max_pad": 1088, "sq_pad": 6510592}, {"n": 8, "tok": 11978, "pad": 12288, "max_pad": 2368, "sq_pad": 20191232}, {"n": 8, "tok": 6795, "pad": 7168, "max_pad": 1248, "sq_pad": 6627328}, {"n": 8, "tok": 8504, "pad": 8704, "max_pad": 1280, "sq_pad": 9613312}, {"n": 8, "tok": 8817, "pad": 8960, "max_pad": 2144, "sq_pad": 11274240}, {"n": 8, "tok": 8682, "pad": 8960, "max_pad": 1376, "sq_pad": 10184704}, {"n": 8, "tok": 12524, "pad": 12800, "max_pad": 2336, "sq_pad": 22204416}, {"n": 8, "tok": 13413, "pad": 13568, "max_pad": 2176, "sq_pad": 24811520}, {"n": 8, "tok": 11601, "pad": 11776, "max_pad": 2144, "sq_pad": 18360320}, {"n": 8, "tok": 11565, "pad": 11776, "max_pad": 2016, "sq_pad": 17952768}, {"n": 8, "tok": 13417, "pad": 13568, "max_pad": 1920, "sq_pad": 23216128}, {"n": 8, "tok": 13187, "pad": 13312, "max_pad": 2112, "sq_pad": 22487040}, {"n": 8, "tok": 15875, "pad": 16128, "max_pad": 2240, "sq_pad": 33224704}, {"n": 8, "tok": 13558, "pad": 13824, "max_pad": 2368, "sq_pad": 24418304}, {"n": 8, "tok": 11936, "pad": 12288, "max_pad": 2112, "sq_pad": 19648512}, {"n": 8, "tok": 14723, "pad": 15104, "max_pad": 2176, "sq_pad": 29401088}, {"n": 8, "tok": 6987, "pad": 7168, "max_pad": 1184, "sq_pad": 6619136}, {"n": 8, "tok": 10667, "pad": 10752, "max_pad": 1760, "sq_pad": 15159296}, {"n": 8, "tok": 7138, "pad": 7424, "max_pad": 2304, "sq_pad": 9160704}, {"n": 8, "tok": 13993, "pad": 14336, "max_pad": 2304, "sq_pad": 26474496}, {"n": 8, "tok": 14873, "pad": 15104, "max_pad": 2240, "sq_pad": 28946432}, {"n": 8, "tok": 10399, "pad": 10496, "max_pad": 2144, "sq_pad": 14897152}, {"n": 8, "tok": 11191, "pad": 11520, "max_pad": 1824, "sq_pad": 17033216}, {"n": 8, "tok": 8435, "pad": 8704, "max_pad": 1504, "sq_pad": 9789440}, {"n": 8, "tok": 5764, "pad": 5888, "max_pad": 928, "sq_pad": 4534272}, {"n": 8, "tok": 11585, "pad": 11776, "max_pad": 2176, "sq_pad": 18708480}, {"n": 8, "tok": 16073, "pad": 16384, "max_pad": 2272, "sq_pad": 33931264}, {"n": 8, "tok": 6560, "pad": 6912, "max_pad": 1280, "sq_pad": 6313984}, {"n": 8, "tok": 16384, "pad": 16640, "max_pad": 2272, "sq_pad": 34832384}, {"n": 8, "tok": 3517, "pad": 3840, "max_pad": 736, "sq_pad": 1943552}, {"n": 8, "tok": 9663, "pad": 9984, "max_pad": 2080, "sq_pad": 13553664}, {"n": 8, "tok": 5412, "pad": 5632, "max_pad": 2208, "sq_pad": 6565888}, {"n": 8, "tok": 14678, "pad": 14848, "max_pad": 2144, "sq_pad": 27916288}, {"n": 8, "tok": 17112, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 10055, "pad": 10240, "max_pad": 2144, "sq_pad": 14071808}, {"n": 8, "tok": 16976, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17280, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 10449, "pad": 10752, "max_pad": 2336, "sq_pad": 15714304}, {"n": 8, "tok": 12063, "pad": 12288, "max_pad": 2272, "sq_pad": 20125696}, {"n": 8, "tok": 16756, "pad": 16896, "max_pad": 2208, "sq_pad": 35782656}, {"n": 8, "tok": 17464, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 17376, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 16816, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}, {"n": 8, "tok": 5721, "pad": 5888, "max_pad": 864, "sq_pad": 4438016}, {"n": 8, "tok": 6776, "pad": 6912, "max_pad": 1088, "sq_pad": 6156288}, {"n": 8, "tok": 9245, "pad": 9472, "max_pad": 1824, "sq_pad": 12230656}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 2176, "sq_pad": 11081728}, {"n": 8, "tok": 15190, "pad": 15360, "max_pad": 2176, "sq_pad": 30269440}, {"n": 8, "tok": 8278, "pad": 8448, "max_pad": 1248, "sq_pad": 9068544}, {"n": 8, "tok": 12540, "pad": 12800, "max_pad": 2016, "sq_pad": 21000192}, {"n": 8, "tok": 17035, "pad": 17408, "max_pad": 2368, "sq_pad": 37953536}, {"n": 8, "tok": 17128, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 296764, "pad": 307968, "sq_pad": 435044352, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2096, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2586, "pad": 2816, "max_pad": 896, "sq_pad": 2045952}, {"n": 4, "tok": 2148, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2597, "pad": 2816, "max_pad": 864, "sq_pad": 2021376}, {"n": 4, "tok": 2146, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2191, "pad": 2304, "max_pad": 640, "sq_pad": 1337344}, {"n": 4, "tok": 2154, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2875, "pad": 3072, "max_pad": 1024, "sq_pad": 2459648}, {"n": 4, "tok": 2341, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 3229, "pad": 3328, "max_pad": 960, "sq_pad": 2801664}, {"n": 4, "tok": 2730, "pad": 2816, "max_pad": 768, "sq_pad": 1996800}, {"n": 4, "tok": 3306, "pad": 3584, "max_pad": 1120, "sq_pad": 3280896}, {"n": 4, "tok": 2583, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 3437, "pad": 3584, "max_pad": 1344, "sq_pad": 3483648}, {"n": 4, "tok": 3208, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 2882, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 4081, "pad": 4352, "max_pad": 1376, "sq_pad": 4870144}, {"n": 4, "tok": 2864, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 5150, "pad": 5376, "max_pad": 2304, "sq_pad": 8468480}, {"n": 4, "tok": 3098, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3876, "pad": 4096, "max_pad": 1216, "sq_pad": 4249600}, {"n": 4, "tok": 3698, "pad": 3840, "max_pad": 1152, "sq_pad": 3778560}, {"n": 4, "tok": 4498, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 3169, "pad": 3328, "max_pad": 960, "sq_pad": 2795520}, {"n": 4, "tok": 3837, "pad": 4096, "max_pad": 1248, "sq_pad": 4263936}, {"n": 4, "tok": 5017, "pad": 5120, "max_pad": 1568, "sq_pad": 6850560}, {"n": 4, "tok": 6961, "pad": 7168, "max_pad": 2336, "sq_pad": 13289472}, {"n": 4, "tok": 3091, "pad": 3328, "max_pad": 992, "sq_pad": 2807808}, {"n": 4, "tok": 3704, "pad": 3840, "max_pad": 1088, "sq_pad": 3737600}, {"n": 4, "tok": 3813, "pad": 4096, "max_pad": 1248, "sq_pad": 4286464}, {"n": 4, "tok": 4691, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 3615, "pad": 3840, "max_pad": 1120, "sq_pad": 3729408}, {"n": 4, "tok": 5202, "pad": 5376, "max_pad": 2240, "sq_pad": 8298496}, {"n": 4, "tok": 3996, "pad": 4096, "max_pad": 1152, "sq_pad": 4229120}, {"n": 4, "tok": 4686, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 4684, "pad": 4864, "max_pad": 1472, "sq_pad": 6055936}, {"n": 4, "tok": 7840, "pad": 7936, "max_pad": 2208, "sq_pad": 15927296}, {"n": 4, "tok": 4886, "pad": 5120, "max_pad": 1664, "sq_pad": 6793216}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4657, "pad": 4864, "max_pad": 1472, "sq_pad": 6121472}, {"n": 4, "tok": 6944, "pad": 7168, "max_pad": 2304, "sq_pad": 13223936}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 1440, "sq_pad": 6612992}, {"n": 4, "tok": 6566, "pad": 6656, "max_pad": 1952, "sq_pad": 11266048}, {"n": 4, "tok": 6154, "pad": 6400, "max_pad": 1856, "sq_pad": 10344448}, {"n": 4, "tok": 7263, "pad": 7424, "max_pad": 2016, "sq_pad": 13817856}, {"n": 4, "tok": 5947, "pad": 6144, "max_pad": 1728, "sq_pad": 9492480}, {"n": 4, "tok": 7240, "pad": 7424, "max_pad": 2240, "sq_pad": 13977600}, {"n": 4, "tok": 7271, "pad": 7424, "max_pad": 2240, "sq_pad": 14284800}, {"n": 4, "tok": 8604, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6237, "pad": 6400, "max_pad": 1760, "sq_pad": 10291200}, {"n": 4, "tok": 7321, "pad": 7424, "max_pad": 2272, "sq_pad": 14010368}, {"n": 4, "tok": 4974, "pad": 5120, "max_pad": 1472, "sq_pad": 6604800}, {"n": 4, "tok": 6962, "pad": 7168, "max_pad": 2016, "sq_pad": 12920832}, {"n": 4, "tok": 6935, "pad": 7168, "max_pad": 2336, "sq_pad": 13701120}, {"n": 4, "tok": 7788, "pad": 7936, "max_pad": 2016, "sq_pad": 15751168}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 800, "sq_pad": 2371584}, {"n": 4, "tok": 3960, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1216, "sq_pad": 4798464}, {"n": 4, "tok": 6413, "pad": 6656, "max_pad": 1952, "sq_pad": 11225088}, {"n": 4, "tok": 2723, "pad": 2816, "max_pad": 928, "sq_pad": 2082816}, {"n": 4, "tok": 4415, "pad": 4608, "max_pad": 2272, "sq_pad": 6989824}, {"n": 4, "tok": 6173, "pad": 6400, "max_pad": 1856, "sq_pad": 10491904}, {"n": 4, "tok": 7820, "pad": 7936, "max_pad": 2176, "sq_pad": 15867904}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 64, "global_steps": [6], "tok": 387275, "pad": 397824, "sq_pad": 710561792, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 6796, "pad": 6912, "max_pad": 1984, "sq_pad": 12052480}, {"n": 4, "tok": 8077, "pad": 8192, "max_pad": 2176, "sq_pad": 16861184}, {"n": 4, "tok": 4108, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6291, "pad": 6400, "max_pad": 2208, "sq_pad": 10741760}, {"n": 4, "tok": 4979, "pad": 5120, "max_pad": 1536, "sq_pad": 6649856}, {"n": 4, "tok": 6212, "pad": 6400, "max_pad": 1760, "sq_pad": 10328064}, {"n": 4, "tok": 3968, "pad": 4096, "max_pad": 1184, "sq_pad": 4261888}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1440, "sq_pad": 5474304}, {"n": 4, "tok": 2350, "pad": 2560, "max_pad": 896, "sq_pad": 1728512}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1024, "sq_pad": 3254272}, {"n": 4, "tok": 4316, "pad": 4608, "max_pad": 1408, "sq_pad": 5449728}, {"n": 4, "tok": 7269, "pad": 7424, "max_pad": 2176, "sq_pad": 13961216}, {"n": 4, "tok": 7589, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 8484, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 2851, "pad": 3072, "max_pad": 896, "sq_pad": 2385920}, {"n": 4, "tok": 3709, "pad": 3840, "max_pad": 1120, "sq_pad": 3805184}, {"n": 4, "tok": 7872, "pad": 7936, "max_pad": 2144, "sq_pad": 15880192}, {"n": 4, "tok": 8512, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 1545, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1972, "pad": 2048, "max_pad": 544, "sq_pad": 1052672}, {"n": 4, "tok": 3901, "pad": 4096, "max_pad": 1248, "sq_pad": 4315136}, {"n": 4, "tok": 5762, "pad": 5888, "max_pad": 1952, "sq_pad": 9025536}, {"n": 4, "tok": 1867, "pad": 2048, "max_pad": 640, "sq_pad": 1073152}, {"n": 4, "tok": 3545, "pad": 3840, "max_pad": 2368, "sq_pad": 6338560}, {"n": 4, "tok": 6903, "pad": 7168, "max_pad": 2208, "sq_pad": 13092864}, {"n": 4, "tok": 7775, "pad": 7936, "max_pad": 2144, "sq_pad": 15855616}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4568, "pad": 4864, "max_pad": 1312, "sq_pad": 5935104}, {"n": 4, "tok": 5487, "pad": 5632, "max_pad": 2176, "sq_pad": 8755200}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8488, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4326, "pad": 4608, "max_pad": 1440, "sq_pad": 5427200}, {"n": 4, "tok": 6123, "pad": 6400, "max_pad": 2368, "sq_pad": 11032576}, {"n": 4, "tok": 5163, "pad": 5376, "max_pad": 1536, "sq_pad": 7292928}, {"n": 4, "tok": 6900, "pad": 7168, "max_pad": 2368, "sq_pad": 13744128}, {"n": 4, "tok": 8220, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8688, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8404, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8412, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 2576, "pad": 2816, "max_pad": 864, "sq_pad": 2041856}, {"n": 4, "tok": 3145, "pad": 3328, "max_pad": 928, "sq_pad": 2805760}, {"n": 4, "tok": 3230, "pad": 3328, "max_pad": 928, "sq_pad": 2856960}, {"n": 4, "tok": 3546, "pad": 3584, "max_pad": 1088, "sq_pad": 3299328}, {"n": 4, "tok": 3753, "pad": 3840, "max_pad": 1312, "sq_pad": 3942400}, {"n": 4, "tok": 5492, "pad": 5632, "max_pad": 1792, "sq_pad": 8255488}, {"n": 4, "tok": 3178, "pad": 3328, "max_pad": 1184, "sq_pad": 2942976}, {"n": 4, "tok": 5303, "pad": 5376, "max_pad": 2112, "sq_pad": 8011776}, {"n": 4, "tok": 6686, "pad": 6912, "max_pad": 2080, "sq_pad": 12384256}, {"n": 4, "tok": 8504, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3847, "pad": 4096, "max_pad": 1152, "sq_pad": 4241408}, {"n": 4, "tok": 4431, "pad": 4608, "max_pad": 1248, "sq_pad": 5359616}, {"n": 4, "tok": 5488, "pad": 5632, "max_pad": 1504, "sq_pad": 7956480}, {"n": 4, "tok": 7052, "pad": 7168, "max_pad": 1952, "sq_pad": 12953600}, {"n": 4, "tok": 8427, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 651770, "pad": 666112, "sq_pad": 1045125120, "data_digest": "cc6521e91ee3166d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3847, "pad": 4096, "max_pad": 992, "sq_pad": 2385920}, {"n": 8, "tok": 3621, "pad": 3840, "max_pad": 640, "sq_pad": 1890304}, {"n": 8, "tok": 4435, "pad": 4608, "max_pad": 768, "sq_pad": 2740224}, {"n": 8, "tok": 4344, "pad": 4608, "max_pad": 896, "sq_pad": 2793472}, {"n": 8, "tok": 6617, "pad": 6912, "max_pad": 1376, "sq_pad": 6561792}, {"n": 8, "tok": 11588, "pad": 11776, "max_pad": 2208, "sq_pad": 20131840}, {"n": 8, "tok": 5311, "pad": 5632, "max_pad": 1088, "sq_pad": 4143104}, {"n": 8, "tok": 6963, "pad": 7168, "max_pad": 1216, "sq_pad": 6701056}, {"n": 8, "tok": 5884, "pad": 6144, "max_pad": 1024, "sq_pad": 4816896}, {"n": 8, "tok": 7102, "pad": 7424, "max_pad": 1280, "sq_pad": 7098368}, {"n": 8, "tok": 15572, "pad": 15872, "max_pad": 2304, "sq_pad": 33384448}, {"n": 8, "tok": 7324, "pad": 7424, "max_pad": 1280, "sq_pad": 7143424}, {"n": 8, "tok": 8871, "pad": 8960, "max_pad": 1696, "sq_pad": 10737664}, {"n": 8, "tok": 10800, "pad": 11008, "max_pad": 2304, "sq_pad": 17076224}, {"n": 8, "tok": 7723, "pad": 7936, "max_pad": 1216, "sq_pad": 8024064}, {"n": 8, "tok": 8302, "pad": 8448, "max_pad": 1344, "sq_pad": 9195520}, {"n": 8, "tok": 10481, "pad": 10752, "max_pad": 1664, "sq_pad": 14802944}, {"n": 8, "tok": 6746, "pad": 6912, "max_pad": 1760, "sq_pad": 7360512}, {"n": 8, "tok": 10147, "pad": 10496, "max_pad": 1600, "sq_pad": 13987840}, {"n": 8, "tok": 7506, "pad": 7680, "max_pad": 1696, "sq_pad": 8165376}, {"n": 8, "tok": 12451, "pad": 12544, "max_pad": 2144, "sq_pad": 21190656}, {"n": 8, "tok": 7359, "pad": 7680, "max_pad": 1408, "sq_pad": 7800832}, {"n": 8, "tok": 13338, "pad": 13568, "max_pad": 2272, "sq_pad": 24156160}, {"n": 8, "tok": 9690, "pad": 9984, "max_pad": 1760, "sq_pad": 12789760}, {"n": 8, "tok": 6958, "pad": 7168, "max_pad": 1312, "sq_pad": 6856704}, {"n": 8, "tok": 13590, "pad": 13824, "max_pad": 2240, "sq_pad": 24444928}, {"n": 8, "tok": 6486, "pad": 6656, "max_pad": 1120, "sq_pad": 5734400}, {"n": 8, "tok": 9547, "pad": 9728, "max_pad": 2208, "sq_pad": 14266368}, {"n": 8, "tok": 8736, "pad": 8960, "max_pad": 2208, "sq_pad": 13303808}, {"n": 8, "tok": 7510, "pad": 7680, "max_pad": 2144, "sq_pad": 11124736}, {"n": 8, "tok": 7322, "pad": 7680, "max_pad": 1568, "sq_pad": 8089600}, {"n": 8, "tok": 12646, "pad": 12800, "max_pad": 1920, "sq_pad": 20686848}, {"n": 8, "tok": 4628, "pad": 4864, "max_pad": 992, "sq_pad": 3258368}, {"n": 8, "tok": 6007, "pad": 6400, "max_pad": 1024, "sq_pad": 5226496}, {"n": 8, "tok": 13228, "pad": 13568, "max_pad": 2112, "sq_pad": 23574528}, {"n": 8, "tok": 11620, "pad": 11776, "max_pad": 1888, "sq_pad": 17776640}, {"n": 8, "tok": 6766, "pad": 6912, "max_pad": 2112, "sq_pad": 7864320}, {"n": 8, "tok": 7216, "pad": 7424, "max_pad": 1216, "sq_pad": 7223296}, {"n": 8, "tok": 16564, "pad": 16896, "max_pad": 2400, "sq_pad": 35985408}, {"n": 8, "tok": 6726, "pad": 6912, "max_pad": 2208, "sq_pad": 8105984}, {"n": 8, "tok": 14947, "pad": 15104, "max_pad": 2176, "sq_pad": 28987392}, {"n": 8, "tok": 12636, "pad": 12800, "max_pad": 1984, "sq_pad": 21059584}, {"n": 8, "tok": 7404, "pad": 7680, "max_pad": 2240, "sq_pad": 9439232}, {"n": 8, "tok": 8416, "pad": 8704, "max_pad": 1312, "sq_pad": 9635840}, {"n": 8, "tok": 5968, "pad": 6144, "max_pad": 1184, "sq_pad": 5027840}, {"n": 8, "tok": 12267, "pad": 12544, "max_pad": 1856, "sq_pad": 19941376}, {"n": 8, "tok": 12341, "pad": 12544, "max_pad": 1760, "sq_pad": 19826688}, {"n": 8, "tok": 15350, "pad": 15616, "max_pad": 2336, "sq_pad": 31080448}, {"n": 8, "tok": 16236, "pad": 16384, "max_pad": 2208, "sq_pad": 33904640}, {"n": 8, "tok": 16936, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17224, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 4130, "pad": 4352, "max_pad": 896, "sq_pad": 2576384}, {"n": 8, "tok": 6093, "pad": 6400, "max_pad": 1120, "sq_pad": 5459968}, {"n": 8, "tok": 14024, "pad": 14336, "max_pad": 2080, "sq_pad": 26011648}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 16433, "pad": 16640, "max_pad": 2144, "sq_pad": 34727936}, {"n": 8, "tok": 17005, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 12295, "pad": 12544, "max_pad": 2240, "sq_pad": 20504576}, {"n": 8, "tok": 13250, "pad": 13568, "max_pad": 2304, "sq_pad": 23635968}, {"n": 8, "tok": 9702, "pad": 9984, "max_pad": 1408, "sq_pad": 12673024}, {"n": 8, "tok": 8693, "pad": 8960, "max_pad": 1280, "sq_pad": 10174464}, {"n": 8, "tok": 17264, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 16992, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 7, "rows": 512, "n_mb": 64, "global_steps": [7], "tok": 651770, "pad": 652044, "sq_pad": 1005654264, "data_digest": "cc6521e91ee3166d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3847, "pad": 3848, "max_pad": 804, "sq_pad": 1997544}, {"n": 8, "tok": 3621, "pad": 3624, "max_pad": 556, "sq_pad": 1669336}, {"n": 8, "tok": 4435, "pad": 4440, "max_pad": 724, "sq_pad": 2535472}, {"n": 8, "tok": 4344, "pad": 4348, "max_pad": 716, "sq_pad": 2416272}, {"n": 8, "tok": 6617, "pad": 6622, "max_pad": 1166, "sq_pad": 5904628}, {"n": 8, "tok": 11588, "pad": 11592, "max_pad": 2102, "sq_pad": 19465248}, {"n": 8, "tok": 5311, "pad": 5316, "max_pad": 848, "sq_pad": 3579912}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1160, "sq_pad": 6333148}, {"n": 8, "tok": 5884, "pad": 5888, "max_pad": 874, "sq_pad": 4374768}, {"n": 8, "tok": 7102, "pad": 7108, "max_pad": 1086, "sq_pad": 6426816}, {"n": 8, "tok": 15572, "pad": 15580, "max_pad": 2128, "sq_pad": 32166544}, {"n": 8, "tok": 7324, "pad": 7328, "max_pad": 1250, "sq_pad": 6947416}, {"n": 8, "tok": 8871, "pad": 8876, "max_pad": 1696, "sq_pad": 10567776}, {"n": 8, "tok": 10800, "pad": 10802, "max_pad": 2178, "sq_pad": 16276820}, {"n": 8, "tok": 7723, "pad": 7726, "max_pad": 1100, "sq_pad": 7572060}, {"n": 8, "tok": 8302, "pad": 8306, "max_pad": 1326, "sq_pad": 8893020}, {"n": 8, "tok": 10481, "pad": 10482, "max_pad": 1524, "sq_pad": 14018636}, {"n": 8, "tok": 6746, "pad": 6750, "max_pad": 1682, "sq_pad": 6965812}, {"n": 8, "tok": 10147, "pad": 10154, "max_pad": 1426, "sq_pad": 13018772}, {"n": 8, "tok": 7506, "pad": 7512, "max_pad": 1652, "sq_pad": 7798104}, {"n": 8, "tok": 12451, "pad": 12452, "max_pad": 2120, "sq_pad": 20877048}, {"n": 8, "tok": 7359, "pad": 7362, "max_pad": 1216, "sq_pad": 7070756}, {"n": 8, "tok": 13338, "pad": 13340, "max_pad": 2152, "sq_pad": 23275144}, {"n": 8, "tok": 9690, "pad": 9694, "max_pad": 1566, "sq_pad": 11924612}, {"n": 8, "tok": 6958, "pad": 6964, "max_pad": 1182, "sq_pad": 6419776}, {"n": 8, "tok": 13590, "pad": 13596, "max_pad": 2128, "sq_pad": 23581304}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1096, "sq_pad": 5451716}, {"n": 8, "tok": 9547, "pad": 9550, "max_pad": 2108, "sq_pad": 13683236}, {"n": 8, "tok": 8736, "pad": 8744, "max_pad": 2150, "sq_pad": 12754744}, {"n": 8, "tok": 7510, "pad": 7514, "max_pad": 2118, "sq_pad": 10778356}, {"n": 8, "tok": 7322, "pad": 7326, "max_pad": 1326, "sq_pad": 7198148}, {"n": 8, "tok": 12646, "pad": 12650, "max_pad": 1862, "sq_pad": 20183964}, {"n": 8, "tok": 4628, "pad": 4632, "max_pad": 876, "sq_pad": 2918872}, {"n": 8, "tok": 6007, "pad": 6012, "max_pad": 890, "sq_pad": 4574280}, {"n": 8, "tok": 13228, "pad": 13234, "max_pad": 2090, "sq_pad": 22334772}, {"n": 8, "tok": 11620, "pad": 11624, "max_pad": 1776, "sq_pad": 17245544}, {"n": 8, "tok": 6766, "pad": 6770, "max_pad": 2102, "sq_pad": 7638388}, {"n": 8, "tok": 7216, "pad": 7220, "max_pad": 1190, "sq_pad": 6831376}, {"n": 8, "tok": 16564, "pad": 16572, "max_pad": 2164, "sq_pad": 34551176}, {"n": 8, "tok": 6726, "pad": 6730, "max_pad": 2130, "sq_pad": 7628940}, {"n": 8, "tok": 14947, "pad": 14948, "max_pad": 2118, "sq_pad": 28365432}, {"n": 8, "tok": 12636, "pad": 12636, "max_pad": 1930, "sq_pad": 20506336}, {"n": 8, "tok": 7404, "pad": 7408, "max_pad": 2104, "sq_pad": 8644016}, {"n": 8, "tok": 8416, "pad": 8418, "max_pad": 1240, "sq_pad": 8986508}, {"n": 8, "tok": 5968, "pad": 5974, "max_pad": 1118, "sq_pad": 4732812}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 1828, "sq_pad": 19071312}, {"n": 8, "tok": 12341, "pad": 12344, "max_pad": 1680, "sq_pad": 19179672}, {"n": 8, "tok": 15350, "pad": 15356, "max_pad": 2130, "sq_pad": 29951664}, {"n": 8, "tok": 16236, "pad": 16236, "max_pad": 2136, "sq_pad": 33293864}, {"n": 8, "tok": 16936, "pad": 16944, "max_pad": 2118, "sq_pad": 35887392}, {"n": 8, "tok": 17224, "pad": 17232, "max_pad": 2154, "sq_pad": 37117728}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}, {"n": 8, "tok": 4130, "pad": 4134, "max_pad": 746, "sq_pad": 2264204}, {"n": 8, "tok": 6093, "pad": 6098, "max_pad": 1098, "sq_pad": 4986132}, {"n": 8, "tok": 14024, "pad": 14030, "max_pad": 2056, "sq_pad": 24944284}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 16433, "pad": 16440, "max_pad": 2116, "sq_pad": 33897704}, {"n": 8, "tok": 17005, "pad": 17012, "max_pad": 2130, "sq_pad": 36176704}, {"n": 8, "tok": 12295, "pad": 12298, "max_pad": 2128, "sq_pad": 19613524}, {"n": 8, "tok": 13250, "pad": 13254, "max_pad": 2122, "sq_pad": 22409028}, {"n": 8, "tok": 9702, "pad": 9706, "max_pad": 1362, "sq_pad": 11952148}, {"n": 8, "tok": 8693, "pad": 8696, "max_pad": 1278, "sq_pad": 9600120}, {"n": 8, "tok": 17264, "pad": 17264, "max_pad": 2158, "sq_pad": 37255712}, {"n": 8, "tok": 16992, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}]}
{"stage": "train", "call": 13, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 268817, "pad": 280064, "sq_pad": 369121280, "data_digest": "738d4f4a69d5ed55", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1586, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 2261, "pad": 2304, "max_pad": 832, "sq_pad": 1425408}, {"n": 4, "tok": 1623, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 1998, "pad": 2304, "max_pad": 800, "sq_pad": 1396736}, {"n": 4, "tok": 1916, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2519, "pad": 2816, "max_pad": 960, "sq_pad": 2082816}, {"n": 4, "tok": 1918, "pad": 2048, "max_pad": 608, "sq_pad": 1060864}, {"n": 4, "tok": 2426, "pad": 2560, "max_pad": 800, "sq_pad": 1677312}, {"n": 4, "tok": 2501, "pad": 2560, "max_pad": 736, "sq_pad": 1665024}, {"n": 4, "tok": 4116, "pad": 4352, "max_pad": 1376, "sq_pad": 4896768}, {"n": 4, "tok": 3661, "pad": 3840, "max_pad": 1376, "sq_pad": 4122624}, {"n": 4, "tok": 7927, "pad": 8192, "max_pad": 2336, "sq_pad": 16926720}, {"n": 4, "tok": 2448, "pad": 2560, "max_pad": 704, "sq_pad": 1644544}, {"n": 4, "tok": 2863, "pad": 3072, "max_pad": 1024, "sq_pad": 2449408}, {"n": 4, "tok": 2845, "pad": 3072, "max_pad": 928, "sq_pad": 2406400}, {"n": 4, "tok": 4118, "pad": 4352, "max_pad": 1344, "sq_pad": 4843520}, {"n": 4, "tok": 2709, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 3175, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 3168, "pad": 3328, "max_pad": 992, "sq_pad": 2811904}, {"n": 4, "tok": 3934, "pad": 4096, "max_pad": 1184, "sq_pad": 4231168}, {"n": 4, "tok": 7064, "pad": 7168, "max_pad": 2176, "sq_pad": 14424064}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3108, "pad": 3328, "max_pad": 1024, "sq_pad": 2826240}, {"n": 4, "tok": 4216, "pad": 4352, "max_pad": 1344, "sq_pad": 4841472}, {"n": 4, "tok": 3532, "pad": 3584, "max_pad": 992, "sq_pad": 3256320}, {"n": 4, "tok": 5339, "pad": 5376, "max_pad": 1696, "sq_pad": 7481344}, {"n": 4, "tok": 3843, "pad": 4096, "max_pad": 1408, "sq_pad": 4417536}, {"n": 4, "tok": 6957, "pad": 7168, "max_pad": 2336, "sq_pad": 13387776}, {"n": 4, "tok": 3521, "pad": 3584, "max_pad": 1024, "sq_pad": 3262464}, {"n": 4, "tok": 4202, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 3559, "pad": 3840, "max_pad": 1216, "sq_pad": 3786752}, {"n": 4, "tok": 4743, "pad": 4864, "max_pad": 1376, "sq_pad": 5990400}, {"n": 4, "tok": 4627, "pad": 4864, "max_pad": 1472, "sq_pad": 6064128}, {"n": 4, "tok": 5854, "pad": 6144, "max_pad": 1760, "sq_pad": 9512960}, {"n": 4, "tok": 2223, "pad": 2304, "max_pad": 640, "sq_pad": 1349632}, {"n": 4, "tok": 4523, "pad": 4608, "max_pad": 1728, "sq_pad": 5937152}, {"n": 4, "tok": 4644, "pad": 4864, "max_pad": 1440, "sq_pad": 5994496}, {"n": 4, "tok": 5503, "pad": 5632, "max_pad": 1440, "sq_pad": 7942144}, {"n": 4, "tok": 2858, "pad": 3072, "max_pad": 928, "sq_pad": 2396160}, {"n": 4, "tok": 4648, "pad": 4864, "max_pad": 1792, "sq_pad": 6375424}, {"n": 4, "tok": 4567, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 7884, "pad": 7936, "max_pad": 2144, "sq_pad": 15855616}, {"n": 4, "tok": 3029, "pad": 3328, "max_pad": 1088, "sq_pad": 2867200}, {"n": 4, "tok": 4330, "pad": 4608, "max_pad": 1440, "sq_pad": 5462016}, {"n": 4, "tok": 5348, "pad": 5632, "max_pad": 1696, "sq_pad": 8079360}, {"n": 4, "tok": 7990, "pad": 8192, "max_pad": 2304, "sq_pad": 16932864}, {"n": 4, "tok": 4439, "pad": 4608, "max_pad": 1280, "sq_pad": 5330944}, {"n": 4, "tok": 5251, "pad": 5376, "max_pad": 1664, "sq_pad": 7366656}, {"n": 4, "tok": 2881, "pad": 3072, "max_pad": 1088, "sq_pad": 2541568}, {"n": 4, "tok": 4077, "pad": 4096, "max_pad": 1184, "sq_pad": 4257792}, {"n": 4, "tok": 6002, "pad": 6144, "max_pad": 1696, "sq_pad": 9541632}, {"n": 4, "tok": 7588, "pad": 7680, "max_pad": 2176, "sq_pad": 14833664}, {"n": 4, "tok": 2817, "pad": 3072, "max_pad": 1056, "sq_pad": 2476032}, {"n": 4, "tok": 3669, "pad": 3840, "max_pad": 1120, "sq_pad": 3753984}, {"n": 4, "tok": 3406, "pad": 3584, "max_pad": 1024, "sq_pad": 3266560}, {"n": 4, "tok": 6141, "pad": 6400, "max_pad": 2336, "sq_pad": 11827200}, {"n": 4, "tok": 3000, "pad": 3328, "max_pad": 1376, "sq_pad": 3176448}, {"n": 4, "tok": 5736, "pad": 5888, "max_pad": 2240, "sq_pad": 10835968}, {"n": 4, "tok": 2085, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 5425, "pad": 5632, "max_pad": 2272, "sq_pad": 10500096}, {"n": 4, "tok": 2778, "pad": 3072, "max_pad": 1088, "sq_pad": 2514944}, {"n": 4, "tok": 4544, "pad": 4608, "max_pad": 1344, "sq_pad": 5359616}, {"n": 4, "tok": 5856, "pad": 6144, "max_pad": 1760, "sq_pad": 9525248}, {"n": 4, "tok": 6790, "pad": 6912, "max_pad": 1952, "sq_pad": 12023808}]}
{"stage": "train", "call": 14, "rows": 256, "n_mb": 64, "global_steps": [7], "tok": 382953, "pad": 393984, "sq_pad": 699031552, "data_digest": "f23b71f3811995a3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1691, "pad": 1792, "max_pad": 512, "sq_pad": 811008}, {"n": 4, "tok": 2937, "pad": 3072, "max_pad": 960, "sq_pad": 2416640}, {"n": 4, "tok": 2788, "pad": 3072, "max_pad": 896, "sq_pad": 2394112}, {"n": 4, "tok": 3219, "pad": 3328, "max_pad": 896, "sq_pad": 2783232}, {"n": 4, "tok": 5801, "pad": 5888, "max_pad": 1600, "sq_pad": 8699904}, {"n": 4, "tok": 7427, "pad": 7680, "max_pad": 2112, "sq_pad": 14845952}, {"n": 4, "tok": 5485, "pad": 5632, "max_pad": 1632, "sq_pad": 8007680}, {"n": 4, "tok": 6135, "pad": 6400, "max_pad": 2016, "sq_pad": 10604544}, {"n": 4, "tok": 2557, "pad": 2816, "max_pad": 896, "sq_pad": 2058240}, {"n": 4, "tok": 4209, "pad": 4352, "max_pad": 2208, "sq_pad": 6440960}, {"n": 4, "tok": 2885, "pad": 3072, "max_pad": 928, "sq_pad": 2406400}, {"n": 4, "tok": 4331, "pad": 4608, "max_pad": 1344, "sq_pad": 5390336}, {"n": 4, "tok": 7912, "pad": 8192, "max_pad": 2400, "sq_pad": 17045504}, {"n": 4, "tok": 8652, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 2358, "pad": 2560, "max_pad": 800, "sq_pad": 1685504}, {"n": 4, "tok": 4368, "pad": 4608, "max_pad": 2336, "sq_pad": 7190528}, {"n": 4, "tok": 6579, "pad": 6656, "max_pad": 1824, "sq_pad": 11110400}, {"n": 4, "tok": 8368, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 5318, "pad": 5376, "max_pad": 1440, "sq_pad": 7239680}, {"n": 4, "tok": 7318, "pad": 7424, "max_pad": 1984, "sq_pad": 13819904}, {"n": 4, "tok": 2747, "pad": 2816, "max_pad": 896, "sq_pad": 2058240}, {"n": 4, "tok": 4657, "pad": 4864, "max_pad": 2240, "sq_pad": 7380992}, {"n": 4, "tok": 3816, "pad": 4096, "max_pad": 1248, "sq_pad": 4290560}, {"n": 4, "tok": 4600, "pad": 4864, "max_pad": 1376, "sq_pad": 5959680}, {"n": 4, "tok": 2423, "pad": 2560, "max_pad": 704, "sq_pad": 1652736}, {"n": 4, "tok": 3545, "pad": 3584, "max_pad": 1120, "sq_pad": 3313664}, {"n": 4, "tok": 5567, "pad": 5632, "max_pad": 1472, "sq_pad": 7964672}, {"n": 4, "tok": 6700, "pad": 6912, "max_pad": 1856, "sq_pad": 11976704}, {"n": 4, "tok": 5734, "pad": 5888, "max_pad": 1696, "sq_pad": 8736768}, {"n": 4, "tok": 6607, "pad": 6912, "max_pad": 1920, "sq_pad": 11995136}, {"n": 4, "tok": 6851, "pad": 6912, "max_pad": 2048, "sq_pad": 12099584}, {"n": 4, "tok": 8499, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 7692, "pad": 7936, "max_pad": 2336, "sq_pad": 16099328}, {"n": 4, "tok": 8544, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8612, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8612, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 1621, "pad": 1792, "max_pad": 576, "sq_pad": 825344}, {"n": 4, "tok": 2509, "pad": 2560, "max_pad": 768, "sq_pad": 1669120}, {"n": 4, "tok": 2330, "pad": 2560, "max_pad": 800, "sq_pad": 1681408}, {"n": 4, "tok": 3763, "pad": 3840, "max_pad": 1120, "sq_pad": 3753984}, {"n": 4, "tok": 7111, "pad": 7424, "max_pad": 2208, "sq_pad": 14137344}, {"n": 4, "tok": 6913, "pad": 7168, "max_pad": 2016, "sq_pad": 12929024}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 7973, "pad": 8192, "max_pad": 2272, "sq_pad": 16906240}, {"n": 4, "tok": 8460, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8516, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8489, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5500, "pad": 5632, "max_pad": 1632, "sq_pad": 8013824}, {"n": 4, "tok": 6795, "pad": 6912, "max_pad": 2176, "sq_pad": 12388352}, {"n": 4, "tok": 5909, "pad": 6144, "max_pad": 1824, "sq_pad": 9553920}, {"n": 4, "tok": 7341, "pad": 7424, "max_pad": 2144, "sq_pad": 13928448}, {"n": 4, "tok": 4866, "pad": 5120, "max_pad": 1440, "sq_pad": 6672384}, {"n": 4, "tok": 4836, "pad": 5120, "max_pad": 1504, "sq_pad": 6715392}, {"n": 4, "tok": 4271, "pad": 4352, "max_pad": 1280, "sq_pad": 4839424}, {"n": 4, "tok": 4422, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8496, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8496, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 667296, "pad": 682496, "sq_pad": 1063342080, "data_digest": "098235703f434e54", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 6656, "pad": 6912, "max_pad": 1248, "sq_pad": 6438912}, {"n": 8, "tok": 14022, "pad": 14336, "max_pad": 2304, "sq_pad": 27686912}, {"n": 8, "tok": 5245, "pad": 5376, "max_pad": 768, "sq_pad": 3639296}, {"n": 8, "tok": 7033, "pad": 7168, "max_pad": 1792, "sq_pad": 7634944}, {"n": 8, "tok": 6064, "pad": 6400, "max_pad": 1152, "sq_pad": 5302272}, {"n": 8, "tok": 7695, "pad": 7936, "max_pad": 1664, "sq_pad": 8540160}, {"n": 8, "tok": 7504, "pad": 7680, "max_pad": 1408, "sq_pad": 7739392}, {"n": 8, "tok": 7704, "pad": 7936, "max_pad": 1408, "sq_pad": 8355840}, {"n": 8, "tok": 6298, "pad": 6400, "max_pad": 960, "sq_pad": 5165056}, {"n": 8, "tok": 14325, "pad": 14592, "max_pad": 2336, "sq_pad": 28248064}, {"n": 8, "tok": 8487, "pad": 8704, "max_pad": 2240, "sq_pad": 11069440}, {"n": 8, "tok": 8637, "pad": 8960, "max_pad": 1824, "sq_pad": 10940416}, {"n": 8, "tok": 8708, "pad": 8960, "max_pad": 2240, "sq_pad": 11575296}, {"n": 8, "tok": 9080, "pad": 9216, "max_pad": 1760, "sq_pad": 11122688}, {"n": 8, "tok": 8232, "pad": 8448, "max_pad": 1280, "sq_pad": 9074688}, {"n": 8, "tok": 8493, "pad": 8704, "max_pad": 1760, "sq_pad": 10074112}, {"n": 8, "tok": 10272, "pad": 10496, "max_pad": 1696, "sq_pad": 14262272}, {"n": 8, "tok": 10519, "pad": 10752, "max_pad": 1664, "sq_pad": 14970880}, {"n": 8, "tok": 10398, "pad": 10496, "max_pad": 1568, "sq_pad": 14075904}, {"n": 8, "tok": 9870, "pad": 10240, "max_pad": 1600, "sq_pad": 13320192}, {"n": 8, "tok": 11450, "pad": 11776, "max_pad": 2112, "sq_pad": 18163712}, {"n": 8, "tok": 9689, "pad": 9984, "max_pad": 1760, "sq_pad": 13023232}, {"n": 8, "tok": 8974, "pad": 9216, "max_pad": 2240, "sq_pad": 12230656}, {"n": 8, "tok": 6167, "pad": 6400, "max_pad": 1696, "sq_pad": 6172672}, {"n": 8, "tok": 4325, "pad": 4608, "max_pad": 864, "sq_pad": 2795520}, {"n": 8, "tok": 11786, "pad": 12032, "max_pad": 2272, "sq_pad": 18991104}, {"n": 8, "tok": 11217, "pad": 11520, "max_pad": 1760, "sq_pad": 16928768}, {"n": 8, "tok": 12003, "pad": 12288, "max_pad": 1888, "sq_pad": 19146752}, {"n": 8, "tok": 4403, "pad": 4608, "max_pad": 704, "sq_pad": 2684928}, {"n": 8, "tok": 10677, "pad": 11008, "max_pad": 2112, "sq_pad": 16265216}, {"n": 8, "tok": 12903, "pad": 13056, "max_pad": 2080, "sq_pad": 21905408}, {"n": 8, "tok": 12729, "pad": 13056, "max_pad": 1984, "sq_pad": 21624832}, {"n": 8, "tok": 6255, "pad": 6400, "max_pad": 2144, "sq_pad": 7223296}, {"n": 8, "tok": 14042, "pad": 14336, "max_pad": 2304, "sq_pad": 27105280}, {"n": 8, "tok": 14116, "pad": 14336, "max_pad": 2272, "sq_pad": 26548224}, {"n": 8, "tok": 6562, "pad": 6912, "max_pad": 1696, "sq_pad": 6803456}, {"n": 8, "tok": 3808, "pad": 4096, "max_pad": 736, "sq_pad": 2164736}, {"n": 8, "tok": 16384, "pad": 16640, "max_pad": 2336, "sq_pad": 35028992}, {"n": 8, "tok": 9286, "pad": 9472, "max_pad": 2240, "sq_pad": 12681216}, {"n": 8, "tok": 6856, "pad": 7168, "max_pad": 1216, "sq_pad": 6602752}, {"n": 8, "tok": 9229, "pad": 9472, "max_pad": 1408, "sq_pad": 11360256}, {"n": 8, "tok": 8307, "pad": 8704, "max_pad": 1408, "sq_pad": 9646080}, {"n": 8, "tok": 17264, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 8974, "pad": 9216, "max_pad": 2240, "sq_pad": 13539328}, {"n": 8, "tok": 17256, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 5105, "pad": 5376, "max_pad": 800, "sq_pad": 3674112}, {"n": 8, "tok": 9773, "pad": 9984, "max_pad": 1568, "sq_pad": 12814336}, {"n": 8, "tok": 6301, "pad": 6656, "max_pad": 1120, "sq_pad": 5863424}, {"n": 8, "tok": 16635, "pad": 16896, "max_pad": 2336, "sq_pad": 35913728}, {"n": 8, "tok": 14291, "pad": 14592, "max_pad": 2368, "sq_pad": 27289600}, {"n": 8, "tok": 17288, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 16812, "pad": 17152, "max_pad": 2272, "sq_pad": 36806656}, {"n": 8, "tok": 14740, "pad": 14848, "max_pad": 2144, "sq_pad": 28219392}, {"n": 8, "tok": 9148, "pad": 9472, "max_pad": 1376, "sq_pad": 11362304}, {"n": 8, "tok": 16738, "pad": 16896, "max_pad": 2240, "sq_pad": 35829760}, {"n": 8, "tok": 16960, "pad": 17152, "max_pad": 2272, "sq_pad": 36800512}, {"n": 8, "tok": 6526, "pad": 6656, "max_pad": 1056, "sq_pad": 5611520}, {"n": 8, "tok": 11950, "pad": 12288, "max_pad": 1728, "sq_pad": 18956288}, {"n": 8, "tok": 15291, "pad": 15616, "max_pad": 2368, "sq_pad": 31270912}, {"n": 8, "tok": 16230, "pad": 16384, "max_pad": 2176, "sq_pad": 33724416}, {"n": 8, "tok": 9252, "pad": 9472, "max_pad": 1696, "sq_pad": 11632640}, {"n": 8, "tok": 12027, "pad": 12288, "max_pad": 2272, "sq_pad": 20570112}, {"n": 8, "tok": 7793, "pad": 7936, "max_pad": 1248, "sq_pad": 8030208}, {"n": 8, "tok": 14532, "pad": 14592, "max_pad": 2176, "sq_pad": 27459584}]}
{"stage": "ref", "call": 8, "rows": 512, "n_mb": 64, "global_steps": [8], "tok": 667296, "pad": 667556, "sq_pad": 1018810400, "data_digest": "098235703f434e54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 6656, "pad": 6662, "max_pad": 1126, "sq_pad": 5952948}, {"n": 8, "tok": 14022, "pad": 14024, "max_pad": 2154, "sq_pad": 26478376}, {"n": 8, "tok": 5245, "pad": 5250, "max_pad": 768, "sq_pad": 3475636}, {"n": 8, "tok": 7033, "pad": 7036, "max_pad": 1774, "sq_pad": 7398008}, {"n": 8, "tok": 6064, "pad": 6070, "max_pad": 932, "sq_pad": 4679852}, {"n": 8, "tok": 7695, "pad": 7698, "max_pad": 1526, "sq_pad": 7930892}, {"n": 8, "tok": 7504, "pad": 7508, "max_pad": 1338, "sq_pad": 7356480}, {"n": 8, "tok": 7704, "pad": 7708, "max_pad": 1302, "sq_pad": 7827312}, {"n": 8, "tok": 6298, "pad": 6300, "max_pad": 950, "sq_pad": 5004304}, {"n": 8, "tok": 14325, "pad": 14332, "max_pad": 2140, "sq_pad": 27167136}, {"n": 8, "tok": 8487, "pad": 8492, "max_pad": 2116, "sq_pad": 10365784}, {"n": 8, "tok": 8637, "pad": 8642, "max_pad": 1574, "sq_pad": 9935276}, {"n": 8, "tok": 8708, "pad": 8710, "max_pad": 2100, "sq_pad": 10745236}, {"n": 8, "tok": 9080, "pad": 9084, "max_pad": 1702, "sq_pad": 10768704}, {"n": 8, "tok": 8232, "pad": 8236, "max_pad": 1200, "sq_pad": 8620704}, {"n": 8, "tok": 8493, "pad": 8496, "max_pad": 1642, "sq_pad": 9505128}, {"n": 8, "tok": 10272, "pad": 10276, "max_pad": 1594, "sq_pad": 13646152}, {"n": 8, "tok": 10519, "pad": 10524, "max_pad": 1574, "sq_pad": 14328816}, {"n": 8, "tok": 10398, "pad": 10402, "max_pad": 1562, "sq_pad": 13835820}, {"n": 8, "tok": 9870, "pad": 9876, "max_pad": 1388, "sq_pad": 12309504}, {"n": 8, "tok": 11450, "pad": 11456, "max_pad": 1892, "sq_pad": 17006744}, {"n": 8, "tok": 9689, "pad": 9692, "max_pad": 1760, "sq_pad": 12214496}, {"n": 8, "tok": 8974, "pad": 8978, "max_pad": 2118, "sq_pad": 11455764}, {"n": 8, "tok": 6167, "pad": 6172, "max_pad": 1564, "sq_pad": 5618648}, {"n": 8, "tok": 4325, "pad": 4328, "max_pad": 672, "sq_pad": 2412760}, {"n": 8, "tok": 11786, "pad": 11790, "max_pad": 2100, "sq_pad": 18047820}, {"n": 8, "tok": 11217, "pad": 11220, "max_pad": 1648, "sq_pad": 16001704}, {"n": 8, "tok": 12003, "pad": 12006, "max_pad": 1740, "sq_pad": 18227172}, {"n": 8, "tok": 4403, "pad": 4410, "max_pad": 666, "sq_pad": 2458124}, {"n": 8, "tok": 10677, "pad": 10680, "max_pad": 1892, "sq_pad": 15095416}, {"n": 8, "tok": 12903, "pad": 12906, "max_pad": 2032, "sq_pad": 21388860}, {"n": 8, "tok": 12729, "pad": 12734, "max_pad": 1780, "sq_pad": 20480556}, {"n": 8, "tok": 6255, "pad": 6260, "max_pad": 2114, "sq_pad": 6960816}, {"n": 8, "tok": 14042, "pad": 14042, "max_pad": 2128, "sq_pad": 25915972}, {"n": 8, "tok": 14116, "pad": 14120, "max_pad": 2144, "sq_pad": 25679008}, {"n": 8, "tok": 6562, "pad": 6566, "max_pad": 1476, "sq_pad": 5923196}, {"n": 8, "tok": 3808, "pad": 3812, "max_pad": 548, "sq_pad": 1832240}, {"n": 8, "tok": 16384, "pad": 16390, "max_pad": 2136, "sq_pad": 33926452}, {"n": 8, "tok": 9286, "pad": 9292, "max_pad": 2124, "sq_pad": 12041904}, {"n": 8, "tok": 6856, "pad": 6858, "max_pad": 1032, "sq_pad": 5968788}, {"n": 8, "tok": 9229, "pad": 9236, "max_pad": 1378, "sq_pad": 10769088}, {"n": 8, "tok": 8307, "pad": 8310, "max_pad": 1158, "sq_pad": 8706148}, {"n": 8, "tok": 17264, "pad": 17264, "max_pad": 2158, "sq_pad": 37255712}, {"n": 8, "tok": 8974, "pad": 8980, "max_pad": 2118, "sq_pad": 12757640}, {"n": 8, "tok": 17256, "pad": 17264, "max_pad": 2158, "sq_pad": 37255712}, {"n": 8, "tok": 5105, "pad": 5110, "max_pad": 788, "sq_pad": 3306468}, {"n": 8, "tok": 9773, "pad": 9776, "max_pad": 1564, "sq_pad": 12313240}, {"n": 8, "tok": 6301, "pad": 6306, "max_pad": 1108, "sq_pad": 5310764}, {"n": 8, "tok": 16635, "pad": 16636, "max_pad": 2136, "sq_pad": 34773328}, {"n": 8, "tok": 14291, "pad": 14294, "max_pad": 2150, "sq_pad": 26016956}, {"n": 8, "tok": 17288, "pad": 17296, "max_pad": 2162, "sq_pad": 37393952}, {"n": 8, "tok": 16812, "pad": 16812, "max_pad": 2116, "sq_pad": 35342192}, {"n": 8, "tok": 14740, "pad": 14744, "max_pad": 2134, "sq_pad": 27853448}, {"n": 8, "tok": 9148, "pad": 9152, "max_pad": 1358, "sq_pad": 10636144}, {"n": 8, "tok": 16738, "pad": 16744, "max_pad": 2164, "sq_pad": 35175976}, {"n": 8, "tok": 16960, "pad": 16960, "max_pad": 2134, "sq_pad": 35961704}, {"n": 8, "tok": 6526, "pad": 6528, "max_pad": 1038, "sq_pad": 5399776}, {"n": 8, "tok": 11950, "pad": 11952, "max_pad": 1610, "sq_pad": 17898760}, {"n": 8, "tok": 15291, "pad": 15296, "max_pad": 2170, "sq_pad": 29925264}, {"n": 8, "tok": 16230, "pad": 16236, "max_pad": 2106, "sq_pad": 33117056}, {"n": 8, "tok": 9252, "pad": 9256, "max_pad": 1582, "sq_pad": 11038384}, {"n": 8, "tok": 12027, "pad": 12032, "max_pad": 2120, "sq_pad": 19590576}, {"n": 8, "tok": 7793, "pad": 7800, "max_pad": 1240, "sq_pad": 7755224}, {"n": 8, "tok": 14532, "pad": 14534, "max_pad": 2174, "sq_pad": 27268380}]}
{"stage": "train", "call": 15, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 291565, "pad": 302592, "sq_pad": 405876736, "data_digest": "06ac590442c0ae5a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2515, "pad": 2816, "max_pad": 1024, "sq_pad": 2138112}, {"n": 4, "tok": 4141, "pad": 4352, "max_pad": 1280, "sq_pad": 4790272}, {"n": 4, "tok": 5776, "pad": 5888, "max_pad": 1952, "sq_pad": 9768960}, {"n": 4, "tok": 8246, "pad": 8448, "max_pad": 2272, "sq_pad": 17895424}, {"n": 4, "tok": 2532, "pad": 2816, "max_pad": 928, "sq_pad": 2054144}, {"n": 4, "tok": 2713, "pad": 2816, "max_pad": 768, "sq_pad": 1990656}, {"n": 4, "tok": 2555, "pad": 2816, "max_pad": 928, "sq_pad": 2054144}, {"n": 4, "tok": 4478, "pad": 4608, "max_pad": 1856, "sq_pad": 6133760}, {"n": 4, "tok": 2730, "pad": 2816, "max_pad": 768, "sq_pad": 1996800}, {"n": 4, "tok": 3334, "pad": 3584, "max_pad": 1120, "sq_pad": 3280896}, {"n": 4, "tok": 3125, "pad": 3328, "max_pad": 1120, "sq_pad": 2893824}, {"n": 4, "tok": 4570, "pad": 4608, "max_pad": 1536, "sq_pad": 5507072}, {"n": 4, "tok": 3179, "pad": 3328, "max_pad": 1056, "sq_pad": 2865152}, {"n": 4, "tok": 4325, "pad": 4608, "max_pad": 1568, "sq_pad": 5543936}, {"n": 4, "tok": 3517, "pad": 3584, "max_pad": 1152, "sq_pad": 3319808}, {"n": 4, "tok": 4187, "pad": 4352, "max_pad": 1408, "sq_pad": 5036032}, {"n": 4, "tok": 2933, "pad": 3072, "max_pad": 864, "sq_pad": 2371584}, {"n": 4, "tok": 3365, "pad": 3584, "max_pad": 1120, "sq_pad": 3282944}, {"n": 4, "tok": 5974, "pad": 6144, "max_pad": 1984, "sq_pad": 10278912}, {"n": 4, "tok": 8351, "pad": 8448, "max_pad": 2208, "sq_pad": 17879040}, {"n": 4, "tok": 3370, "pad": 3584, "max_pad": 1088, "sq_pad": 3274752}, {"n": 4, "tok": 5117, "pad": 5376, "max_pad": 2336, "sq_pad": 8556544}, {"n": 4, "tok": 3359, "pad": 3584, "max_pad": 1152, "sq_pad": 3303424}, {"n": 4, "tok": 5278, "pad": 5376, "max_pad": 1632, "sq_pad": 7378944}, {"n": 4, "tok": 3479, "pad": 3584, "max_pad": 1056, "sq_pad": 3270656}, {"n": 4, "tok": 5229, "pad": 5376, "max_pad": 2176, "sq_pad": 8153088}, {"n": 4, "tok": 3945, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 5135, "pad": 5376, "max_pad": 1920, "sq_pad": 7682048}, {"n": 4, "tok": 3684, "pad": 3840, "max_pad": 1152, "sq_pad": 3743744}, {"n": 4, "tok": 4548, "pad": 4608, "max_pad": 1216, "sq_pad": 5314560}, {"n": 4, "tok": 3544, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 4949, "pad": 5120, "max_pad": 1792, "sq_pad": 6916096}, {"n": 4, "tok": 4271, "pad": 4352, "max_pad": 1216, "sq_pad": 4777984}, {"n": 4, "tok": 6001, "pad": 6144, "max_pad": 1696, "sq_pad": 9484288}, {"n": 4, "tok": 4493, "pad": 4608, "max_pad": 1504, "sq_pad": 5509120}, {"n": 4, "tok": 6026, "pad": 6144, "max_pad": 1632, "sq_pad": 9451520}, {"n": 4, "tok": 4696, "pad": 4864, "max_pad": 1568, "sq_pad": 6115328}, {"n": 4, "tok": 5702, "pad": 5888, "max_pad": 1664, "sq_pad": 8755200}, {"n": 4, "tok": 4729, "pad": 4864, "max_pad": 1376, "sq_pad": 5961728}, {"n": 4, "tok": 5141, "pad": 5376, "max_pad": 1536, "sq_pad": 7301120}, {"n": 4, "tok": 4825, "pad": 5120, "max_pad": 1568, "sq_pad": 6690816}, {"n": 4, "tok": 6625, "pad": 6912, "max_pad": 2144, "sq_pad": 12261376}, {"n": 4, "tok": 4144, "pad": 4352, "max_pad": 1280, "sq_pad": 4790272}, {"n": 4, "tok": 5545, "pad": 5632, "max_pad": 1760, "sq_pad": 8130560}, {"n": 4, "tok": 3578, "pad": 3840, "max_pad": 1184, "sq_pad": 3870720}, {"n": 4, "tok": 5396, "pad": 5632, "max_pad": 2304, "sq_pad": 9019392}, {"n": 4, "tok": 2306, "pad": 2560, "max_pad": 832, "sq_pad": 1689600}, {"n": 4, "tok": 3861, "pad": 4096, "max_pad": 1760, "sq_pad": 4986880}, {"n": 4, "tok": 1869, "pad": 2048, "max_pad": 640, "sq_pad": 1089536}, {"n": 4, "tok": 2456, "pad": 2560, "max_pad": 768, "sq_pad": 1662976}, {"n": 4, "tok": 5042, "pad": 5120, "max_pad": 1440, "sq_pad": 6608896}, {"n": 4, "tok": 6744, "pad": 6912, "max_pad": 2240, "sq_pad": 12328960}, {"n": 4, "tok": 4996, "pad": 5120, "max_pad": 1504, "sq_pad": 6631424}, {"n": 4, "tok": 6221, "pad": 6400, "max_pad": 1728, "sq_pad": 10280960}, {"n": 4, "tok": 5433, "pad": 5632, "max_pad": 1600, "sq_pad": 7993344}, {"n": 4, "tok": 6570, "pad": 6656, "max_pad": 1792, "sq_pad": 11098112}, {"n": 4, "tok": 2018, "pad": 2304, "max_pad": 736, "sq_pad": 1363968}, {"n": 4, "tok": 2385, "pad": 2560, "max_pad": 768, "sq_pad": 1660928}, {"n": 4, "tok": 4920, "pad": 5120, "max_pad": 1888, "sq_pad": 7163904}, {"n": 4, "tok": 5757, "pad": 5888, "max_pad": 1952, "sq_pad": 9029632}, {"n": 4, "tok": 5582, "pad": 5632, "max_pad": 1536, "sq_pad": 7997440}, {"n": 4, "tok": 7321, "pad": 7424, "max_pad": 2080, "sq_pad": 13907968}, {"n": 4, "tok": 5786, "pad": 5888, "max_pad": 1632, "sq_pad": 8718336}, {"n": 4, "tok": 6943, "pad": 7168, "max_pad": 1952, "sq_pad": 12883968}]}
{"stage": "train", "call": 16, "rows": 256, "n_mb": 64, "global_steps": [8], "tok": 375731, "pad": 385536, "sq_pad": 670580736, "data_digest": "bae698b6f73ba6b8", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2157, "pad": 2304, "max_pad": 640, "sq_pad": 1333248}, {"n": 4, "tok": 4098, "pad": 4352, "max_pad": 2304, "sq_pad": 6715392}, {"n": 4, "tok": 6346, "pad": 6656, "max_pad": 2144, "sq_pad": 11606016}, {"n": 4, "tok": 7696, "pad": 7936, "max_pad": 2336, "sq_pad": 16371712}, {"n": 4, "tok": 5936, "pad": 6144, "max_pad": 1792, "sq_pad": 9529344}, {"n": 4, "tok": 8180, "pad": 8448, "max_pad": 2368, "sq_pad": 18012160}, {"n": 4, "tok": 2794, "pad": 3072, "max_pad": 864, "sq_pad": 2385920}, {"n": 4, "tok": 3768, "pad": 3840, "max_pad": 1504, "sq_pad": 4098048}, {"n": 4, "tok": 1835, "pad": 2048, "max_pad": 608, "sq_pad": 1067008}, {"n": 4, "tok": 1973, "pad": 2048, "max_pad": 576, "sq_pad": 1056768}, {"n": 4, "tok": 7844, "pad": 7936, "max_pad": 2208, "sq_pad": 16060416}, {"n": 4, "tok": 8540, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3608, "pad": 3840, "max_pad": 1248, "sq_pad": 3803136}, {"n": 4, "tok": 5678, "pad": 5888, "max_pad": 2304, "sq_pad": 9611264}, {"n": 4, "tok": 3149, "pad": 3328, "max_pad": 992, "sq_pad": 2832384}, {"n": 4, "tok": 3707, "pad": 3840, "max_pad": 1088, "sq_pad": 3713024}, {"n": 4, "tok": 4268, "pad": 4352, "max_pad": 1152, "sq_pad": 4749312}, {"n": 4, "tok": 4961, "pad": 5120, "max_pad": 1408, "sq_pad": 6594560}, {"n": 4, "tok": 3883, "pad": 4096, "max_pad": 1248, "sq_pad": 4270080}, {"n": 4, "tok": 4424, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8632, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 2978, "pad": 3072, "max_pad": 832, "sq_pad": 2369536}, {"n": 4, "tok": 5996, "pad": 6144, "max_pad": 2208, "sq_pad": 11077632}, {"n": 4, "tok": 8628, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8628, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 2362, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2743, "pad": 2816, "max_pad": 800, "sq_pad": 2000896}, {"n": 4, "tok": 5390, "pad": 5632, "max_pad": 1568, "sq_pad": 7966720}, {"n": 4, "tok": 4383, "pad": 4608, "max_pad": 1376, "sq_pad": 5507072}, {"n": 4, "tok": 3218, "pad": 3328, "max_pad": 1056, "sq_pad": 2969600}, {"n": 4, "tok": 3083, "pad": 3328, "max_pad": 1120, "sq_pad": 2904064}, {"n": 4, "tok": 8091, "pad": 8192, "max_pad": 2144, "sq_pad": 16887808}, {"n": 4, "tok": 8544, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6333, "pad": 6400, "max_pad": 1760, "sq_pad": 10287104}, {"n": 4, "tok": 7958, "pad": 8192, "max_pad": 2336, "sq_pad": 16963584}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8348, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 8464, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6638, "pad": 6912, "max_pad": 2048, "sq_pad": 12310528}, {"n": 4, "tok": 8102, "pad": 8192, "max_pad": 2176, "sq_pad": 16914432}, {"n": 4, "tok": 4607, "pad": 4864, "max_pad": 1376, "sq_pad": 6014976}, {"n": 4, "tok": 4541, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 8086, "pad": 8192, "max_pad": 2240, "sq_pad": 16889856}, {"n": 4, "tok": 8652, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8424, "pad": 8448, "max_pad": 2144, "sq_pad": 17848320}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3313, "pad": 3584, "max_pad": 1248, "sq_pad": 3381248}, {"n": 4, "tok": 3213, "pad": 3328, "max_pad": 928, "sq_pad": 2787328}, {"n": 4, "tok": 5882, "pad": 6144, "max_pad": 1632, "sq_pad": 9463808}, {"n": 4, "tok": 6068, "pad": 6144, "max_pad": 1632, "sq_pad": 9455616}, {"n": 4, "tok": 6669, "pad": 6912, "max_pad": 1952, "sq_pad": 12154880}, {"n": 4, "tok": 8622, "pad": 8704, "max_pad": 2208, "sq_pad": 18941952}, {"n": 4, "tok": 7821, "pad": 7936, "max_pad": 2176, "sq_pad": 15882240}, {"n": 4, "tok": 8409, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 4109, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 5143, "pad": 5376, "max_pad": 1760, "sq_pad": 7485440}, {"n": 4, "tok": 4777, "pad": 4864, "max_pad": 1312, "sq_pad": 5953536}, {"n": 4, "tok": 7250, "pad": 7424, "max_pad": 2240, "sq_pad": 14555136}, {"n": 4, "tok": 3547, "pad": 3584, "max_pad": 992, "sq_pad": 3248128}, {"n": 4, "tok": 4246, "pad": 4352, "max_pad": 1248, "sq_pad": 4782080}, {"n": 4, "tok": 6058, "pad": 6144, "max_pad": 1728, "sq_pad": 9549824}, {"n": 4, "tok": 8474, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}]}


==> anc/data/controlled/micro_batches/p3_mxfp8_m4half.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 334685, "pad": 342528, "sq_pad": 539455488, "data_digest": "7d8e4cd2d72ab9c2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3584, "max_pad": 608, "sq_pad": 1654784}, {"n": 8, "tok": 6212, "pad": 6400, "max_pad": 1184, "sq_pad": 5410816}, {"n": 8, "tok": 10680, "pad": 11008, "max_pad": 2336, "sq_pad": 17264640}, {"n": 8, "tok": 7873, "pad": 8192, "max_pad": 1440, "sq_pad": 8744960}, {"n": 8, "tok": 6883, "pad": 7168, "max_pad": 1312, "sq_pad": 6649856}, {"n": 8, "tok": 9462, "pad": 9728, "max_pad": 2304, "sq_pad": 13402112}, {"n": 8, "tok": 11372, "pad": 11520, "max_pad": 2176, "sq_pad": 18624512}, {"n": 8, "tok": 9023, "pad": 9216, "max_pad": 1568, "sq_pad": 10870784}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1440, "sq_pad": 11358208}, {"n": 8, "tok": 9076, "pad": 9472, "max_pad": 1536, "sq_pad": 11390976}, {"n": 8, "tok": 5004, "pad": 5376, "max_pad": 1088, "sq_pad": 3831808}, {"n": 8, "tok": 12591, "pad": 12800, "max_pad": 2208, "sq_pad": 21583872}, {"n": 8, "tok": 11725, "pad": 12032, "max_pad": 2304, "sq_pad": 19003392}, {"n": 8, "tok": 5277, "pad": 5632, "max_pad": 1088, "sq_pad": 4157440}, {"n": 8, "tok": 14104, "pad": 14336, "max_pad": 2272, "sq_pad": 27965440}, {"n": 8, "tok": 6302, "pad": 6656, "max_pad": 1376, "sq_pad": 6424576}, {"n": 8, "tok": 9788, "pad": 9984, "max_pad": 2272, "sq_pad": 14628864}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1376, "sq_pad": 6885376}, {"n": 8, "tok": 8330, "pad": 8704, "max_pad": 2336, "sq_pad": 11360256}, {"n": 8, "tok": 13227, "pad": 13568, "max_pad": 2304, "sq_pad": 23623680}, {"n": 8, "tok": 12042, "pad": 12288, "max_pad": 1984, "sq_pad": 20002816}, {"n": 8, "tok": 7902, "pad": 8192, "max_pad": 2336, "sq_pad": 10594304}, {"n": 8, "tok": 10578, "pad": 10752, "max_pad": 1600, "sq_pad": 14649344}, {"n": 8, "tok": 16183, "pad": 16384, "max_pad": 2240, "sq_pad": 33622016}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9984, "max_pad": 1792, "sq_pad": 12898304}, {"n": 8, "tok": 11054, "pad": 11264, "max_pad": 2240, "sq_pad": 17940480}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 16139, "pad": 16384, "max_pad": 2304, "sq_pad": 33810432}, {"n": 8, "tok": 8447, "pad": 8704, "max_pad": 2272, "sq_pad": 11149312}, {"n": 8, "tok": 14867, "pad": 15104, "max_pad": 2304, "sq_pad": 29614080}, {"n": 8, "tok": 16840, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}], "selfcheck": {"verl": 3584, "ours": 3584, "ok": true}}
{"stage": "ref", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 334685, "pad": 334824, "sq_pad": 516285848, "data_digest": "7d8e4cd2d72ab9c2", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 128, "n_mb": 32, "global_steps": [1], "tok": 138134, "pad": 143872, "sq_pad": 190605312, "data_digest": "b9c1eaf91bada3c0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1575, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1748, "pad": 2048, "max_pad": 736, "sq_pad": 1124352}, {"n": 4, "tok": 2534, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 3678, "pad": 3840, "max_pad": 1216, "sq_pad": 3799040}, {"n": 4, "tok": 3825, "pad": 4096, "max_pad": 1312, "sq_pad": 4384768}, {"n": 4, "tok": 6855, "pad": 6912, "max_pad": 2144, "sq_pad": 12486656}, {"n": 4, "tok": 3371, "pad": 3584, "max_pad": 1152, "sq_pad": 3317760}, {"n": 4, "tok": 4502, "pad": 4608, "max_pad": 1280, "sq_pad": 5335040}, {"n": 4, "tok": 3120, "pad": 3328, "max_pad": 1024, "sq_pad": 2820096}, {"n": 4, "tok": 3763, "pad": 3840, "max_pad": 1152, "sq_pad": 3737600}, {"n": 4, "tok": 3724, "pad": 3840, "max_pad": 1056, "sq_pad": 3756032}, {"n": 4, "tok": 5738, "pad": 5888, "max_pad": 2240, "sq_pad": 9478144}, {"n": 4, "tok": 3927, "pad": 4096, "max_pad": 1376, "sq_pad": 4395008}, {"n": 4, "tok": 7445, "pad": 7680, "max_pad": 2336, "sq_pad": 15206400}, {"n": 4, "tok": 4050, "pad": 4352, "max_pad": 1312, "sq_pad": 4806656}, {"n": 4, "tok": 4973, "pad": 5120, "max_pad": 1600, "sq_pad": 6703104}, {"n": 4, "tok": 4264, "pad": 4352, "max_pad": 1184, "sq_pad": 4761600}, {"n": 4, "tok": 4963, "pad": 5120, "max_pad": 1408, "sq_pad": 6580224}, {"n": 4, "tok": 4280, "pad": 4352, "max_pad": 1120, "sq_pad": 4739072}, {"n": 4, "tok": 4796, "pad": 5120, "max_pad": 1536, "sq_pad": 6651904}, {"n": 4, "tok": 2282, "pad": 2560, "max_pad": 832, "sq_pad": 1693696}, {"n": 4, "tok": 2722, "pad": 2816, "max_pad": 896, "sq_pad": 2039808}, {"n": 4, "tok": 5152, "pad": 5376, "max_pad": 1664, "sq_pad": 7395328}, {"n": 4, "tok": 7439, "pad": 7680, "max_pad": 2304, "sq_pad": 15128576}, {"n": 4, "tok": 5057, "pad": 5120, "max_pad": 1376, "sq_pad": 6608896}, {"n": 4, "tok": 6668, "pad": 6912, "max_pad": 2304, "sq_pad": 12394496}, {"n": 4, "tok": 2403, "pad": 2560, "max_pad": 800, "sq_pad": 1673216}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 5660, "pad": 5888, "max_pad": 2272, "sq_pad": 10123264}, {"n": 4, "tok": 8444, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 2160, "pad": 2304, "max_pad": 640, "sq_pad": 1335296}, {"n": 4, "tok": 4142, "pad": 4352, "max_pad": 1312, "sq_pad": 4995072}], "selfcheck": {"verl": 1792, "ours": 1792, "ok": true}}
{"stage": "train", "call": 2, "rows": 128, "n_mb": 32, "global_steps": [1], "tok": 196551, "pad": 201472, "sq_pad": 355807232, "data_digest": "3cd802461fc52e30", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 3527, "pad": 3584, "max_pad": 1440, "sq_pad": 3641344}, {"n": 4, "tok": 6261, "pad": 6400, "max_pad": 2240, "sq_pad": 10934272}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1088, "sq_pad": 2498560}, {"n": 4, "tok": 4170, "pad": 4352, "max_pad": 1408, "sq_pad": 4913152}, {"n": 4, "tok": 3234, "pad": 3328, "max_pad": 896, "sq_pad": 2777088}, {"n": 4, "tok": 5096, "pad": 5376, "max_pad": 2336, "sq_pad": 8583168}, {"n": 4, "tok": 5881, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 7346, "pad": 7424, "max_pad": 2144, "sq_pad": 13940736}, {"n": 4, "tok": 4687, "pad": 4864, "max_pad": 1440, "sq_pad": 6057984}, {"n": 4, "tok": 7355, "pad": 7680, "max_pad": 2112, "sq_pad": 14821376}, {"n": 4, "tok": 2804, "pad": 3072, "max_pad": 1024, "sq_pad": 2476032}, {"n": 4, "tok": 5098, "pad": 5376, "max_pad": 2368, "sq_pad": 8677376}, {"n": 4, "tok": 4710, "pad": 4864, "max_pad": 1344, "sq_pad": 5941248}, {"n": 4, "tok": 5868, "pad": 6144, "max_pad": 1600, "sq_pad": 9453568}, {"n": 4, "tok": 7858, "pad": 7936, "max_pad": 1984, "sq_pad": 15745024}, {"n": 4, "tok": 8325, "pad": 8448, "max_pad": 2240, "sq_pad": 17876992}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8700, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 4529, "pad": 4608, "max_pad": 1312, "sq_pad": 5392384}, {"n": 4, "tok": 5147, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 4031, "pad": 4096, "max_pad": 1280, "sq_pad": 4327424}, {"n": 4, "tok": 7023, "pad": 7168, "max_pad": 2240, "sq_pad": 13613056}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8552, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 7503, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 8636, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3779, "pad": 3840, "max_pad": 1056, "sq_pad": 3704832}, {"n": 4, "tok": 4668, "pad": 4864, "max_pad": 2272, "sq_pad": 7444480}, {"n": 4, "tok": 6429, "pad": 6656, "max_pad": 2144, "sq_pad": 11685888}, {"n": 4, "tok": 8438, "pad": 8704, "max_pad": 2400, "sq_pad": 19040256}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8420, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}]}
{"stage": "old_log_prob", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 330152, "pad": 337408, "sq_pad": 525516800, "data_digest": "70bb7e4c50d5d6cf", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 6144, "max_pad": 1152, "sq_pad": 5087232}, {"n": 8, "tok": 8167, "pad": 8448, "max_pad": 2336, "sq_pad": 10964992}, {"n": 8, "tok": 5640, "pad": 5888, "max_pad": 896, "sq_pad": 4386816}, {"n": 8, "tok": 8140, "pad": 8448, "max_pad": 1376, "sq_pad": 9183232}, {"n": 8, "tok": 13645, "pad": 13824, "max_pad": 2176, "sq_pad": 25929728}, {"n": 8, "tok": 10463, "pad": 10752, "max_pad": 1728, "sq_pad": 14972928}, {"n": 8, "tok": 11182, "pad": 11520, "max_pad": 2336, "sq_pad": 18036736}, {"n": 8, "tok": 8929, "pad": 9216, "max_pad": 1568, "sq_pad": 10878976}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1632, "sq_pad": 11479040}, {"n": 8, "tok": 11100, "pad": 11264, "max_pad": 2176, "sq_pad": 16769024}, {"n": 8, "tok": 5970, "pad": 6144, "max_pad": 1024, "sq_pad": 4956160}, {"n": 8, "tok": 6299, "pad": 6400, "max_pad": 928, "sq_pad": 5218304}, {"n": 8, "tok": 15509, "pad": 15616, "max_pad": 2144, "sq_pad": 31080448}, {"n": 8, "tok": 9198, "pad": 9472, "max_pad": 1696, "sq_pad": 11728896}, {"n": 8, "tok": 7431, "pad": 7680, "max_pad": 2240, "sq_pad": 9308160}, {"n": 8, "tok": 7853, "pad": 8192, "max_pad": 1376, "sq_pad": 8675328}, {"n": 8, "tok": 12926, "pad": 13056, "max_pad": 2208, "sq_pad": 21962752}, {"n": 8, "tok": 4667, "pad": 4864, "max_pad": 928, "sq_pad": 3112960}, {"n": 8, "tok": 7941, "pad": 8192, "max_pad": 2304, "sq_pad": 10405888}, {"n": 8, "tok": 14245, "pad": 14592, "max_pad": 2368, "sq_pad": 27199488}, {"n": 8, "tok": 10549, "pad": 10752, "max_pad": 2176, "sq_pad": 16238592}, {"n": 8, "tok": 6384, "pad": 6656, "max_pad": 992, "sq_pad": 5599232}, {"n": 8, "tok": 5394, "pad": 5632, "max_pad": 960, "sq_pad": 4214784}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 8700, "pad": 8960, "max_pad": 2304, "sq_pad": 11780096}, {"n": 8, "tok": 17005, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 13724, "pad": 13824, "max_pad": 2144, "sq_pad": 24721408}, {"n": 8, "tok": 14106, "pad": 14336, "max_pad": 2304, "sq_pad": 27023360}, {"n": 8, "tok": 15156, "pad": 15360, "max_pad": 2272, "sq_pad": 30545920}, {"n": 8, "tok": 7119, "pad": 7424, "max_pad": 2304, "sq_pad": 9078784}, {"n": 8, "tok": 12969, "pad": 13312, "max_pad": 1888, "sq_pad": 22407168}, {"n": 8, "tok": 16997, "pad": 17152, "max_pad": 2240, "sq_pad": 36792320}]}
{"stage": "ref", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 330152, "pad": 330294, "sq_pad": 504249556, "data_digest": "70bb7e4c50d5d6cf", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 128, "n_mb": 32, "global_steps": [2], "tok": 144694, "pad": 150528, "sq_pad": 203122688, "data_digest": "3f71a8f7d12cf4eb", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2236, "pad": 2560, "max_pad": 928, "sq_pad": 1755136}, {"n": 4, "tok": 3705, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 960, "sq_pad": 2426880}, {"n": 4, "tok": 5140, "pad": 5376, "max_pad": 2336, "sq_pad": 8538112}, {"n": 4, "tok": 2607, "pad": 2816, "max_pad": 832, "sq_pad": 2004992}, {"n": 4, "tok": 3033, "pad": 3328, "max_pad": 1024, "sq_pad": 2824192}, {"n": 4, "tok": 3548, "pad": 3840, "max_pad": 1216, "sq_pad": 3803136}, {"n": 4, "tok": 4592, "pad": 4864, "max_pad": 1408, "sq_pad": 5963776}, {"n": 4, "tok": 5273, "pad": 5376, "max_pad": 1856, "sq_pad": 8054784}, {"n": 4, "tok": 8372, "pad": 8448, "max_pad": 2144, "sq_pad": 17854464}, {"n": 4, "tok": 4454, "pad": 4608, "max_pad": 1408, "sq_pad": 5470208}, {"n": 4, "tok": 6009, "pad": 6144, "max_pad": 1664, "sq_pad": 9461760}, {"n": 4, "tok": 4423, "pad": 4608, "max_pad": 1408, "sq_pad": 5441536}, {"n": 4, "tok": 6759, "pad": 6912, "max_pad": 2208, "sq_pad": 12357632}, {"n": 4, "tok": 4077, "pad": 4096, "max_pad": 1120, "sq_pad": 4214784}, {"n": 4, "tok": 4852, "pad": 5120, "max_pad": 1568, "sq_pad": 6664192}, {"n": 4, "tok": 4199, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 5028, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 4591, "pad": 4864, "max_pad": 1536, "sq_pad": 6055936}, {"n": 4, "tok": 6509, "pad": 6656, "max_pad": 2208, "sq_pad": 11491328}, {"n": 4, "tok": 2412, "pad": 2560, "max_pad": 832, "sq_pad": 1705984}, {"n": 4, "tok": 3558, "pad": 3840, "max_pad": 1216, "sq_pad": 3782656}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 3503, "pad": 3584, "max_pad": 960, "sq_pad": 3233792}, {"n": 4, "tok": 6989, "pad": 7168, "max_pad": 2272, "sq_pad": 13258752}, {"n": 4, "tok": 8520, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3923, "pad": 4096, "max_pad": 1248, "sq_pad": 4311040}, {"n": 4, "tok": 5275, "pad": 5376, "max_pad": 1568, "sq_pad": 7303168}, {"n": 4, "tok": 2802, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 4629, "pad": 4864, "max_pad": 2304, "sq_pad": 7503872}, {"n": 4, "tok": 3474, "pad": 3584, "max_pad": 992, "sq_pad": 3229696}, {"n": 4, "tok": 4379, "pad": 4608, "max_pad": 1344, "sq_pad": 5414912}]}
{"stage": "train", "call": 4, "rows": 128, "n_mb": 32, "global_steps": [2], "tok": 185458, "pad": 190464, "sq_pad": 332400640, "data_digest": "46bda42a4afb2ec5", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 5804, "pad": 5888, "max_pad": 1728, "sq_pad": 8816640}, {"n": 4, "tok": 7122, "pad": 7168, "max_pad": 2176, "sq_pad": 13105152}, {"n": 4, "tok": 1982, "pad": 2048, "max_pad": 608, "sq_pad": 1062912}, {"n": 4, "tok": 2685, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 3013, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 4928, "pad": 5120, "max_pad": 2272, "sq_pad": 7940096}, {"n": 4, "tok": 6451, "pad": 6656, "max_pad": 1856, "sq_pad": 11139072}, {"n": 4, "tok": 7794, "pad": 7936, "max_pad": 2208, "sq_pad": 15896576}, {"n": 4, "tok": 4015, "pad": 4096, "max_pad": 1152, "sq_pad": 4237312}, {"n": 4, "tok": 6534, "pad": 6656, "max_pad": 2176, "sq_pad": 12001280}, {"n": 4, "tok": 3118, "pad": 3328, "max_pad": 960, "sq_pad": 2803712}, {"n": 4, "tok": 3266, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2729, "pad": 2816, "max_pad": 960, "sq_pad": 2156544}, {"n": 4, "tok": 2665, "pad": 2816, "max_pad": 960, "sq_pad": 2082816}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8788, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 3366, "pad": 3584, "max_pad": 992, "sq_pad": 3256320}, {"n": 4, "tok": 5334, "pad": 5632, "max_pad": 2400, "sq_pad": 9267200}, {"n": 4, "tok": 8477, "pad": 8704, "max_pad": 2304, "sq_pad": 18962432}, {"n": 4, "tok": 8528, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 5668, "pad": 5888, "max_pad": 1792, "sq_pad": 8812544}, {"n": 4, "tok": 8056, "pad": 8192, "max_pad": 2144, "sq_pad": 16846848}, {"n": 4, "tok": 6065, "pad": 6144, "max_pad": 2176, "sq_pad": 10027008}, {"n": 4, "tok": 8041, "pad": 8192, "max_pad": 2272, "sq_pad": 16988160}, {"n": 4, "tok": 6904, "pad": 7168, "max_pad": 2144, "sq_pad": 13441024}, {"n": 4, "tok": 8252, "pad": 8448, "max_pad": 2304, "sq_pad": 17946624}, {"n": 4, "tok": 2936, "pad": 3072, "max_pad": 864, "sq_pad": 2379776}, {"n": 4, "tok": 4183, "pad": 4352, "max_pad": 2240, "sq_pad": 6506496}, {"n": 4, "tok": 6745, "pad": 6912, "max_pad": 1888, "sq_pad": 12111872}, {"n": 4, "tok": 6224, "pad": 6400, "max_pad": 1824, "sq_pad": 10319872}, {"n": 4, "tok": 8449, "pad": 8704, "max_pad": 2368, "sq_pad": 18995200}, {"n": 4, "tok": 8548, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 313415, "pad": 321024, "sq_pad": 482875392, "data_digest": "f5d934d6e4c3506e", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3778, "pad": 4096, "max_pad": 992, "sq_pad": 2396160}, {"n": 8, "tok": 4700, "pad": 4864, "max_pad": 832, "sq_pad": 3031040}, {"n": 8, "tok": 5987, "pad": 6144, "max_pad": 2208, "sq_pad": 7100416}, {"n": 8, "tok": 5352, "pad": 5632, "max_pad": 992, "sq_pad": 4098048}, {"n": 8, "tok": 6229, "pad": 6400, "max_pad": 1024, "sq_pad": 5220352}, {"n": 8, "tok": 8519, "pad": 8704, "max_pad": 2176, "sq_pad": 11046912}, {"n": 8, "tok": 7917, "pad": 8192, "max_pad": 1728, "sq_pad": 9424896}, {"n": 8, "tok": 9864, "pad": 10240, "max_pad": 1920, "sq_pad": 14036992}, {"n": 8, "tok": 8834, "pad": 8960, "max_pad": 1632, "sq_pad": 10477568}, {"n": 8, "tok": 13719, "pad": 14080, "max_pad": 2368, "sq_pad": 25778176}, {"n": 8, "tok": 12842, "pad": 13056, "max_pad": 2016, "sq_pad": 21733376}, {"n": 8, "tok": 7250, "pad": 7424, "max_pad": 2208, "sq_pad": 9056256}, {"n": 8, "tok": 8195, "pad": 8448, "max_pad": 2272, "sq_pad": 11036672}, {"n": 8, "tok": 8028, "pad": 8192, "max_pad": 2208, "sq_pad": 10141696}, {"n": 8, "tok": 12617, "pad": 12800, "max_pad": 2144, "sq_pad": 21360640}, {"n": 8, "tok": 11825, "pad": 12032, "max_pad": 1920, "sq_pad": 18423808}, {"n": 8, "tok": 11724, "pad": 12032, "max_pad": 2336, "sq_pad": 19447808}, {"n": 8, "tok": 7179, "pad": 7424, "max_pad": 1152, "sq_pad": 7182336}, {"n": 8, "tok": 7876, "pad": 8192, "max_pad": 1568, "sq_pad": 9322496}, {"n": 8, "tok": 5327, "pad": 5632, "max_pad": 928, "sq_pad": 4063232}, {"n": 8, "tok": 10951, "pad": 11264, "max_pad": 1760, "sq_pad": 16166912}, {"n": 8, "tok": 3009, "pad": 3328, "max_pad": 640, "sq_pad": 1443840}, {"n": 8, "tok": 16952, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17280, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 13739, "pad": 14080, "max_pad": 2432, "sq_pad": 25595904}, {"n": 8, "tok": 14633, "pad": 14848, "max_pad": 2272, "sq_pad": 27899904}, {"n": 8, "tok": 9859, "pad": 10240, "max_pad": 1504, "sq_pad": 13381632}, {"n": 8, "tok": 10285, "pad": 10496, "max_pad": 1568, "sq_pad": 14030848}, {"n": 8, "tok": 16264, "pad": 16384, "max_pad": 2176, "sq_pad": 33804288}, {"n": 8, "tok": 15342, "pad": 15616, "max_pad": 2240, "sq_pad": 31479808}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 1440, "sq_pad": 9889792}, {"n": 8, "tok": 8858, "pad": 8960, "max_pad": 1376, "sq_pad": 10149888}]}
{"stage": "ref", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 313415, "pad": 313550, "sq_pad": 461339068, "data_digest": "f5d934d6e4c3506e", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 128, "n_mb": 32, "global_steps": [3], "tok": 135656, "pad": 141568, "sq_pad": 189892608, "data_digest": "c9677f3a499f4665", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1763, "pad": 1792, "max_pad": 512, "sq_pad": 813056}, {"n": 4, "tok": 2015, "pad": 2304, "max_pad": 992, "sq_pad": 1583104}, {"n": 4, "tok": 2076, "pad": 2304, "max_pad": 704, "sq_pad": 1349632}, {"n": 4, "tok": 2624, "pad": 2816, "max_pad": 928, "sq_pad": 2050048}, {"n": 4, "tok": 2157, "pad": 2304, "max_pad": 672, "sq_pad": 1341440}, {"n": 4, "tok": 3830, "pad": 4096, "max_pad": 2368, "sq_pad": 6610944}, {"n": 4, "tok": 2383, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2969, "pad": 3072, "max_pad": 896, "sq_pad": 2398208}, {"n": 4, "tok": 2796, "pad": 3072, "max_pad": 1024, "sq_pad": 2449408}, {"n": 4, "tok": 3433, "pad": 3584, "max_pad": 1056, "sq_pad": 3246080}, {"n": 4, "tok": 3198, "pad": 3328, "max_pad": 1024, "sq_pad": 2873344}, {"n": 4, "tok": 5321, "pad": 5376, "max_pad": 2112, "sq_pad": 8026112}, {"n": 4, "tok": 3148, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4769, "pad": 4864, "max_pad": 1600, "sq_pad": 6412288}, {"n": 4, "tok": 3933, "pad": 4096, "max_pad": 1280, "sq_pad": 4290560}, {"n": 4, "tok": 5931, "pad": 6144, "max_pad": 1824, "sq_pad": 9623552}, {"n": 4, "tok": 3664, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 5170, "pad": 5376, "max_pad": 1792, "sq_pad": 7505920}, {"n": 4, "tok": 5904, "pad": 6144, "max_pad": 1984, "sq_pad": 9838592}, {"n": 4, "tok": 7815, "pad": 7936, "max_pad": 2208, "sq_pad": 15816704}, {"n": 4, "tok": 5720, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 7122, "pad": 7424, "max_pad": 2176, "sq_pad": 13926400}, {"n": 4, "tok": 2293, "pad": 2560, "max_pad": 960, "sq_pad": 1783808}, {"n": 4, "tok": 4957, "pad": 5120, "max_pad": 2272, "sq_pad": 7890944}, {"n": 4, "tok": 2914, "pad": 3072, "max_pad": 896, "sq_pad": 2430976}, {"n": 4, "tok": 5281, "pad": 5376, "max_pad": 2176, "sq_pad": 8341504}, {"n": 4, "tok": 3105, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 4923, "pad": 5120, "max_pad": 2272, "sq_pad": 7968768}, {"n": 4, "tok": 5238, "pad": 5376, "max_pad": 1472, "sq_pad": 7342080}, {"n": 4, "tok": 7379, "pad": 7680, "max_pad": 2144, "sq_pad": 14927872}, {"n": 4, "tok": 5345, "pad": 5632, "max_pad": 1600, "sq_pad": 7993344}, {"n": 4, "tok": 6480, "pad": 6656, "max_pad": 1984, "sq_pad": 11257856}]}
{"stage": "train", "call": 6, "rows": 128, "n_mb": 32, "global_steps": [3], "tok": 177759, "pad": 182528, "sq_pad": 300750848, "data_digest": "556f8146d9b2e93d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4846, "pad": 5120, "max_pad": 1536, "sq_pad": 6725632}, {"n": 4, "tok": 6878, "pad": 7168, "max_pad": 2368, "sq_pad": 13510656}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1152, "sq_pad": 3442688}, {"n": 4, "tok": 3766, "pad": 3840, "max_pad": 1120, "sq_pad": 3739648}, {"n": 4, "tok": 2989, "pad": 3072, "max_pad": 1152, "sq_pad": 2580480}, {"n": 4, "tok": 4887, "pad": 5120, "max_pad": 1536, "sq_pad": 6686720}, {"n": 4, "tok": 2477, "pad": 2560, "max_pad": 736, "sq_pad": 1650688}, {"n": 4, "tok": 2850, "pad": 3072, "max_pad": 928, "sq_pad": 2412544}, {"n": 4, "tok": 4933, "pad": 5120, "max_pad": 1504, "sq_pad": 6633472}, {"n": 4, "tok": 6018, "pad": 6144, "max_pad": 1632, "sq_pad": 9467904}, {"n": 4, "tok": 1418, "pad": 1536, "max_pad": 416, "sq_pad": 591872}, {"n": 4, "tok": 1591, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8476, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 8640, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6043, "pad": 6144, "max_pad": 1728, "sq_pad": 9537536}, {"n": 4, "tok": 7696, "pad": 7936, "max_pad": 2368, "sq_pad": 15955968}, {"n": 4, "tok": 6829, "pad": 6912, "max_pad": 1792, "sq_pad": 11950080}, {"n": 4, "tok": 7804, "pad": 7936, "max_pad": 2240, "sq_pad": 15919104}, {"n": 4, "tok": 5046, "pad": 5120, "max_pad": 1504, "sq_pad": 6682624}, {"n": 4, "tok": 4813, "pad": 5120, "max_pad": 1440, "sq_pad": 6699008}, {"n": 4, "tok": 4766, "pad": 4864, "max_pad": 1344, "sq_pad": 5937152}, {"n": 4, "tok": 5519, "pad": 5632, "max_pad": 1568, "sq_pad": 8075264}, {"n": 4, "tok": 7620, "pad": 7680, "max_pad": 2144, "sq_pad": 14864384}, {"n": 4, "tok": 8644, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 6758, "pad": 6912, "max_pad": 2240, "sq_pad": 12539904}, {"n": 4, "tok": 8584, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3981, "pad": 4096, "max_pad": 1344, "sq_pad": 4376576}, {"n": 4, "tok": 4500, "pad": 4608, "max_pad": 1408, "sq_pad": 5507072}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1408, "sq_pad": 5398528}, {"n": 4, "tok": 4322, "pad": 4608, "max_pad": 1280, "sq_pad": 5363712}]}
{"stage": "old_log_prob", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 330566, "pad": 337664, "sq_pad": 517916672, "data_digest": "09434e09f97bc5d3", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4352, "max_pad": 768, "sq_pad": 2461696}, {"n": 8, "tok": 5444, "pad": 5632, "max_pad": 864, "sq_pad": 4014080}, {"n": 8, "tok": 5976, "pad": 6144, "max_pad": 928, "sq_pad": 4771840}, {"n": 8, "tok": 6284, "pad": 6656, "max_pad": 1280, "sq_pad": 5879808}, {"n": 8, "tok": 7725, "pad": 7936, "max_pad": 1824, "sq_pad": 9099264}, {"n": 8, "tok": 6246, "pad": 6400, "max_pad": 992, "sq_pad": 5195776}, {"n": 8, "tok": 8295, "pad": 8448, "max_pad": 1504, "sq_pad": 9824256}, {"n": 8, "tok": 10739, "pad": 11008, "max_pad": 1792, "sq_pad": 15564800}, {"n": 8, "tok": 11782, "pad": 12032, "max_pad": 2304, "sq_pad": 19134464}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1664, "sq_pad": 14075904}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1696, "sq_pad": 14049280}, {"n": 8, "tok": 12988, "pad": 13312, "max_pad": 2336, "sq_pad": 23080960}, {"n": 8, "tok": 6552, "pad": 6912, "max_pad": 1344, "sq_pad": 6311936}, {"n": 8, "tok": 8548, "pad": 8704, "max_pad": 1440, "sq_pad": 9807872}, {"n": 8, "tok": 12948, "pad": 13312, "max_pad": 2496, "sq_pad": 23076864}, {"n": 8, "tok": 9338, "pad": 9472, "max_pad": 2112, "sq_pad": 12824576}, {"n": 8, "tok": 8480, "pad": 8704, "max_pad": 1280, "sq_pad": 9566208}, {"n": 8, "tok": 14586, "pad": 14848, "max_pad": 2240, "sq_pad": 28893184}, {"n": 8, "tok": 9309, "pad": 9472, "max_pad": 1472, "sq_pad": 11567104}, {"n": 8, "tok": 7756, "pad": 7936, "max_pad": 1376, "sq_pad": 8192000}, {"n": 8, "tok": 8245, "pad": 8448, "max_pad": 1632, "sq_pad": 9752576}, {"n": 8, "tok": 8814, "pad": 8960, "max_pad": 1344, "sq_pad": 10391552}, {"n": 8, "tok": 6760, "pad": 6912, "max_pad": 1248, "sq_pad": 6211584}, {"n": 8, "tok": 10591, "pad": 10752, "max_pad": 2144, "sq_pad": 15679488}, {"n": 8, "tok": 11416, "pad": 11520, "max_pad": 1568, "sq_pad": 16658432}, {"n": 8, "tok": 8721, "pad": 8960, "max_pad": 2272, "sq_pad": 11898880}, {"n": 8, "tok": 16478, "pad": 16640, "max_pad": 2240, "sq_pad": 34766848}, {"n": 8, "tok": 14277, "pad": 14592, "max_pad": 2336, "sq_pad": 27545600}, {"n": 8, "tok": 17088, "pad": 17408, "max_pad": 2304, "sq_pad": 37912576}, {"n": 8, "tok": 16188, "pad": 16384, "max_pad": 2272, "sq_pad": 33931264}, {"n": 8, "tok": 17472, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 330566, "pad": 330700, "sq_pad": 497199192, "data_digest": "09434e09f97bc5d3", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 128, "n_mb": 32, "global_steps": [4], "tok": 137369, "pad": 143104, "sq_pad": 182630400, "data_digest": "2ebfd05efdc22a18", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1775, "pad": 2048, "max_pad": 736, "sq_pad": 1116160}, {"n": 4, "tok": 2349, "pad": 2560, "max_pad": 800, "sq_pad": 1675264}, {"n": 4, "tok": 2490, "pad": 2560, "max_pad": 672, "sq_pad": 1640448}, {"n": 4, "tok": 2954, "pad": 3072, "max_pad": 864, "sq_pad": 2373632}, {"n": 4, "tok": 2814, "pad": 3072, "max_pad": 960, "sq_pad": 2422784}, {"n": 4, "tok": 3162, "pad": 3328, "max_pad": 992, "sq_pad": 2803712}, {"n": 4, "tok": 2648, "pad": 2816, "max_pad": 896, "sq_pad": 2033664}, {"n": 4, "tok": 3636, "pad": 3840, "max_pad": 1184, "sq_pad": 3772416}, {"n": 4, "tok": 2699, "pad": 2816, "max_pad": 800, "sq_pad": 1996800}, {"n": 4, "tok": 5026, "pad": 5120, "max_pad": 1792, "sq_pad": 7036928}, {"n": 4, "tok": 2848, "pad": 3072, "max_pad": 960, "sq_pad": 2410496}, {"n": 4, "tok": 3398, "pad": 3584, "max_pad": 1088, "sq_pad": 3266560}, {"n": 4, "tok": 2874, "pad": 3072, "max_pad": 928, "sq_pad": 2396160}, {"n": 4, "tok": 5421, "pad": 5632, "max_pad": 1600, "sq_pad": 7997440}, {"n": 4, "tok": 4669, "pad": 4864, "max_pad": 1440, "sq_pad": 6014976}, {"n": 4, "tok": 6070, "pad": 6144, "max_pad": 1664, "sq_pad": 9459712}, {"n": 4, "tok": 4890, "pad": 5120, "max_pad": 1504, "sq_pad": 6653952}, {"n": 4, "tok": 6892, "pad": 7168, "max_pad": 2400, "sq_pad": 13387776}, {"n": 4, "tok": 4574, "pad": 4608, "max_pad": 1248, "sq_pad": 5335040}, {"n": 4, "tok": 5616, "pad": 5888, "max_pad": 1664, "sq_pad": 8740864}, {"n": 4, "tok": 4610, "pad": 4864, "max_pad": 1440, "sq_pad": 5986304}, {"n": 4, "tok": 5580, "pad": 5632, "max_pad": 1536, "sq_pad": 7981056}, {"n": 4, "tok": 5446, "pad": 5632, "max_pad": 1664, "sq_pad": 8050688}, {"n": 4, "tok": 7542, "pad": 7680, "max_pad": 2208, "sq_pad": 14858240}, {"n": 4, "tok": 2821, "pad": 3072, "max_pad": 1024, "sq_pad": 2447360}, {"n": 4, "tok": 3731, "pad": 3840, "max_pad": 1152, "sq_pad": 3741696}, {"n": 4, "tok": 3632, "pad": 3840, "max_pad": 1280, "sq_pad": 3833856}, {"n": 4, "tok": 4916, "pad": 5120, "max_pad": 1536, "sq_pad": 6643712}, {"n": 4, "tok": 5903, "pad": 6144, "max_pad": 1600, "sq_pad": 9451520}, {"n": 4, "tok": 7045, "pad": 7168, "max_pad": 2304, "sq_pad": 13268992}, {"n": 4, "tok": 3938, "pad": 4096, "max_pad": 1344, "sq_pad": 4560896}, {"n": 4, "tok": 5400, "pad": 5632, "max_pad": 2304, "sq_pad": 9271296}]}
{"stage": "train", "call": 8, "rows": 128, "n_mb": 32, "global_steps": [4], "tok": 193197, "pad": 199168, "sq_pad": 347361280, "data_digest": "168984d8880ffbbe", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4462, "pad": 4608, "max_pad": 1280, "sq_pad": 5339136}, {"n": 4, "tok": 4018, "pad": 4352, "max_pad": 1248, "sq_pad": 4818944}, {"n": 4, "tok": 6118, "pad": 6400, "max_pad": 2304, "sq_pad": 11067392}, {"n": 4, "tok": 8468, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 3982, "pad": 4096, "max_pad": 1152, "sq_pad": 4306944}, {"n": 4, "tok": 5327, "pad": 5632, "max_pad": 1696, "sq_pad": 8042496}, {"n": 4, "tok": 3281, "pad": 3584, "max_pad": 1184, "sq_pad": 3360768}, {"n": 4, "tok": 4475, "pad": 4608, "max_pad": 1408, "sq_pad": 5400576}, {"n": 4, "tok": 3117, "pad": 3328, "max_pad": 1152, "sq_pad": 2924544}, {"n": 4, "tok": 5128, "pad": 5376, "max_pad": 1760, "sq_pad": 7540736}, {"n": 4, "tok": 3955, "pad": 4096, "max_pad": 1408, "sq_pad": 4491264}, {"n": 4, "tok": 4859, "pad": 5120, "max_pad": 1376, "sq_pad": 6567936}, {"n": 4, "tok": 2894, "pad": 3072, "max_pad": 896, "sq_pad": 2402304}, {"n": 4, "tok": 3866, "pad": 4096, "max_pad": 1408, "sq_pad": 4397056}, {"n": 4, "tok": 4121, "pad": 4352, "max_pad": 1344, "sq_pad": 4892672}, {"n": 4, "tok": 6470, "pad": 6656, "max_pad": 2272, "sq_pad": 11573248}, {"n": 4, "tok": 5340, "pad": 5632, "max_pad": 1632, "sq_pad": 7997440}, {"n": 4, "tok": 6076, "pad": 6144, "max_pad": 1600, "sq_pad": 9443328}, {"n": 4, "tok": 3755, "pad": 3840, "max_pad": 1184, "sq_pad": 3819520}, {"n": 4, "tok": 4966, "pad": 5120, "max_pad": 2240, "sq_pad": 7981056}, {"n": 4, "tok": 8042, "pad": 8192, "max_pad": 2240, "sq_pad": 16924672}, {"n": 4, "tok": 8436, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 5914, "pad": 6144, "max_pad": 1760, "sq_pad": 9508864}, {"n": 4, "tok": 8363, "pad": 8448, "max_pad": 2176, "sq_pad": 17852416}, {"n": 4, "tok": 8480, "pad": 8704, "max_pad": 2304, "sq_pad": 18972672}, {"n": 4, "tok": 8608, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 7632, "pad": 7680, "max_pad": 2144, "sq_pad": 14979072}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8736, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8508, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}
{"stage": "old_log_prob", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 321740, "pad": 329216, "sq_pad": 499494912, "data_digest": "e22bac77ae3687c0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3840, "max_pad": 864, "sq_pad": 2017280}, {"n": 8, "tok": 5772, "pad": 5888, "max_pad": 864, "sq_pad": 4384768}, {"n": 8, "tok": 6582, "pad": 6912, "max_pad": 1280, "sq_pad": 6275072}, {"n": 8, "tok": 8852, "pad": 9216, "max_pad": 2304, "sq_pad": 12421120}, {"n": 8, "tok": 7691, "pad": 7936, "max_pad": 1280, "sq_pad": 8019968}, {"n": 8, "tok": 9493, "pad": 9728, "max_pad": 2272, "sq_pad": 14473216}, {"n": 8, "tok": 7850, "pad": 7936, "max_pad": 1312, "sq_pad": 8073216}, {"n": 8, "tok": 10538, "pad": 10752, "max_pad": 2208, "sq_pad": 15675392}, {"n": 8, "tok": 9937, "pad": 10240, "max_pad": 2304, "sq_pad": 14495744}, {"n": 8, "tok": 9855, "pad": 9984, "max_pad": 1600, "sq_pad": 12859392}, {"n": 8, "tok": 9252, "pad": 9472, "max_pad": 1376, "sq_pad": 11360256}, {"n": 8, "tok": 11382, "pad": 11520, "max_pad": 1920, "sq_pad": 17453056}, {"n": 8, "tok": 11060, "pad": 11264, "max_pad": 1632, "sq_pad": 15996928}, {"n": 8, "tok": 7400, "pad": 7680, "max_pad": 1472, "sq_pad": 7723008}, {"n": 8, "tok": 13466, "pad": 13568, "max_pad": 2048, "sq_pad": 23535616}, {"n": 8, "tok": 12945, "pad": 13312, "max_pad": 2368, "sq_pad": 22978560}, {"n": 8, "tok": 6565, "pad": 6912, "max_pad": 1344, "sq_pad": 6367232}, {"n": 8, "tok": 5310, "pad": 5632, "max_pad": 1312, "sq_pad": 4491264}, {"n": 8, "tok": 8923, "pad": 9216, "max_pad": 2336, "sq_pad": 12627968}, {"n": 8, "tok": 15054, "pad": 15360, "max_pad": 2336, "sq_pad": 30326784}, {"n": 8, "tok": 5061, "pad": 5376, "max_pad": 1024, "sq_pad": 3794944}, {"n": 8, "tok": 7079, "pad": 7424, "max_pad": 1280, "sq_pad": 7245824}, {"n": 8, "tok": 6428, "pad": 6656, "max_pad": 1728, "sq_pad": 6653952}, {"n": 8, "tok": 7636, "pad": 7936, "max_pad": 1536, "sq_pad": 8445952}, {"n": 8, "tok": 15232, "pad": 15360, "max_pad": 2240, "sq_pad": 30429184}, {"n": 8, "tok": 10553, "pad": 10752, "max_pad": 2240, "sq_pad": 15726592}, {"n": 8, "tok": 14411, "pad": 14592, "max_pad": 2176, "sq_pad": 26925056}, {"n": 8, "tok": 7961, "pad": 8192, "max_pad": 1216, "sq_pad": 8626176}, {"n": 8, "tok": 16764, "pad": 16896, "max_pad": 2176, "sq_pad": 35719168}, {"n": 8, "tok": 14543, "pad": 14848, "max_pad": 2336, "sq_pad": 28596224}, {"n": 8, "tok": 16984, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17648, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}]}
{"stage": "ref", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 321740, "pad": 321874, "sq_pad": 478081868, "data_digest": "e22bac77ae3687c0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}]}
{"stage": "train", "call": 9, "rows": 128, "n_mb": 32, "global_steps": [5], "tok": 145588, "pad": 151040, "sq_pad": 201592832, "data_digest": "a0fc52c184d98868", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 1564, "pad": 1792, "max_pad": 608, "sq_pad": 837632}, {"n": 4, "tok": 1949, "pad": 2048, "max_pad": 704, "sq_pad": 1097728}, {"n": 4, "tok": 2600, "pad": 2816, "max_pad": 864, "sq_pad": 2019328}, {"n": 4, "tok": 3172, "pad": 3328, "max_pad": 960, "sq_pad": 2791424}, {"n": 4, "tok": 2842, "pad": 3072, "max_pad": 1024, "sq_pad": 2467840}, {"n": 4, "tok": 3740, "pad": 3840, "max_pad": 1120, "sq_pad": 3725312}, {"n": 4, "tok": 3318, "pad": 3584, "max_pad": 1184, "sq_pad": 3401728}, {"n": 4, "tok": 5534, "pad": 5632, "max_pad": 2144, "sq_pad": 8660992}, {"n": 4, "tok": 3513, "pad": 3584, "max_pad": 960, "sq_pad": 3229696}, {"n": 4, "tok": 4178, "pad": 4352, "max_pad": 1280, "sq_pad": 4790272}, {"n": 4, "tok": 3413, "pad": 3584, "max_pad": 1024, "sq_pad": 3237888}, {"n": 4, "tok": 6080, "pad": 6144, "max_pad": 2144, "sq_pad": 10915840}, {"n": 4, "tok": 3452, "pad": 3584, "max_pad": 992, "sq_pad": 3225600}, {"n": 4, "tok": 4398, "pad": 4608, "max_pad": 1472, "sq_pad": 5474304}, {"n": 4, "tok": 4303, "pad": 4608, "max_pad": 1440, "sq_pad": 5482496}, {"n": 4, "tok": 6235, "pad": 6400, "max_pad": 2240, "sq_pad": 10930176}, {"n": 4, "tok": 4191, "pad": 4352, "max_pad": 1344, "sq_pad": 4855808}, {"n": 4, "tok": 5746, "pad": 5888, "max_pad": 2208, "sq_pad": 9455616}, {"n": 4, "tok": 4167, "pad": 4352, "max_pad": 1312, "sq_pad": 4804608}, {"n": 4, "tok": 5688, "pad": 5888, "max_pad": 1728, "sq_pad": 8800256}, {"n": 4, "tok": 4636, "pad": 4864, "max_pad": 1504, "sq_pad": 6051840}, {"n": 4, "tok": 4616, "pad": 4864, "max_pad": 1472, "sq_pad": 6037504}, {"n": 4, "tok": 4536, "pad": 4608, "max_pad": 1312, "sq_pad": 5345280}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1888, "sq_pad": 12068864}, {"n": 4, "tok": 5130, "pad": 5376, "max_pad": 1600, "sq_pad": 7317504}, {"n": 4, "tok": 5930, "pad": 6144, "max_pad": 1728, "sq_pad": 9488384}, {"n": 4, "tok": 3257, "pad": 3328, "max_pad": 864, "sq_pad": 2781184}, {"n": 4, "tok": 4143, "pad": 4352, "max_pad": 1440, "sq_pad": 4902912}, {"n": 4, "tok": 5968, "pad": 6144, "max_pad": 1920, "sq_pad": 9713664}, {"n": 4, "tok": 7498, "pad": 7680, "max_pad": 2176, "sq_pad": 14837760}, {"n": 4, "tok": 5735, "pad": 5888, "max_pad": 1664, "sq_pad": 8771584}, {"n": 4, "tok": 7210, "pad": 7424, "max_pad": 2272, "sq_pad": 14071808}]}
{"stage": "train", "call": 10, "rows": 128, "n_mb": 32, "global_steps": [5], "tok": 176152, "pad": 181760, "sq_pad": 307478528, "data_digest": "3cc4304340f1aff2", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2688, "pad": 2816, "max_pad": 800, "sq_pad": 1994752}, {"n": 4, "tok": 3877, "pad": 4096, "max_pad": 1280, "sq_pad": 4302848}, {"n": 4, "tok": 2075, "pad": 2304, "max_pad": 832, "sq_pad": 1419264}, {"n": 4, "tok": 3235, "pad": 3328, "max_pad": 1120, "sq_pad": 2887680}, {"n": 4, "tok": 3173, "pad": 3328, "max_pad": 960, "sq_pad": 2809856}, {"n": 4, "tok": 5750, "pad": 5888, "max_pad": 2240, "sq_pad": 9553920}, {"n": 4, "tok": 6508, "pad": 6656, "max_pad": 1984, "sq_pad": 11313152}, {"n": 4, "tok": 8546, "pad": 8704, "max_pad": 2240, "sq_pad": 18946048}, {"n": 4, "tok": 2232, "pad": 2304, "max_pad": 608, "sq_pad": 1329152}, {"n": 4, "tok": 2829, "pad": 3072, "max_pad": 992, "sq_pad": 2439168}, {"n": 4, "tok": 2905, "pad": 3072, "max_pad": 960, "sq_pad": 2435072}, {"n": 4, "tok": 4174, "pad": 4352, "max_pad": 1184, "sq_pad": 4749312}, {"n": 4, "tok": 2366, "pad": 2560, "max_pad": 800, "sq_pad": 1681408}, {"n": 4, "tok": 4062, "pad": 4096, "max_pad": 1568, "sq_pad": 4675584}, {"n": 4, "tok": 3062, "pad": 3328, "max_pad": 992, "sq_pad": 2805760}, {"n": 4, "tok": 4574, "pad": 4864, "max_pad": 1568, "sq_pad": 6133760}, {"n": 4, "tok": 6676, "pad": 6912, "max_pad": 2368, "sq_pad": 12632064}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4254, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6299, "pad": 6400, "max_pad": 2208, "sq_pad": 10745856}, {"n": 4, "tok": 6846, "pad": 6912, "max_pad": 1856, "sq_pad": 12083200}, {"n": 4, "tok": 7565, "pad": 7680, "max_pad": 2176, "sq_pad": 14841856}, {"n": 4, "tok": 4074, "pad": 4352, "max_pad": 1440, "sq_pad": 5001216}, {"n": 4, "tok": 3887, "pad": 4096, "max_pad": 1152, "sq_pad": 4292608}, {"n": 4, "tok": 8240, "pad": 8448, "max_pad": 2304, "sq_pad": 17905664}, {"n": 4, "tok": 8524, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 6127, "pad": 6400, "max_pad": 2016, "sq_pad": 10586112}, {"n": 4, "tok": 8416, "pad": 8704, "max_pad": 2368, "sq_pad": 19013632}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8492, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8824, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}]}
{"stage": "old_log_prob", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 342548, "pad": 348672, "sq_pad": 562968576, "data_digest": "ceec12a0c94a3c54", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4745, "pad": 4864, "max_pad": 704, "sq_pad": 2998272}, {"n": 8, "tok": 5029, "pad": 5376, "max_pad": 1120, "sq_pad": 3885056}, {"n": 8, "tok": 7832, "pad": 7936, "max_pad": 1312, "sq_pad": 8198144}, {"n": 8, "tok": 8014, "pad": 8192, "max_pad": 2208, "sq_pad": 10158080}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1120, "sq_pad": 6557696}, {"n": 8, "tok": 11978, "pad": 12288, "max_pad": 2368, "sq_pad": 20191232}, {"n": 8, "tok": 8817, "pad": 8960, "max_pad": 2144, "sq_pad": 11274240}, {"n": 8, "tok": 13413, "pad": 13568, "max_pad": 2176, "sq_pad": 24811520}, {"n": 8, "tok": 11565, "pad": 11776, "max_pad": 2016, "sq_pad": 17952768}, {"n": 8, "tok": 13187, "pad": 13312, "max_pad": 2112, "sq_pad": 22487040}, {"n": 8, "tok": 15875, "pad": 16128, "max_pad": 2240, "sq_pad": 33224704}, {"n": 8, "tok": 6987, "pad": 7168, "max_pad": 1184, "sq_pad": 6619136}, {"n": 8, "tok": 13993, "pad": 14336, "max_pad": 2304, "sq_pad": 26474496}, {"n": 8, "tok": 10399, "pad": 10496, "max_pad": 2144, "sq_pad": 14897152}, {"n": 8, "tok": 8435, "pad": 8704, "max_pad": 1504, "sq_pad": 9789440}, {"n": 8, "tok": 5764, "pad": 5888, "max_pad": 928, "sq_pad": 4534272}, {"n": 8, "tok": 11585, "pad": 11776, "max_pad": 2176, "sq_pad": 18708480}, {"n": 8, "tok": 6560, "pad": 6912, "max_pad": 1280, "sq_pad": 6313984}, {"n": 8, "tok": 3517, "pad": 3840, "max_pad": 736, "sq_pad": 1943552}, {"n": 8, "tok": 14678, "pad": 14848, "max_pad": 2144, "sq_pad": 27916288}, {"n": 8, "tok": 17112, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 10449, "pad": 10752, "max_pad": 2336, "sq_pad": 15714304}, {"n": 8, "tok": 12063, "pad": 12288, "max_pad": 2272, "sq_pad": 20125696}, {"n": 8, "tok": 16756, "pad": 16896, "max_pad": 2208, "sq_pad": 35782656}, {"n": 8, "tok": 17464, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 16816, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}, {"n": 8, "tok": 5721, "pad": 5888, "max_pad": 864, "sq_pad": 4438016}, {"n": 8, "tok": 6776, "pad": 6912, "max_pad": 1088, "sq_pad": 6156288}, {"n": 8, "tok": 9245, "pad": 9472, "max_pad": 1824, "sq_pad": 12230656}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 2176, "sq_pad": 11081728}, {"n": 8, "tok": 15190, "pad": 15360, "max_pad": 2176, "sq_pad": 30269440}, {"n": 8, "tok": 17128, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "ref", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 342548, "pad": 342690, "sq_pad": 545579404, "data_digest": "ceec12a0c94a3c54", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 128, "n_mb": 32, "global_steps": [6], "tok": 153007, "pad": 158464, "sq_pad": 229849088, "data_digest": "ba8e8488839fad31", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 2148, "pad": 2304, "max_pad": 704, "sq_pad": 1353728}, {"n": 4, "tok": 2597, "pad": 2816, "max_pad": 864, "sq_pad": 2021376}, {"n": 4, "tok": 2154, "pad": 2304, "max_pad": 672, "sq_pad": 1339392}, {"n": 4, "tok": 2875, "pad": 3072, "max_pad": 1024, "sq_pad": 2459648}, {"n": 4, "tok": 3208, "pad": 3328, "max_pad": 1024, "sq_pad": 2832384}, {"n": 4, "tok": 4624, "pad": 4864, "max_pad": 1504, "sq_pad": 6033408}, {"n": 4, "tok": 2864, "pad": 3072, "max_pad": 928, "sq_pad": 2394112}, {"n": 4, "tok": 5150, "pad": 5376, "max_pad": 2304, "sq_pad": 8468480}, {"n": 4, "tok": 3098, "pad": 3328, "max_pad": 1056, "sq_pad": 2844672}, {"n": 4, "tok": 3876, "pad": 4096, "max_pad": 1216, "sq_pad": 4249600}, {"n": 4, "tok": 5017, "pad": 5120, "max_pad": 1568, "sq_pad": 6850560}, {"n": 4, "tok": 6961, "pad": 7168, "max_pad": 2336, "sq_pad": 13289472}, {"n": 4, "tok": 3615, "pad": 3840, "max_pad": 1120, "sq_pad": 3729408}, {"n": 4, "tok": 5202, "pad": 5376, "max_pad": 2240, "sq_pad": 8298496}, {"n": 4, "tok": 4886, "pad": 5120, "max_pad": 1664, "sq_pad": 6793216}, {"n": 4, "tok": 8527, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4999, "pad": 5120, "max_pad": 1440, "sq_pad": 6612992}, {"n": 4, "tok": 6566, "pad": 6656, "max_pad": 1952, "sq_pad": 11266048}, {"n": 4, "tok": 5947, "pad": 6144, "max_pad": 1728, "sq_pad": 9492480}, {"n": 4, "tok": 7240, "pad": 7424, "max_pad": 2240, "sq_pad": 13977600}, {"n": 4, "tok": 7271, "pad": 7424, "max_pad": 2240, "sq_pad": 14284800}, {"n": 4, "tok": 8604, "pad": 8704, "max_pad": 2176, "sq_pad": 18939904}, {"n": 4, "tok": 3027, "pad": 3072, "max_pad": 800, "sq_pad": 2371584}, {"n": 4, "tok": 3960, "pad": 4096, "max_pad": 1184, "sq_pad": 4247552}, {"n": 4, "tok": 6173, "pad": 6400, "max_pad": 1856, "sq_pad": 10491904}, {"n": 4, "tok": 7820, "pad": 7936, "max_pad": 2176, "sq_pad": 15867904}, {"n": 4, "tok": 4108, "pad": 4352, "max_pad": 1376, "sq_pad": 4925440}, {"n": 4, "tok": 6291, "pad": 6400, "max_pad": 2208, "sq_pad": 10741760}, {"n": 4, "tok": 3968, "pad": 4096, "max_pad": 1184, "sq_pad": 4261888}, {"n": 4, "tok": 4467, "pad": 4608, "max_pad": 1440, "sq_pad": 5474304}, {"n": 4, "tok": 2350, "pad": 2560, "max_pad": 896, "sq_pad": 1728512}, {"n": 4, "tok": 3414, "pad": 3584, "max_pad": 1024, "sq_pad": 3254272}]}
{"stage": "train", "call": 12, "rows": 128, "n_mb": 32, "global_steps": [6], "tok": 189541, "pad": 195072, "sq_pad": 348022784, "data_digest": "c87a546692700869", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 4, "tok": 4316, "pad": 4608, "max_pad": 1408, "sq_pad": 5449728}, {"n": 4, "tok": 7269, "pad": 7424, "max_pad": 2176, "sq_pad": 13961216}, {"n": 4, "tok": 2851, "pad": 3072, "max_pad": 896, "sq_pad": 2385920}, {"n": 4, "tok": 3709, "pad": 3840, "max_pad": 1120, "sq_pad": 3805184}, {"n": 4, "tok": 1545, "pad": 1792, "max_pad": 608, "sq_pad": 841728}, {"n": 4, "tok": 1972, "pad": 2048, "max_pad": 544, "sq_pad": 1052672}, {"n": 4, "tok": 6903, "pad": 7168, "max_pad": 2208, "sq_pad": 13092864}, {"n": 4, "tok": 7775, "pad": 7936, "max_pad": 2144, "sq_pad": 15855616}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8556, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 4326, "pad": 4608, "max_pad": 1440, "sq_pad": 5427200}, {"n": 4, "tok": 6123, "pad": 6400, "max_pad": 2368, "sq_pad": 11032576}, {"n": 4, "tok": 5163, "pad": 5376, "max_pad": 1536, "sq_pad": 7292928}, {"n": 4, "tok": 6900, "pad": 7168, "max_pad": 2368, "sq_pad": 13744128}, {"n": 4, "tok": 8220, "pad": 8448, "max_pad": 2336, "sq_pad": 17977344}, {"n": 4, "tok": 8536, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8732, "pad": 8960, "max_pad": 2336, "sq_pad": 20082688}, {"n": 4, "tok": 8404, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 8412, "pad": 8448, "max_pad": 2112, "sq_pad": 17842176}, {"n": 4, "tok": 2576, "pad": 2816, "max_pad": 864, "sq_pad": 2041856}, {"n": 4, "tok": 3145, "pad": 3328, "max_pad": 928, "sq_pad": 2805760}, {"n": 4, "tok": 3230, "pad": 3328, "max_pad": 928, "sq_pad": 2856960}, {"n": 4, "tok": 3546, "pad": 3584, "max_pad": 1088, "sq_pad": 3299328}, {"n": 4, "tok": 3753, "pad": 3840, "max_pad": 1312, "sq_pad": 3942400}, {"n": 4, "tok": 5492, "pad": 5632, "max_pad": 1792, "sq_pad": 8255488}, {"n": 4, "tok": 3178, "pad": 3328, "max_pad": 1184, "sq_pad": 2942976}, {"n": 4, "tok": 5303, "pad": 5376, "max_pad": 2112, "sq_pad": 8011776}, {"n": 4, "tok": 6686, "pad": 6912, "max_pad": 2080, "sq_pad": 12384256}, {"n": 4, "tok": 8504, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}, {"n": 4, "tok": 8564, "pad": 8704, "max_pad": 2272, "sq_pad": 18952192}]}


==> anc/data/controlled/micro_batches/p3_mxfp8_m8.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 32, "global_steps": [1], "tok": 668548, "pad": 678912, "sq_pad": 1047396352, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 6825, "pad": 7168, "max_pad": 672, "sq_pad": 3315712}, {"n": 16, "tok": 10863, "pad": 11264, "max_pad": 1312, "sq_pad": 8837120}, {"n": 16, "tok": 11513, "pad": 11776, "max_pad": 1120, "sq_pad": 9054208}, {"n": 16, "tok": 17103, "pad": 17408, "max_pad": 2144, "sq_pad": 21995520}, {"n": 16, "tok": 14756, "pad": 15104, "max_pad": 1280, "sq_pad": 14716928}, {"n": 16, "tok": 18463, "pad": 18688, "max_pad": 2144, "sq_pad": 23541760}, {"n": 16, "tok": 20550, "pad": 20992, "max_pad": 2336, "sq_pad": 30418944}, {"n": 16, "tok": 21825, "pad": 22016, "max_pad": 2112, "sq_pad": 34428928}, {"n": 16, "tok": 18250, "pad": 18688, "max_pad": 1504, "sq_pad": 22220800}, {"n": 16, "tok": 20594, "pad": 20992, "max_pad": 1760, "sq_pad": 28231680}, {"n": 16, "tok": 18605, "pad": 18944, "max_pad": 1344, "sq_pad": 22552576}, {"n": 16, "tok": 15256, "pad": 15616, "max_pad": 1664, "sq_pad": 17207296}, {"n": 16, "tok": 16597, "pad": 16896, "max_pad": 2208, "sq_pad": 19572736}, {"n": 16, "tok": 24316, "pad": 24576, "max_pad": 2144, "sq_pad": 39460864}, {"n": 16, "tok": 19381, "pad": 19712, "max_pad": 2240, "sq_pad": 31541248}, {"n": 16, "tok": 17855, "pad": 18176, "max_pad": 1952, "sq_pad": 23568384}, {"n": 16, "tok": 15800, "pad": 16128, "max_pad": 2144, "sq_pad": 19134464}, {"n": 16, "tok": 17669, "pad": 17920, "max_pad": 2144, "sq_pad": 23728128}, {"n": 16, "tok": 17978, "pad": 18432, "max_pad": 2144, "sq_pad": 22880256}, {"n": 16, "tok": 21469, "pad": 21760, "max_pad": 2144, "sq_pad": 31930368}, {"n": 16, "tok": 19944, "pad": 20224, "max_pad": 2176, "sq_pad": 29503488}, {"n": 16, "tok": 18084, "pad": 18432, "max_pad": 1600, "sq_pad": 22253568}, {"n": 16, "tok": 27063, "pad": 27392, "max_pad": 2272, "sq_pad": 49129472}, {"n": 16, "tok": 33790, "pad": 34048, "max_pad": 2336, "sq_pad": 72589312}, {"n": 16, "tok": 23161, "pad": 23552, "max_pad": 2272, "sq_pad": 36868096}, {"n": 16, "tok": 20906, "pad": 21248, "max_pad": 2176, "sq_pad": 30410752}, {"n": 16, "tok": 29423, "pad": 29696, "max_pad": 2240, "sq_pad": 56860672}, {"n": 16, "tok": 31994, "pad": 32256, "max_pad": 2176, "sq_pad": 65720320}, {"n": 16, "tok": 20629, "pad": 20992, "max_pad": 2272, "sq_pad": 30175232}, {"n": 16, "tok": 30116, "pad": 30464, "max_pad": 2272, "sq_pad": 59271168}, {"n": 16, "tok": 33993, "pad": 34304, "max_pad": 2272, "sq_pad": 73662464}, {"n": 16, "tok": 33777, "pad": 34048, "max_pad": 2176, "sq_pad": 72613888}], "selfcheck": {"verl": 7168, "ours": 7168, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 272752, "pad": 281088, "sq_pad": 360212480, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3584, "max_pad": 608, "sq_pad": 1654784}, {"n": 8, "tok": 3502, "pad": 3584, "max_pad": 576, "sq_pad": 1648640}, {"n": 8, "tok": 4379, "pad": 4608, "max_pad": 768, "sq_pad": 2699264}, {"n": 8, "tok": 6484, "pad": 6656, "max_pad": 1184, "sq_pad": 5998592}, {"n": 8, "tok": 6212, "pad": 6400, "max_pad": 1184, "sq_pad": 5410816}, {"n": 8, "tok": 5301, "pad": 5632, "max_pad": 1024, "sq_pad": 4147200}, {"n": 8, "tok": 10680, "pad": 11008, "max_pad": 2336, "sq_pad": 17264640}, {"n": 8, "tok": 6423, "pad": 6656, "max_pad": 1248, "sq_pad": 5746688}, {"n": 8, "tok": 7873, "pad": 8192, "max_pad": 1440, "sq_pad": 8744960}, {"n": 8, "tok": 6883, "pad": 7168, "max_pad": 1312, "sq_pad": 6649856}, {"n": 8, "tok": 9001, "pad": 9216, "max_pad": 1600, "sq_pad": 11149312}, {"n": 8, "tok": 9462, "pad": 9728, "max_pad": 2304, "sq_pad": 13402112}, {"n": 8, "tok": 9178, "pad": 9472, "max_pad": 1472, "sq_pad": 11517952}, {"n": 8, "tok": 11372, "pad": 11520, "max_pad": 2176, "sq_pad": 18624512}, {"n": 8, "tok": 13521, "pad": 13824, "max_pad": 2336, "sq_pad": 26390528}, {"n": 8, "tok": 8304, "pad": 8448, "max_pad": 1248, "sq_pad": 9113600}, {"n": 8, "tok": 9023, "pad": 9216, "max_pad": 1568, "sq_pad": 10870784}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1440, "sq_pad": 11358208}, {"n": 8, "tok": 11390, "pad": 11776, "max_pad": 1984, "sq_pad": 17829888}, {"n": 8, "tok": 9204, "pad": 9472, "max_pad": 1472, "sq_pad": 11333632}, {"n": 8, "tok": 9529, "pad": 9728, "max_pad": 1376, "sq_pad": 11886592}, {"n": 8, "tok": 9076, "pad": 9472, "max_pad": 1536, "sq_pad": 11390976}, {"n": 8, "tok": 10252, "pad": 10496, "max_pad": 1792, "sq_pad": 14080000}, {"n": 8, "tok": 5004, "pad": 5376, "max_pad": 1088, "sq_pad": 3831808}, {"n": 8, "tok": 7646, "pad": 7936, "max_pad": 1280, "sq_pad": 8062976}, {"n": 8, "tok": 8951, "pad": 9216, "max_pad": 2304, "sq_pad": 12326912}, {"n": 8, "tok": 12591, "pad": 12800, "max_pad": 2208, "sq_pad": 21583872}, {"n": 8, "tok": 11725, "pad": 12032, "max_pad": 2304, "sq_pad": 19003392}, {"n": 8, "tok": 5277, "pad": 5632, "max_pad": 1088, "sq_pad": 4157440}, {"n": 8, "tok": 14104, "pad": 14336, "max_pad": 2272, "sq_pad": 27965440}, {"n": 8, "tok": 11553, "pad": 11776, "max_pad": 2048, "sq_pad": 17942528}, {"n": 8, "tok": 6302, "pad": 6656, "max_pad": 1376, "sq_pad": 6424576}], "selfcheck": {"verl": 3584, "ours": 3584, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 32, "global_steps": [1], "tok": 395796, "pad": 402432, "sq_pad": 703813632, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 9788, "pad": 9984, "max_pad": 2272, "sq_pad": 14628864}, {"n": 8, "tok": 6012, "pad": 6144, "max_pad": 992, "sq_pad": 4841472}, {"n": 8, "tok": 10695, "pad": 11008, "max_pad": 2336, "sq_pad": 17874944}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1376, "sq_pad": 6885376}, {"n": 8, "tok": 8330, "pad": 8704, "max_pad": 2336, "sq_pad": 11360256}, {"n": 8, "tok": 9648, "pad": 9728, "max_pad": 1344, "sq_pad": 11876352}, {"n": 8, "tok": 8242, "pad": 8448, "max_pad": 1376, "sq_pad": 9273344}, {"n": 8, "tok": 13227, "pad": 13568, "max_pad": 2304, "sq_pad": 23623680}, {"n": 8, "tok": 12042, "pad": 12288, "max_pad": 1984, "sq_pad": 20002816}, {"n": 8, "tok": 7902, "pad": 8192, "max_pad": 2336, "sq_pad": 10594304}, {"n": 8, "tok": 10578, "pad": 10752, "max_pad": 1600, "sq_pad": 14649344}, {"n": 8, "tok": 7506, "pad": 7680, "max_pad": 1248, "sq_pad": 7612416}, {"n": 8, "tok": 10880, "pad": 11008, "max_pad": 1696, "sq_pad": 15454208}, {"n": 8, "tok": 16183, "pad": 16384, "max_pad": 2240, "sq_pad": 33622016}, {"n": 8, "tok": 16390, "pad": 16640, "max_pad": 2304, "sq_pad": 34699264}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9984, "max_pad": 1792, "sq_pad": 12898304}, {"n": 8, "tok": 13485, "pad": 13824, "max_pad": 2368, "sq_pad": 24963072}, {"n": 8, "tok": 11054, "pad": 11264, "max_pad": 2240, "sq_pad": 17940480}, {"n": 8, "tok": 9852, "pad": 9984, "max_pad": 1408, "sq_pad": 12568576}, {"n": 8, "tok": 12319, "pad": 12544, "max_pad": 2048, "sq_pad": 20049920}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 15855, "pad": 16128, "max_pad": 2272, "sq_pad": 33048576}, {"n": 8, "tok": 16139, "pad": 16384, "max_pad": 2304, "sq_pad": 33810432}, {"n": 8, "tok": 12182, "pad": 12288, "max_pad": 1760, "sq_pad": 19025920}, {"n": 8, "tok": 8447, "pad": 8704, "max_pad": 2272, "sq_pad": 11149312}, {"n": 8, "tok": 14867, "pad": 15104, "max_pad": 2304, "sq_pad": 29614080}, {"n": 8, "tok": 15249, "pad": 15360, "max_pad": 2144, "sq_pad": 29665280}, {"n": 8, "tok": 16840, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}, {"n": 8, "tok": 17153, "pad": 17408, "max_pad": 2272, "sq_pad": 37978112}, {"n": 8, "tok": 16618, "pad": 16896, "max_pad": 2368, "sq_pad": 35883008}, {"n": 8, "tok": 17159, "pad": 17408, "max_pad": 2208, "sq_pad": 37881856}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 32, "global_steps": [2], "tok": 660790, "pad": 671488, "sq_pad": 1034936320, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 11073, "pad": 11520, "max_pad": 1120, "sq_pad": 8824832}, {"n": 16, "tok": 12724, "pad": 13056, "max_pad": 1088, "sq_pad": 10940416}, {"n": 16, "tok": 14092, "pad": 14336, "max_pad": 2144, "sq_pad": 14753792}, {"n": 16, "tok": 13674, "pad": 14080, "max_pad": 1632, "sq_pad": 13416448}, {"n": 16, "tok": 16230, "pad": 16640, "max_pad": 1344, "sq_pad": 17774592}, {"n": 16, "tok": 26933, "pad": 27136, "max_pad": 2144, "sq_pad": 49899520}, {"n": 16, "tok": 17082, "pad": 17408, "max_pad": 2208, "sq_pad": 20627456}, {"n": 16, "tok": 16285, "pad": 16640, "max_pad": 1792, "sq_pad": 18038784}, {"n": 16, "tok": 21645, "pad": 22016, "max_pad": 2208, "sq_pad": 32002048}, {"n": 16, "tok": 22846, "pad": 23040, "max_pad": 2176, "sq_pad": 36761600}, {"n": 16, "tok": 22688, "pad": 23040, "max_pad": 2272, "sq_pad": 35307520}, {"n": 16, "tok": 25413, "pad": 25856, "max_pad": 2144, "sq_pad": 45428736}, {"n": 16, "tok": 17070, "pad": 17408, "max_pad": 2144, "sq_pad": 21653504}, {"n": 16, "tok": 17253, "pad": 17664, "max_pad": 2400, "sq_pad": 23709696}, {"n": 16, "tok": 21908, "pad": 22272, "max_pad": 2272, "sq_pad": 37158912}, {"n": 16, "tok": 22018, "pad": 22272, "max_pad": 1952, "sq_pad": 32598016}, {"n": 16, "tok": 15284, "pad": 15616, "max_pad": 2112, "sq_pad": 17090560}, {"n": 16, "tok": 23542, "pad": 23808, "max_pad": 2208, "sq_pad": 36790272}, {"n": 16, "tok": 11828, "pad": 12288, "max_pad": 1344, "sq_pad": 9912320}, {"n": 16, "tok": 12608, "pad": 13056, "max_pad": 2368, "sq_pad": 13703168}, {"n": 16, "tok": 24794, "pad": 25088, "max_pad": 2144, "sq_pad": 42289152}, {"n": 16, "tok": 19400, "pad": 19712, "max_pad": 2144, "sq_pad": 30492672}, {"n": 16, "tok": 15336, "pad": 15616, "max_pad": 1376, "sq_pad": 15835136}, {"n": 16, "tok": 22777, "pad": 23040, "max_pad": 2208, "sq_pad": 42487808}, {"n": 16, "tok": 25976, "pad": 26368, "max_pad": 2208, "sq_pad": 48594944}, {"n": 16, "tok": 17881, "pad": 18176, "max_pad": 2240, "sq_pad": 22503424}, {"n": 16, "tok": 33899, "pad": 34304, "max_pad": 2272, "sq_pad": 73625600}, {"n": 16, "tok": 27830, "pad": 28160, "max_pad": 2304, "sq_pad": 51744768}, {"n": 16, "tok": 32260, "pad": 32512, "max_pad": 2272, "sq_pad": 67319808}, {"n": 16, "tok": 26935, "pad": 27392, "max_pad": 2368, "sq_pad": 49182720}, {"n": 16, "tok": 21540, "pad": 21760, "max_pad": 2144, "sq_pad": 36120576}, {"n": 16, "tok": 29966, "pad": 30208, "max_pad": 2208, "sq_pad": 58347520}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 298934, "pad": 306432, "sq_pad": 425990144, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 6144, "max_pad": 1152, "sq_pad": 5087232}, {"n": 8, "tok": 5132, "pad": 5376, "max_pad": 992, "sq_pad": 3745792}, {"n": 8, "tok": 6259, "pad": 6400, "max_pad": 1088, "sq_pad": 5296128}, {"n": 8, "tok": 6465, "pad": 6656, "max_pad": 960, "sq_pad": 5644288}, {"n": 8, "tok": 8167, "pad": 8448, "max_pad": 2336, "sq_pad": 10964992}, {"n": 8, "tok": 5925, "pad": 6144, "max_pad": 928, "sq_pad": 4763648}, {"n": 8, "tok": 5640, "pad": 5888, "max_pad": 896, "sq_pad": 4386816}, {"n": 8, "tok": 8034, "pad": 8192, "max_pad": 1536, "sq_pad": 8888320}, {"n": 8, "tok": 8090, "pad": 8448, "max_pad": 1472, "sq_pad": 9287680}, {"n": 8, "tok": 8140, "pad": 8448, "max_pad": 1376, "sq_pad": 9183232}, {"n": 8, "tok": 13288, "pad": 13568, "max_pad": 2336, "sq_pad": 25104384}, {"n": 8, "tok": 13645, "pad": 13824, "max_pad": 2176, "sq_pad": 25929728}, {"n": 8, "tok": 7572, "pad": 7936, "max_pad": 1408, "sq_pad": 8101888}, {"n": 8, "tok": 9510, "pad": 9728, "max_pad": 2240, "sq_pad": 13248512}, {"n": 8, "tok": 7784, "pad": 7936, "max_pad": 1152, "sq_pad": 7936000}, {"n": 8, "tok": 8501, "pad": 8704, "max_pad": 1792, "sq_pad": 10102784}, {"n": 8, "tok": 10463, "pad": 10752, "max_pad": 1728, "sq_pad": 14972928}, {"n": 8, "tok": 11182, "pad": 11520, "max_pad": 2336, "sq_pad": 18036736}, {"n": 8, "tok": 8929, "pad": 9216, "max_pad": 1568, "sq_pad": 10878976}, {"n": 8, "tok": 13917, "pad": 14080, "max_pad": 2208, "sq_pad": 26675200}, {"n": 8, "tok": 10421, "pad": 10752, "max_pad": 2336, "sq_pad": 15884288}, {"n": 8, "tok": 12267, "pad": 12544, "max_pad": 2336, "sq_pad": 20578304}, {"n": 8, "tok": 16186, "pad": 16384, "max_pad": 2240, "sq_pad": 34048000}, {"n": 8, "tok": 9227, "pad": 9472, "max_pad": 1632, "sq_pad": 11479040}, {"n": 8, "tok": 11100, "pad": 11264, "max_pad": 2176, "sq_pad": 16769024}, {"n": 8, "tok": 5970, "pad": 6144, "max_pad": 1024, "sq_pad": 4956160}, {"n": 8, "tok": 6299, "pad": 6400, "max_pad": 928, "sq_pad": 5218304}, {"n": 8, "tok": 10954, "pad": 11264, "max_pad": 2400, "sq_pad": 18491392}, {"n": 8, "tok": 6399, "pad": 6656, "max_pad": 1248, "sq_pad": 5816320}, {"n": 8, "tok": 15509, "pad": 15616, "max_pad": 2144, "sq_pad": 31080448}, {"n": 8, "tok": 9198, "pad": 9472, "max_pad": 1696, "sq_pad": 11728896}, {"n": 8, "tok": 12820, "pad": 13056, "max_pad": 1952, "sq_pad": 21704704}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 32, "global_steps": [2], "tok": 361856, "pad": 369152, "sq_pad": 622927872, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 7431, "pad": 7680, "max_pad": 2240, "sq_pad": 9308160}, {"n": 8, "tok": 7853, "pad": 8192, "max_pad": 1376, "sq_pad": 8675328}, {"n": 8, "tok": 10616, "pad": 10752, "max_pad": 1824, "sq_pad": 14827520}, {"n": 8, "tok": 12926, "pad": 13056, "max_pad": 2208, "sq_pad": 21962752}, {"n": 8, "tok": 5749, "pad": 5888, "max_pad": 928, "sq_pad": 4423680}, {"n": 8, "tok": 6079, "pad": 6400, "max_pad": 1312, "sq_pad": 5462016}, {"n": 8, "tok": 4667, "pad": 4864, "max_pad": 928, "sq_pad": 3112960}, {"n": 8, "tok": 7941, "pad": 8192, "max_pad": 2304, "sq_pad": 10405888}, {"n": 8, "tok": 14245, "pad": 14592, "max_pad": 2368, "sq_pad": 27199488}, {"n": 8, "tok": 10549, "pad": 10752, "max_pad": 2176, "sq_pad": 16238592}, {"n": 8, "tok": 14556, "pad": 14848, "max_pad": 2304, "sq_pad": 28000256}, {"n": 8, "tok": 4844, "pad": 5120, "max_pad": 928, "sq_pad": 3373056}, {"n": 8, "tok": 8952, "pad": 9216, "max_pad": 1536, "sq_pad": 10870784}, {"n": 8, "tok": 6384, "pad": 6656, "max_pad": 992, "sq_pad": 5599232}, {"n": 8, "tok": 5394, "pad": 5632, "max_pad": 960, "sq_pad": 4214784}, {"n": 8, "tok": 17383, "pad": 17664, "max_pad": 2336, "sq_pad": 39034880}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 8400, "pad": 8704, "max_pad": 1280, "sq_pad": 9592832}, {"n": 8, "tok": 9181, "pad": 9472, "max_pad": 1568, "sq_pad": 11579392}, {"n": 8, "tok": 8700, "pad": 8960, "max_pad": 2304, "sq_pad": 11780096}, {"n": 8, "tok": 16894, "pad": 17152, "max_pad": 2272, "sq_pad": 36849664}, {"n": 8, "tok": 17005, "pad": 17152, "max_pad": 2176, "sq_pad": 36775936}, {"n": 8, "tok": 13724, "pad": 13824, "max_pad": 2144, "sq_pad": 24721408}, {"n": 8, "tok": 14106, "pad": 14336, "max_pad": 2304, "sq_pad": 27023360}, {"n": 8, "tok": 15156, "pad": 15360, "max_pad": 2272, "sq_pad": 30545920}, {"n": 8, "tok": 17104, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 13750, "pad": 14080, "max_pad": 2208, "sq_pad": 26142720}, {"n": 8, "tok": 13185, "pad": 13312, "max_pad": 2176, "sq_pad": 22978560}, {"n": 8, "tok": 7119, "pad": 7424, "max_pad": 2304, "sq_pad": 9078784}, {"n": 8, "tok": 14421, "pad": 14592, "max_pad": 2240, "sq_pad": 28174336}, {"n": 8, "tok": 12969, "pad": 13312, "max_pad": 1888, "sq_pad": 22407168}, {"n": 8, "tok": 16997, "pad": 17152, "max_pad": 2240, "sq_pad": 36792320}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 32, "global_steps": [3], "tok": 628462, "pad": 639744, "sq_pad": 953038848, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 7395, "pad": 7680, "max_pad": 800, "sq_pad": 3928064}, {"n": 16, "tok": 8498, "pad": 8960, "max_pad": 960, "sq_pad": 5306368}, {"n": 16, "tok": 10687, "pad": 11008, "max_pad": 2240, "sq_pad": 10221568}, {"n": 16, "tok": 10239, "pad": 10752, "max_pad": 1088, "sq_pad": 7491584}, {"n": 16, "tok": 13646, "pad": 13824, "max_pad": 2112, "sq_pad": 13891584}, {"n": 16, "tok": 14748, "pad": 15104, "max_pad": 2240, "sq_pad": 16422912}, {"n": 16, "tok": 14403, "pad": 14848, "max_pad": 1728, "sq_pad": 15083520}, {"n": 16, "tok": 15616, "pad": 15872, "max_pad": 1664, "sq_pad": 16666624}, {"n": 16, "tok": 15702, "pad": 16128, "max_pad": 1728, "sq_pad": 16910336}, {"n": 16, "tok": 18698, "pad": 19200, "max_pad": 1856, "sq_pad": 24485888}, {"n": 16, "tok": 26561, "pad": 26880, "max_pad": 2176, "sq_pad": 46385152}, {"n": 16, "tok": 16424, "pad": 16640, "max_pad": 2144, "sq_pad": 19787776}, {"n": 16, "tok": 21328, "pad": 21760, "max_pad": 2368, "sq_pad": 32083968}, {"n": 16, "tok": 20631, "pad": 20992, "max_pad": 2112, "sq_pad": 30703616}, {"n": 16, "tok": 16311, "pad": 16640, "max_pad": 2144, "sq_pad": 19226624}, {"n": 16, "tok": 19662, "pad": 19968, "max_pad": 2144, "sq_pad": 27983872}, {"n": 16, "tok": 24372, "pad": 24832, "max_pad": 2336, "sq_pad": 41297920}, {"n": 16, "tok": 23549, "pad": 23808, "max_pad": 2176, "sq_pad": 36790272}, {"n": 16, "tok": 26868, "pad": 27136, "max_pad": 2176, "sq_pad": 48322560}, {"n": 16, "tok": 15055, "pad": 15360, "max_pad": 1440, "sq_pad": 15849472}, {"n": 16, "tok": 22392, "pad": 22784, "max_pad": 1984, "sq_pad": 34230272}, {"n": 16, "tok": 14002, "pad": 14336, "max_pad": 1504, "sq_pad": 13955072}, {"n": 16, "tok": 13960, "pad": 14336, "max_pad": 1600, "sq_pad": 16959488}, {"n": 16, "tok": 28019, "pad": 28416, "max_pad": 2240, "sq_pad": 54476800}, {"n": 16, "tok": 31019, "pad": 31488, "max_pad": 2432, "sq_pad": 63475712}, {"n": 16, "tok": 20204, "pad": 20480, "max_pad": 2176, "sq_pad": 31598592}, {"n": 16, "tok": 20144, "pad": 20480, "max_pad": 1568, "sq_pad": 26724352}, {"n": 16, "tok": 26312, "pad": 26624, "max_pad": 2240, "sq_pad": 48340992}, {"n": 16, "tok": 28677, "pad": 29184, "max_pad": 2464, "sq_pad": 55199744}, {"n": 16, "tok": 24742, "pad": 25088, "max_pad": 2208, "sq_pad": 43765760}, {"n": 16, "tok": 34088, "pad": 34304, "max_pad": 2144, "sq_pad": 73547776}, {"n": 16, "tok": 24510, "pad": 24832, "max_pad": 2176, "sq_pad": 41924608}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 250549, "pad": 258048, "sq_pad": 311783424, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3840, "max_pad": 736, "sq_pad": 1966080}, {"n": 8, "tok": 3778, "pad": 4096, "max_pad": 992, "sq_pad": 2396160}, {"n": 8, "tok": 3753, "pad": 4096, "max_pad": 832, "sq_pad": 2217984}, {"n": 8, "tok": 4745, "pad": 5120, "max_pad": 1024, "sq_pad": 3497984}, {"n": 8, "tok": 4700, "pad": 4864, "max_pad": 832, "sq_pad": 3031040}, {"n": 8, "tok": 5987, "pad": 6144, "max_pad": 2208, "sq_pad": 7100416}, {"n": 8, "tok": 4887, "pad": 5120, "max_pad": 736, "sq_pad": 3319808}, {"n": 8, "tok": 5352, "pad": 5632, "max_pad": 992, "sq_pad": 4098048}, {"n": 8, "tok": 7928, "pad": 8192, "max_pad": 2272, "sq_pad": 10344448}, {"n": 8, "tok": 5718, "pad": 5888, "max_pad": 960, "sq_pad": 4423680}, {"n": 8, "tok": 6229, "pad": 6400, "max_pad": 1024, "sq_pad": 5220352}, {"n": 8, "tok": 8519, "pad": 8704, "max_pad": 2176, "sq_pad": 11046912}, {"n": 8, "tok": 6486, "pad": 6656, "max_pad": 1088, "sq_pad": 5658624}, {"n": 8, "tok": 7917, "pad": 8192, "max_pad": 1728, "sq_pad": 9424896}, {"n": 8, "tok": 7947, "pad": 8192, "max_pad": 1760, "sq_pad": 9224192}, {"n": 8, "tok": 7669, "pad": 7936, "max_pad": 1472, "sq_pad": 8216576}, {"n": 8, "tok": 7428, "pad": 7680, "max_pad": 1216, "sq_pad": 7485440}, {"n": 8, "tok": 8274, "pad": 8448, "max_pad": 1600, "sq_pad": 9293824}, {"n": 8, "tok": 9864, "pad": 10240, "max_pad": 1920, "sq_pad": 14036992}, {"n": 8, "tok": 8834, "pad": 8960, "max_pad": 1632, "sq_pad": 10477568}, {"n": 8, "tok": 13719, "pad": 14080, "max_pad": 2368, "sq_pad": 25778176}, {"n": 8, "tok": 12842, "pad": 13056, "max_pad": 2016, "sq_pad": 21733376}, {"n": 8, "tok": 7250, "pad": 7424, "max_pad": 2208, "sq_pad": 9056256}, {"n": 8, "tok": 9174, "pad": 9472, "max_pad": 1696, "sq_pad": 11624448}, {"n": 8, "tok": 11666, "pad": 11776, "max_pad": 2144, "sq_pad": 18178048}, {"n": 8, "tok": 9662, "pad": 9984, "max_pad": 2368, "sq_pad": 13905920}, {"n": 8, "tok": 8195, "pad": 8448, "max_pad": 2272, "sq_pad": 11036672}, {"n": 8, "tok": 12436, "pad": 12800, "max_pad": 1952, "sq_pad": 20733952}, {"n": 8, "tok": 8028, "pad": 8192, "max_pad": 2208, "sq_pad": 10141696}, {"n": 8, "tok": 8283, "pad": 8448, "max_pad": 1376, "sq_pad": 9183232}, {"n": 8, "tok": 7045, "pad": 7168, "max_pad": 1056, "sq_pad": 6569984}, {"n": 8, "tok": 12617, "pad": 12800, "max_pad": 2144, "sq_pad": 21360640}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 32, "global_steps": [3], "tok": 377913, "pad": 385536, "sq_pad": 652904448, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 10094, "pad": 10496, "max_pad": 1984, "sq_pad": 14692352}, {"n": 8, "tok": 14278, "pad": 14592, "max_pad": 2368, "sq_pad": 27594752}, {"n": 8, "tok": 11825, "pad": 12032, "max_pad": 1920, "sq_pad": 18423808}, {"n": 8, "tok": 11724, "pad": 12032, "max_pad": 2336, "sq_pad": 19447808}, {"n": 8, "tok": 12527, "pad": 12800, "max_pad": 2272, "sq_pad": 21972992}, {"n": 8, "tok": 14341, "pad": 14592, "max_pad": 2304, "sq_pad": 27488256}, {"n": 8, "tok": 7179, "pad": 7424, "max_pad": 1152, "sq_pad": 7182336}, {"n": 8, "tok": 7876, "pad": 8192, "max_pad": 1568, "sq_pad": 9322496}, {"n": 8, "tok": 13633, "pad": 13824, "max_pad": 2016, "sq_pad": 24094720}, {"n": 8, "tok": 8759, "pad": 8960, "max_pad": 1248, "sq_pad": 10182656}, {"n": 8, "tok": 5327, "pad": 5632, "max_pad": 928, "sq_pad": 4063232}, {"n": 8, "tok": 8675, "pad": 8960, "max_pad": 1600, "sq_pad": 10461184}, {"n": 8, "tok": 10951, "pad": 11264, "max_pad": 1760, "sq_pad": 16166912}, {"n": 8, "tok": 3009, "pad": 3328, "max_pad": 640, "sq_pad": 1443840}, {"n": 8, "tok": 11067, "pad": 11264, "max_pad": 2240, "sq_pad": 17702912}, {"n": 8, "tok": 16952, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17280, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 13739, "pad": 14080, "max_pad": 2432, "sq_pad": 25595904}, {"n": 8, "tok": 5571, "pad": 5888, "max_pad": 896, "sq_pad": 4386816}, {"n": 8, "tok": 14633, "pad": 14848, "max_pad": 2272, "sq_pad": 27899904}, {"n": 8, "tok": 9859, "pad": 10240, "max_pad": 1504, "sq_pad": 13381632}, {"n": 8, "tok": 10285, "pad": 10496, "max_pad": 1568, "sq_pad": 14030848}, {"n": 8, "tok": 10048, "pad": 10240, "max_pad": 2176, "sq_pad": 14528512}, {"n": 8, "tok": 16264, "pad": 16384, "max_pad": 2176, "sq_pad": 33804288}, {"n": 8, "tok": 15342, "pad": 15616, "max_pad": 2240, "sq_pad": 31479808}, {"n": 8, "tok": 13335, "pad": 13568, "max_pad": 2400, "sq_pad": 23691264}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 1440, "sq_pad": 9889792}, {"n": 8, "tok": 16261, "pad": 16384, "max_pad": 2144, "sq_pad": 33777664}, {"n": 8, "tok": 17032, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17056, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 15652, "pad": 15872, "max_pad": 2208, "sq_pad": 31846400}, {"n": 8, "tok": 8858, "pad": 8960, "max_pad": 1376, "sq_pad": 10149888}]}
{"stage": "old_log_prob", "call": 4, "rows": 512, "n_mb": 32, "global_steps": [4], "tok": 659902, "pad": 671232, "sq_pad": 1025011712, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 8934, "pad": 9216, "max_pad": 992, "sq_pad": 5629952}, {"n": 16, "tok": 13449, "pad": 13824, "max_pad": 1600, "sq_pad": 13019136}, {"n": 16, "tok": 11929, "pad": 12288, "max_pad": 2144, "sq_pad": 11626496}, {"n": 16, "tok": 12260, "pad": 12544, "max_pad": 1088, "sq_pad": 10082304}, {"n": 16, "tok": 13866, "pad": 14336, "max_pad": 1728, "sq_pad": 14190592}, {"n": 16, "tok": 17224, "pad": 17664, "max_pad": 2144, "sq_pad": 22999040}, {"n": 16, "tok": 14631, "pad": 14848, "max_pad": 1440, "sq_pad": 14931968}, {"n": 16, "tok": 17363, "pad": 17664, "max_pad": 2176, "sq_pad": 21237760}, {"n": 16, "tok": 20196, "pad": 20736, "max_pad": 1888, "sq_pad": 28307456}, {"n": 16, "tok": 15489, "pad": 15872, "max_pad": 1632, "sq_pad": 17369088}, {"n": 16, "tok": 25350, "pad": 25600, "max_pad": 2240, "sq_pad": 43925504}, {"n": 16, "tok": 20380, "pad": 20736, "max_pad": 1632, "sq_pad": 27310080}, {"n": 16, "tok": 21719, "pad": 22016, "max_pad": 2208, "sq_pad": 33579008}, {"n": 16, "tok": 25312, "pad": 25600, "max_pad": 2176, "sq_pad": 42496000}, {"n": 16, "tok": 15181, "pad": 15616, "max_pad": 2304, "sq_pad": 17586176}, {"n": 16, "tok": 15700, "pad": 16128, "max_pad": 1376, "sq_pad": 17221632}, {"n": 16, "tok": 22286, "pad": 22784, "max_pad": 2336, "sq_pad": 35829760}, {"n": 16, "tok": 17514, "pad": 17920, "max_pad": 1472, "sq_pad": 20602880}, {"n": 16, "tok": 18883, "pad": 19200, "max_pad": 1888, "sq_pad": 23865344}, {"n": 16, "tok": 21039, "pad": 21504, "max_pad": 2144, "sq_pad": 34295808}, {"n": 16, "tok": 19130, "pad": 19456, "max_pad": 1728, "sq_pad": 24623104}, {"n": 16, "tok": 17065, "pad": 17408, "max_pad": 1472, "sq_pad": 19759104}, {"n": 16, "tok": 17059, "pad": 17408, "max_pad": 1568, "sq_pad": 20094976}, {"n": 16, "tok": 18560, "pad": 18944, "max_pad": 2272, "sq_pad": 25239552}, {"n": 16, "tok": 26709, "pad": 27136, "max_pad": 2272, "sq_pad": 49776640}, {"n": 16, "tok": 20137, "pad": 20480, "max_pad": 2272, "sq_pad": 28557312}, {"n": 16, "tok": 33266, "pad": 33536, "max_pad": 2240, "sq_pad": 70567936}, {"n": 16, "tok": 27869, "pad": 28160, "max_pad": 2272, "sq_pad": 52633600}, {"n": 16, "tok": 31413, "pad": 31744, "max_pad": 2336, "sq_pad": 64319488}, {"n": 16, "tok": 32225, "pad": 32512, "max_pad": 2272, "sq_pad": 66852864}, {"n": 16, "tok": 33276, "pad": 33536, "max_pad": 2176, "sq_pad": 70705152}, {"n": 16, "tok": 34488, "pad": 34816, "max_pad": 2208, "sq_pad": 75776000}]}
{"stage": "ref", "call": 4, "rows": 512, "n_mb": 64, "global_steps": [4], "tok": 659902, "pad": 660178, "sq_pad": 994211260, "data_digest": "ccf9552c759f1b92", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4128, "max_pad": 628, "sq_pad": 2181696}, {"n": 8, "tok": 4810, "pad": 4812, "max_pad": 932, "sq_pad": 3101544}, {"n": 8, "tok": 5444, "pad": 5448, "max_pad": 782, "sq_pad": 3746928}, {"n": 8, "tok": 8005, "pad": 8010, "max_pad": 1430, "sq_pad": 8467476}, {"n": 8, "tok": 6851, "pad": 6858, "max_pad": 2140, "sq_pad": 7868500}, {"n": 8, "tok": 5078, "pad": 5082, "max_pad": 770, "sq_pad": 3259620}, {"n": 8, "tok": 5976, "pad": 5980, "max_pad": 860, "sq_pad": 4507552}, {"n": 8, "tok": 6284, "pad": 6288, "max_pad": 1030, "sq_pad": 5118936}, {"n": 8, "tok": 7725, "pad": 7728, "max_pad": 1720, "sq_pad": 8575200}, {"n": 8, "tok": 6141, "pad": 6144, "max_pad": 896, "sq_pad": 4784960}, {"n": 8, "tok": 10978, "pad": 10984, "max_pad": 2142, "sq_pad": 17140872}, {"n": 8, "tok": 6246, "pad": 6250, "max_pad": 926, "sq_pad": 4941052}, {"n": 8, "tok": 8295, "pad": 8298, "max_pad": 1430, "sq_pad": 9445908}, {"n": 8, "tok": 6336, "pad": 6338, "max_pad": 1022, "sq_pad": 5102476}, {"n": 8, "tok": 8429, "pad": 8436, "max_pad": 1478, "sq_pad": 9285544}, {"n": 8, "tok": 8934, "pad": 8940, "max_pad": 2158, "sq_pad": 11314752}, {"n": 8, "tok": 9457, "pad": 9462, "max_pad": 1720, "sq_pad": 11996132}, {"n": 8, "tok": 10739, "pad": 10742, "max_pad": 1648, "sq_pad": 14750964}, {"n": 8, "tok": 6033, "pad": 6038, "max_pad": 1256, "sq_pad": 5052164}, {"n": 8, "tok": 9456, "pad": 9460, "max_pad": 1464, "sq_pad": 11389592}, {"n": 8, "tok": 13568, "pad": 13570, "max_pad": 2108, "sq_pad": 24885756}, {"n": 8, "tok": 11782, "pad": 11786, "max_pad": 2152, "sq_pad": 18217500}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1462, "sq_pad": 13187536}, {"n": 8, "tok": 10190, "pad": 10196, "max_pad": 1508, "sq_pad": 13178336}, {"n": 8, "tok": 13651, "pad": 13652, "max_pad": 2196, "sq_pad": 24470496}, {"n": 8, "tok": 8068, "pad": 8072, "max_pad": 1272, "sq_pad": 8328656}, {"n": 8, "tok": 12988, "pad": 12992, "max_pad": 2126, "sq_pad": 21794008}, {"n": 8, "tok": 12324, "pad": 12330, "max_pad": 2132, "sq_pad": 19772372}, {"n": 8, "tok": 6552, "pad": 6558, "max_pad": 1094, "sq_pad": 5533732}, {"n": 8, "tok": 8629, "pad": 8632, "max_pad": 2118, "sq_pad": 10794608}, {"n": 8, "tok": 8548, "pad": 8550, "max_pad": 1366, "sq_pad": 9426788}, {"n": 8, "tok": 7152, "pad": 7158, "max_pad": 1332, "sq_pad": 6858660}, {"n": 8, "tok": 12948, "pad": 12952, "max_pad": 2250, "sq_pad": 21558832}, {"n": 8, "tok": 9338, "pad": 9342, "max_pad": 2112, "sq_pad": 12568852}, {"n": 8, "tok": 9115, "pad": 9122, "max_pad": 1410, "sq_pad": 10635484}, {"n": 8, "tok": 8399, "pad": 8404, "max_pad": 1312, "sq_pad": 8997944}, {"n": 8, "tok": 8480, "pad": 8484, "max_pad": 1278, "sq_pad": 9111120}, {"n": 8, "tok": 10403, "pad": 10410, "max_pad": 1798, "sq_pad": 13961956}, {"n": 8, "tok": 14586, "pad": 14592, "max_pad": 2118, "sq_pad": 27859320}, {"n": 8, "tok": 6453, "pad": 6456, "max_pad": 992, "sq_pad": 5266312}, {"n": 8, "tok": 8679, "pad": 8682, "max_pad": 1430, "sq_pad": 9637588}, {"n": 8, "tok": 10451, "pad": 10456, "max_pad": 1592, "sq_pad": 14106120}, {"n": 8, "tok": 9309, "pad": 9312, "max_pad": 1446, "sq_pad": 11191304}, {"n": 8, "tok": 7756, "pad": 7762, "max_pad": 1314, "sq_pad": 7815644}, {"n": 8, "tok": 8245, "pad": 8248, "max_pad": 1550, "sq_pad": 9286672}, {"n": 8, "tok": 8814, "pad": 8820, "max_pad": 1330, "sq_pad": 10079560}, {"n": 8, "tok": 6760, "pad": 6764, "max_pad": 1248, "sq_pad": 5972768}, {"n": 8, "tok": 11800, "pad": 11804, "max_pad": 2134, "sq_pad": 18174664}, {"n": 8, "tok": 16118, "pad": 16124, "max_pad": 2162, "sq_pad": 33004008}, {"n": 8, "tok": 10591, "pad": 10594, "max_pad": 2126, "sq_pad": 15280580}, {"n": 8, "tok": 11416, "pad": 11420, "max_pad": 1566, "sq_pad": 16376536}, {"n": 8, "tok": 8721, "pad": 8724, "max_pad": 2120, "sq_pad": 11071720}, {"n": 8, "tok": 16788, "pad": 16790, "max_pad": 2166, "sq_pad": 35363852}, {"n": 8, "tok": 16478, "pad": 16486, "max_pad": 2110, "sq_pad": 34107788}, {"n": 8, "tok": 10879, "pad": 10884, "max_pad": 1754, "sq_pad": 15397928}, {"n": 8, "tok": 16990, "pad": 16996, "max_pad": 2190, "sq_pad": 36172096}, {"n": 8, "tok": 14277, "pad": 14280, "max_pad": 2136, "sq_pad": 26268320}, {"n": 8, "tok": 17136, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}, {"n": 8, "tok": 14905, "pad": 14908, "max_pad": 2202, "sq_pad": 28182176}, {"n": 8, "tok": 17320, "pad": 17328, "max_pad": 2166, "sq_pad": 37532448}, {"n": 8, "tok": 17088, "pad": 17088, "max_pad": 2152, "sq_pad": 36514304}, {"n": 8, "tok": 16188, "pad": 16196, "max_pad": 2140, "sq_pad": 33143816}, {"n": 8, "tok": 17472, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17016, "pad": 17024, "max_pad": 2128, "sq_pad": 36227072}]}
{"stage": "train", "call": 7, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 268983, "pad": 276992, "sq_pad": 349288448, "data_digest": "ec8fe2aaeb28e63c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4124, "pad": 4352, "max_pad": 768, "sq_pad": 2461696}, {"n": 8, "tok": 4810, "pad": 5120, "max_pad": 1120, "sq_pad": 3618816}, {"n": 8, "tok": 5444, "pad": 5632, "max_pad": 864, "sq_pad": 4014080}, {"n": 8, "tok": 8005, "pad": 8192, "max_pad": 1536, "sq_pad": 8910848}, {"n": 8, "tok": 6851, "pad": 7168, "max_pad": 2336, "sq_pad": 8904704}, {"n": 8, "tok": 5078, "pad": 5376, "max_pad": 864, "sq_pad": 3688448}, {"n": 8, "tok": 5976, "pad": 6144, "max_pad": 928, "sq_pad": 4771840}, {"n": 8, "tok": 6284, "pad": 6656, "max_pad": 1280, "sq_pad": 5879808}, {"n": 8, "tok": 7725, "pad": 7936, "max_pad": 1824, "sq_pad": 9099264}, {"n": 8, "tok": 6141, "pad": 6400, "max_pad": 1024, "sq_pad": 5226496}, {"n": 8, "tok": 10978, "pad": 11264, "max_pad": 2272, "sq_pad": 18098176}, {"n": 8, "tok": 6246, "pad": 6400, "max_pad": 992, "sq_pad": 5195776}, {"n": 8, "tok": 8295, "pad": 8448, "max_pad": 1504, "sq_pad": 9824256}, {"n": 8, "tok": 6336, "pad": 6656, "max_pad": 1216, "sq_pad": 5726208}, {"n": 8, "tok": 8429, "pad": 8704, "max_pad": 1632, "sq_pad": 9990144}, {"n": 8, "tok": 8934, "pad": 9216, "max_pad": 2304, "sq_pad": 12222464}, {"n": 8, "tok": 9457, "pad": 9728, "max_pad": 1824, "sq_pad": 12730368}, {"n": 8, "tok": 10739, "pad": 11008, "max_pad": 1792, "sq_pad": 15564800}, {"n": 8, "tok": 6033, "pad": 6144, "max_pad": 1280, "sq_pad": 5220352}, {"n": 8, "tok": 9456, "pad": 9728, "max_pad": 1632, "sq_pad": 12148736}, {"n": 8, "tok": 13568, "pad": 13824, "max_pad": 2304, "sq_pad": 25929728}, {"n": 8, "tok": 11782, "pad": 12032, "max_pad": 2304, "sq_pad": 19134464}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1664, "sq_pad": 14075904}, {"n": 8, "tok": 10190, "pad": 10496, "max_pad": 1696, "sq_pad": 14049280}, {"n": 8, "tok": 13651, "pad": 13824, "max_pad": 2240, "sq_pad": 25067520}, {"n": 8, "tok": 8068, "pad": 8192, "max_pad": 1280, "sq_pad": 8570880}, {"n": 8, "tok": 12988, "pad": 13312, "max_pad": 2336, "sq_pad": 23080960}, {"n": 8, "tok": 12324, "pad": 12544, "max_pad": 2240, "sq_pad": 20557824}, {"n": 8, "tok": 6552, "pad": 6912, "max_pad": 1344, "sq_pad": 6311936}, {"n": 8, "tok": 8629, "pad": 8960, "max_pad": 2336, "sq_pad": 11974656}, {"n": 8, "tok": 8548, "pad": 8704, "max_pad": 1440, "sq_pad": 9807872}, {"n": 8, "tok": 7152, "pad": 7424, "max_pad": 1344, "sq_pad": 7430144}]}
{"stage": "train", "call": 8, "rows": 256, "n_mb": 32, "global_steps": [4], "tok": 390919, "pad": 397312, "sq_pad": 686383104, "data_digest": "b197a2857efc88d0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 12948, "pad": 13312, "max_pad": 2496, "sq_pad": 23076864}, {"n": 8, "tok": 9338, "pad": 9472, "max_pad": 2112, "sq_pad": 12824576}, {"n": 8, "tok": 9115, "pad": 9472, "max_pad": 1504, "sq_pad": 11554816}, {"n": 8, "tok": 8399, "pad": 8704, "max_pad": 1504, "sq_pad": 9766912}, {"n": 8, "tok": 8480, "pad": 8704, "max_pad": 1280, "sq_pad": 9566208}, {"n": 8, "tok": 10403, "pad": 10496, "max_pad": 1824, "sq_pad": 14196736}, {"n": 8, "tok": 14586, "pad": 14848, "max_pad": 2240, "sq_pad": 28893184}, {"n": 8, "tok": 6453, "pad": 6656, "max_pad": 1056, "sq_pad": 5611520}, {"n": 8, "tok": 8679, "pad": 8960, "max_pad": 1632, "sq_pad": 10420224}, {"n": 8, "tok": 10451, "pad": 10752, "max_pad": 1792, "sq_pad": 15017984}, {"n": 8, "tok": 9309, "pad": 9472, "max_pad": 1472, "sq_pad": 11567104}, {"n": 8, "tok": 7756, "pad": 7936, "max_pad": 1376, "sq_pad": 8192000}, {"n": 8, "tok": 8245, "pad": 8448, "max_pad": 1632, "sq_pad": 9752576}, {"n": 8, "tok": 8814, "pad": 8960, "max_pad": 1344, "sq_pad": 10391552}, {"n": 8, "tok": 6760, "pad": 6912, "max_pad": 1248, "sq_pad": 6211584}, {"n": 8, "tok": 11800, "pad": 12032, "max_pad": 2272, "sq_pad": 19027968}, {"n": 8, "tok": 16118, "pad": 16384, "max_pad": 2304, "sq_pad": 34105344}, {"n": 8, "tok": 10591, "pad": 10752, "max_pad": 2144, "sq_pad": 15679488}, {"n": 8, "tok": 11416, "pad": 11520, "max_pad": 1568, "sq_pad": 16658432}, {"n": 8, "tok": 8721, "pad": 8960, "max_pad": 2272, "sq_pad": 11898880}, {"n": 8, "tok": 16788, "pad": 16896, "max_pad": 2176, "sq_pad": 35801088}, {"n": 8, "tok": 16478, "pad": 16640, "max_pad": 2240, "sq_pad": 34766848}, {"n": 8, "tok": 10879, "pad": 11008, "max_pad": 1792, "sq_pad": 15753216}, {"n": 8, "tok": 16990, "pad": 17152, "max_pad": 2240, "sq_pad": 36849664}, {"n": 8, "tok": 14277, "pad": 14592, "max_pad": 2336, "sq_pad": 27545600}, {"n": 8, "tok": 17136, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 14905, "pad": 15104, "max_pad": 2304, "sq_pad": 28979200}, {"n": 8, "tok": 17320, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 17088, "pad": 17408, "max_pad": 2304, "sq_pad": 37912576}, {"n": 8, "tok": 16188, "pad": 16384, "max_pad": 2272, "sq_pad": 33931264}, {"n": 8, "tok": 17472, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 17016, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}
{"stage": "old_log_prob", "call": 5, "rows": 512, "n_mb": 32, "global_steps": [5], "tok": 643550, "pad": 654336, "sq_pad": 984532992, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 9024, "pad": 9472, "max_pad": 1024, "sq_pad": 6133760}, {"n": 16, "tok": 13500, "pad": 13824, "max_pad": 1664, "sq_pad": 13410304}, {"n": 16, "tok": 13088, "pad": 13312, "max_pad": 2112, "sq_pad": 13182976}, {"n": 16, "tok": 17628, "pad": 17920, "max_pad": 2144, "sq_pad": 22820864}, {"n": 16, "tok": 16727, "pad": 17152, "max_pad": 1824, "sq_pad": 19750912}, {"n": 16, "tok": 18072, "pad": 18432, "max_pad": 2144, "sq_pad": 23140352}, {"n": 16, "tok": 18292, "pad": 18688, "max_pad": 2304, "sq_pad": 24905728}, {"n": 16, "tok": 18388, "pad": 18688, "max_pad": 2208, "sq_pad": 23748608}, {"n": 16, "tok": 19792, "pad": 20224, "max_pad": 2112, "sq_pad": 27158528}, {"n": 16, "tok": 20634, "pad": 20992, "max_pad": 2016, "sq_pad": 28936192}, {"n": 16, "tok": 22850, "pad": 23296, "max_pad": 2272, "sq_pad": 35133440}, {"n": 16, "tok": 20645, "pad": 20992, "max_pad": 1664, "sq_pad": 27975680}, {"n": 16, "tok": 20866, "pad": 21248, "max_pad": 2240, "sq_pad": 31553536}, {"n": 16, "tok": 22055, "pad": 22528, "max_pad": 2304, "sq_pad": 35086336}, {"n": 16, "tok": 20973, "pad": 21248, "max_pad": 2144, "sq_pad": 32923648}, {"n": 16, "tok": 8918, "pad": 9216, "max_pad": 1152, "sq_pad": 5863424}, {"n": 16, "tok": 24560, "pad": 24832, "max_pad": 2176, "sq_pad": 43304960}, {"n": 16, "tok": 28862, "pad": 29184, "max_pad": 2272, "sq_pad": 55109632}, {"n": 16, "tok": 13283, "pad": 13568, "max_pad": 1152, "sq_pad": 11933696}, {"n": 16, "tok": 9658, "pad": 9984, "max_pad": 800, "sq_pad": 6385664}, {"n": 16, "tok": 13507, "pad": 13824, "max_pad": 1696, "sq_pad": 13266944}, {"n": 16, "tok": 25092, "pad": 25600, "max_pad": 2144, "sq_pad": 43718656}, {"n": 16, "tok": 14353, "pad": 14592, "max_pad": 1344, "sq_pad": 14090240}, {"n": 16, "tok": 26096, "pad": 26368, "max_pad": 2240, "sq_pad": 45631488}, {"n": 16, "tok": 28129, "pad": 28416, "max_pad": 2304, "sq_pad": 54740992}, {"n": 16, "tok": 19814, "pad": 20224, "max_pad": 2112, "sq_pad": 30914560}, {"n": 16, "tok": 30383, "pad": 30720, "max_pad": 2336, "sq_pad": 60641280}, {"n": 16, "tok": 24725, "pad": 25088, "max_pad": 2272, "sq_pad": 44566528}, {"n": 16, "tok": 22100, "pad": 22528, "max_pad": 2176, "sq_pad": 35551232}, {"n": 16, "tok": 17326, "pad": 17664, "max_pad": 1408, "sq_pad": 19976192}, {"n": 16, "tok": 34632, "pad": 34816, "max_pad": 2208, "sq_pad": 75776000}, {"n": 16, "tok": 29578, "pad": 29696, "max_pad": 2176, "sq_pad": 57200640}]}
{"stage": "ref", "call": 5, "rows": 512, "n_mb": 64, "global_steps": [5], "tok": 643550, "pad": 643824, "sq_pad": 955684280, "data_digest": "c5674936cad9bd7d", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3516, "max_pad": 640, "sq_pad": 1597000}, {"n": 8, "tok": 5511, "pad": 5514, "max_pad": 804, "sq_pad": 3883460}, {"n": 8, "tok": 7728, "pad": 7734, "max_pad": 1664, "sq_pad": 8679156}, {"n": 8, "tok": 5772, "pad": 5774, "max_pad": 848, "sq_pad": 4216940}, {"n": 8, "tok": 6506, "pad": 6512, "max_pad": 2110, "sq_pad": 7255152}, {"n": 8, "tok": 6582, "pad": 6588, "max_pad": 1066, "sq_pad": 5593712}, {"n": 8, "tok": 8852, "pad": 8856, "max_pad": 2108, "sq_pad": 11244040}, {"n": 8, "tok": 8776, "pad": 8780, "max_pad": 2116, "sq_pad": 10966152}, {"n": 8, "tok": 7493, "pad": 7496, "max_pad": 1168, "sq_pad": 7271856}, {"n": 8, "tok": 9234, "pad": 9238, "max_pad": 1620, "sq_pad": 11375572}, {"n": 8, "tok": 10381, "pad": 10388, "max_pad": 2132, "sq_pad": 14847304}, {"n": 8, "tok": 7691, "pad": 7696, "max_pad": 1156, "sq_pad": 7498480}, {"n": 8, "tok": 8799, "pad": 8802, "max_pad": 1438, "sq_pad": 10019900}, {"n": 8, "tok": 9493, "pad": 9498, "max_pad": 2126, "sq_pad": 13636876}, {"n": 8, "tok": 7850, "pad": 7850, "max_pad": 1302, "sq_pad": 7905500}, {"n": 8, "tok": 10538, "pad": 10542, "max_pad": 2100, "sq_pad": 14965924}, {"n": 8, "tok": 9937, "pad": 9942, "max_pad": 2106, "sq_pad": 13395572}, {"n": 8, "tok": 9855, "pad": 9858, "max_pad": 1582, "sq_pad": 12540316}, {"n": 8, "tok": 9252, "pad": 9258, "max_pad": 1336, "sq_pad": 10825388}, {"n": 8, "tok": 11382, "pad": 11386, "max_pad": 1888, "sq_pad": 17028404}, {"n": 8, "tok": 10868, "pad": 10872, "max_pad": 1610, "sq_pad": 15050744}, {"n": 8, "tok": 11982, "pad": 11986, "max_pad": 2126, "sq_pad": 18633900}, {"n": 8, "tok": 9585, "pad": 9590, "max_pad": 1414, "sq_pad": 11608148}, {"n": 8, "tok": 11060, "pad": 11064, "max_pad": 1550, "sq_pad": 15416728}, {"n": 8, "tok": 7400, "pad": 7402, "max_pad": 1264, "sq_pad": 7028412}, {"n": 8, "tok": 13466, "pad": 13470, "max_pad": 2032, "sq_pad": 23203668}, {"n": 8, "tok": 12945, "pad": 12950, "max_pad": 2116, "sq_pad": 21496348}, {"n": 8, "tok": 9110, "pad": 9114, "max_pad": 2116, "sq_pad": 12013124}, {"n": 8, "tok": 6565, "pad": 6568, "max_pad": 1108, "sq_pad": 5621800}, {"n": 8, "tok": 14408, "pad": 14412, "max_pad": 2122, "sq_pad": 26554648}, {"n": 8, "tok": 3608, "pad": 3612, "max_pad": 550, "sq_pad": 1642560}, {"n": 8, "tok": 5310, "pad": 5314, "max_pad": 1068, "sq_pad": 3817828}, {"n": 8, "tok": 8923, "pad": 8928, "max_pad": 2158, "sq_pad": 11614944}, {"n": 8, "tok": 15637, "pad": 15640, "max_pad": 2108, "sq_pad": 30877064}, {"n": 8, "tok": 15054, "pad": 15056, "max_pad": 2150, "sq_pad": 29045104}, {"n": 8, "tok": 13808, "pad": 13814, "max_pad": 2172, "sq_pad": 24848284}, {"n": 8, "tok": 6459, "pad": 6460, "max_pad": 1146, "sq_pad": 5605768}, {"n": 8, "tok": 6824, "pad": 6828, "max_pad": 970, "sq_pad": 5875128}, {"n": 8, "tok": 5061, "pad": 5068, "max_pad": 796, "sq_pad": 3278712}, {"n": 8, "tok": 4597, "pad": 4602, "max_pad": 716, "sq_pad": 2695940}, {"n": 8, "tok": 7079, "pad": 7082, "max_pad": 1084, "sq_pad": 6516868}, {"n": 8, "tok": 6428, "pad": 6432, "max_pad": 1568, "sq_pad": 6032008}, {"n": 8, "tok": 14812, "pad": 14818, "max_pad": 2128, "sq_pad": 27724820}, {"n": 8, "tok": 10280, "pad": 10284, "max_pad": 2130, "sq_pad": 14412112}, {"n": 8, "tok": 7636, "pad": 7642, "max_pad": 1336, "sq_pad": 7687884}, {"n": 8, "tok": 6717, "pad": 6720, "max_pad": 1272, "sq_pad": 5957976}, {"n": 8, "tok": 10864, "pad": 10866, "max_pad": 1470, "sq_pad": 14813164}, {"n": 8, "tok": 15232, "pad": 15238, "max_pad": 2140, "sq_pad": 29906020}, {"n": 8, "tok": 10553, "pad": 10558, "max_pad": 2126, "sq_pad": 15035492}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 14411, "pad": 14416, "max_pad": 2106, "sq_pad": 26260440}, {"n": 8, "tok": 5403, "pad": 5408, "max_pad": 900, "sq_pad": 3756512}, {"n": 8, "tok": 14957, "pad": 14958, "max_pad": 2172, "sq_pad": 29114700}, {"n": 8, "tok": 15426, "pad": 15430, "max_pad": 2144, "sq_pad": 30176052}, {"n": 8, "tok": 7961, "pad": 7966, "max_pad": 1198, "sq_pad": 8149476}, {"n": 8, "tok": 16764, "pad": 16770, "max_pad": 2132, "sq_pad": 35186036}, {"n": 8, "tok": 14543, "pad": 14546, "max_pad": 2152, "sq_pad": 27313452}, {"n": 8, "tok": 7557, "pad": 7562, "max_pad": 1114, "sq_pad": 7220148}, {"n": 8, "tok": 7751, "pad": 7756, "max_pad": 1122, "sq_pad": 7707936}, {"n": 8, "tok": 9575, "pad": 9578, "max_pad": 1296, "sq_pad": 11493916}, {"n": 8, "tok": 16984, "pad": 16992, "max_pad": 2124, "sq_pad": 36091008}, {"n": 8, "tok": 17648, "pad": 17648, "max_pad": 2206, "sq_pad": 38931488}, {"n": 8, "tok": 12178, "pad": 12184, "max_pad": 1806, "sq_pad": 18991776}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "train", "call": 9, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 281452, "pad": 289024, "sq_pad": 377102336, "data_digest": "e4caf51ed2686fc9", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 3513, "pad": 3840, "max_pad": 864, "sq_pad": 2017280}, {"n": 8, "tok": 5511, "pad": 5888, "max_pad": 1056, "sq_pad": 4519936}, {"n": 8, "tok": 7728, "pad": 7936, "max_pad": 1728, "sq_pad": 9127936}, {"n": 8, "tok": 5772, "pad": 5888, "max_pad": 864, "sq_pad": 4384768}, {"n": 8, "tok": 6506, "pad": 6656, "max_pad": 2176, "sq_pad": 7636992}, {"n": 8, "tok": 6582, "pad": 6912, "max_pad": 1280, "sq_pad": 6275072}, {"n": 8, "tok": 8852, "pad": 9216, "max_pad": 2304, "sq_pad": 12421120}, {"n": 8, "tok": 8776, "pad": 8960, "max_pad": 2208, "sq_pad": 11526144}, {"n": 8, "tok": 7493, "pad": 7680, "max_pad": 1248, "sq_pad": 7651328}, {"n": 8, "tok": 9234, "pad": 9472, "max_pad": 1760, "sq_pad": 12025856}, {"n": 8, "tok": 10381, "pad": 10496, "max_pad": 2176, "sq_pad": 15175680}, {"n": 8, "tok": 7691, "pad": 7936, "max_pad": 1280, "sq_pad": 8019968}, {"n": 8, "tok": 8799, "pad": 8960, "max_pad": 1472, "sq_pad": 10379264}, {"n": 8, "tok": 9493, "pad": 9728, "max_pad": 2272, "sq_pad": 14473216}, {"n": 8, "tok": 7850, "pad": 7936, "max_pad": 1312, "sq_pad": 8073216}, {"n": 8, "tok": 10538, "pad": 10752, "max_pad": 2208, "sq_pad": 15675392}, {"n": 8, "tok": 9937, "pad": 10240, "max_pad": 2304, "sq_pad": 14495744}, {"n": 8, "tok": 9855, "pad": 9984, "max_pad": 1600, "sq_pad": 12859392}, {"n": 8, "tok": 9252, "pad": 9472, "max_pad": 1376, "sq_pad": 11360256}, {"n": 8, "tok": 11382, "pad": 11520, "max_pad": 1920, "sq_pad": 17453056}, {"n": 8, "tok": 10868, "pad": 11264, "max_pad": 1824, "sq_pad": 16259072}, {"n": 8, "tok": 11982, "pad": 12288, "max_pad": 2336, "sq_pad": 19832832}, {"n": 8, "tok": 9585, "pad": 9728, "max_pad": 1472, "sq_pad": 11966464}, {"n": 8, "tok": 11060, "pad": 11264, "max_pad": 1632, "sq_pad": 15996928}, {"n": 8, "tok": 7400, "pad": 7680, "max_pad": 1472, "sq_pad": 7723008}, {"n": 8, "tok": 13466, "pad": 13568, "max_pad": 2048, "sq_pad": 23535616}, {"n": 8, "tok": 12945, "pad": 13312, "max_pad": 2368, "sq_pad": 22978560}, {"n": 8, "tok": 9110, "pad": 9472, "max_pad": 2336, "sq_pad": 13266944}, {"n": 8, "tok": 6565, "pad": 6912, "max_pad": 1344, "sq_pad": 6367232}, {"n": 8, "tok": 14408, "pad": 14592, "max_pad": 2176, "sq_pad": 27246592}, {"n": 8, "tok": 3608, "pad": 3840, "max_pad": 672, "sq_pad": 1886208}, {"n": 8, "tok": 5310, "pad": 5632, "max_pad": 1312, "sq_pad": 4491264}]}
{"stage": "train", "call": 10, "rows": 256, "n_mb": 32, "global_steps": [5], "tok": 362098, "pad": 368896, "sq_pad": 618446848, "data_digest": "5534c77f941ce349", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 8923, "pad": 9216, "max_pad": 2336, "sq_pad": 12627968}, {"n": 8, "tok": 15637, "pad": 15872, "max_pad": 2240, "sq_pad": 31819776}, {"n": 8, "tok": 15054, "pad": 15360, "max_pad": 2336, "sq_pad": 30326784}, {"n": 8, "tok": 13808, "pad": 14080, "max_pad": 2368, "sq_pad": 25950208}, {"n": 8, "tok": 6459, "pad": 6656, "max_pad": 1152, "sq_pad": 5943296}, {"n": 8, "tok": 6824, "pad": 7168, "max_pad": 1120, "sq_pad": 6522880}, {"n": 8, "tok": 5061, "pad": 5376, "max_pad": 1024, "sq_pad": 3794944}, {"n": 8, "tok": 4597, "pad": 4864, "max_pad": 832, "sq_pad": 3051520}, {"n": 8, "tok": 7079, "pad": 7424, "max_pad": 1280, "sq_pad": 7245824}, {"n": 8, "tok": 6428, "pad": 6656, "max_pad": 1728, "sq_pad": 6653952}, {"n": 8, "tok": 14812, "pad": 15104, "max_pad": 2304, "sq_pad": 28901376}, {"n": 8, "tok": 10280, "pad": 10496, "max_pad": 2144, "sq_pad": 14991360}, {"n": 8, "tok": 7636, "pad": 7936, "max_pad": 1536, "sq_pad": 8445952}, {"n": 8, "tok": 6717, "pad": 6912, "max_pad": 1376, "sq_pad": 6369280}, {"n": 8, "tok": 10864, "pad": 11008, "max_pad": 1472, "sq_pad": 15202304}, {"n": 8, "tok": 15232, "pad": 15360, "max_pad": 2240, "sq_pad": 30429184}, {"n": 8, "tok": 10553, "pad": 10752, "max_pad": 2240, "sq_pad": 15726592}, {"n": 8, "tok": 17576, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 14411, "pad": 14592, "max_pad": 2176, "sq_pad": 26925056}, {"n": 8, "tok": 5403, "pad": 5632, "max_pad": 1024, "sq_pad": 4128768}, {"n": 8, "tok": 14957, "pad": 15104, "max_pad": 2240, "sq_pad": 29681664}, {"n": 8, "tok": 15426, "pad": 15616, "max_pad": 2272, "sq_pad": 30947328}, {"n": 8, "tok": 7961, "pad": 8192, "max_pad": 1216, "sq_pad": 8626176}, {"n": 8, "tok": 16764, "pad": 16896, "max_pad": 2176, "sq_pad": 35719168}, {"n": 8, "tok": 14543, "pad": 14848, "max_pad": 2336, "sq_pad": 28596224}, {"n": 8, "tok": 7557, "pad": 7936, "max_pad": 1120, "sq_pad": 7954432}, {"n": 8, "tok": 7751, "pad": 7936, "max_pad": 1152, "sq_pad": 8019968}, {"n": 8, "tok": 9575, "pad": 9728, "max_pad": 1344, "sq_pad": 11866112}, {"n": 8, "tok": 16984, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17648, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 12178, "pad": 12288, "max_pad": 1824, "sq_pad": 19320832}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}]}
{"stage": "old_log_prob", "call": 6, "rows": 512, "n_mb": 32, "global_steps": [6], "tok": 684039, "pad": 695552, "sq_pad": 1116598272, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 16, "tok": 9427, "pad": 9728, "max_pad": 768, "sq_pad": 6027264}, {"n": 16, "tok": 9366, "pad": 9728, "max_pad": 1056, "sq_pad": 6199296}, {"n": 16, "tok": 11606, "pad": 12032, "max_pad": 1088, "sq_pad": 9353216}, {"n": 16, "tok": 13852, "pad": 14336, "max_pad": 1536, "sq_pad": 13877248}, {"n": 16, "tok": 14977, "pad": 15360, "max_pad": 2240, "sq_pad": 16904192}, {"n": 16, "tok": 15170, "pad": 15360, "max_pad": 1216, "sq_pad": 15093760}, {"n": 16, "tok": 18984, "pad": 19456, "max_pad": 2400, "sq_pad": 26785792}, {"n": 16, "tok": 15299, "pad": 15616, "max_pad": 1248, "sq_pad": 15650816}, {"n": 16, "tok": 17499, "pad": 17920, "max_pad": 2112, "sq_pad": 21411840}, {"n": 16, "tok": 25937, "pad": 26368, "max_pad": 2368, "sq_pad": 47028224}, {"n": 16, "tok": 23166, "pad": 23552, "max_pad": 2112, "sq_pad": 36306944}, {"n": 16, "tok": 26604, "pad": 26880, "max_pad": 2112, "sq_pad": 45703168}, {"n": 16, "tok": 29433, "pad": 29952, "max_pad": 2432, "sq_pad": 57667584}, {"n": 16, "tok": 26659, "pad": 27136, "max_pad": 2176, "sq_pad": 48015360}, {"n": 16, "tok": 17654, "pad": 17920, "max_pad": 1856, "sq_pad": 21907456}, {"n": 16, "tok": 21131, "pad": 21504, "max_pad": 2208, "sq_pad": 34490368}, {"n": 16, "tok": 25272, "pad": 25600, "max_pad": 2208, "sq_pad": 43839488}, {"n": 16, "tok": 19626, "pad": 19968, "max_pad": 1760, "sq_pad": 25960448}, {"n": 16, "tok": 17349, "pad": 17664, "max_pad": 2176, "sq_pad": 23242752}, {"n": 16, "tok": 22633, "pad": 23040, "max_pad": 2144, "sq_pad": 39368704}, {"n": 16, "tok": 19901, "pad": 20224, "max_pad": 2144, "sq_pad": 36038656}, {"n": 16, "tok": 15075, "pad": 15360, "max_pad": 2144, "sq_pad": 19079168}, {"n": 16, "tok": 31790, "pad": 32000, "max_pad": 2144, "sq_pad": 64690176}, {"n": 16, "tok": 27031, "pad": 27392, "max_pad": 2144, "sq_pad": 50845696}, {"n": 16, "tok": 27729, "pad": 28160, "max_pad": 2336, "sq_pad": 53594112}, {"n": 16, "tok": 28819, "pad": 29184, "max_pad": 2336, "sq_pad": 55924736}, {"n": 16, "tok": 34840, "pad": 35072, "max_pad": 2208, "sq_pad": 76881920}, {"n": 16, "tok": 22537, "pad": 22784, "max_pad": 2112, "sq_pad": 40122368}, {"n": 16, "tok": 16021, "pad": 16384, "max_pad": 1824, "sq_pad": 18386944}, {"n": 16, "tok": 23671, "pad": 24064, "max_pad": 2240, "sq_pad": 41359360}, {"n": 16, "tok": 20818, "pad": 21248, "max_pad": 2048, "sq_pad": 30126080}, {"n": 16, "tok": 34163, "pad": 34560, "max_pad": 2336, "sq_pad": 74715136}]}
{"stage": "ref", "call": 6, "rows": 512, "n_mb": 64, "global_steps": [6], "tok": 684039, "pad": 684290, "sq_pad": 1083059132, "data_digest": "edd95ea405015c60", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4686, "max_pad": 730, "sq_pad": 2798244}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 702, "sq_pad": 2862228}, {"n": 8, "tok": 4337, "pad": 4342, "max_pad": 626, "sq_pad": 2371460}, {"n": 8, "tok": 5029, "pad": 5032, "max_pad": 872, "sq_pad": 3272680}, {"n": 8, "tok": 5570, "pad": 5572, "max_pad": 920, "sq_pad": 4018920}, {"n": 8, "tok": 6036, "pad": 6038, "max_pad": 900, "sq_pad": 4617140}, {"n": 8, "tok": 6020, "pad": 6024, "max_pad": 1228, "sq_pad": 4814272}, {"n": 8, "tok": 7832, "pad": 7836, "max_pad": 1296, "sq_pad": 8006096}, {"n": 8, "tok": 6963, "pad": 6966, "max_pad": 1156, "sq_pad": 6304940}, {"n": 8, "tok": 8014, "pad": 8018, "max_pad": 2118, "sq_pad": 9621820}, {"n": 8, "tok": 6974, "pad": 6976, "max_pad": 1014, "sq_pad": 6192808}, {"n": 8, "tok": 8196, "pad": 8200, "max_pad": 1216, "sq_pad": 8559456}, {"n": 8, "tok": 7006, "pad": 7010, "max_pad": 1034, "sq_pad": 6219020}, {"n": 8, "tok": 11978, "pad": 11982, "max_pad": 2178, "sq_pad": 19009812}, {"n": 8, "tok": 6795, "pad": 6800, "max_pad": 1030, "sq_pad": 5870064}, {"n": 8, "tok": 8504, "pad": 8506, "max_pad": 1208, "sq_pad": 9173468}, {"n": 8, "tok": 8817, "pad": 8820, "max_pad": 2106, "sq_pad": 10918104}, {"n": 8, "tok": 8682, "pad": 8686, "max_pad": 1204, "sq_pad": 9522860}, {"n": 8, "tok": 12524, "pad": 12526, "max_pad": 2132, "sq_pad": 21096532}, {"n": 8, "tok": 13413, "pad": 13416, "max_pad": 2134, "sq_pad": 24294776}, {"n": 8, "tok": 11601, "pad": 11608, "max_pad": 2106, "sq_pad": 17870192}, {"n": 8, "tok": 11565, "pad": 11568, "max_pad": 1898, "sq_pad": 17244640}, {"n": 8, "tok": 13417, "pad": 13422, "max_pad": 1902, "sq_pad": 22727388}, {"n": 8, "tok": 13187, "pad": 13192, "max_pad": 2102, "sq_pad": 22097768}, {"n": 8, "tok": 15875, "pad": 15882, "max_pad": 2152, "sq_pad": 32220940}, {"n": 8, "tok": 13558, "pad": 13564, "max_pad": 2206, "sq_pad": 23358008}, {"n": 8, "tok": 11936, "pad": 11940, "max_pad": 1882, "sq_pad": 18371144}, {"n": 8, "tok": 14723, "pad": 14726, "max_pad": 2146, "sq_pad": 27880068}, {"n": 8, "tok": 6987, "pad": 6994, "max_pad": 1074, "sq_pad": 6261436}, {"n": 8, "tok": 10667, "pad": 10672, "max_pad": 1740, "sq_pad": 14932864}, {"n": 8, "tok": 7138, "pad": 7142, "max_pad": 2124, "sq_pad": 8208972}, {"n": 8, "tok": 13993, "pad": 13998, "max_pad": 2118, "sq_pad": 25140804}, {"n": 8, "tok": 14873, "pad": 14876, "max_pad": 2146, "sq_pad": 28035400}, {"n": 8, "tok": 10399, "pad": 10402, "max_pad": 2126, "sq_pad": 14637340}, {"n": 8, "tok": 11191, "pad": 11194, "max_pad": 1748, "sq_pad": 15971060}, {"n": 8, "tok": 8435, "pad": 8440, "max_pad": 1358, "sq_pad": 9134664}, {"n": 8, "tok": 5764, "pad": 5768, "max_pad": 928, "sq_pad": 4354960}, {"n": 8, "tok": 11585, "pad": 11590, "max_pad": 2166, "sq_pad": 18140444}, {"n": 8, "tok": 16073, "pad": 16080, "max_pad": 2122, "sq_pad": 32658848}, {"n": 8, "tok": 6560, "pad": 6562, "max_pad": 1048, "sq_pad": 5582940}, {"n": 8, "tok": 16384, "pad": 16386, "max_pad": 2128, "sq_pad": 33750644}, {"n": 8, "tok": 3517, "pad": 3524, "max_pad": 522, "sq_pad": 1581960}, {"n": 8, "tok": 9663, "pad": 9666, "max_pad": 1872, "sq_pad": 12480700}, {"n": 8, "tok": 5412, "pad": 5418, "max_pad": 2120, "sq_pad": 6063964}, {"n": 8, "tok": 14678, "pad": 14682, "max_pad": 2120, "sq_pad": 27303340}, {"n": 8, "tok": 17112, "pad": 17120, "max_pad": 2140, "sq_pad": 36636800}, {"n": 8, "tok": 10055, "pad": 10060, "max_pad": 2116, "sq_pad": 13596392}, {"n": 8, "tok": 16976, "pad": 16976, "max_pad": 2122, "sq_pad": 36023072}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 10449, "pad": 10452, "max_pad": 2132, "sq_pad": 14572576}, {"n": 8, "tok": 12063, "pad": 12066, "max_pad": 2132, "sq_pad": 19274852}, {"n": 8, "tok": 16756, "pad": 16756, "max_pad": 2134, "sq_pad": 35182816}, {"n": 8, "tok": 17464, "pad": 17472, "max_pad": 2184, "sq_pad": 38158848}, {"n": 8, "tok": 17376, "pad": 17376, "max_pad": 2172, "sq_pad": 37740672}, {"n": 8, "tok": 16816, "pad": 16824, "max_pad": 2104, "sq_pad": 35380928}, {"n": 8, "tok": 5721, "pad": 5726, "max_pad": 846, "sq_pad": 4180164}, {"n": 8, "tok": 6776, "pad": 6780, "max_pad": 1078, "sq_pad": 5926024}, {"n": 8, "tok": 9245, "pad": 9250, "max_pad": 1706, "sq_pad": 11600156}, {"n": 8, "tok": 8481, "pad": 8484, "max_pad": 2088, "sq_pad": 10468624}, {"n": 8, "tok": 15190, "pad": 15192, "max_pad": 2126, "sq_pad": 29612744}, {"n": 8, "tok": 8278, "pad": 8282, "max_pad": 1222, "sq_pad": 8712060}, {"n": 8, "tok": 12540, "pad": 12540, "max_pad": 1904, "sq_pad": 20100592}, {"n": 8, "tok": 17035, "pad": 17036, "max_pad": 2152, "sq_pad": 36306512}, {"n": 8, "tok": 17128, "pad": 17136, "max_pad": 2142, "sq_pad": 36705312}]}
{"stage": "train", "call": 11, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 296764, "pad": 304384, "sq_pad": 426446848, "data_digest": "5c3a99899d787aca", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 4682, "pad": 4864, "max_pad": 800, "sq_pad": 3033088}, {"n": 8, "tok": 4745, "pad": 4864, "max_pad": 704, "sq_pad": 2998272}, {"n": 8, "tok": 4337, "pad": 4608, "max_pad": 736, "sq_pad": 2699264}, {"n": 8, "tok": 5029, "pad": 5376, "max_pad": 1120, "sq_pad": 3885056}, {"n": 8, "tok": 5570, "pad": 5888, "max_pad": 1120, "sq_pad": 4587520}, {"n": 8, "tok": 6036, "pad": 6400, "max_pad": 1152, "sq_pad": 5302272}, {"n": 8, "tok": 6020, "pad": 6400, "max_pad": 1472, "sq_pad": 5650432}, {"n": 8, "tok": 7832, "pad": 7936, "max_pad": 1312, "sq_pad": 8198144}, {"n": 8, "tok": 6963, "pad": 7168, "max_pad": 1216, "sq_pad": 6680576}, {"n": 8, "tok": 8014, "pad": 8192, "max_pad": 2208, "sq_pad": 10158080}, {"n": 8, "tok": 6974, "pad": 7168, "max_pad": 1120, "sq_pad": 6557696}, {"n": 8, "tok": 8196, "pad": 8448, "max_pad": 1376, "sq_pad": 9156608}, {"n": 8, "tok": 7006, "pad": 7168, "max_pad": 1088, "sq_pad": 6510592}, {"n": 8, "tok": 11978, "pad": 12288, "max_pad": 2368, "sq_pad": 20191232}, {"n": 8, "tok": 6795, "pad": 7168, "max_pad": 1248, "sq_pad": 6627328}, {"n": 8, "tok": 8504, "pad": 8704, "max_pad": 1280, "sq_pad": 9613312}, {"n": 8, "tok": 8817, "pad": 8960, "max_pad": 2144, "sq_pad": 11274240}, {"n": 8, "tok": 8682, "pad": 8960, "max_pad": 1376, "sq_pad": 10184704}, {"n": 8, "tok": 12524, "pad": 12800, "max_pad": 2336, "sq_pad": 22204416}, {"n": 8, "tok": 13413, "pad": 13568, "max_pad": 2176, "sq_pad": 24811520}, {"n": 8, "tok": 11601, "pad": 11776, "max_pad": 2144, "sq_pad": 18360320}, {"n": 8, "tok": 11565, "pad": 11776, "max_pad": 2016, "sq_pad": 17952768}, {"n": 8, "tok": 13417, "pad": 13568, "max_pad": 1920, "sq_pad": 23216128}, {"n": 8, "tok": 13187, "pad": 13312, "max_pad": 2112, "sq_pad": 22487040}, {"n": 8, "tok": 15875, "pad": 16128, "max_pad": 2240, "sq_pad": 33224704}, {"n": 8, "tok": 13558, "pad": 13824, "max_pad": 2368, "sq_pad": 24418304}, {"n": 8, "tok": 11936, "pad": 12288, "max_pad": 2112, "sq_pad": 19648512}, {"n": 8, "tok": 14723, "pad": 15104, "max_pad": 2176, "sq_pad": 29401088}, {"n": 8, "tok": 6987, "pad": 7168, "max_pad": 1184, "sq_pad": 6619136}, {"n": 8, "tok": 10667, "pad": 10752, "max_pad": 1760, "sq_pad": 15159296}, {"n": 8, "tok": 7138, "pad": 7424, "max_pad": 2304, "sq_pad": 9160704}, {"n": 8, "tok": 13993, "pad": 14336, "max_pad": 2304, "sq_pad": 26474496}]}
{"stage": "train", "call": 12, "rows": 256, "n_mb": 32, "global_steps": [6], "tok": 387275, "pad": 393728, "sq_pad": 697626624, "data_digest": "700895b769ae4c33", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 8, "tok": 14873, "pad": 15104, "max_pad": 2240, "sq_pad": 28946432}, {"n": 8, "tok": 10399, "pad": 10496, "max_pad": 2144, "sq_pad": 14897152}, {"n": 8, "tok": 11191, "pad": 11520, "max_pad": 1824, "sq_pad": 17033216}, {"n": 8, "tok": 8435, "pad": 8704, "max_pad": 1504, "sq_pad": 9789440}, {"n": 8, "tok": 5764, "pad": 5888, "max_pad": 928, "sq_pad": 4534272}, {"n": 8, "tok": 11585, "pad": 11776, "max_pad": 2176, "sq_pad": 18708480}, {"n": 8, "tok": 16073, "pad": 16384, "max_pad": 2272, "sq_pad": 33931264}, {"n": 8, "tok": 6560, "pad": 6912, "max_pad": 1280, "sq_pad": 6313984}, {"n": 8, "tok": 16384, "pad": 16640, "max_pad": 2272, "sq_pad": 34832384}, {"n": 8, "tok": 3517, "pad": 3840, "max_pad": 736, "sq_pad": 1943552}, {"n": 8, "tok": 9663, "pad": 9984, "max_pad": 2080, "sq_pad": 13553664}, {"n": 8, "tok": 5412, "pad": 5632, "max_pad": 2208, "sq_pad": 6565888}, {"n": 8, "tok": 14678, "pad": 14848, "max_pad": 2144, "sq_pad": 27916288}, {"n": 8, "tok": 17112, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 10055, "pad": 10240, "max_pad": 2144, "sq_pad": 14071808}, {"n": 8, "tok": 16976, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}, {"n": 8, "tok": 17280, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 10449, "pad": 10752, "max_pad": 2336, "sq_pad": 15714304}, {"n": 8, "tok": 12063, "pad": 12288, "max_pad": 2272, "sq_pad": 20125696}, {"n": 8, "tok": 16756, "pad": 16896, "max_pad": 2208, "sq_pad": 35782656}, {"n": 8, "tok": 17464, "pad": 17664, "max_pad": 2208, "sq_pad": 39002112}, {"n": 8, "tok": 17376, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 16816, "pad": 16896, "max_pad": 2112, "sq_pad": 35684352}, {"n": 8, "tok": 5721, "pad": 5888, "max_pad": 864, "sq_pad": 4438016}, {"n": 8, "tok": 6776, "pad": 6912, "max_pad": 1088, "sq_pad": 6156288}, {"n": 8, "tok": 9245, "pad": 9472, "max_pad": 1824, "sq_pad": 12230656}, {"n": 8, "tok": 8481, "pad": 8704, "max_pad": 2176, "sq_pad": 11081728}, {"n": 8, "tok": 15190, "pad": 15360, "max_pad": 2176, "sq_pad": 30269440}, {"n": 8, "tok": 8278, "pad": 8448, "max_pad": 1248, "sq_pad": 9068544}, {"n": 8, "tok": 12540, "pad": 12800, "max_pad": 2016, "sq_pad": 21000192}, {"n": 8, "tok": 17035, "pad": 17408, "max_pad": 2368, "sq_pad": 37953536}, {"n": 8, "tok": 17128, "pad": 17152, "max_pad": 2144, "sq_pad": 36773888}]}


==> anc/data/controlled/micro_batches/p3n_bf16_m1.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 256, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 702, "max_pad": 358, "sq_pad": 246500}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 450, "sq_pad": 382276}, {"n": 2, "tok": 762, "pad": 764, "max_pad": 388, "sq_pad": 291920}, {"n": 2, "tok": 986, "pad": 986, "max_pad": 504, "sq_pad": 486340}, {"n": 2, "tok": 708, "pad": 708, "max_pad": 362, "sq_pad": 250760}, {"n": 2, "tok": 827, "pad": 828, "max_pad": 414, "sq_pad": 342792}, {"n": 2, "tok": 873, "pad": 874, "max_pad": 466, "sq_pad": 383620}, {"n": 2, "tok": 1094, "pad": 1096, "max_pad": 560, "sq_pad": 600896}, {"n": 2, "tok": 1019, "pad": 1020, "max_pad": 528, "sq_pad": 520848}, {"n": 2, "tok": 1051, "pad": 1052, "max_pad": 532, "sq_pad": 553424}, {"n": 2, "tok": 1095, "pad": 1096, "max_pad": 564, "sq_pad": 601120}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 638, "sq_pad": 738820}, {"n": 2, "tok": 1049, "pad": 1050, "max_pad": 566, "sq_pad": 554612}, {"n": 2, "tok": 1391, "pad": 1392, "max_pad": 728, "sq_pad": 970880}, {"n": 2, "tok": 1848, "pad": 1848, "max_pad": 1054, "sq_pad": 1741352}, {"n": 2, "tok": 2196, "pad": 2198, "max_pad": 1106, "sq_pad": 2415700}, {"n": 2, "tok": 1185, "pad": 1186, "max_pad": 620, "sq_pad": 704756}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 680, "sq_pad": 911300}, {"n": 2, "tok": 1619, "pad": 1620, "max_pad": 864, "sq_pad": 1318032}, {"n": 2, "tok": 2059, "pad": 2060, "max_pad": 1098, "sq_pad": 2131048}, {"n": 2, "tok": 1093, "pad": 1094, "max_pad": 554, "sq_pad": 598516}, {"n": 2, "tok": 1176, "pad": 1176, "max_pad": 614, "sq_pad": 692840}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 706, "sq_pad": 991240}, {"n": 2, "tok": 1625, "pad": 1626, "max_pad": 818, "sq_pad": 1321988}, {"n": 2, "tok": 1646, "pad": 1646, "max_pad": 966, "sq_pad": 1395556}, {"n": 2, "tok": 2179, "pad": 2180, "max_pad": 1102, "sq_pad": 2376488}, {"n": 2, "tok": 2839, "pad": 2840, "max_pad": 1688, "sq_pad": 4176448}, {"n": 2, "tok": 4016, "pad": 4018, "max_pad": 2122, "sq_pad": 8097700}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 728, "sq_pad": 1054160}, {"n": 2, "tok": 1477, "pad": 1478, "max_pad": 742, "sq_pad": 1092260}, {"n": 2, "tok": 1559, "pad": 1560, "max_pad": 806, "sq_pad": 1218152}, {"n": 2, "tok": 1936, "pad": 1936, "max_pad": 1112, "sq_pad": 1915520}, {"n": 2, "tok": 1506, "pad": 1506, "max_pad": 802, "sq_pad": 1138820}, {"n": 2, "tok": 1865, "pad": 1866, "max_pad": 992, "sq_pad": 1747940}, {"n": 2, "tok": 2166, "pad": 2168, "max_pad": 1116, "sq_pad": 2352160}, {"n": 2, "tok": 2336, "pad": 2338, "max_pad": 1210, "sq_pad": 2736484}, {"n": 2, "tok": 1484, "pad": 1484, "max_pad": 760, "sq_pad": 1101776}, {"n": 2, "tok": 1636, "pad": 1636, "max_pad": 846, "sq_pad": 1339816}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 890, "sq_pad": 1507816}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1110, "sq_pad": 2074824}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 850, "sq_pad": 1297064}, {"n": 2, "tok": 2109, "pad": 2110, "max_pad": 1080, "sq_pad": 2227300}, {"n": 2, "tok": 2416, "pad": 2416, "max_pad": 1322, "sq_pad": 2944520}, {"n": 2, "tok": 2869, "pad": 2870, "max_pad": 1494, "sq_pad": 4125412}, {"n": 2, "tok": 1766, "pad": 1768, "max_pad": 1034, "sq_pad": 1607912}, {"n": 2, "tok": 1958, "pad": 1958, "max_pad": 1036, "sq_pad": 1923380}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1150, "sq_pad": 2608456}, {"n": 2, "tok": 3455, "pad": 3456, "max_pad": 2136, "sq_pad": 6304896}, {"n": 2, "tok": 1701, "pad": 1702, "max_pad": 898, "sq_pad": 1452820}, {"n": 2, "tok": 2394, "pad": 2394, "max_pad": 1216, "sq_pad": 2866340}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1254, "sq_pad": 3125032}, {"n": 2, "tok": 2584, "pad": 2584, "max_pad": 1296, "sq_pad": 3338560}, {"n": 2, "tok": 1622, "pad": 1624, "max_pad": 846, "sq_pad": 1321000}, {"n": 2, "tok": 2305, "pad": 2306, "max_pad": 1254, "sq_pad": 2679220}, {"n": 2, "tok": 3171, "pad": 3172, "max_pad": 1704, "sq_pad": 5058640}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1044, "sq_pad": 1910772}, {"n": 2, "tok": 3156, "pad": 3156, "max_pad": 2104, "sq_pad": 5533520}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 4208, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 1896, "pad": 1896, "max_pad": 1212, "sq_pad": 1936800}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1006, "sq_pad": 2008040}, {"n": 2, "tok": 2093, "pad": 2094, "max_pad": 1048, "sq_pad": 2192420}, {"n": 2, "tok": 2313, "pad": 2314, "max_pad": 1214, "sq_pad": 2683796}, {"n": 2, "tok": 1955, "pad": 1956, "max_pad": 1006, "sq_pad": 1914536}, {"n": 2, "tok": 2095, "pad": 2096, "max_pad": 1064, "sq_pad": 2197120}, {"n": 2, "tok": 2266, "pad": 2266, "max_pad": 1184, "sq_pad": 2572580}, {"n": 2, "tok": 2707, "pad": 2708, "max_pad": 1490, "sq_pad": 3703624}, {"n": 2, "tok": 2025, "pad": 2026, "max_pad": 1082, "sq_pad": 2061860}, {"n": 2, "tok": 2239, "pad": 2240, "max_pad": 1124, "sq_pad": 2508832}, {"n": 2, "tok": 2423, "pad": 2424, "max_pad": 1244, "sq_pad": 2939936}, {"n": 2, "tok": 2540, "pad": 2542, "max_pad": 1276, "sq_pad": 3230932}, {"n": 2, "tok": 2368, "pad": 2370, "max_pad": 1372, "sq_pad": 2878388}, {"n": 2, "tok": 2792, "pad": 2794, "max_pad": 1420, "sq_pad": 3904276}, {"n": 2, "tok": 2985, "pad": 2986, "max_pad": 1544, "sq_pad": 4463300}, {"n": 2, "tok": 3245, "pad": 3246, "max_pad": 1736, "sq_pad": 5293796}, {"n": 2, "tok": 2118, "pad": 2118, "max_pad": 1086, "sq_pad": 2244420}, {"n": 2, "tok": 2236, "pad": 2238, "max_pad": 1136, "sq_pad": 2504900}, {"n": 2, "tok": 2327, "pad": 2328, "max_pad": 1178, "sq_pad": 2710184}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1280, "sq_pad": 3185936}, {"n": 2, "tok": 2208, "pad": 2210, "max_pad": 1136, "sq_pad": 2443972}, {"n": 2, "tok": 2336, "pad": 2336, "max_pad": 1182, "sq_pad": 2728840}, {"n": 2, "tok": 2391, "pad": 2392, "max_pad": 1204, "sq_pad": 2860960}, {"n": 2, "tok": 2594, "pad": 2596, "max_pad": 1306, "sq_pad": 3369736}, {"n": 2, "tok": 2058, "pad": 2060, "max_pad": 1034, "sq_pad": 2121832}, {"n": 2, "tok": 2222, "pad": 2222, "max_pad": 1112, "sq_pad": 2468644}, {"n": 2, "tok": 2249, "pad": 2250, "max_pad": 1128, "sq_pad": 2531268}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1294, "sq_pad": 3246952}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1162, "sq_pad": 2542708}, {"n": 2, "tok": 2412, "pad": 2414, "max_pad": 1242, "sq_pad": 2916148}, {"n": 2, "tok": 2575, "pad": 2576, "max_pad": 1304, "sq_pad": 3318400}, {"n": 2, "tok": 3012, "pad": 3014, "max_pad": 1660, "sq_pad": 4588916}, {"n": 2, "tok": 1047, "pad": 1048, "max_pad": 532, "sq_pad": 549280}, {"n": 2, "tok": 1235, "pad": 1236, "max_pad": 626, "sq_pad": 763976}, {"n": 2, "tok": 1196, "pad": 1196, "max_pad": 628, "sq_pad": 717008}, {"n": 2, "tok": 1526, "pad": 1528, "max_pad": 844, "sq_pad": 1180192}, {"n": 2, "tok": 1699, "pad": 1700, "max_pad": 994, "sq_pad": 1486472}, {"n": 2, "tok": 1764, "pad": 1764, "max_pad": 890, "sq_pad": 1555976}, {"n": 2, "tok": 2006, "pad": 2008, "max_pad": 1082, "sq_pad": 2028200}, {"n": 2, "tok": 2177, "pad": 2178, "max_pad": 1114, "sq_pad": 2373092}, {"n": 2, "tok": 1692, "pad": 1692, "max_pad": 892, "sq_pad": 1435664}, {"n": 2, "tok": 1719, "pad": 1720, "max_pad": 924, "sq_pad": 1487392}, {"n": 2, "tok": 2188, "pad": 2188, "max_pad": 1156, "sq_pad": 2401360}, {"n": 2, "tok": 3352, "pad": 3352, "max_pad": 2126, "sq_pad": 6022952}, {"n": 2, "tok": 2362, "pad": 2362, "max_pad": 1302, "sq_pad": 2818804}, {"n": 2, "tok": 2790, "pad": 2792, "max_pad": 1482, "sq_pad": 3912424}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1742, "sq_pad": 5230888}, {"n": 2, "tok": 4216, "pad": 4216, "max_pad": 2108, "sq_pad": 8887328}, {"n": 2, "tok": 2338, "pad": 2340, "max_pad": 1258, "sq_pad": 2753288}, {"n": 2, "tok": 2719, "pad": 2720, "max_pad": 1366, "sq_pad": 3699272}, {"n": 2, "tok": 2963, "pad": 2964, "max_pad": 1520, "sq_pad": 4395536}, {"n": 2, "tok": 3705, "pad": 3706, "max_pad": 2122, "sq_pad": 7011940}, {"n": 2, "tok": 1147, "pad": 1148, "max_pad": 574, "sq_pad": 658952}, {"n": 2, "tok": 1256, "pad": 1258, "max_pad": 664, "sq_pad": 793732}, {"n": 2, "tok": 1386, "pad": 1388, "max_pad": 710, "sq_pad": 963784}, {"n": 2, "tok": 1488, "pad": 1490, "max_pad": 834, "sq_pad": 1125892}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1092, "sq_pad": 1654864}, {"n": 2, "tok": 3889, "pad": 3890, "max_pad": 2112, "sq_pad": 7621828}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1196, "sq_pad": 2614160}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1390, "sq_pad": 3580756}, {"n": 2, "tok": 3054, "pad": 3054, "max_pad": 1574, "sq_pad": 4667876}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1952, "sq_pad": 6344768}, {"n": 2, "tok": 1045, "pad": 1046, "max_pad": 550, "sq_pad": 548516}, {"n": 2, "tok": 1115, "pad": 1116, "max_pad": 558, "sq_pad": 622728}, {"n": 2, "tok": 1707, "pad": 1708, "max_pad": 1058, "sq_pad": 1541864}, {"n": 2, "tok": 2435, "pad": 2436, "max_pad": 1260, "sq_pad": 2970576}, {"n": 2, "tok": 1263, "pad": 1264, "max_pad": 668, "sq_pad": 801440}, {"n": 2, "tok": 2264, "pad": 2266, "max_pad": 1406, "sq_pad": 2716436}, {"n": 2, "tok": 2438, "pad": 2438, "max_pad": 1258, "sq_pad": 2974964}, {"n": 2, "tok": 3823, "pad": 3824, "max_pad": 2128, "sq_pad": 7404800}, {"n": 2, "tok": 1251, "pad": 1252, "max_pad": 716, "sq_pad": 799952}, {"n": 2, "tok": 1390, "pad": 1392, "max_pad": 700, "sq_pad": 968864}, {"n": 2, "tok": 1609, "pad": 1610, "max_pad": 852, "sq_pad": 1300468}, {"n": 2, "tok": 1762, "pad": 1764, "max_pad": 974, "sq_pad": 1572776}, {"n": 2, "tok": 1476, "pad": 1478, "max_pad": 762, "sq_pad": 1093300}, {"n": 2, "tok": 1946, "pad": 1946, "max_pad": 1204, "sq_pad": 2000180}, {"n": 2, "tok": 3011, "pad": 3012, "max_pad": 1530, "sq_pad": 4537224}, {"n": 2, "tok": 4262, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 1320, "pad": 1322, "max_pad": 696, "sq_pad": 876292}, {"n": 2, "tok": 1484, "pad": 1486, "max_pad": 846, "sq_pad": 1125316}, {"n": 2, "tok": 1795, "pad": 1796, "max_pad": 964, "sq_pad": 1621520}, {"n": 2, "tok": 2375, "pad": 2376, "max_pad": 1256, "sq_pad": 2831936}, {"n": 2, "tok": 1563, "pad": 1564, "max_pad": 812, "sq_pad": 1224848}, {"n": 2, "tok": 1671, "pad": 1672, "max_pad": 870, "sq_pad": 1400104}, {"n": 2, "tok": 1822, "pad": 1822, "max_pad": 940, "sq_pad": 1661524}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2116, "sq_pad": 5818420}, {"n": 2, "tok": 2213, "pad": 2214, "max_pad": 1140, "sq_pad": 2453076}, {"n": 2, "tok": 2376, "pad": 2376, "max_pad": 1202, "sq_pad": 2823080}, {"n": 2, "tok": 2653, "pad": 2654, "max_pad": 1342, "sq_pad": 3522308}, {"n": 2, "tok": 2406, "pad": 2408, "max_pad": 1212, "sq_pad": 2899360}, {"n": 2, "tok": 1536, "pad": 1536, "max_pad": 834, "sq_pad": 1188360}, {"n": 2, "tok": 1938, "pad": 1938, "max_pad": 1046, "sq_pad": 1889780}, {"n": 2, "tok": 2269, "pad": 2270, "max_pad": 1212, "sq_pad": 2588308}, {"n": 2, "tok": 2499, "pad": 2500, "max_pad": 1258, "sq_pad": 3125128}, {"n": 2, "tok": 2819, "pad": 2820, "max_pad": 1442, "sq_pad": 3978248}, {"n": 2, "tok": 3062, "pad": 3062, "max_pad": 1572, "sq_pad": 4691284}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 1740, "sq_pad": 5562064}, {"n": 2, "tok": 4015, "pad": 4016, "max_pad": 2126, "sq_pad": 8091976}, {"n": 2, "tok": 2104, "pad": 2106, "max_pad": 1180, "sq_pad": 2249876}, {"n": 2, "tok": 2583, "pad": 2584, "max_pad": 1298, "sq_pad": 3338600}, {"n": 2, "tok": 3631, "pad": 3632, "max_pad": 1926, "sq_pad": 6619912}, {"n": 2, "tok": 3724, "pad": 3726, "max_pad": 1868, "sq_pad": 6941588}, {"n": 2, "tok": 1283, "pad": 1284, "max_pad": 746, "sq_pad": 845960}, {"n": 2, "tok": 1521, "pad": 1522, "max_pad": 796, "sq_pad": 1160692}, {"n": 2, "tok": 1807, "pad": 1808, "max_pad": 952, "sq_pad": 1639040}, {"n": 2, "tok": 3291, "pad": 3292, "max_pad": 2120, "sq_pad": 5867984}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1164, "sq_pad": 2586996}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1250, "sq_pad": 2973844}, {"n": 2, "tok": 3059, "pad": 3060, "max_pad": 1596, "sq_pad": 4690512}, {"n": 2, "tok": 2809, "pad": 2810, "max_pad": 1450, "sq_pad": 3952100}, {"n": 2, "tok": 1549, "pad": 1550, "max_pad": 778, "sq_pad": 1201268}, {"n": 2, "tok": 1581, "pad": 1582, "max_pad": 792, "sq_pad": 1251364}, {"n": 2, "tok": 2028, "pad": 2028, "max_pad": 1058, "sq_pad": 2060264}, {"n": 2, "tok": 2348, "pad": 2348, "max_pad": 1210, "sq_pad": 2759144}, {"n": 2, "tok": 2156, "pad": 2156, "max_pad": 1142, "sq_pad": 2332360}, {"n": 2, "tok": 2701, "pad": 2702, "max_pad": 1370, "sq_pad": 3651124}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1488, "sq_pad": 4293508}, {"n": 2, "tok": 3094, "pad": 3094, "max_pad": 1696, "sq_pad": 4830820}, {"n": 2, "tok": 3918, "pad": 3918, "max_pad": 1964, "sq_pad": 7675412}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 1972, "sq_pad": 7769684}, {"n": 2, "tok": 4051, "pad": 4052, "max_pad": 2072, "sq_pad": 8213584}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3944, "pad": 3944, "max_pad": 1992, "sq_pad": 7778368}, {"n": 2, "tok": 3996, "pad": 3998, "max_pad": 2000, "sq_pad": 7992004}, {"n": 2, "tok": 4170, "pad": 4170, "max_pad": 2140, "sq_pad": 8700500}, {"n": 2, "tok": 4280, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 1988, "max_pad": 1016, "sq_pad": 1977040}, {"n": 2, "tok": 2542, "pad": 2542, "max_pad": 1284, "sq_pad": 3231220}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1170, "sq_pad": 2561364}, {"n": 2, "tok": 2886, "pad": 2886, "max_pad": 1624, "sq_pad": 4230020}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1398, "sq_pad": 3552100}, {"n": 2, "tok": 2884, "pad": 2884, "max_pad": 1466, "sq_pad": 4159880}, {"n": 2, "tok": 3672, "pad": 3672, "max_pad": 1904, "sq_pad": 6751040}, {"n": 2, "tok": 4268, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 1748, "pad": 1748, "max_pad": 984, "sq_pad": 1551952}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1252, "sq_pad": 2632528}, {"n": 2, "tok": 2717, "pad": 2718, "max_pad": 1558, "sq_pad": 3772964}, {"n": 2, "tok": 4306, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 2400, "pad": 2402, "max_pad": 1346, "sq_pad": 2926852}, {"n": 2, "tok": 2295, "pad": 2296, "max_pad": 1150, "sq_pad": 2635816}, {"n": 2, "tok": 2469, "pad": 2470, "max_pad": 1260, "sq_pad": 3051700}, {"n": 2, "tok": 2688, "pad": 2690, "max_pad": 1356, "sq_pad": 3618292}, {"n": 2, "tok": 2678, "pad": 2678, "max_pad": 1380, "sq_pad": 3589204}, {"n": 2, "tok": 2957, "pad": 2958, "max_pad": 1504, "sq_pad": 4376132}, {"n": 2, "tok": 2999, "pad": 3000, "max_pad": 1538, "sq_pad": 4502888}, {"n": 2, "tok": 3685, "pad": 3686, "max_pad": 1928, "sq_pad": 6807748}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 3223, "pad": 3224, "max_pad": 1816, "sq_pad": 5280320}, {"n": 2, "tok": 4244, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 4182, "pad": 4182, "max_pad": 2122, "sq_pad": 8746484}, {"n": 2, "tok": 4206, "pad": 4206, "max_pad": 2122, "sq_pad": 8845940}, {"n": 2, "tok": 3670, "pad": 3670, "max_pad": 1884, "sq_pad": 6739252}, {"n": 2, "tok": 3833, "pad": 3834, "max_pad": 2038, "sq_pad": 7379060}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4318, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 2658, "pad": 2660, "max_pad": 1332, "sq_pad": 3537808}, {"n": 2, "tok": 3238, "pad": 3238, "max_pad": 1760, "sq_pad": 5282084}, {"n": 2, "tok": 3264, "pad": 3264, "max_pad": 1656, "sq_pad": 5328000}, {"n": 2, "tok": 3022, "pad": 3022, "max_pad": 1532, "sq_pad": 4567124}, {"n": 2, "tok": 2016, "pad": 2016, "max_pad": 1042, "sq_pad": 2034440}, {"n": 2, "tok": 1763, "pad": 1764, "max_pad": 888, "sq_pad": 1555920}, {"n": 2, "tok": 1834, "pad": 1836, "max_pad": 1008, "sq_pad": 1701648}, {"n": 2, "tok": 2834, "pad": 2834, "max_pad": 2114, "sq_pad": 4987396}, {"n": 2, "tok": 2523, "pad": 2524, "max_pad": 1286, "sq_pad": 3186440}, {"n": 2, "tok": 3906, "pad": 3908, "max_pad": 1982, "sq_pad": 7637800}, {"n": 2, "tok": 4100, "pad": 4102, "max_pad": 2170, "sq_pad": 8441524}, {"n": 2, "tok": 4338, "pad": 4340, "max_pad": 2170, "sq_pad": 9417800}, {"n": 2, "tok": 3834, "pad": 3836, "max_pad": 1934, "sq_pad": 7357960}, {"n": 2, "tok": 3494, "pad": 3496, "max_pad": 1808, "sq_pad": 6118208}, {"n": 2, "tok": 3637, "pad": 3638, "max_pad": 1842, "sq_pad": 6618580}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4210, "pad": 4212, "max_pad": 2106, "sq_pad": 8870472}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4082, "pad": 4084, "max_pad": 2198, "sq_pad": 8388200}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2198, "sq_pad": 9182600}, {"n": 2, "tok": 3790, "pad": 3790, "max_pad": 2046, "sq_pad": 7227652}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4283, "pad": 4284, "max_pad": 2146, "sq_pad": 9176360}], "selfcheck": {"verl": 702, "ours": 702, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 272752, "pad": 272876, "sq_pad": 338789264, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 344, "pad": 344, "max_pad": 344, "sq_pad": 118336}, {"n": 1, "tok": 358, "pad": 358, "max_pad": 358, "sq_pad": 128164}, {"n": 1, "tok": 423, "pad": 424, "max_pad": 424, "sq_pad": 179776}, {"n": 1, "tok": 450, "pad": 450, "max_pad": 450, "sq_pad": 202500}, {"n": 1, "tok": 387, "pad": 388, "max_pad": 388, "sq_pad": 150544}, {"n": 1, "tok": 375, "pad": 376, "max_pad": 376, "sq_pad": 141376}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 504, "pad": 504, "max_pad": 504, "sq_pad": 254016}, {"n": 1, "tok": 346, "pad": 346, "max_pad": 346, "sq_pad": 119716}, {"n": 1, "tok": 362, "pad": 362, "max_pad": 362, "sq_pad": 131044}, {"n": 1, "tok": 413, "pad": 414, "max_pad": 414, "sq_pad": 171396}, {"n": 1, "tok": 414, "pad": 414, "max_pad": 414, "sq_pad": 171396}, {"n": 1, "tok": 408, "pad": 408, "max_pad": 408, "sq_pad": 166464}, {"n": 1, "tok": 465, "pad": 466, "max_pad": 466, "sq_pad": 217156}, {"n": 1, "tok": 535, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 559, "pad": 560, "max_pad": 560, "sq_pad": 313600}, {"n": 1, "tok": 492, "pad": 492, "max_pad": 492, "sq_pad": 242064}, {"n": 1, "tok": 527, "pad": 528, "max_pad": 528, "sq_pad": 278784}, {"n": 1, "tok": 519, "pad": 520, "max_pad": 520, "sq_pad": 270400}, {"n": 1, "tok": 532, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 532, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 563, "pad": 564, "max_pad": 564, "sq_pad": 318096}, {"n": 1, "tok": 576, "pad": 576, "max_pad": 576, "sq_pad": 331776}, {"n": 1, "tok": 638, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 484, "pad": 484, "max_pad": 484, "sq_pad": 234256}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 1054, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1105, "pad": 1106, "max_pad": 1106, "sq_pad": 1223236}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 620, "pad": 620, "max_pad": 620, "sq_pad": 384400}, {"n": 1, "tok": 679, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 864, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 962, "pad": 962, "max_pad": 962, "sq_pad": 925444}, {"n": 1, "tok": 1097, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 540, "pad": 540, "max_pad": 540, "sq_pad": 291600}, {"n": 1, "tok": 553, "pad": 554, "max_pad": 554, "sq_pad": 306916}, {"n": 1, "tok": 562, "pad": 562, "max_pad": 562, "sq_pad": 315844}, {"n": 1, "tok": 614, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 706, "pad": 706, "max_pad": 706, "sq_pad": 498436}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 818, "pad": 818, "max_pad": 818, "sq_pad": 669124}, {"n": 1, "tok": 680, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 966, "pad": 966, "max_pad": 966, "sq_pad": 933156}, {"n": 1, "tok": 1078, "pad": 1078, "max_pad": 1078, "sq_pad": 1162084}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1152, "pad": 1152, "max_pad": 1152, "sq_pad": 1327104}, {"n": 1, "tok": 1687, "pad": 1688, "max_pad": 1688, "sq_pad": 2849344}, {"n": 1, "tok": 1895, "pad": 1896, "max_pad": 1896, "sq_pad": 3594816}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 723, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 728, "pad": 728, "max_pad": 728, "sq_pad": 529984}, {"n": 1, "tok": 736, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 741, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 753, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 824, "pad": 824, "max_pad": 824, "sq_pad": 678976}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 802, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 874, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 991, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1115, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1127, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1209, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 760, "pad": 760, "max_pad": 760, "sq_pad": 577600}, {"n": 1, "tok": 790, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 918, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1094, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1322, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1376, "pad": 1376, "max_pad": 1376, "sq_pad": 1893376}, {"n": 1, "tok": 1493, "pad": 1494, "max_pad": 1494, "sq_pad": 2232036}, {"n": 1, "tok": 733, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1036, "pad": 1036, "max_pad": 1036, "sq_pad": 1073296}, {"n": 1, "tok": 922, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1150, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1320, "pad": 1320, "max_pad": 1320, "sq_pad": 1742400}, {"n": 1, "tok": 2135, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 804, "pad": 804, "max_pad": 804, "sq_pad": 646416}, {"n": 1, "tok": 897, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 1178, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1216, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 1246, "pad": 1246, "max_pad": 1246, "sq_pad": 1552516}, {"n": 1, "tok": 1253, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1288, "pad": 1288, "max_pad": 1288, "sq_pad": 1658944}, {"n": 1, "tok": 1296, "pad": 1296, "max_pad": 1296, "sq_pad": 1679616}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1254, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1468, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1703, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 906, "pad": 906, "max_pad": 906, "sq_pad": 820836}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1052, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2104, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 684, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1046, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1047, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1099, "pad": 1100, "max_pad": 1100, "sq_pad": 1210000}, {"n": 1, "tok": 1214, "pad": 1214, "max_pad": 1214, "sq_pad": 1473796}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1184, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1217, "pad": 1218, "max_pad": 1218, "sq_pad": 1483524}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 943, "pad": 944, "max_pad": 944, "sq_pad": 891136}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1116, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1123, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1243, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1275, "pad": 1276, "max_pad": 1276, "sq_pad": 1628176}, {"n": 1, "tok": 1265, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1371, "pad": 1372, "max_pad": 1372, "sq_pad": 1882384}, {"n": 1, "tok": 1373, "pad": 1374, "max_pad": 1374, "sq_pad": 1887876}, {"n": 1, "tok": 1419, "pad": 1420, "max_pad": 1420, "sq_pad": 2016400}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1543, "pad": 1544, "max_pad": 1544, "sq_pad": 2383936}, {"n": 1, "tok": 1510, "pad": 1510, "max_pad": 1510, "sq_pad": 2280100}, {"n": 1, "tok": 1735, "pad": 1736, "max_pad": 1736, "sq_pad": 3013696}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1086, "pad": 1086, "max_pad": 1086, "sq_pad": 1179396}, {"n": 1, "tok": 1101, "pad": 1102, "max_pad": 1102, "sq_pad": 1214404}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1150, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1243, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1280, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1073, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1154, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 1182, "pad": 1182, "max_pad": 1182, "sq_pad": 1397124}, {"n": 1, "tok": 1187, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1204, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 1289, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1305, "pad": 1306, "max_pad": 1306, "sq_pad": 1705636}, {"n": 1, "tok": 1025, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1254, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1293, "pad": 1294, "max_pad": 1294, "sq_pad": 1674436}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1161, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1171, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 1241, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1271, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1304, "pad": 1304, "max_pad": 1304, "sq_pad": 1700416}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1659, "pad": 1660, "max_pad": 1660, "sq_pad": 2755600}, {"n": 1, "tok": 531, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 516, "pad": 516, "max_pad": 516, "sq_pad": 266256}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 625, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 568, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 705, "pad": 706, "max_pad": 706, "sq_pad": 498436}, {"n": 1, "tok": 994, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 874, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 890, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 925, "pad": 926, "max_pad": 926, "sq_pad": 857476}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 1113, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 800, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 892, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1156, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 1226, "pad": 1226, "max_pad": 1226, "sq_pad": 1503076}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 1060, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1302, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1309, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1742, "pad": 1742, "max_pad": 1742, "sq_pad": 3034564}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1366, "pad": 1366, "max_pad": 1366, "sq_pad": 1865956}, {"n": 1, "tok": 1443, "pad": 1444, "max_pad": 1444, "sq_pad": 2085136}, {"n": 1, "tok": 1520, "pad": 1520, "max_pad": 1520, "sq_pad": 2310400}, {"n": 1, "tok": 1584, "pad": 1584, "max_pad": 1584, "sq_pad": 2509056}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 574, "pad": 574, "max_pad": 574, "sq_pad": 329476}, {"n": 1, "tok": 573, "pad": 574, "max_pad": 574, "sq_pad": 329476}, {"n": 1, "tok": 593, "pad": 594, "max_pad": 594, "sq_pad": 352836}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 677, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 709, "pad": 710, "max_pad": 710, "sq_pad": 504100}, {"n": 1, "tok": 655, "pad": 656, "max_pad": 656, "sq_pad": 430336}, {"n": 1, "tok": 833, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 679, "pad": 680, "max_pad": 680, "sq_pad": 462400}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1778, "pad": 1778, "max_pad": 1778, "sq_pad": 3161284}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 1088, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1284, "pad": 1284, "max_pad": 1284, "sq_pad": 1648656}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1480, "pad": 1480, "max_pad": 1480, "sq_pad": 2190400}, {"n": 1, "tok": 1574, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 1592, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1951, "pad": 1952, "max_pad": 1952, "sq_pad": 3810304}, {"n": 1, "tok": 496, "pad": 496, "max_pad": 496, "sq_pad": 246016}, {"n": 1, "tok": 549, "pad": 550, "max_pad": 550, "sq_pad": 302500}, {"n": 1, "tok": 557, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 558, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 650, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1260, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1175, "pad": 1176, "max_pad": 1176, "sq_pad": 1382976}], "selfcheck": {"verl": 344, "ours": 344, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 395796, "pad": 395916, "sq_pad": 680524184, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 859, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 1405, "pad": 1406, "max_pad": 1406, "sq_pad": 1976836}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1258, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1695, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 536, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 699, "pad": 700, "max_pad": 700, "sq_pad": 490000}, {"n": 1, "tok": 757, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 852, "pad": 852, "max_pad": 852, "sq_pad": 725904}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 761, "pad": 762, "max_pad": 762, "sq_pad": 580644}, {"n": 1, "tok": 742, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 1204, "pad": 1204, "max_pad": 1204, "sq_pad": 1449616}, {"n": 1, "tok": 1530, "pad": 1530, "max_pad": 1530, "sq_pad": 2340900}, {"n": 1, "tok": 1481, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2131, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 695, "pad": 696, "max_pad": 696, "sq_pad": 484416}, {"n": 1, "tok": 625, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 639, "pad": 640, "max_pad": 640, "sq_pad": 409600}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 832, "pad": 832, "max_pad": 832, "sq_pad": 692224}, {"n": 1, "tok": 963, "pad": 964, "max_pad": 964, "sq_pad": 929296}, {"n": 1, "tok": 1119, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1256, "pad": 1256, "max_pad": 1256, "sq_pad": 1577536}, {"n": 1, "tok": 752, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 811, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 801, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 870, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 882, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1158, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 2116, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 1139, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 1074, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1312, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 1341, "pad": 1342, "max_pad": 1342, "sq_pad": 1800964}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1211, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 702, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 834, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 892, "pad": 892, "max_pad": 892, "sq_pad": 795664}, {"n": 1, "tok": 1046, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1212, "pad": 1212, "max_pad": 1212, "sq_pad": 1468944}, {"n": 1, "tok": 1242, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1377, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1572, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1591, "pad": 1592, "max_pad": 1592, "sq_pad": 2534464}, {"n": 1, "tok": 1740, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 1889, "pad": 1890, "max_pad": 1890, "sq_pad": 3572100}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 925, "pad": 926, "max_pad": 926, "sq_pad": 857476}, {"n": 1, "tok": 1179, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1285, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1706, "pad": 1706, "max_pad": 1706, "sq_pad": 2910436}, {"n": 1, "tok": 1925, "pad": 1926, "max_pad": 1926, "sq_pad": 3709476}, {"n": 1, "tok": 1867, "pad": 1868, "max_pad": 1868, "sq_pad": 3489424}, {"n": 1, "tok": 1857, "pad": 1858, "max_pad": 1858, "sq_pad": 3452164}, {"n": 1, "tok": 537, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 746, "pad": 746, "max_pad": 746, "sq_pad": 556516}, {"n": 1, "tok": 726, "pad": 726, "max_pad": 726, "sq_pad": 527076}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 855, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 952, "pad": 952, "max_pad": 952, "sq_pad": 906304}, {"n": 1, "tok": 1172, "pad": 1172, "max_pad": 1172, "sq_pad": 1373584}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1163, "pad": 1164, "max_pad": 1164, "sq_pad": 1354896}, {"n": 1, "tok": 1188, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1249, "pad": 1250, "max_pad": 1250, "sq_pad": 1562500}, {"n": 1, "tok": 1464, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1595, "pad": 1596, "max_pad": 1596, "sq_pad": 2547216}, {"n": 1, "tok": 1450, "pad": 1450, "max_pad": 1450, "sq_pad": 2102500}, {"n": 1, "tok": 1359, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 778, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 792, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 970, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 1058, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1210, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1014, "pad": 1014, "max_pad": 1014, "sq_pad": 1028196}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1370, "pad": 1370, "max_pad": 1370, "sq_pad": 1876900}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1442, "pad": 1442, "max_pad": 1442, "sq_pad": 2079364}, {"n": 1, "tok": 1696, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 1398, "pad": 1398, "max_pad": 1398, "sq_pad": 1954404}, {"n": 1, "tok": 1954, "pad": 1954, "max_pad": 1954, "sq_pad": 3818116}, {"n": 1, "tok": 1964, "pad": 1964, "max_pad": 1964, "sq_pad": 3857296}, {"n": 1, "tok": 1969, "pad": 1970, "max_pad": 1970, "sq_pad": 3880900}, {"n": 1, "tok": 1971, "pad": 1972, "max_pad": 1972, "sq_pad": 3888784}, {"n": 1, "tok": 1979, "pad": 1980, "max_pad": 1980, "sq_pad": 3920400}, {"n": 1, "tok": 2072, "pad": 2072, "max_pad": 2072, "sq_pad": 4293184}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1952, "pad": 1952, "max_pad": 1952, "sq_pad": 3810304}, {"n": 1, "tok": 1992, "pad": 1992, "max_pad": 1992, "sq_pad": 3968064}, {"n": 1, "tok": 1997, "pad": 1998, "max_pad": 1998, "sq_pad": 3992004}, {"n": 1, "tok": 1999, "pad": 2000, "max_pad": 2000, "sq_pad": 4000000}, {"n": 1, "tok": 2030, "pad": 2030, "max_pad": 2030, "sq_pad": 4120900}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2140, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2175, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 1016, "pad": 1016, "max_pad": 1016, "sq_pad": 1032256}, {"n": 1, "tok": 1258, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1284, "pad": 1284, "max_pad": 1284, "sq_pad": 1648656}, {"n": 1, "tok": 1092, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 1262, "pad": 1262, "max_pad": 1262, "sq_pad": 1592644}, {"n": 1, "tok": 1624, "pad": 1624, "max_pad": 1624, "sq_pad": 2637376}, {"n": 1, "tok": 1264, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1397, "pad": 1398, "max_pad": 1398, "sq_pad": 1954404}, {"n": 1, "tok": 1418, "pad": 1418, "max_pad": 1418, "sq_pad": 2010724}, {"n": 1, "tok": 1466, "pad": 1466, "max_pad": 1466, "sq_pad": 2149156}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1904, "pad": 1904, "max_pad": 1904, "sq_pad": 3625216}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2134, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 764, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 984, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1031, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1160, "pad": 1160, "max_pad": 1160, "sq_pad": 1345600}, {"n": 1, "tok": 1557, "pad": 1558, "max_pad": 1558, "sq_pad": 2427364}, {"n": 1, "tok": 2153, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2153, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 1055, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 1345, "pad": 1346, "max_pad": 1346, "sq_pad": 1811716}, {"n": 1, "tok": 1149, "pad": 1150, "max_pad": 1150, "sq_pad": 1322500}, {"n": 1, "tok": 1146, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 1210, "pad": 1210, "max_pad": 1210, "sq_pad": 1464100}, {"n": 1, "tok": 1259, "pad": 1260, "max_pad": 1260, "sq_pad": 1587600}, {"n": 1, "tok": 1333, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1380, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1453, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1504, "pad": 1504, "max_pad": 1504, "sq_pad": 2262016}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1537, "pad": 1538, "max_pad": 1538, "sq_pad": 2365444}, {"n": 1, "tok": 1757, "pad": 1758, "max_pad": 1758, "sq_pad": 3090564}, {"n": 1, "tok": 1928, "pad": 1928, "max_pad": 1928, "sq_pad": 3717184}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1408, "pad": 1408, "max_pad": 1408, "sq_pad": 1982464}, {"n": 1, "tok": 1815, "pad": 1816, "max_pad": 1816, "sq_pad": 3297856}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2060, "pad": 2060, "max_pad": 2060, "sq_pad": 4243600}, {"n": 1, "tok": 2084, "pad": 2084, "max_pad": 2084, "sq_pad": 4343056}, {"n": 1, "tok": 2122, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 1884, "pad": 1884, "max_pad": 1884, "sq_pad": 3549456}, {"n": 1, "tok": 1786, "pad": 1786, "max_pad": 1786, "sq_pad": 3189796}, {"n": 1, "tok": 1795, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 2038, "pad": 2038, "max_pad": 2038, "sq_pad": 4153444}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2159, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 1327, "pad": 1328, "max_pad": 1328, "sq_pad": 1763584}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1478, "pad": 1478, "max_pad": 1478, "sq_pad": 2184484}, {"n": 1, "tok": 1760, "pad": 1760, "max_pad": 1760, "sq_pad": 3097600}, {"n": 1, "tok": 1656, "pad": 1656, "max_pad": 1656, "sq_pad": 2742336}, {"n": 1, "tok": 1608, "pad": 1608, "max_pad": 1608, "sq_pad": 2585664}, {"n": 1, "tok": 1532, "pad": 1532, "max_pad": 1532, "sq_pad": 2347024}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1042, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 888, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 827, "pad": 828, "max_pad": 828, "sq_pad": 685584}, {"n": 1, "tok": 1007, "pad": 1008, "max_pad": 1008, "sq_pad": 1016064}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 2114, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 1237, "pad": 1238, "max_pad": 1238, "sq_pad": 1532644}, {"n": 1, "tok": 1286, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1925, "pad": 1926, "max_pad": 1926, "sq_pad": 3709476}, {"n": 1, "tok": 1981, "pad": 1982, "max_pad": 1982, "sq_pad": 3928324}, {"n": 1, "tok": 1931, "pad": 1932, "max_pad": 1932, "sq_pad": 3732624}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 2169, "pad": 2170, "max_pad": 2170, "sq_pad": 4708900}, {"n": 1, "tok": 1901, "pad": 1902, "max_pad": 1902, "sq_pad": 3617604}, {"n": 1, "tok": 1933, "pad": 1934, "max_pad": 1934, "sq_pad": 3740356}, {"n": 1, "tok": 1807, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 1687, "pad": 1688, "max_pad": 1688, "sq_pad": 2849344}, {"n": 1, "tok": 1841, "pad": 1842, "max_pad": 1842, "sq_pad": 3392964}, {"n": 1, "tok": 1796, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2105, "pad": 2106, "max_pad": 2106, "sq_pad": 4435236}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 1885, "pad": 1886, "max_pad": 1886, "sq_pad": 3556996}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2086, "pad": 2086, "max_pad": 2086, "sq_pad": 4351396}, {"n": 1, "tok": 2046, "pad": 2046, "max_pad": 2046, "sq_pad": 4186116}, {"n": 1, "tok": 1744, "pad": 1744, "max_pad": 1744, "sq_pad": 3041536}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 256, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1000, "max_pad": 546, "sq_pad": 504232}, {"n": 2, "tok": 1237, "pad": 1238, "max_pad": 690, "sq_pad": 776404}, {"n": 2, "tok": 1632, "pad": 1632, "max_pad": 856, "sq_pad": 1334912}, {"n": 2, "tok": 2073, "pad": 2074, "max_pad": 1092, "sq_pad": 2156788}, {"n": 2, "tok": 1119, "pad": 1120, "max_pad": 586, "sq_pad": 628552}, {"n": 2, "tok": 1190, "pad": 1190, "max_pad": 596, "sq_pad": 708052}, {"n": 2, "tok": 1255, "pad": 1256, "max_pad": 644, "sq_pad": 789280}, {"n": 2, "tok": 1568, "pad": 1570, "max_pad": 866, "sq_pad": 1245572}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1362, "pad": 1364, "max_pad": 692, "sq_pad": 930448}, {"n": 2, "tok": 1635, "pad": 1636, "max_pad": 866, "sq_pad": 1342856}, {"n": 2, "tok": 1969, "pad": 1970, "max_pad": 1066, "sq_pad": 1953572}, {"n": 2, "tok": 1287, "pad": 1288, "max_pad": 708, "sq_pad": 837664}, {"n": 2, "tok": 1600, "pad": 1600, "max_pad": 878, "sq_pad": 1292168}, {"n": 2, "tok": 1786, "pad": 1788, "max_pad": 898, "sq_pad": 1598504}, {"n": 2, "tok": 1792, "pad": 1794, "max_pad": 912, "sq_pad": 1609668}, {"n": 2, "tok": 1281, "pad": 1282, "max_pad": 684, "sq_pad": 825460}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 950, "sq_pad": 1536116}, {"n": 2, "tok": 2002, "pad": 2004, "max_pad": 1020, "sq_pad": 2008656}, {"n": 2, "tok": 3138, "pad": 3140, "max_pad": 2118, "sq_pad": 5530408}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 678, "sq_pad": 871848}, {"n": 2, "tok": 1426, "pad": 1428, "max_pad": 742, "sq_pad": 1021160}, {"n": 2, "tok": 1540, "pad": 1542, "max_pad": 786, "sq_pad": 1189332}, {"n": 2, "tok": 1640, "pad": 1640, "max_pad": 844, "sq_pad": 1345952}, {"n": 2, "tok": 1270, "pad": 1272, "max_pad": 650, "sq_pad": 809384}, {"n": 2, "tok": 1337, "pad": 1338, "max_pad": 676, "sq_pad": 895220}, {"n": 2, "tok": 1451, "pad": 1452, "max_pad": 730, "sq_pad": 1054184}, {"n": 2, "tok": 1582, "pad": 1582, "max_pad": 806, "sq_pad": 1251812}, {"n": 2, "tok": 1492, "pad": 1494, "max_pad": 754, "sq_pad": 1116116}, {"n": 2, "tok": 1702, "pad": 1704, "max_pad": 922, "sq_pad": 1461608}, {"n": 2, "tok": 2151, "pad": 2152, "max_pad": 1118, "sq_pad": 2319080}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1498, "sq_pad": 3664868}, {"n": 2, "tok": 1594, "pad": 1596, "max_pad": 848, "sq_pad": 1278608}, {"n": 2, "tok": 1827, "pad": 1828, "max_pad": 950, "sq_pad": 1673384}, {"n": 2, "tok": 2253, "pad": 2254, "max_pad": 1142, "sq_pad": 2540708}, {"n": 2, "tok": 2416, "pad": 2418, "max_pad": 1220, "sq_pad": 2923604}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 898, "sq_pad": 1348100}, {"n": 2, "tok": 1915, "pad": 1916, "max_pad": 986, "sq_pad": 1837096}, {"n": 2, "tok": 2278, "pad": 2278, "max_pad": 1142, "sq_pad": 2594660}, {"n": 2, "tok": 2314, "pad": 2316, "max_pad": 1170, "sq_pad": 2682216}, {"n": 2, "tok": 1934, "pad": 1934, "max_pad": 1166, "sq_pad": 1949380}, {"n": 2, "tok": 3136, "pad": 3136, "max_pad": 1824, "sq_pad": 5048320}, {"n": 2, "tok": 4000, "pad": 4000, "max_pad": 2086, "sq_pad": 8014792}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 974, "sq_pad": 1550852}, {"n": 2, "tok": 3524, "pad": 3526, "max_pad": 1824, "sq_pad": 6223780}, {"n": 2, "tok": 4130, "pad": 4132, "max_pad": 2122, "sq_pad": 8542984}, {"n": 2, "tok": 4242, "pad": 4244, "max_pad": 2122, "sq_pad": 9005768}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 866, "sq_pad": 1438856}, {"n": 2, "tok": 1772, "pad": 1772, "max_pad": 904, "sq_pad": 1570640}, {"n": 2, "tok": 1891, "pad": 1892, "max_pad": 972, "sq_pad": 1791184}, {"n": 2, "tok": 2214, "pad": 2214, "max_pad": 1180, "sq_pad": 2461556}, {"n": 2, "tok": 1695, "pad": 1696, "max_pad": 900, "sq_pad": 1443616}, {"n": 2, "tok": 2062, "pad": 2062, "max_pad": 1044, "sq_pad": 2126260}, {"n": 2, "tok": 2283, "pad": 2284, "max_pad": 1232, "sq_pad": 2624528}, {"n": 2, "tok": 3470, "pad": 3470, "max_pad": 2120, "sq_pad": 6316900}, {"n": 2, "tok": 1733, "pad": 1734, "max_pad": 928, "sq_pad": 1510820}, {"n": 2, "tok": 1871, "pad": 1872, "max_pad": 940, "sq_pad": 1752224}, {"n": 2, "tok": 2013, "pad": 2014, "max_pad": 1014, "sq_pad": 2028196}, {"n": 2, "tok": 2167, "pad": 2168, "max_pad": 1124, "sq_pad": 2353312}, {"n": 2, "tok": 1742, "pad": 1742, "max_pad": 898, "sq_pad": 1518740}, {"n": 2, "tok": 1847, "pad": 1848, "max_pad": 938, "sq_pad": 1707944}, {"n": 2, "tok": 2009, "pad": 2010, "max_pad": 1026, "sq_pad": 2020932}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1746, "sq_pad": 4389480}, {"n": 2, "tok": 1907, "pad": 1908, "max_pad": 1068, "sq_pad": 1846224}, {"n": 2, "tok": 2547, "pad": 2548, "max_pad": 1328, "sq_pad": 3251984}, {"n": 2, "tok": 2924, "pad": 2924, "max_pad": 1462, "sq_pad": 4274888}, {"n": 2, "tok": 3085, "pad": 3086, "max_pad": 1578, "sq_pad": 4764148}, {"n": 2, "tok": 1994, "pad": 1994, "max_pad": 1110, "sq_pad": 2013556}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1252, "sq_pad": 2955188}, {"n": 2, "tok": 2834, "pad": 2836, "max_pad": 1490, "sq_pad": 4031816}, {"n": 2, "tok": 3925, "pad": 3926, "max_pad": 2108, "sq_pad": 7748788}, {"n": 2, "tok": 1911, "pad": 1912, "max_pad": 992, "sq_pad": 1830464}, {"n": 2, "tok": 2166, "pad": 2166, "max_pad": 1118, "sq_pad": 2348228}, {"n": 2, "tok": 2334, "pad": 2336, "max_pad": 1178, "sq_pad": 2728648}, {"n": 2, "tok": 2518, "pad": 2520, "max_pad": 1336, "sq_pad": 3186752}, {"n": 2, "tok": 2131, "pad": 2132, "max_pad": 1188, "sq_pad": 2302480}, {"n": 2, "tok": 3342, "pad": 3344, "max_pad": 2112, "sq_pad": 5978368}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 4222, "pad": 4224, "max_pad": 2112, "sq_pad": 8921088}, {"n": 2, "tok": 2064, "pad": 2064, "max_pad": 1084, "sq_pad": 2135456}, {"n": 2, "tok": 2652, "pad": 2654, "max_pad": 1332, "sq_pad": 3521908}, {"n": 2, "tok": 2456, "pad": 2458, "max_pad": 1554, "sq_pad": 3232132}, {"n": 2, "tok": 3249, "pad": 3250, "max_pad": 2120, "sq_pad": 5771300}, {"n": 2, "tok": 2505, "pad": 2506, "max_pad": 1332, "sq_pad": 3152500}, {"n": 2, "tok": 2785, "pad": 2786, "max_pad": 1396, "sq_pad": 3880916}, {"n": 2, "tok": 3053, "pad": 3054, "max_pad": 1628, "sq_pad": 4683860}, {"n": 2, "tok": 3924, "pad": 3926, "max_pad": 2136, "sq_pad": 7766596}, {"n": 2, "tok": 3394, "pad": 3396, "max_pad": 1988, "sq_pad": 5934608}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2071, "pad": 2072, "max_pad": 1054, "sq_pad": 2147240}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1068, "sq_pad": 2268468}, {"n": 2, "tok": 2324, "pad": 2326, "max_pad": 1192, "sq_pad": 2706820}, {"n": 2, "tok": 2704, "pad": 2704, "max_pad": 1512, "sq_pad": 3707008}, {"n": 2, "tok": 2162, "pad": 2164, "max_pad": 1118, "sq_pad": 2344040}, {"n": 2, "tok": 2429, "pad": 2430, "max_pad": 1286, "sq_pad": 2962532}, {"n": 2, "tok": 2811, "pad": 2812, "max_pad": 1432, "sq_pad": 3955024}, {"n": 2, "tok": 3698, "pad": 3700, "max_pad": 2126, "sq_pad": 6997352}, {"n": 2, "tok": 1031, "pad": 1032, "max_pad": 572, "sq_pad": 538784}, {"n": 2, "tok": 1381, "pad": 1382, "max_pad": 740, "sq_pad": 959764}, {"n": 2, "tok": 1672, "pad": 1674, "max_pad": 888, "sq_pad": 1406340}, {"n": 2, "tok": 1886, "pad": 1888, "max_pad": 974, "sq_pad": 1784072}, {"n": 2, "tok": 1302, "pad": 1304, "max_pad": 698, "sq_pad": 854440}, {"n": 2, "tok": 1494, "pad": 1496, "max_pad": 752, "sq_pad": 1119040}, {"n": 2, "tok": 1652, "pad": 1652, "max_pad": 900, "sq_pad": 1375504}, {"n": 2, "tok": 1851, "pad": 1852, "max_pad": 928, "sq_pad": 1714960}, {"n": 2, "tok": 1638, "pad": 1640, "max_pad": 858, "sq_pad": 1347688}, {"n": 2, "tok": 2035, "pad": 2036, "max_pad": 1094, "sq_pad": 2084200}, {"n": 2, "tok": 2929, "pad": 2930, "max_pad": 1694, "sq_pad": 4397332}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1294, "max_pad": 670, "sq_pad": 838276}, {"n": 2, "tok": 1414, "pad": 1416, "max_pad": 766, "sq_pad": 1009256}, {"n": 2, "tok": 1689, "pad": 1690, "max_pad": 878, "sq_pad": 1430228}, {"n": 2, "tok": 2002, "pad": 2002, "max_pad": 1094, "sq_pad": 2021300}, {"n": 2, "tok": 3050, "pad": 3050, "max_pad": 1686, "sq_pad": 4703092}, {"n": 2, "tok": 3939, "pad": 3940, "max_pad": 2130, "sq_pad": 7813000}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 1771, "pad": 1772, "max_pad": 1022, "sq_pad": 1606984}, {"n": 2, "tok": 2152, "pad": 2152, "max_pad": 1114, "sq_pad": 2318440}, {"n": 2, "tok": 2475, "pad": 2476, "max_pad": 1302, "sq_pad": 3073480}, {"n": 2, "tok": 2800, "pad": 2800, "max_pad": 1490, "sq_pad": 3936200}, {"n": 2, "tok": 2693, "pad": 2694, "max_pad": 1436, "sq_pad": 3644660}, {"n": 2, "tok": 3237, "pad": 3238, "max_pad": 1768, "sq_pad": 5286724}, {"n": 2, "tok": 3772, "pad": 3772, "max_pad": 1944, "sq_pad": 7120720}, {"n": 2, "tok": 3118, "pad": 3120, "max_pad": 1632, "sq_pad": 4877568}, {"n": 2, "tok": 1288, "pad": 1288, "max_pad": 698, "sq_pad": 835304}, {"n": 2, "tok": 1514, "pad": 1516, "max_pad": 772, "sq_pad": 1149520}, {"n": 2, "tok": 1633, "pad": 1634, "max_pad": 870, "sq_pad": 1340596}, {"n": 2, "tok": 2996, "pad": 2996, "max_pad": 2110, "sq_pad": 5237096}, {"n": 2, "tok": 1661, "pad": 1662, "max_pad": 888, "sq_pad": 1387620}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 970, "sq_pad": 1653236}, {"n": 2, "tok": 2012, "pad": 2014, "max_pad": 1124, "sq_pad": 2055476}, {"n": 2, "tok": 2367, "pad": 2368, "max_pad": 1194, "sq_pad": 2803912}, {"n": 2, "tok": 2277, "pad": 2278, "max_pad": 1198, "sq_pad": 2601604}, {"n": 2, "tok": 2474, "pad": 2474, "max_pad": 1244, "sq_pad": 3060436}, {"n": 2, "tok": 2586, "pad": 2588, "max_pad": 1380, "sq_pad": 3363664}, {"n": 2, "tok": 3279, "pad": 3280, "max_pad": 1798, "sq_pad": 5429128}, {"n": 2, "tok": 2550, "pad": 2550, "max_pad": 1360, "sq_pad": 3265700}, {"n": 2, "tok": 3254, "pad": 3256, "max_pad": 1722, "sq_pad": 5318440}, {"n": 2, "tok": 3109, "pad": 3110, "max_pad": 1620, "sq_pad": 4844500}, {"n": 2, "tok": 4013, "pad": 4014, "max_pad": 2172, "sq_pad": 8110548}, {"n": 2, "tok": 1269, "pad": 1270, "max_pad": 638, "sq_pad": 806468}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 666, "sq_pad": 845512}, {"n": 2, "tok": 1458, "pad": 1460, "max_pad": 772, "sq_pad": 1069328}, {"n": 2, "tok": 1723, "pad": 1724, "max_pad": 876, "sq_pad": 1486480}, {"n": 2, "tok": 1607, "pad": 1608, "max_pad": 844, "sq_pad": 1296032}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 650, "sq_pad": 837236}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 772, "sq_pad": 990368}, {"n": 2, "tok": 1780, "pad": 1780, "max_pad": 1118, "sq_pad": 1688168}, {"n": 2, "tok": 1110, "pad": 1112, "max_pad": 606, "sq_pad": 623272}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 450, "sq_pad": 380584}, {"n": 2, "tok": 1228, "pad": 1230, "max_pad": 638, "sq_pad": 757508}, {"n": 2, "tok": 1457, "pad": 1458, "max_pad": 834, "sq_pad": 1084932}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 732, "sq_pad": 1031440}, {"n": 2, "tok": 1578, "pad": 1580, "max_pad": 830, "sq_pad": 1251400}, {"n": 2, "tok": 1879, "pad": 1880, "max_pad": 1136, "sq_pad": 1844032}, {"n": 2, "tok": 3049, "pad": 3050, "max_pad": 2138, "sq_pad": 5402788}, {"n": 2, "tok": 3077, "pad": 3078, "max_pad": 1548, "sq_pad": 4737204}, {"n": 2, "tok": 3374, "pad": 3376, "max_pad": 1690, "sq_pad": 5698696}, {"n": 2, "tok": 3543, "pad": 3544, "max_pad": 1806, "sq_pad": 6282280}, {"n": 2, "tok": 4251, "pad": 4252, "max_pad": 2138, "sq_pad": 9040040}, {"n": 2, "tok": 1855, "pad": 1856, "max_pad": 1012, "sq_pad": 1736480}, {"n": 2, "tok": 2160, "pad": 2160, "max_pad": 1128, "sq_pad": 2337408}, {"n": 2, "tok": 2328, "pad": 2328, "max_pad": 1196, "sq_pad": 2711840}, {"n": 2, "tok": 4206, "pad": 4208, "max_pad": 2104, "sq_pad": 8853632}, {"n": 2, "tok": 3185, "pad": 3186, "max_pad": 1642, "sq_pad": 5080100}, {"n": 2, "tok": 3364, "pad": 3364, "max_pad": 1752, "sq_pad": 5668048}, {"n": 2, "tok": 3842, "pad": 3844, "max_pad": 2012, "sq_pad": 7404368}, {"n": 2, "tok": 4165, "pad": 4166, "max_pad": 2118, "sq_pad": 8680228}, {"n": 2, "tok": 1170, "pad": 1170, "max_pad": 586, "sq_pad": 684452}, {"n": 2, "tok": 1157, "pad": 1158, "max_pad": 588, "sq_pad": 670644}, {"n": 2, "tok": 1165, "pad": 1166, "max_pad": 608, "sq_pad": 681028}, {"n": 2, "tok": 1352, "pad": 1354, "max_pad": 762, "sq_pad": 931108}, {"n": 2, "tok": 1990, "pad": 1992, "max_pad": 1004, "sq_pad": 1984160}, {"n": 2, "tok": 2049, "pad": 2050, "max_pad": 1092, "sq_pad": 2110228}, {"n": 2, "tok": 2257, "pad": 2258, "max_pad": 1144, "sq_pad": 2549732}, {"n": 2, "tok": 2656, "pad": 2656, "max_pad": 1358, "sq_pad": 3528968}, {"n": 2, "tok": 1453, "pad": 1454, "max_pad": 770, "sq_pad": 1060756}, {"n": 2, "tok": 1665, "pad": 1666, "max_pad": 844, "sq_pad": 1388020}, {"n": 2, "tok": 1746, "pad": 1746, "max_pad": 988, "sq_pad": 1550708}, {"n": 2, "tok": 1520, "pad": 1522, "max_pad": 784, "sq_pad": 1159300}, {"n": 2, "tok": 1013, "pad": 1014, "max_pad": 598, "sq_pad": 530660}, {"n": 2, "tok": 1716, "pad": 1718, "max_pad": 888, "sq_pad": 1477444}, {"n": 2, "tok": 1513, "pad": 1514, "max_pad": 932, "sq_pad": 1207348}, {"n": 2, "tok": 1152, "pad": 1152, "max_pad": 610, "sq_pad": 665864}, {"n": 2, "tok": 4261, "pad": 4262, "max_pad": 2182, "sq_pad": 9087524}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4374, "pad": 4376, "max_pad": 2188, "sq_pad": 9574688}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 4394, "pad": 4396, "max_pad": 2198, "sq_pad": 9662408}, {"n": 2, "tok": 2064, "pad": 2066, "max_pad": 1076, "sq_pad": 2137876}, {"n": 2, "tok": 2403, "pad": 2404, "max_pad": 1280, "sq_pad": 2901776}, {"n": 2, "tok": 2215, "pad": 2216, "max_pad": 1242, "sq_pad": 2491240}, {"n": 2, "tok": 1718, "pad": 1720, "max_pad": 870, "sq_pad": 1479400}, {"n": 2, "tok": 1949, "pad": 1950, "max_pad": 1154, "sq_pad": 1965332}, {"n": 2, "tok": 2187, "pad": 2188, "max_pad": 1168, "sq_pad": 2404624}, {"n": 2, "tok": 2404, "pad": 2406, "max_pad": 1322, "sq_pad": 2922740}, {"n": 2, "tok": 2641, "pad": 2642, "max_pad": 1376, "sq_pad": 3496132}, {"n": 2, "tok": 1577, "pad": 1578, "max_pad": 842, "sq_pad": 1250660}, {"n": 2, "tok": 1789, "pad": 1790, "max_pad": 968, "sq_pad": 1612708}, {"n": 2, "tok": 2004, "pad": 2004, "max_pad": 1064, "sq_pad": 2015696}, {"n": 2, "tok": 3330, "pad": 3330, "max_pad": 2156, "sq_pad": 6026612}, {"n": 2, "tok": 3970, "pad": 3972, "max_pad": 2056, "sq_pad": 7898192}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4308, "pad": 4308, "max_pad": 2154, "sq_pad": 9279432}, {"n": 2, "tok": 4213, "pad": 4214, "max_pad": 2132, "sq_pad": 8880148}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 2628, "pad": 2630, "max_pad": 1326, "sq_pad": 3458692}, {"n": 2, "tok": 3040, "pad": 3042, "max_pad": 1612, "sq_pad": 4643444}, {"n": 2, "tok": 3940, "pad": 3942, "max_pad": 2138, "sq_pad": 7825460}, {"n": 2, "tok": 4116, "pad": 4118, "max_pad": 2138, "sq_pad": 8491444}, {"n": 2, "tok": 2520, "pad": 2520, "max_pad": 1392, "sq_pad": 3210048}, {"n": 2, "tok": 3545, "pad": 3546, "max_pad": 2142, "sq_pad": 6559380}, {"n": 2, "tok": 3757, "pad": 3758, "max_pad": 2102, "sq_pad": 7160740}, {"n": 2, "tok": 4284, "pad": 4284, "max_pad": 2142, "sq_pad": 9176328}, {"n": 2, "tok": 3331, "pad": 3332, "max_pad": 2134, "sq_pad": 5989160}, {"n": 2, "tok": 3573, "pad": 3574, "max_pad": 2134, "sq_pad": 6627556}, {"n": 2, "tok": 3986, "pad": 3988, "max_pad": 2134, "sq_pad": 7991272}, {"n": 2, "tok": 4266, "pad": 4268, "max_pad": 2134, "sq_pad": 9107912}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4276, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 2204, "pad": 2206, "max_pad": 1110, "sq_pad": 2433316}, {"n": 2, "tok": 3373, "pad": 3374, "max_pad": 1726, "sq_pad": 5694980}, {"n": 2, "tok": 4049, "pad": 4050, "max_pad": 2120, "sq_pad": 8219300}, {"n": 2, "tok": 4124, "pad": 4126, "max_pad": 2120, "sq_pad": 8518436}, {"n": 2, "tok": 2576, "pad": 2578, "max_pad": 1330, "sq_pad": 3326404}, {"n": 2, "tok": 2876, "pad": 2876, "max_pad": 1440, "sq_pad": 4135696}, {"n": 2, "tok": 3575, "pad": 3576, "max_pad": 1808, "sq_pad": 6394688}, {"n": 2, "tok": 4158, "pad": 4158, "max_pad": 2138, "sq_pad": 8651444}, {"n": 2, "tok": 1558, "pad": 1560, "max_pad": 844, "sq_pad": 1224992}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 720, "sq_pad": 954000}, {"n": 2, "tok": 1376, "pad": 1376, "max_pad": 718, "sq_pad": 948488}, {"n": 2, "tok": 2807, "pad": 2808, "max_pad": 2130, "sq_pad": 4996584}, {"n": 2, "tok": 2194, "pad": 2194, "max_pad": 1112, "sq_pad": 2407268}, {"n": 2, "tok": 3791, "pad": 3792, "max_pad": 2110, "sq_pad": 7281224}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 4218, "pad": 4220, "max_pad": 2110, "sq_pad": 8904200}, {"n": 2, "tok": 3230, "pad": 3230, "max_pad": 1874, "sq_pad": 5350612}, {"n": 2, "tok": 3515, "pad": 3516, "max_pad": 1808, "sq_pad": 6186128}, {"n": 2, "tok": 3240, "pad": 3242, "max_pad": 1806, "sq_pad": 5323732}, {"n": 2, "tok": 2984, "pad": 2986, "max_pad": 1518, "sq_pad": 4459348}, {"n": 2, "tok": 4175, "pad": 4176, "max_pad": 2138, "sq_pad": 8724488}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}, {"n": 2, "tok": 4274, "pad": 4276, "max_pad": 2138, "sq_pad": 9142088}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 298934, "pad": 299068, "sq_pad": 405045408, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 454, "pad": 454, "max_pad": 454, "sq_pad": 206116}, {"n": 1, "tok": 545, "pad": 546, "max_pad": 546, "sq_pad": 298116}, {"n": 1, "tok": 547, "pad": 548, "max_pad": 548, "sq_pad": 300304}, {"n": 1, "tok": 690, "pad": 690, "max_pad": 690, "sq_pad": 476100}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 856, "pad": 856, "max_pad": 856, "sq_pad": 732736}, {"n": 1, "tok": 982, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 533, "pad": 534, "max_pad": 534, "sq_pad": 285156}, {"n": 1, "tok": 586, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 594, "pad": 594, "max_pad": 594, "sq_pad": 352836}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 611, "pad": 612, "max_pad": 612, "sq_pad": 374544}, {"n": 1, "tok": 644, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 703, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 865, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 669, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 671, "pad": 672, "max_pad": 672, "sq_pad": 451584}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 769, "pad": 770, "max_pad": 770, "sq_pad": 592900}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 904, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1065, "pad": 1066, "max_pad": 1066, "sq_pad": 1136356}, {"n": 1, "tok": 579, "pad": 580, "max_pad": 580, "sq_pad": 336400}, {"n": 1, "tok": 708, "pad": 708, "max_pad": 708, "sq_pad": 501264}, {"n": 1, "tok": 722, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 897, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 881, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 911, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 598, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 983, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 641, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 678, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 685, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 741, "pad": 742, "max_pad": 742, "sq_pad": 550564}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 621, "pad": 622, "max_pad": 622, "sq_pad": 386884}, {"n": 1, "tok": 649, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 661, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 676, "pad": 676, "max_pad": 676, "sq_pad": 456976}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 730, "pad": 730, "max_pad": 730, "sq_pad": 532900}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 753, "pad": 754, "max_pad": 754, "sq_pad": 568516}, {"n": 1, "tok": 781, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 921, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1498, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 847, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 949, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1111, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1197, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1219, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 898, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 985, "pad": 986, "max_pad": 986, "sq_pad": 972196}, {"n": 1, "tok": 1136, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 1142, "pad": 1142, "max_pad": 1142, "sq_pad": 1304164}, {"n": 1, "tok": 1145, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 1169, "pad": 1170, "max_pad": 1170, "sq_pad": 1368900}, {"n": 1, "tok": 768, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1166, "pad": 1166, "max_pad": 1166, "sq_pad": 1359556}, {"n": 1, "tok": 1312, "pad": 1312, "max_pad": 1312, "sq_pad": 1721344}, {"n": 1, "tok": 1824, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 1914, "pad": 1914, "max_pad": 1914, "sq_pad": 3663396}, {"n": 1, "tok": 2086, "pad": 2086, "max_pad": 2086, "sq_pad": 4351396}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 775, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1701, "pad": 1702, "max_pad": 1702, "sq_pad": 2896804}, {"n": 1, "tok": 1823, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 2009, "pad": 2010, "max_pad": 2010, "sq_pad": 4040100}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 866, "pad": 866, "max_pad": 866, "sq_pad": 749956}, {"n": 1, "tok": 868, "pad": 868, "max_pad": 868, "sq_pad": 753424}, {"n": 1, "tok": 904, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 920, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 971, "pad": 972, "max_pad": 972, "sq_pad": 944784}, {"n": 1, "tok": 1034, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1018, "pad": 1018, "max_pad": 1018, "sq_pad": 1036324}, {"n": 1, "tok": 1044, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1051, "pad": 1052, "max_pad": 1052, "sq_pad": 1106704}, {"n": 1, "tok": 1232, "pad": 1232, "max_pad": 1232, "sq_pad": 1517824}, {"n": 1, "tok": 1350, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 805, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 928, "pad": 928, "max_pad": 928, "sq_pad": 861184}, {"n": 1, "tok": 931, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 999, "pad": 1000, "max_pad": 1000, "sq_pad": 1000000}, {"n": 1, "tok": 1014, "pad": 1014, "max_pad": 1014, "sq_pad": 1028196}, {"n": 1, "tok": 1043, "pad": 1044, "max_pad": 1044, "sq_pad": 1089936}, {"n": 1, "tok": 1124, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 898, "pad": 898, "max_pad": 898, "sq_pad": 806404}, {"n": 1, "tok": 910, "pad": 910, "max_pad": 910, "sq_pad": 828100}, {"n": 1, "tok": 937, "pad": 938, "max_pad": 938, "sq_pad": 879844}, {"n": 1, "tok": 983, "pad": 984, "max_pad": 984, "sq_pad": 968256}, {"n": 1, "tok": 1026, "pad": 1026, "max_pad": 1026, "sq_pad": 1052676}, {"n": 1, "tok": 1158, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1745, "pad": 1746, "max_pad": 1746, "sq_pad": 3048516}, {"n": 1, "tok": 839, "pad": 840, "max_pad": 840, "sq_pad": 705600}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1220, "pad": 1220, "max_pad": 1220, "sq_pad": 1488400}, {"n": 1, "tok": 1327, "pad": 1328, "max_pad": 1328, "sq_pad": 1763584}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1462, "pad": 1462, "max_pad": 1462, "sq_pad": 2137444}, {"n": 1, "tok": 1507, "pad": 1508, "max_pad": 1508, "sq_pad": 2274064}, {"n": 1, "tok": 1578, "pad": 1578, "max_pad": 1578, "sq_pad": 2490084}, {"n": 1, "tok": 884, "pad": 884, "max_pad": 884, "sq_pad": 781456}, {"n": 1, "tok": 1110, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1345, "pad": 1346, "max_pad": 1346, "sq_pad": 1811716}, {"n": 1, "tok": 1489, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1818, "pad": 1818, "max_pad": 1818, "sq_pad": 3305124}, {"n": 1, "tok": 2107, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 919, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1048, "pad": 1048, "max_pad": 1048, "sq_pad": 1098304}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1157, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1177, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1183, "pad": 1184, "max_pad": 1184, "sq_pad": 1401856}, {"n": 1, "tok": 1335, "pad": 1336, "max_pad": 1336, "sq_pad": 1784896}, {"n": 1, "tok": 943, "pad": 944, "max_pad": 944, "sq_pad": 891136}, {"n": 1, "tok": 1188, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1231, "pad": 1232, "max_pad": 1232, "sq_pad": 1517824}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 980, "pad": 980, "max_pad": 980, "sq_pad": 960400}, {"n": 1, "tok": 1084, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1331, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 903, "pad": 904, "max_pad": 904, "sq_pad": 817216}, {"n": 1, "tok": 1553, "pad": 1554, "max_pad": 1554, "sq_pad": 2414916}, {"n": 1, "tok": 1129, "pad": 1130, "max_pad": 1130, "sq_pad": 1276900}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1332, "pad": 1332, "max_pad": 1332, "sq_pad": 1774224}, {"n": 1, "tok": 1396, "pad": 1396, "max_pad": 1396, "sq_pad": 1948816}, {"n": 1, "tok": 1389, "pad": 1390, "max_pad": 1390, "sq_pad": 1932100}, {"n": 1, "tok": 1426, "pad": 1426, "max_pad": 1426, "sq_pad": 2033476}, {"n": 1, "tok": 1627, "pad": 1628, "max_pad": 1628, "sq_pad": 2650384}, {"n": 1, "tok": 1789, "pad": 1790, "max_pad": 1790, "sq_pad": 3204100}, {"n": 1, "tok": 2135, "pad": 2136, "max_pad": 2136, "sq_pad": 4562496}, {"n": 1, "tok": 1407, "pad": 1408, "max_pad": 1408, "sq_pad": 1982464}, {"n": 1, "tok": 1987, "pad": 1988, "max_pad": 1988, "sq_pad": 3952144}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1017, "pad": 1018, "max_pad": 1018, "sq_pad": 1036324}, {"n": 1, "tok": 1054, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1067, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1192, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1512, "pad": 1512, "max_pad": 1512, "sq_pad": 2286144}, {"n": 1, "tok": 1045, "pad": 1046, "max_pad": 1046, "sq_pad": 1094116}, {"n": 1, "tok": 1117, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1144, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 1285, "pad": 1286, "max_pad": 1286, "sq_pad": 1653796}, {"n": 1, "tok": 1379, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1432, "pad": 1432, "max_pad": 1432, "sq_pad": 2050624}, {"n": 1, "tok": 1573, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 2125, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 572, "pad": 572, "max_pad": 572, "sq_pad": 327184}, {"n": 1, "tok": 459, "pad": 460, "max_pad": 460, "sq_pad": 211600}, {"n": 1, "tok": 641, "pad": 642, "max_pad": 642, "sq_pad": 412164}, {"n": 1, "tok": 740, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 785, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 913, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 973, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 605, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 697, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 743, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 751, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 752, "pad": 752, "max_pad": 752, "sq_pad": 565504}, {"n": 1, "tok": 900, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 927, "pad": 928, "max_pad": 928, "sq_pad": 861184}, {"n": 1, "tok": 781, "pad": 782, "max_pad": 782, "sq_pad": 611524}, {"n": 1, "tok": 857, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 942, "pad": 942, "max_pad": 942, "sq_pad": 887364}, {"n": 1, "tok": 1093, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 1693, "pad": 1694, "max_pad": 1694, "sq_pad": 2869636}, {"n": 1, "tok": 2176, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 2176, "pad": 2176, "max_pad": 2176, "sq_pad": 4734976}, {"n": 1, "tok": 670, "pad": 670, "max_pad": 670, "sq_pad": 448900}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 765, "pad": 766, "max_pad": 766, "sq_pad": 586756}, {"n": 1, "tok": 649, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 812, "pad": 812, "max_pad": 812, "sq_pad": 659344}, {"n": 1, "tok": 877, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 908, "pad": 908, "max_pad": 908, "sq_pad": 824464}, {"n": 1, "tok": 1094, "pad": 1094, "max_pad": 1094, "sq_pad": 1196836}, {"n": 1, "tok": 1364, "pad": 1364, "max_pad": 1364, "sq_pad": 1860496}, {"n": 1, "tok": 1686, "pad": 1686, "max_pad": 1686, "sq_pad": 2842596}, {"n": 1, "tok": 1809, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 750, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1038, "pad": 1038, "max_pad": 1038, "sq_pad": 1077444}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1301, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1310, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1257, "pad": 1258, "max_pad": 1258, "sq_pad": 1582564}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1470, "pad": 1470, "max_pad": 1470, "sq_pad": 2160900}, {"n": 1, "tok": 1767, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1828, "pad": 1828, "max_pad": 1828, "sq_pad": 3341584}, {"n": 1, "tok": 1944, "pad": 1944, "max_pad": 1944, "sq_pad": 3779136}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1631, "pad": 1632, "max_pad": 1632, "sq_pad": 2663424}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 361856, "pad": 361996, "sq_pad": 600593848, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 590, "pad": 590, "max_pad": 590, "sq_pad": 348100}, {"n": 1, "tok": 698, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 743, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 870, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 886, "pad": 886, "max_pad": 886, "sq_pad": 784996}, {"n": 1, "tok": 2110, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 773, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 888, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 969, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 889, "pad": 890, "max_pad": 890, "sq_pad": 792100}, {"n": 1, "tok": 1123, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 1194, "pad": 1194, "max_pad": 1194, "sq_pad": 1425636}, {"n": 1, "tok": 1173, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1198, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 1244, "pad": 1244, "max_pad": 1244, "sq_pad": 1547536}, {"n": 1, "tok": 1230, "pad": 1230, "max_pad": 1230, "sq_pad": 1512900}, {"n": 1, "tok": 1207, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 1379, "pad": 1380, "max_pad": 1380, "sq_pad": 1904400}, {"n": 1, "tok": 1797, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1482, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1190, "pad": 1190, "max_pad": 1190, "sq_pad": 1416100}, {"n": 1, "tok": 1360, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1721, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1533, "pad": 1534, "max_pad": 1534, "sq_pad": 2353156}, {"n": 1, "tok": 1490, "pad": 1490, "max_pad": 1490, "sq_pad": 2220100}, {"n": 1, "tok": 1619, "pad": 1620, "max_pad": 1620, "sq_pad": 2624400}, {"n": 1, "tok": 1842, "pad": 1842, "max_pad": 1842, "sq_pad": 3392964}, {"n": 1, "tok": 2171, "pad": 2172, "max_pad": 2172, "sq_pad": 4717584}, {"n": 1, "tok": 637, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 632, "pad": 632, "max_pad": 632, "sq_pad": 399424}, {"n": 1, "tok": 666, "pad": 666, "max_pad": 666, "sq_pad": 443556}, {"n": 1, "tok": 633, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 687, "pad": 688, "max_pad": 688, "sq_pad": 473344}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 848, "pad": 848, "max_pad": 848, "sq_pad": 719104}, {"n": 1, "tok": 875, "pad": 876, "max_pad": 876, "sq_pad": 767376}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 650, "pad": 650, "max_pad": 650, "sq_pad": 422500}, {"n": 1, "tok": 628, "pad": 628, "max_pad": 628, "sq_pad": 394384}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 662, "pad": 662, "max_pad": 662, "sq_pad": 438244}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 605, "pad": 606, "max_pad": 606, "sq_pad": 367236}, {"n": 1, "tok": 450, "pad": 450, "max_pad": 450, "sq_pad": 202500}, {"n": 1, "tok": 422, "pad": 422, "max_pad": 422, "sq_pad": 178084}, {"n": 1, "tok": 637, "pad": 638, "max_pad": 638, "sq_pad": 407044}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 624, "pad": 624, "max_pad": 624, "sq_pad": 389376}, {"n": 1, "tok": 833, "pad": 834, "max_pad": 834, "sq_pad": 695556}, {"n": 1, "tok": 731, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 749, "pad": 750, "max_pad": 750, "sq_pad": 562500}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 744, "pad": 744, "max_pad": 744, "sq_pad": 553536}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1529, "pad": 1530, "max_pad": 1530, "sq_pad": 2340900}, {"n": 1, "tok": 1548, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1685, "pad": 1686, "max_pad": 1686, "sq_pad": 2842596}, {"n": 1, "tok": 1689, "pad": 1690, "max_pad": 1690, "sq_pad": 2856100}, {"n": 1, "tok": 1737, "pad": 1738, "max_pad": 1738, "sq_pad": 3020644}, {"n": 1, "tok": 1806, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 1012, "pad": 1012, "max_pad": 1012, "sq_pad": 1024144}, {"n": 1, "tok": 1032, "pad": 1032, "max_pad": 1032, "sq_pad": 1065024}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1196, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 2103, "pad": 2104, "max_pad": 2104, "sq_pad": 4426816}, {"n": 1, "tok": 1543, "pad": 1544, "max_pad": 1544, "sq_pad": 2383936}, {"n": 1, "tok": 1642, "pad": 1642, "max_pad": 1642, "sq_pad": 2696164}, {"n": 1, "tok": 1612, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1752, "pad": 1752, "max_pad": 1752, "sq_pad": 3069504}, {"n": 1, "tok": 1831, "pad": 1832, "max_pad": 1832, "sq_pad": 3356224}, {"n": 1, "tok": 2011, "pad": 2012, "max_pad": 2012, "sq_pad": 4048144}, {"n": 1, "tok": 2048, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2117, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 584, "pad": 584, "max_pad": 584, "sq_pad": 341056}, {"n": 1, "tok": 586, "pad": 586, "max_pad": 586, "sq_pad": 343396}, {"n": 1, "tok": 570, "pad": 570, "max_pad": 570, "sq_pad": 324900}, {"n": 1, "tok": 587, "pad": 588, "max_pad": 588, "sq_pad": 345744}, {"n": 1, "tok": 558, "pad": 558, "max_pad": 558, "sq_pad": 311364}, {"n": 1, "tok": 607, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 761, "pad": 762, "max_pad": 762, "sq_pad": 580644}, {"n": 1, "tok": 1003, "pad": 1004, "max_pad": 1004, "sq_pad": 1008016}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 958, "pad": 958, "max_pad": 958, "sq_pad": 917764}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1114, "pad": 1114, "max_pad": 1114, "sq_pad": 1240996}, {"n": 1, "tok": 1143, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 1358, "pad": 1358, "max_pad": 1358, "sq_pad": 1844164}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 770, "pad": 770, "max_pad": 770, "sq_pad": 592900}, {"n": 1, "tok": 844, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 988, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 737, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 783, "pad": 784, "max_pad": 784, "sq_pad": 614656}, {"n": 1, "tok": 416, "pad": 416, "max_pad": 416, "sq_pad": 173056}, {"n": 1, "tok": 597, "pad": 598, "max_pad": 598, "sq_pad": 357604}, {"n": 1, "tok": 829, "pad": 830, "max_pad": 830, "sq_pad": 688900}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 542, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 610, "pad": 610, "max_pad": 610, "sq_pad": 372100}, {"n": 1, "tok": 2080, "pad": 2080, "max_pad": 2080, "sq_pad": 4326400}, {"n": 1, "tok": 2181, "pad": 2182, "max_pad": 2182, "sq_pad": 4761124}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2187, "pad": 2188, "max_pad": 2188, "sq_pad": 4787344}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 2197, "pad": 2198, "max_pad": 2198, "sq_pad": 4831204}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1124, "max_pad": 1124, "sq_pad": 1263376}, {"n": 1, "tok": 974, "pad": 974, "max_pad": 974, "sq_pad": 948676}, {"n": 1, "tok": 1241, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 849, "pad": 850, "max_pad": 850, "sq_pad": 722500}, {"n": 1, "tok": 1154, "pad": 1154, "max_pad": 1154, "sq_pad": 1331716}, {"n": 1, "tok": 795, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1321, "pad": 1322, "max_pad": 1322, "sq_pad": 1747684}, {"n": 1, "tok": 1266, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1375, "pad": 1376, "max_pad": 1376, "sq_pad": 1893376}, {"n": 1, "tok": 841, "pad": 842, "max_pad": 842, "sq_pad": 708964}, {"n": 1, "tok": 736, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 968, "pad": 968, "max_pad": 968, "sq_pad": 937024}, {"n": 1, "tok": 821, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 1064, "pad": 1064, "max_pad": 1064, "sq_pad": 1132096}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 2156, "pad": 2156, "max_pad": 2156, "sq_pad": 4648336}, {"n": 1, "tok": 1915, "pad": 1916, "max_pad": 1916, "sq_pad": 3671056}, {"n": 1, "tok": 2055, "pad": 2056, "max_pad": 2056, "sq_pad": 4227136}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2154, "pad": 2154, "max_pad": 2154, "sq_pad": 4639716}, {"n": 1, "tok": 2081, "pad": 2082, "max_pad": 2082, "sq_pad": 4334724}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1303, "pad": 1304, "max_pad": 1304, "sq_pad": 1700416}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1429, "pad": 1430, "max_pad": 1430, "sq_pad": 2044900}, {"n": 1, "tok": 1611, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1803, "pad": 1804, "max_pad": 1804, "sq_pad": 3254416}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1979, "pad": 1980, "max_pad": 1980, "sq_pad": 3920400}, {"n": 1, "tok": 1128, "pad": 1128, "max_pad": 1128, "sq_pad": 1272384}, {"n": 1, "tok": 1392, "pad": 1392, "max_pad": 1392, "sq_pad": 1937664}, {"n": 1, "tok": 1403, "pad": 1404, "max_pad": 1404, "sq_pad": 1971216}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2102, "pad": 2102, "max_pad": 2102, "sq_pad": 4418404}, {"n": 1, "tok": 1655, "pad": 1656, "max_pad": 1656, "sq_pad": 2742336}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2142, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 1198, "pad": 1198, "max_pad": 1198, "sq_pad": 1435204}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 1440, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 1853, "pad": 1854, "max_pad": 1854, "sq_pad": 3437316}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2133, "pad": 2134, "max_pad": 2134, "sq_pad": 4553956}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 1109, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1095, "pad": 1096, "max_pad": 1096, "sq_pad": 1201216}, {"n": 1, "tok": 1725, "pad": 1726, "max_pad": 1726, "sq_pad": 2979076}, {"n": 1, "tok": 1648, "pad": 1648, "max_pad": 1648, "sq_pad": 2715904}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 1930, "pad": 1930, "max_pad": 1930, "sq_pad": 3724900}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2005, "pad": 2006, "max_pad": 2006, "sq_pad": 4024036}, {"n": 1, "tok": 1247, "pad": 1248, "max_pad": 1248, "sq_pad": 1557504}, {"n": 1, "tok": 1329, "pad": 1330, "max_pad": 1330, "sq_pad": 1768900}, {"n": 1, "tok": 1440, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1768, "pad": 1768, "max_pad": 1768, "sq_pad": 3125824}, {"n": 1, "tok": 1807, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 2020, "pad": 2020, "max_pad": 2020, "sq_pad": 4080400}, {"n": 1, "tok": 2138, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 843, "pad": 844, "max_pad": 844, "sq_pad": 712336}, {"n": 1, "tok": 715, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 659, "pad": 660, "max_pad": 660, "sq_pad": 435600}, {"n": 1, "tok": 719, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 718, "pad": 718, "max_pad": 718, "sq_pad": 515524}, {"n": 1, "tok": 658, "pad": 658, "max_pad": 658, "sq_pad": 432964}, {"n": 1, "tok": 677, "pad": 678, "max_pad": 678, "sq_pad": 459684}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 1112, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1082, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1682, "pad": 1682, "max_pad": 1682, "sq_pad": 2829124}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 2109, "pad": 2110, "max_pad": 2110, "sq_pad": 4452100}, {"n": 1, "tok": 1356, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1874, "pad": 1874, "max_pad": 1874, "sq_pad": 3511876}, {"n": 1, "tok": 1808, "pad": 1808, "max_pad": 1808, "sq_pad": 3268864}, {"n": 1, "tok": 1707, "pad": 1708, "max_pad": 1708, "sq_pad": 2917264}, {"n": 1, "tok": 1805, "pad": 1806, "max_pad": 1806, "sq_pad": 3261636}, {"n": 1, "tok": 1435, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1517, "pad": 1518, "max_pad": 1518, "sq_pad": 2304324}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 2038, "pad": 2038, "max_pad": 2038, "sq_pad": 4153444}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}, {"n": 1, "tok": 2137, "pad": 2138, "max_pad": 2138, "sq_pad": 4571044}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 256, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 642, "max_pad": 322, "sq_pad": 206084}, {"n": 2, "tok": 837, "pad": 838, "max_pad": 482, "sq_pad": 359060}, {"n": 2, "tok": 960, "pad": 960, "max_pad": 482, "sq_pad": 460808}, {"n": 2, "tok": 1179, "pad": 1180, "max_pad": 664, "sq_pad": 707152}, {"n": 2, "tok": 778, "pad": 780, "max_pad": 408, "sq_pad": 304848}, {"n": 2, "tok": 985, "pad": 986, "max_pad": 506, "sq_pad": 486436}, {"n": 2, "tok": 738, "pad": 740, "max_pad": 420, "sq_pad": 278800}, {"n": 2, "tok": 1277, "pad": 1278, "max_pad": 740, "sq_pad": 837044}, {"n": 2, "tok": 857, "pad": 858, "max_pad": 438, "sq_pad": 368244}, {"n": 2, "tok": 872, "pad": 872, "max_pad": 448, "sq_pad": 380480}, {"n": 2, "tok": 927, "pad": 928, "max_pad": 466, "sq_pad": 430600}, {"n": 2, "tok": 1097, "pad": 1098, "max_pad": 616, "sq_pad": 611780}, {"n": 2, "tok": 959, "pad": 960, "max_pad": 530, "sq_pad": 465800}, {"n": 2, "tok": 1078, "pad": 1080, "max_pad": 548, "sq_pad": 583328}, {"n": 2, "tok": 1211, "pad": 1212, "max_pad": 646, "sq_pad": 737672}, {"n": 2, "tok": 1497, "pad": 1498, "max_pad": 784, "sq_pad": 1124452}, {"n": 2, "tok": 1010, "pad": 1012, "max_pad": 526, "sq_pad": 512872}, {"n": 2, "tok": 1066, "pad": 1066, "max_pad": 536, "sq_pad": 568196}, {"n": 2, "tok": 1217, "pad": 1218, "max_pad": 616, "sq_pad": 741860}, {"n": 2, "tok": 1407, "pad": 1408, "max_pad": 776, "sq_pad": 1001600}, {"n": 2, "tok": 1029, "pad": 1030, "max_pad": 518, "sq_pad": 530468}, {"n": 2, "tok": 1128, "pad": 1130, "max_pad": 568, "sq_pad": 638468}, {"n": 2, "tok": 1204, "pad": 1204, "max_pad": 634, "sq_pad": 726856}, {"n": 2, "tok": 2626, "pad": 2626, "max_pad": 2118, "sq_pad": 4743988}, {"n": 2, "tok": 1120, "pad": 1122, "max_pad": 568, "sq_pad": 629540}, {"n": 2, "tok": 1199, "pad": 1200, "max_pad": 674, "sq_pad": 730952}, {"n": 2, "tok": 1417, "pad": 1418, "max_pad": 716, "sq_pad": 1005460}, {"n": 2, "tok": 1151, "pad": 1152, "max_pad": 600, "sq_pad": 664704}, {"n": 2, "tok": 1169, "pad": 1170, "max_pad": 592, "sq_pad": 684548}, {"n": 2, "tok": 1214, "pad": 1214, "max_pad": 618, "sq_pad": 737140}, {"n": 2, "tok": 1299, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1670, "pad": 1672, "max_pad": 846, "sq_pad": 1397992}, {"n": 2, "tok": 1254, "pad": 1256, "max_pad": 714, "sq_pad": 803560}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 880, "sq_pad": 1382800}, {"n": 2, "tok": 1874, "pad": 1876, "max_pad": 982, "sq_pad": 1763560}, {"n": 2, "tok": 3142, "pad": 3142, "max_pad": 2108, "sq_pad": 5512820}, {"n": 2, "tok": 1229, "pad": 1230, "max_pad": 626, "sq_pad": 756692}, {"n": 2, "tok": 1349, "pad": 1350, "max_pad": 686, "sq_pad": 911492}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 788, "sq_pad": 1116560}, {"n": 2, "tok": 1649, "pad": 1650, "max_pad": 858, "sq_pad": 1363428}, {"n": 2, "tok": 1305, "pad": 1306, "max_pad": 692, "sq_pad": 855860}, {"n": 2, "tok": 1491, "pad": 1492, "max_pad": 794, "sq_pad": 1117640}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 822, "sq_pad": 1325320}, {"n": 2, "tok": 1806, "pad": 1806, "max_pad": 960, "sq_pad": 1637316}, {"n": 2, "tok": 1300, "pad": 1300, "max_pad": 654, "sq_pad": 845032}, {"n": 2, "tok": 1898, "pad": 1898, "max_pad": 950, "sq_pad": 1801204}, {"n": 2, "tok": 2055, "pad": 2056, "max_pad": 1050, "sq_pad": 2114536}, {"n": 2, "tok": 3266, "pad": 3268, "max_pad": 2112, "sq_pad": 5796880}, {"n": 2, "tok": 1350, "pad": 1350, "max_pad": 704, "sq_pad": 912932}, {"n": 2, "tok": 1546, "pad": 1548, "max_pad": 808, "sq_pad": 1200464}, {"n": 2, "tok": 1616, "pad": 1616, "max_pad": 808, "sq_pad": 1305728}, {"n": 2, "tok": 1974, "pad": 1976, "max_pad": 1076, "sq_pad": 1967776}, {"n": 2, "tok": 1420, "pad": 1420, "max_pad": 724, "sq_pad": 1008592}, {"n": 2, "tok": 1728, "pad": 1730, "max_pad": 870, "sq_pad": 1496500}, {"n": 2, "tok": 1713, "pad": 1714, "max_pad": 994, "sq_pad": 1506436}, {"n": 2, "tok": 3056, "pad": 3056, "max_pad": 1570, "sq_pad": 4673096}, {"n": 2, "tok": 1454, "pad": 1454, "max_pad": 738, "sq_pad": 1057300}, {"n": 2, "tok": 1557, "pad": 1558, "max_pad": 800, "sq_pad": 1214564}, {"n": 2, "tok": 2169, "pad": 2170, "max_pad": 1100, "sq_pad": 2354900}, {"n": 2, "tok": 2767, "pad": 2768, "max_pad": 1634, "sq_pad": 3955912}, {"n": 2, "tok": 1537, "pad": 1538, "max_pad": 806, "sq_pad": 1185460}, {"n": 2, "tok": 1833, "pad": 1834, "max_pad": 922, "sq_pad": 1681828}, {"n": 2, "tok": 1918, "pad": 1920, "max_pad": 1002, "sq_pad": 1846728}, {"n": 2, "tok": 2381, "pad": 2382, "max_pad": 1298, "sq_pad": 2859860}, {"n": 2, "tok": 1655, "pad": 1656, "max_pad": 878, "sq_pad": 1376168}, {"n": 2, "tok": 1760, "pad": 1762, "max_pad": 888, "sq_pad": 1552420}, {"n": 2, "tok": 1934, "pad": 1936, "max_pad": 1022, "sq_pad": 1879880}, {"n": 2, "tok": 2079, "pad": 2080, "max_pad": 1058, "sq_pad": 2163848}, {"n": 2, "tok": 1749, "pad": 1750, "max_pad": 914, "sq_pad": 1534292}, {"n": 2, "tok": 1927, "pad": 1928, "max_pad": 988, "sq_pad": 1859744}, {"n": 2, "tok": 1999, "pad": 2000, "max_pad": 1040, "sq_pad": 2003200}, {"n": 2, "tok": 2599, "pad": 2600, "max_pad": 1526, "sq_pad": 3482152}, {"n": 2, "tok": 1796, "pad": 1798, "max_pad": 934, "sq_pad": 1618852}, {"n": 2, "tok": 2137, "pad": 2138, "max_pad": 1168, "sq_pad": 2305124}, {"n": 2, "tok": 2700, "pad": 2702, "max_pad": 1514, "sq_pad": 3703540}, {"n": 2, "tok": 3231, "pad": 3232, "max_pad": 1684, "sq_pad": 5232160}, {"n": 2, "tok": 1735, "pad": 1736, "max_pad": 872, "sq_pad": 1506880}, {"n": 2, "tok": 1929, "pad": 1930, "max_pad": 998, "sq_pad": 1864628}, {"n": 2, "tok": 2296, "pad": 2296, "max_pad": 1178, "sq_pad": 2637608}, {"n": 2, "tok": 2874, "pad": 2874, "max_pad": 1602, "sq_pad": 4184388}, {"n": 2, "tok": 2574, "pad": 2576, "max_pad": 1516, "sq_pad": 3421856}, {"n": 2, "tok": 3330, "pad": 3332, "max_pad": 1798, "sq_pad": 5585960}, {"n": 2, "tok": 3737, "pad": 3738, "max_pad": 1900, "sq_pad": 6988244}, {"n": 2, "tok": 4078, "pad": 4080, "max_pad": 2152, "sq_pad": 8348288}, {"n": 2, "tok": 2615, "pad": 2616, "max_pad": 1416, "sq_pad": 3445056}, {"n": 2, "tok": 3105, "pad": 3106, "max_pad": 1618, "sq_pad": 4832068}, {"n": 2, "tok": 3410, "pad": 3412, "max_pad": 1770, "sq_pad": 5829064}, {"n": 2, "tok": 3712, "pad": 3714, "max_pad": 1934, "sq_pad": 6908756}, {"n": 2, "tok": 950, "pad": 952, "max_pad": 484, "sq_pad": 453280}, {"n": 2, "tok": 1343, "pad": 1344, "max_pad": 756, "sq_pad": 917280}, {"n": 2, "tok": 1781, "pad": 1782, "max_pad": 954, "sq_pad": 1595700}, {"n": 2, "tok": 3176, "pad": 3176, "max_pad": 2120, "sq_pad": 5609536}, {"n": 2, "tok": 1892, "pad": 1892, "max_pad": 1010, "sq_pad": 1798024}, {"n": 2, "tok": 2172, "pad": 2174, "max_pad": 1120, "sq_pad": 2365316}, {"n": 2, "tok": 2334, "pad": 2334, "max_pad": 1202, "sq_pad": 2726228}, {"n": 2, "tok": 2776, "pad": 2778, "max_pad": 1496, "sq_pad": 3881540}, {"n": 2, "tok": 2297, "pad": 2298, "max_pad": 1180, "sq_pad": 2642324}, {"n": 2, "tok": 2579, "pad": 2580, "max_pad": 1290, "sq_pad": 3328200}, {"n": 2, "tok": 2920, "pad": 2922, "max_pad": 1612, "sq_pad": 4314644}, {"n": 2, "tok": 3870, "pad": 3872, "max_pad": 2142, "sq_pad": 7581064}, {"n": 2, "tok": 2052, "pad": 2054, "max_pad": 1030, "sq_pad": 2109476}, {"n": 2, "tok": 2120, "pad": 2122, "max_pad": 1080, "sq_pad": 2252164}, {"n": 2, "tok": 2216, "pad": 2218, "max_pad": 1110, "sq_pad": 2459764}, {"n": 2, "tok": 3274, "pad": 3274, "max_pad": 2128, "sq_pad": 5841700}, {"n": 2, "tok": 1319, "pad": 1320, "max_pad": 794, "sq_pad": 907112}, {"n": 2, "tok": 1595, "pad": 1596, "max_pad": 802, "sq_pad": 1273640}, {"n": 2, "tok": 1785, "pad": 1786, "max_pad": 988, "sq_pad": 1612948}, {"n": 2, "tok": 3496, "pad": 3498, "max_pad": 2112, "sq_pad": 6381540}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1354, "sq_pad": 3575716}, {"n": 2, "tok": 3130, "pad": 3130, "max_pad": 1608, "sq_pad": 4902148}, {"n": 2, "tok": 3254, "pad": 3254, "max_pad": 1634, "sq_pad": 5294356}, {"n": 2, "tok": 3379, "pad": 3380, "max_pad": 1746, "sq_pad": 5718472}, {"n": 2, "tok": 1553, "pad": 1554, "max_pad": 786, "sq_pad": 1207620}, {"n": 2, "tok": 1552, "pad": 1554, "max_pad": 790, "sq_pad": 1207796}, {"n": 2, "tok": 1658, "pad": 1660, "max_pad": 962, "sq_pad": 1412648}, {"n": 2, "tok": 3265, "pad": 3266, "max_pad": 2122, "sq_pad": 5811620}, {"n": 2, "tok": 1585, "pad": 1586, "max_pad": 846, "sq_pad": 1263316}, {"n": 2, "tok": 1983, "pad": 1984, "max_pad": 1030, "sq_pad": 1971016}, {"n": 2, "tok": 2159, "pad": 2160, "max_pad": 1092, "sq_pad": 2333088}, {"n": 2, "tok": 2556, "pad": 2558, "max_pad": 1342, "sq_pad": 3279620}, {"n": 2, "tok": 1399, "pad": 1400, "max_pad": 734, "sq_pad": 982312}, {"n": 2, "tok": 1836, "pad": 1836, "max_pad": 924, "sq_pad": 1685520}, {"n": 2, "tok": 1831, "pad": 1832, "max_pad": 1036, "sq_pad": 1706912}, {"n": 2, "tok": 1979, "pad": 1980, "max_pad": 1034, "sq_pad": 1964072}, {"n": 2, "tok": 2387, "pad": 2388, "max_pad": 1348, "sq_pad": 2898704}, {"n": 2, "tok": 2851, "pad": 2852, "max_pad": 1464, "sq_pad": 4069840}, {"n": 2, "tok": 3523, "pad": 3524, "max_pad": 1974, "sq_pad": 6299176}, {"n": 2, "tok": 3856, "pad": 3858, "max_pad": 2128, "sq_pad": 7521284}, {"n": 2, "tok": 1894, "pad": 1894, "max_pad": 964, "sq_pad": 1794196}, {"n": 2, "tok": 2174, "pad": 2176, "max_pad": 1122, "sq_pad": 2369800}, {"n": 2, "tok": 2614, "pad": 2616, "max_pad": 1350, "sq_pad": 3425256}, {"n": 2, "tok": 3412, "pad": 3414, "max_pad": 1734, "sq_pad": 5829156}, {"n": 2, "tok": 2689, "pad": 2690, "max_pad": 1454, "sq_pad": 3641812}, {"n": 2, "tok": 3418, "pad": 3418, "max_pad": 1720, "sq_pad": 5841604}, {"n": 2, "tok": 3893, "pad": 3894, "max_pad": 2140, "sq_pad": 7656116}, {"n": 2, "tok": 4278, "pad": 4280, "max_pad": 2140, "sq_pad": 9159200}, {"n": 2, "tok": 2567, "pad": 2568, "max_pad": 1350, "sq_pad": 3306024}, {"n": 2, "tok": 2778, "pad": 2780, "max_pad": 1392, "sq_pad": 3864208}, {"n": 2, "tok": 2932, "pad": 2934, "max_pad": 1498, "sq_pad": 4306100}, {"n": 2, "tok": 3548, "pad": 3548, "max_pad": 1824, "sq_pad": 6299152}, {"n": 2, "tok": 2273, "pad": 2274, "max_pad": 1326, "sq_pad": 2656980}, {"n": 2, "tok": 2573, "pad": 2574, "max_pad": 1310, "sq_pad": 3313796}, {"n": 2, "tok": 2779, "pad": 2780, "max_pad": 1428, "sq_pad": 3867088}, {"n": 2, "tok": 4099, "pad": 4100, "max_pad": 2116, "sq_pad": 8413712}, {"n": 2, "tok": 2123, "pad": 2124, "max_pad": 1134, "sq_pad": 2266056}, {"n": 2, "tok": 2791, "pad": 2792, "max_pad": 1546, "sq_pad": 3942632}, {"n": 2, "tok": 3387, "pad": 3388, "max_pad": 1816, "sq_pad": 5769040}, {"n": 2, "tok": 4226, "pad": 4228, "max_pad": 2114, "sq_pad": 8937992}, {"n": 2, "tok": 2903, "pad": 2904, "max_pad": 1468, "sq_pad": 4217120}, {"n": 2, "tok": 3075, "pad": 3076, "max_pad": 1558, "sq_pad": 4731688}, {"n": 2, "tok": 4111, "pad": 4112, "max_pad": 2100, "sq_pad": 8458144}, {"n": 2, "tok": 4252, "pad": 4252, "max_pad": 2126, "sq_pad": 9039752}, {"n": 2, "tok": 1293, "pad": 1294, "max_pad": 668, "sq_pad": 838100}, {"n": 2, "tok": 2120, "pad": 2120, "max_pad": 1134, "sq_pad": 2258152}, {"n": 2, "tok": 1688, "pad": 1688, "max_pad": 916, "sq_pad": 1435040}, {"n": 2, "tok": 2078, "pad": 2080, "max_pad": 1098, "sq_pad": 2169928}, {"n": 2, "tok": 1207, "pad": 1208, "max_pad": 700, "sq_pad": 748064}, {"n": 2, "tok": 1782, "pad": 1784, "max_pad": 1140, "sq_pad": 1714336}, {"n": 2, "tok": 2287, "pad": 2288, "max_pad": 1290, "sq_pad": 2660104}, {"n": 2, "tok": 2600, "pad": 2600, "max_pad": 1378, "sq_pad": 3392168}, {"n": 2, "tok": 3036, "pad": 3036, "max_pad": 1560, "sq_pad": 4612176}, {"n": 2, "tok": 3273, "pad": 3274, "max_pad": 1668, "sq_pad": 5361460}, {"n": 2, "tok": 3459, "pad": 3460, "max_pad": 1756, "sq_pad": 5987152}, {"n": 2, "tok": 3865, "pad": 3866, "max_pad": 1956, "sq_pad": 7474036}, {"n": 2, "tok": 1841, "pad": 1842, "max_pad": 1042, "sq_pad": 1725764}, {"n": 2, "tok": 2261, "pad": 2262, "max_pad": 1158, "sq_pad": 2559780}, {"n": 2, "tok": 2411, "pad": 2412, "max_pad": 1238, "sq_pad": 2910920}, {"n": 2, "tok": 2246, "pad": 2248, "max_pad": 1136, "sq_pad": 2527040}, {"n": 2, "tok": 1176, "pad": 1178, "max_pad": 596, "sq_pad": 693940}, {"n": 2, "tok": 1301, "pad": 1302, "max_pad": 720, "sq_pad": 857124}, {"n": 2, "tok": 1378, "pad": 1380, "max_pad": 772, "sq_pad": 965648}, {"n": 2, "tok": 1472, "pad": 1474, "max_pad": 738, "sq_pad": 1086340}, {"n": 2, "tok": 1714, "pad": 1714, "max_pad": 918, "sq_pad": 1476340}, {"n": 2, "tok": 2033, "pad": 2034, "max_pad": 1042, "sq_pad": 2069828}, {"n": 2, "tok": 2267, "pad": 2268, "max_pad": 1208, "sq_pad": 2582864}, {"n": 2, "tok": 2661, "pad": 2662, "max_pad": 1396, "sq_pad": 3551572}, {"n": 2, "tok": 2306, "pad": 2306, "max_pad": 1202, "sq_pad": 2663620}, {"n": 2, "tok": 2627, "pad": 2628, "max_pad": 1374, "sq_pad": 3460392}, {"n": 2, "tok": 2950, "pad": 2952, "max_pad": 1574, "sq_pad": 4376360}, {"n": 2, "tok": 3068, "pad": 3068, "max_pad": 1570, "sq_pad": 4708904}, {"n": 2, "tok": 690, "pad": 692, "max_pad": 358, "sq_pad": 239720}, {"n": 2, "tok": 728, "pad": 728, "max_pad": 374, "sq_pad": 265192}, {"n": 2, "tok": 769, "pad": 770, "max_pad": 386, "sq_pad": 296452}, {"n": 2, "tok": 822, "pad": 824, "max_pad": 442, "sq_pad": 341288}, {"n": 2, "tok": 1813, "pad": 1814, "max_pad": 920, "sq_pad": 1645636}, {"n": 2, "tok": 2357, "pad": 2358, "max_pad": 1242, "sq_pad": 2788020}, {"n": 2, "tok": 2639, "pad": 2640, "max_pad": 1326, "sq_pad": 3484872}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4238, "pad": 4240, "max_pad": 2120, "sq_pad": 8988800}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 4320, "pad": 4320, "max_pad": 2160, "sq_pad": 9331200}, {"n": 2, "tok": 3023, "pad": 3024, "max_pad": 1722, "sq_pad": 4660488}, {"n": 2, "tok": 3020, "pad": 3020, "max_pad": 1556, "sq_pad": 4564432}, {"n": 2, "tok": 3777, "pad": 3778, "max_pad": 1890, "sq_pad": 7136644}, {"n": 2, "tok": 3919, "pad": 3920, "max_pad": 2180, "sq_pad": 7780000}, {"n": 2, "tok": 1312, "pad": 1314, "max_pad": 722, "sq_pad": 871748}, {"n": 2, "tok": 1435, "pad": 1436, "max_pad": 790, "sq_pad": 1041416}, {"n": 2, "tok": 1357, "pad": 1358, "max_pad": 684, "sq_pad": 922132}, {"n": 2, "tok": 1467, "pad": 1468, "max_pad": 748, "sq_pad": 1077904}, {"n": 2, "tok": 3367, "pad": 3368, "max_pad": 1694, "sq_pad": 5671912}, {"n": 2, "tok": 3462, "pad": 3462, "max_pad": 1740, "sq_pad": 5992884}, {"n": 2, "tok": 3569, "pad": 3570, "max_pad": 1874, "sq_pad": 6388292}, {"n": 2, "tok": 4235, "pad": 4236, "max_pad": 2124, "sq_pad": 8971920}, {"n": 2, "tok": 2673, "pad": 2674, "max_pad": 1482, "sq_pad": 3617188}, {"n": 2, "tok": 2373, "pad": 2374, "max_pad": 1362, "sq_pad": 2879188}, {"n": 2, "tok": 2231, "pad": 2232, "max_pad": 1292, "sq_pad": 2552864}, {"n": 2, "tok": 2582, "pad": 2584, "max_pad": 1388, "sq_pad": 3356960}, {"n": 2, "tok": 2496, "pad": 2496, "max_pad": 1334, "sq_pad": 3129800}, {"n": 2, "tok": 2270, "pad": 2270, "max_pad": 1138, "sq_pad": 2576468}, {"n": 2, "tok": 2613, "pad": 2614, "max_pad": 1526, "sq_pad": 3512420}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1548, "sq_pad": 4245904}, {"n": 2, "tok": 1800, "pad": 1800, "max_pad": 1068, "sq_pad": 1676448}, {"n": 2, "tok": 2235, "pad": 2236, "max_pad": 1270, "sq_pad": 2546056}, {"n": 2, "tok": 2437, "pad": 2438, "max_pad": 1484, "sq_pad": 3112372}, {"n": 2, "tok": 3576, "pad": 3576, "max_pad": 2082, "sq_pad": 6566760}, {"n": 2, "tok": 3481, "pad": 3482, "max_pad": 1810, "sq_pad": 6071684}, {"n": 2, "tok": 4139, "pad": 4140, "max_pad": 2142, "sq_pad": 8580168}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 4322, "pad": 4324, "max_pad": 2162, "sq_pad": 9348488}, {"n": 2, "tok": 2690, "pad": 2690, "max_pad": 1438, "sq_pad": 3635348}, {"n": 2, "tok": 4068, "pad": 4068, "max_pad": 2146, "sq_pad": 8299400}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 4292, "pad": 4292, "max_pad": 2146, "sq_pad": 9210632}, {"n": 2, "tok": 2906, "pad": 2908, "max_pad": 1468, "sq_pad": 4228624}, {"n": 2, "tok": 3270, "pad": 3272, "max_pad": 1726, "sq_pad": 5369192}, {"n": 2, "tok": 3350, "pad": 3350, "max_pad": 1822, "sq_pad": 5654468}, {"n": 2, "tok": 3809, "pad": 3810, "max_pad": 2230, "sq_pad": 7469300}, {"n": 2, "tok": 1627, "pad": 1628, "max_pad": 840, "sq_pad": 1326544}, {"n": 2, "tok": 2354, "pad": 2356, "max_pad": 1294, "sq_pad": 2802280}, {"n": 2, "tok": 2372, "pad": 2372, "max_pad": 1240, "sq_pad": 2819024}, {"n": 2, "tok": 2128, "pad": 2130, "max_pad": 1356, "sq_pad": 2437812}, {"n": 2, "tok": 3907, "pad": 3908, "max_pad": 2130, "sq_pad": 7698184}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 3834, "pad": 3834, "max_pad": 2130, "sq_pad": 7440516}, {"n": 2, "tok": 4260, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4258, "pad": 4260, "max_pad": 2130, "sq_pad": 9073800}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 4264, "pad": 4264, "max_pad": 2132, "sq_pad": 9090848}, {"n": 2, "tok": 3360, "pad": 3360, "max_pad": 1690, "sq_pad": 5645000}, {"n": 2, "tok": 3700, "pad": 3702, "max_pad": 1906, "sq_pad": 6858452}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 4296, "pad": 4296, "max_pad": 2148, "sq_pad": 9227808}, {"n": 2, "tok": 2100, "pad": 2102, "max_pad": 1082, "sq_pad": 2211124}, {"n": 2, "tok": 2436, "pad": 2436, "max_pad": 1350, "sq_pad": 3001896}, {"n": 2, "tok": 2085, "pad": 2086, "max_pad": 1156, "sq_pad": 2201236}, {"n": 2, "tok": 2237, "pad": 2238, "max_pad": 1182, "sq_pad": 2512260}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 250549, "pad": 250690, "sq_pad": 293255932, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 322, "pad": 322, "max_pad": 322, "sq_pad": 103684}, {"n": 1, "tok": 319, "pad": 320, "max_pad": 320, "sq_pad": 102400}, {"n": 1, "tok": 355, "pad": 356, "max_pad": 356, "sq_pad": 126736}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 478, "pad": 478, "max_pad": 478, "sq_pad": 228484}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 516, "pad": 516, "max_pad": 516, "sq_pad": 266256}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 371, "pad": 372, "max_pad": 372, "sq_pad": 138384}, {"n": 1, "tok": 407, "pad": 408, "max_pad": 408, "sq_pad": 166464}, {"n": 1, "tok": 480, "pad": 480, "max_pad": 480, "sq_pad": 230400}, {"n": 1, "tok": 505, "pad": 506, "max_pad": 506, "sq_pad": 256036}, {"n": 1, "tok": 319, "pad": 320, "max_pad": 320, "sq_pad": 102400}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 538, "pad": 538, "max_pad": 538, "sq_pad": 289444}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 438, "pad": 438, "max_pad": 438, "sq_pad": 191844}, {"n": 1, "tok": 419, "pad": 420, "max_pad": 420, "sq_pad": 176400}, {"n": 1, "tok": 424, "pad": 424, "max_pad": 424, "sq_pad": 179776}, {"n": 1, "tok": 448, "pad": 448, "max_pad": 448, "sq_pad": 200704}, {"n": 1, "tok": 461, "pad": 462, "max_pad": 462, "sq_pad": 213444}, {"n": 1, "tok": 466, "pad": 466, "max_pad": 466, "sq_pad": 217156}, {"n": 1, "tok": 482, "pad": 482, "max_pad": 482, "sq_pad": 232324}, {"n": 1, "tok": 615, "pad": 616, "max_pad": 616, "sq_pad": 379456}, {"n": 1, "tok": 430, "pad": 430, "max_pad": 430, "sq_pad": 184900}, {"n": 1, "tok": 529, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 531, "pad": 532, "max_pad": 532, "sq_pad": 283024}, {"n": 1, "tok": 547, "pad": 548, "max_pad": 548, "sq_pad": 300304}, {"n": 1, "tok": 565, "pad": 566, "max_pad": 566, "sq_pad": 320356}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 784, "pad": 784, "max_pad": 784, "sq_pad": 614656}, {"n": 1, "tok": 485, "pad": 486, "max_pad": 486, "sq_pad": 236196}, {"n": 1, "tok": 525, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 530, "pad": 530, "max_pad": 530, "sq_pad": 280900}, {"n": 1, "tok": 536, "pad": 536, "max_pad": 536, "sq_pad": 287296}, {"n": 1, "tok": 602, "pad": 602, "max_pad": 602, "sq_pad": 362404}, {"n": 1, "tok": 615, "pad": 616, "max_pad": 616, "sq_pad": 379456}, {"n": 1, "tok": 631, "pad": 632, "max_pad": 632, "sq_pad": 399424}, {"n": 1, "tok": 776, "pad": 776, "max_pad": 776, "sq_pad": 602176}, {"n": 1, "tok": 511, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 518, "pad": 518, "max_pad": 518, "sq_pad": 268324}, {"n": 1, "tok": 561, "pad": 562, "max_pad": 562, "sq_pad": 315844}, {"n": 1, "tok": 567, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 570, "pad": 570, "max_pad": 570, "sq_pad": 324900}, {"n": 1, "tok": 634, "pad": 634, "max_pad": 634, "sq_pad": 401956}, {"n": 1, "tok": 508, "pad": 508, "max_pad": 508, "sq_pad": 258064}, {"n": 1, "tok": 2118, "pad": 2118, "max_pad": 2118, "sq_pad": 4485924}, {"n": 1, "tok": 553, "pad": 554, "max_pad": 554, "sq_pad": 306916}, {"n": 1, "tok": 567, "pad": 568, "max_pad": 568, "sq_pad": 322624}, {"n": 1, "tok": 525, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 701, "pad": 702, "max_pad": 702, "sq_pad": 492804}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 552, "pad": 552, "max_pad": 552, "sq_pad": 304704}, {"n": 1, "tok": 599, "pad": 600, "max_pad": 600, "sq_pad": 360000}, {"n": 1, "tok": 577, "pad": 578, "max_pad": 578, "sq_pad": 334084}, {"n": 1, "tok": 592, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 596, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 618, "pad": 618, "max_pad": 618, "sq_pad": 381924}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 653, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 825, "pad": 826, "max_pad": 826, "sq_pad": 682276}, {"n": 1, "tok": 845, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 541, "pad": 542, "max_pad": 542, "sq_pad": 293764}, {"n": 1, "tok": 713, "pad": 714, "max_pad": 714, "sq_pad": 509796}, {"n": 1, "tok": 779, "pad": 780, "max_pad": 780, "sq_pad": 608400}, {"n": 1, "tok": 879, "pad": 880, "max_pad": 880, "sq_pad": 774400}, {"n": 1, "tok": 893, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 1034, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 2108, "pad": 2108, "max_pad": 2108, "sq_pad": 4443664}, {"n": 1, "tok": 603, "pad": 604, "max_pad": 604, "sq_pad": 364816}, {"n": 1, "tok": 626, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 663, "pad": 664, "max_pad": 664, "sq_pad": 440896}, {"n": 1, "tok": 686, "pad": 686, "max_pad": 686, "sq_pad": 470596}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 787, "pad": 788, "max_pad": 788, "sq_pad": 620944}, {"n": 1, "tok": 791, "pad": 792, "max_pad": 792, "sq_pad": 627264}, {"n": 1, "tok": 858, "pad": 858, "max_pad": 858, "sq_pad": 736164}, {"n": 1, "tok": 614, "pad": 614, "max_pad": 614, "sq_pad": 376996}, {"n": 1, "tok": 691, "pad": 692, "max_pad": 692, "sq_pad": 478864}, {"n": 1, "tok": 698, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 805, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 822, "pad": 822, "max_pad": 822, "sq_pad": 675684}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 960, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 654, "pad": 654, "max_pad": 654, "sq_pad": 427716}, {"n": 1, "tok": 948, "pad": 948, "max_pad": 948, "sq_pad": 898704}, {"n": 1, "tok": 950, "pad": 950, "max_pad": 950, "sq_pad": 902500}, {"n": 1, "tok": 1005, "pad": 1006, "max_pad": 1006, "sq_pad": 1012036}, {"n": 1, "tok": 1050, "pad": 1050, "max_pad": 1050, "sq_pad": 1102500}, {"n": 1, "tok": 1155, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 704, "pad": 704, "max_pad": 704, "sq_pad": 495616}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 807, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 808, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 808, "pad": 808, "max_pad": 808, "sq_pad": 652864}, {"n": 1, "tok": 899, "pad": 900, "max_pad": 900, "sq_pad": 810000}, {"n": 1, "tok": 1075, "pad": 1076, "max_pad": 1076, "sq_pad": 1157776}, {"n": 1, "tok": 696, "pad": 696, "max_pad": 696, "sq_pad": 484416}, {"n": 1, "tok": 724, "pad": 724, "max_pad": 724, "sq_pad": 524176}, {"n": 1, "tok": 859, "pad": 860, "max_pad": 860, "sq_pad": 739600}, {"n": 1, "tok": 869, "pad": 870, "max_pad": 870, "sq_pad": 756900}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 993, "pad": 994, "max_pad": 994, "sq_pad": 988036}, {"n": 1, "tok": 1486, "pad": 1486, "max_pad": 1486, "sq_pad": 2208196}, {"n": 1, "tok": 1570, "pad": 1570, "max_pad": 1570, "sq_pad": 2464900}, {"n": 1, "tok": 716, "pad": 716, "max_pad": 716, "sq_pad": 512656}, {"n": 1, "tok": 738, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 758, "pad": 758, "max_pad": 758, "sq_pad": 574564}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 1070, "pad": 1070, "max_pad": 1070, "sq_pad": 1144900}, {"n": 1, "tok": 1099, "pad": 1100, "max_pad": 1100, "sq_pad": 1210000}, {"n": 1, "tok": 1133, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 731, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 806, "pad": 806, "max_pad": 806, "sq_pad": 649636}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 921, "pad": 922, "max_pad": 922, "sq_pad": 850084}, {"n": 1, "tok": 917, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 1001, "pad": 1002, "max_pad": 1002, "sq_pad": 1004004}, {"n": 1, "tok": 1083, "pad": 1084, "max_pad": 1084, "sq_pad": 1175056}, {"n": 1, "tok": 1298, "pad": 1298, "max_pad": 1298, "sq_pad": 1684804}, {"n": 1, "tok": 777, "pad": 778, "max_pad": 778, "sq_pad": 605284}, {"n": 1, "tok": 878, "pad": 878, "max_pad": 878, "sq_pad": 770884}, {"n": 1, "tok": 873, "pad": 874, "max_pad": 874, "sq_pad": 763876}, {"n": 1, "tok": 887, "pad": 888, "max_pad": 888, "sq_pad": 788544}, {"n": 1, "tok": 913, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 1021, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1022, "pad": 1022, "max_pad": 1022, "sq_pad": 1044484}, {"n": 1, "tok": 1057, "pad": 1058, "max_pad": 1058, "sq_pad": 1119364}, {"n": 1, "tok": 835, "pad": 836, "max_pad": 836, "sq_pad": 698896}, {"n": 1, "tok": 914, "pad": 914, "max_pad": 914, "sq_pad": 835396}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 987, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 959, "pad": 960, "max_pad": 960, "sq_pad": 921600}, {"n": 1, "tok": 1040, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1074, "pad": 1074, "max_pad": 1074, "sq_pad": 1153476}, {"n": 1, "tok": 1525, "pad": 1526, "max_pad": 1526, "sq_pad": 2328676}, {"n": 1, "tok": 863, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 933, "pad": 934, "max_pad": 934, "sq_pad": 872356}, {"n": 1, "tok": 969, "pad": 970, "max_pad": 970, "sq_pad": 940900}, {"n": 1, "tok": 1168, "pad": 1168, "max_pad": 1168, "sq_pad": 1364224}, {"n": 1, "tok": 1187, "pad": 1188, "max_pad": 1188, "sq_pad": 1411344}, {"n": 1, "tok": 1513, "pad": 1514, "max_pad": 1514, "sq_pad": 2292196}, {"n": 1, "tok": 1547, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1684, "pad": 1684, "max_pad": 1684, "sq_pad": 2835856}, {"n": 1, "tok": 863, "pad": 864, "max_pad": 864, "sq_pad": 746496}, {"n": 1, "tok": 872, "pad": 872, "max_pad": 872, "sq_pad": 760384}, {"n": 1, "tok": 932, "pad": 932, "max_pad": 932, "sq_pad": 868624}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1118, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1178, "pad": 1178, "max_pad": 1178, "sq_pad": 1387684}, {"n": 1, "tok": 1272, "pad": 1272, "max_pad": 1272, "sq_pad": 1617984}, {"n": 1, "tok": 1602, "pad": 1602, "max_pad": 1602, "sq_pad": 2566404}, {"n": 1, "tok": 1059, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1515, "pad": 1516, "max_pad": 1516, "sq_pad": 2298256}, {"n": 1, "tok": 1533, "pad": 1534, "max_pad": 1534, "sq_pad": 2353156}, {"n": 1, "tok": 1797, "pad": 1798, "max_pad": 1798, "sq_pad": 3232804}, {"n": 1, "tok": 1837, "pad": 1838, "max_pad": 1838, "sq_pad": 3378244}, {"n": 1, "tok": 1900, "pad": 1900, "max_pad": 1900, "sq_pad": 3610000}, {"n": 1, "tok": 1927, "pad": 1928, "max_pad": 1928, "sq_pad": 3717184}, {"n": 1, "tok": 2151, "pad": 2152, "max_pad": 2152, "sq_pad": 4631104}, {"n": 1, "tok": 1199, "pad": 1200, "max_pad": 1200, "sq_pad": 1440000}, {"n": 1, "tok": 1416, "pad": 1416, "max_pad": 1416, "sq_pad": 2005056}, {"n": 1, "tok": 1487, "pad": 1488, "max_pad": 1488, "sq_pad": 2214144}, {"n": 1, "tok": 1618, "pad": 1618, "max_pad": 1618, "sq_pad": 2617924}, {"n": 1, "tok": 1641, "pad": 1642, "max_pad": 1642, "sq_pad": 2696164}, {"n": 1, "tok": 1769, "pad": 1770, "max_pad": 1770, "sq_pad": 3132900}, {"n": 1, "tok": 1779, "pad": 1780, "max_pad": 1780, "sq_pad": 3168400}, {"n": 1, "tok": 1933, "pad": 1934, "max_pad": 1934, "sq_pad": 3740356}, {"n": 1, "tok": 483, "pad": 484, "max_pad": 484, "sq_pad": 234256}, {"n": 1, "tok": 467, "pad": 468, "max_pad": 468, "sq_pad": 219024}, {"n": 1, "tok": 588, "pad": 588, "max_pad": 588, "sq_pad": 345744}, {"n": 1, "tok": 755, "pad": 756, "max_pad": 756, "sq_pad": 571536}, {"n": 1, "tok": 827, "pad": 828, "max_pad": 828, "sq_pad": 685584}, {"n": 1, "tok": 954, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1056, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}, {"n": 1, "tok": 2120, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 882, "pad": 882, "max_pad": 882, "sq_pad": 777924}, {"n": 1, "tok": 1010, "pad": 1010, "max_pad": 1010, "sq_pad": 1020100}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1119, "pad": 1120, "max_pad": 1120, "sq_pad": 1254400}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1281, "pad": 1282, "max_pad": 1282, "sq_pad": 1643524}, {"n": 1, "tok": 1495, "pad": 1496, "max_pad": 1496, "sq_pad": 2238016}, {"n": 1, "tok": 1117, "pad": 1118, "max_pad": 1118, "sq_pad": 1249924}, {"n": 1, "tok": 1180, "pad": 1180, "max_pad": 1180, "sq_pad": 1392400}, {"n": 1, "tok": 1289, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1290, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1309, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1611, "pad": 1612, "max_pad": 1612, "sq_pad": 2598544}, {"n": 1, "tok": 1729, "pad": 1730, "max_pad": 1730, "sq_pad": 2992900}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1041, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1079, "pad": 1080, "max_pad": 1080, "sq_pad": 1166400}, {"n": 1, "tok": 1107, "pad": 1108, "max_pad": 1108, "sq_pad": 1227664}, {"n": 1, "tok": 1109, "pad": 1110, "max_pad": 1110, "sq_pad": 1232100}, {"n": 1, "tok": 1146, "pad": 1146, "max_pad": 1146, "sq_pad": 1313316}, {"n": 1, "tok": 2128, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 526, "pad": 526, "max_pad": 526, "sq_pad": 276676}, {"n": 1, "tok": 793, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 801, "pad": 802, "max_pad": 802, "sq_pad": 643204}, {"n": 1, "tok": 794, "pad": 794, "max_pad": 794, "sq_pad": 630436}, {"n": 1, "tok": 797, "pad": 798, "max_pad": 798, "sq_pad": 636804}, {"n": 1, "tok": 988, "pad": 988, "max_pad": 988, "sq_pad": 976144}, {"n": 1, "tok": 1385, "pad": 1386, "max_pad": 1386, "sq_pad": 1920996}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 1320, "pad": 1320, "max_pad": 1320, "sq_pad": 1742400}, {"n": 1, "tok": 1353, "pad": 1354, "max_pad": 1354, "sq_pad": 1833316}, {"n": 1, "tok": 1522, "pad": 1522, "max_pad": 1522, "sq_pad": 2316484}, {"n": 1, "tok": 1608, "pad": 1608, "max_pad": 1608, "sq_pad": 2585664}, {"n": 1, "tok": 1620, "pad": 1620, "max_pad": 1620, "sq_pad": 2624400}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 1634, "pad": 1634, "max_pad": 1634, "sq_pad": 2669956}, {"n": 1, "tok": 1745, "pad": 1746, "max_pad": 1746, "sq_pad": 3048516}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 786, "pad": 786, "max_pad": 786, "sq_pad": 617796}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 763, "pad": 764, "max_pad": 764, "sq_pad": 583696}, {"n": 1, "tok": 697, "pad": 698, "max_pad": 698, "sq_pad": 487204}, {"n": 1, "tok": 961, "pad": 962, "max_pad": 962, "sq_pad": 925444}, {"n": 1, "tok": 1144, "pad": 1144, "max_pad": 1144, "sq_pad": 1308736}, {"n": 1, "tok": 2121, "pad": 2122, "max_pad": 2122, "sq_pad": 4502884}, {"n": 1, "tok": 739, "pad": 740, "max_pad": 740, "sq_pad": 547600}, {"n": 1, "tok": 846, "pad": 846, "max_pad": 846, "sq_pad": 715716}, {"n": 1, "tok": 953, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1030, "pad": 1030, "max_pad": 1030, "sq_pad": 1060900}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 1091, "pad": 1092, "max_pad": 1092, "sq_pad": 1192464}, {"n": 1, "tok": 1215, "pad": 1216, "max_pad": 1216, "sq_pad": 1478656}, {"n": 1, "tok": 1341, "pad": 1342, "max_pad": 1342, "sq_pad": 1800964}, {"n": 1, "tok": 734, "pad": 734, "max_pad": 734, "sq_pad": 538756}, {"n": 1, "tok": 665, "pad": 666, "max_pad": 666, "sq_pad": 443556}, {"n": 1, "tok": 924, "pad": 924, "max_pad": 924, "sq_pad": 853776}, {"n": 1, "tok": 912, "pad": 912, "max_pad": 912, "sq_pad": 831744}, {"n": 1, "tok": 1035, "pad": 1036, "max_pad": 1036, "sq_pad": 1073296}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 1033, "pad": 1034, "max_pad": 1034, "sq_pad": 1069156}, {"n": 1, "tok": 946, "pad": 946, "max_pad": 946, "sq_pad": 894916}, {"n": 1, "tok": 1039, "pad": 1040, "max_pad": 1040, "sq_pad": 1081600}, {"n": 1, "tok": 1348, "pad": 1348, "max_pad": 1348, "sq_pad": 1817104}, {"n": 1, "tok": 1463, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1388, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1550, "pad": 1550, "max_pad": 1550, "sq_pad": 2402500}, {"n": 1, "tok": 1973, "pad": 1974, "max_pad": 1974, "sq_pad": 3896676}, {"n": 1, "tok": 2127, "pad": 2128, "max_pad": 2128, "sq_pad": 4528384}, {"n": 1, "tok": 1729, "pad": 1730, "max_pad": 1730, "sq_pad": 2992900}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 377913, "pad": 378038, "sq_pad": 628883516, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 1, "tok": 930, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 964, "pad": 964, "max_pad": 964, "sq_pad": 929296}, {"n": 1, "tok": 1053, "pad": 1054, "max_pad": 1054, "sq_pad": 1110916}, {"n": 1, "tok": 1121, "pad": 1122, "max_pad": 1122, "sq_pad": 1258884}, {"n": 1, "tok": 1265, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1679, "pad": 1680, "max_pad": 1680, "sq_pad": 2822400}, {"n": 1, "tok": 1733, "pad": 1734, "max_pad": 1734, "sq_pad": 3006756}, {"n": 1, "tok": 1236, "pad": 1236, "max_pad": 1236, "sq_pad": 1527696}, {"n": 1, "tok": 1453, "pad": 1454, "max_pad": 1454, "sq_pad": 2114116}, {"n": 1, "tok": 1698, "pad": 1698, "max_pad": 1698, "sq_pad": 2883204}, {"n": 1, "tok": 1720, "pad": 1720, "max_pad": 1720, "sq_pad": 2958400}, {"n": 1, "tok": 1754, "pad": 1754, "max_pad": 1754, "sq_pad": 3076516}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 2139, "pad": 2140, "max_pad": 2140, "sq_pad": 4579600}, {"n": 1, "tok": 1218, "pad": 1218, "max_pad": 1218, "sq_pad": 1483524}, {"n": 1, "tok": 1349, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 1387, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1391, "pad": 1392, "max_pad": 1392, "sq_pad": 1937664}, {"n": 1, "tok": 1435, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1497, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 1724, "pad": 1724, "max_pad": 1724, "sq_pad": 2972176}, {"n": 1, "tok": 1824, "pad": 1824, "max_pad": 1824, "sq_pad": 3326976}, {"n": 1, "tok": 948, "pad": 948, "max_pad": 948, "sq_pad": 898704}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1263, "pad": 1264, "max_pad": 1264, "sq_pad": 1597696}, {"n": 1, "tok": 1310, "pad": 1310, "max_pad": 1310, "sq_pad": 1716100}, {"n": 1, "tok": 1351, "pad": 1352, "max_pad": 1352, "sq_pad": 1827904}, {"n": 1, "tok": 1428, "pad": 1428, "max_pad": 1428, "sq_pad": 2039184}, {"n": 1, "tok": 1984, "pad": 1984, "max_pad": 1984, "sq_pad": 3936256}, {"n": 1, "tok": 2115, "pad": 2116, "max_pad": 2116, "sq_pad": 4477456}, {"n": 1, "tok": 989, "pad": 990, "max_pad": 990, "sq_pad": 980100}, {"n": 1, "tok": 1134, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 1245, "pad": 1246, "max_pad": 1246, "sq_pad": 1552516}, {"n": 1, "tok": 1546, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1572, "pad": 1572, "max_pad": 1572, "sq_pad": 2471184}, {"n": 1, "tok": 1815, "pad": 1816, "max_pad": 1816, "sq_pad": 3297856}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 2113, "pad": 2114, "max_pad": 2114, "sq_pad": 4468996}, {"n": 1, "tok": 1436, "pad": 1436, "max_pad": 1436, "sq_pad": 2062096}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1518, "pad": 1518, "max_pad": 1518, "sq_pad": 2304324}, {"n": 1, "tok": 1557, "pad": 1558, "max_pad": 1558, "sq_pad": 2427364}, {"n": 1, "tok": 2011, "pad": 2012, "max_pad": 2012, "sq_pad": 4048144}, {"n": 1, "tok": 2100, "pad": 2100, "max_pad": 2100, "sq_pad": 4410000}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 2126, "pad": 2126, "max_pad": 2126, "sq_pad": 4519876}, {"n": 1, "tok": 667, "pad": 668, "max_pad": 668, "sq_pad": 446224}, {"n": 1, "tok": 626, "pad": 626, "max_pad": 626, "sq_pad": 391876}, {"n": 1, "tok": 1134, "pad": 1134, "max_pad": 1134, "sq_pad": 1285956}, {"n": 1, "tok": 986, "pad": 986, "max_pad": 986, "sq_pad": 972196}, {"n": 1, "tok": 916, "pad": 916, "max_pad": 916, "sq_pad": 839056}, {"n": 1, "tok": 772, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 1097, "pad": 1098, "max_pad": 1098, "sq_pad": 1205604}, {"n": 1, "tok": 981, "pad": 982, "max_pad": 982, "sq_pad": 964324}, {"n": 1, "tok": 699, "pad": 700, "max_pad": 700, "sq_pad": 490000}, {"n": 1, "tok": 508, "pad": 508, "max_pad": 508, "sq_pad": 258064}, {"n": 1, "tok": 1139, "pad": 1140, "max_pad": 1140, "sq_pad": 1299600}, {"n": 1, "tok": 643, "pad": 644, "max_pad": 644, "sq_pad": 414736}, {"n": 1, "tok": 997, "pad": 998, "max_pad": 998, "sq_pad": 996004}, {"n": 1, "tok": 1290, "pad": 1290, "max_pad": 1290, "sq_pad": 1664100}, {"n": 1, "tok": 1222, "pad": 1222, "max_pad": 1222, "sq_pad": 1493284}, {"n": 1, "tok": 1378, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1476, "pad": 1476, "max_pad": 1476, "sq_pad": 2178576}, {"n": 1, "tok": 1560, "pad": 1560, "max_pad": 1560, "sq_pad": 2433600}, {"n": 1, "tok": 1606, "pad": 1606, "max_pad": 1606, "sq_pad": 2579236}, {"n": 1, "tok": 1667, "pad": 1668, "max_pad": 1668, "sq_pad": 2782224}, {"n": 1, "tok": 1703, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 1756, "pad": 1756, "max_pad": 1756, "sq_pad": 3083536}, {"n": 1, "tok": 1910, "pad": 1910, "max_pad": 1910, "sq_pad": 3648100}, {"n": 1, "tok": 1955, "pad": 1956, "max_pad": 1956, "sq_pad": 3825936}, {"n": 1, "tok": 799, "pad": 800, "max_pad": 800, "sq_pad": 640000}, {"n": 1, "tok": 1042, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1157, "pad": 1158, "max_pad": 1158, "sq_pad": 1340964}, {"n": 1, "tok": 1174, "pad": 1174, "max_pad": 1174, "sq_pad": 1378276}, {"n": 1, "tok": 1237, "pad": 1238, "max_pad": 1238, "sq_pad": 1532644}, {"n": 1, "tok": 1111, "pad": 1112, "max_pad": 1112, "sq_pad": 1236544}, {"n": 1, "tok": 1135, "pad": 1136, "max_pad": 1136, "sq_pad": 1290496}, {"n": 1, "tok": 595, "pad": 596, "max_pad": 596, "sq_pad": 355216}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 581, "pad": 582, "max_pad": 582, "sq_pad": 338724}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 607, "pad": 608, "max_pad": 608, "sq_pad": 369664}, {"n": 1, "tok": 771, "pad": 772, "max_pad": 772, "sq_pad": 595984}, {"n": 1, "tok": 735, "pad": 736, "max_pad": 736, "sq_pad": 541696}, {"n": 1, "tok": 737, "pad": 738, "max_pad": 738, "sq_pad": 544644}, {"n": 1, "tok": 796, "pad": 796, "max_pad": 796, "sq_pad": 633616}, {"n": 1, "tok": 918, "pad": 918, "max_pad": 918, "sq_pad": 842724}, {"n": 1, "tok": 992, "pad": 992, "max_pad": 992, "sq_pad": 984064}, {"n": 1, "tok": 1041, "pad": 1042, "max_pad": 1042, "sq_pad": 1085764}, {"n": 1, "tok": 1207, "pad": 1208, "max_pad": 1208, "sq_pad": 1459264}, {"n": 1, "tok": 1060, "pad": 1060, "max_pad": 1060, "sq_pad": 1123600}, {"n": 1, "tok": 1266, "pad": 1266, "max_pad": 1266, "sq_pad": 1602756}, {"n": 1, "tok": 1395, "pad": 1396, "max_pad": 1396, "sq_pad": 1948816}, {"n": 1, "tok": 1104, "pad": 1104, "max_pad": 1104, "sq_pad": 1218816}, {"n": 1, "tok": 1202, "pad": 1202, "max_pad": 1202, "sq_pad": 1444804}, {"n": 1, "tok": 1253, "pad": 1254, "max_pad": 1254, "sq_pad": 1572516}, {"n": 1, "tok": 1374, "pad": 1374, "max_pad": 1374, "sq_pad": 1887876}, {"n": 1, "tok": 1377, "pad": 1378, "max_pad": 1378, "sq_pad": 1898884}, {"n": 1, "tok": 1573, "pad": 1574, "max_pad": 1574, "sq_pad": 2477476}, {"n": 1, "tok": 1498, "pad": 1498, "max_pad": 1498, "sq_pad": 2244004}, {"n": 1, "tok": 1570, "pad": 1570, "max_pad": 1570, "sq_pad": 2464900}, {"n": 1, "tok": 333, "pad": 334, "max_pad": 334, "sq_pad": 111556}, {"n": 1, "tok": 357, "pad": 358, "max_pad": 358, "sq_pad": 128164}, {"n": 1, "tok": 354, "pad": 354, "max_pad": 354, "sq_pad": 125316}, {"n": 1, "tok": 374, "pad": 374, "max_pad": 374, "sq_pad": 139876}, {"n": 1, "tok": 384, "pad": 384, "max_pad": 384, "sq_pad": 147456}, {"n": 1, "tok": 385, "pad": 386, "max_pad": 386, "sq_pad": 148996}, {"n": 1, "tok": 381, "pad": 382, "max_pad": 382, "sq_pad": 145924}, {"n": 1, "tok": 441, "pad": 442, "max_pad": 442, "sq_pad": 195364}, {"n": 1, "tok": 894, "pad": 894, "max_pad": 894, "sq_pad": 799236}, {"n": 1, "tok": 919, "pad": 920, "max_pad": 920, "sq_pad": 846400}, {"n": 1, "tok": 1242, "pad": 1242, "max_pad": 1242, "sq_pad": 1542564}, {"n": 1, "tok": 1115, "pad": 1116, "max_pad": 1116, "sq_pad": 1245456}, {"n": 1, "tok": 1325, "pad": 1326, "max_pad": 1326, "sq_pad": 1758276}, {"n": 1, "tok": 1314, "pad": 1314, "max_pad": 1314, "sq_pad": 1726596}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2119, "pad": 2120, "max_pad": 2120, "sq_pad": 4494400}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 2160, "pad": 2160, "max_pad": 2160, "sq_pad": 4665600}, {"n": 1, "tok": 1301, "pad": 1302, "max_pad": 1302, "sq_pad": 1695204}, {"n": 1, "tok": 1722, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1464, "pad": 1464, "max_pad": 1464, "sq_pad": 2143296}, {"n": 1, "tok": 1556, "pad": 1556, "max_pad": 1556, "sq_pad": 2421136}, {"n": 1, "tok": 1888, "pad": 1888, "max_pad": 1888, "sq_pad": 3564544}, {"n": 1, "tok": 1889, "pad": 1890, "max_pad": 1890, "sq_pad": 3572100}, {"n": 1, "tok": 1739, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 2180, "pad": 2180, "max_pad": 2180, "sq_pad": 4752400}, {"n": 1, "tok": 591, "pad": 592, "max_pad": 592, "sq_pad": 350464}, {"n": 1, "tok": 721, "pad": 722, "max_pad": 722, "sq_pad": 521284}, {"n": 1, "tok": 646, "pad": 646, "max_pad": 646, "sq_pad": 417316}, {"n": 1, "tok": 789, "pad": 790, "max_pad": 790, "sq_pad": 624100}, {"n": 1, "tok": 683, "pad": 684, "max_pad": 684, "sq_pad": 467856}, {"n": 1, "tok": 674, "pad": 674, "max_pad": 674, "sq_pad": 454276}, {"n": 1, "tok": 747, "pad": 748, "max_pad": 748, "sq_pad": 559504}, {"n": 1, "tok": 720, "pad": 720, "max_pad": 720, "sq_pad": 518400}, {"n": 1, "tok": 1674, "pad": 1674, "max_pad": 1674, "sq_pad": 2802276}, {"n": 1, "tok": 1693, "pad": 1694, "max_pad": 1694, "sq_pad": 2869636}, {"n": 1, "tok": 1722, "pad": 1722, "max_pad": 1722, "sq_pad": 2965284}, {"n": 1, "tok": 1740, "pad": 1740, "max_pad": 1740, "sq_pad": 3027600}, {"n": 1, "tok": 1874, "pad": 1874, "max_pad": 1874, "sq_pad": 3511876}, {"n": 1, "tok": 1695, "pad": 1696, "max_pad": 1696, "sq_pad": 2876416}, {"n": 1, "tok": 2111, "pad": 2112, "max_pad": 2112, "sq_pad": 4460544}, {"n": 1, "tok": 2124, "pad": 2124, "max_pad": 2124, "sq_pad": 4511376}, {"n": 1, "tok": 1482, "pad": 1482, "max_pad": 1482, "sq_pad": 2196324}, {"n": 1, "tok": 1191, "pad": 1192, "max_pad": 1192, "sq_pad": 1420864}, {"n": 1, "tok": 1361, "pad": 1362, "max_pad": 1362, "sq_pad": 1855044}, {"n": 1, "tok": 1012, "pad": 1012, "max_pad": 1012, "sq_pad": 1024144}, {"n": 1, "tok": 1291, "pad": 1292, "max_pad": 1292, "sq_pad": 1669264}, {"n": 1, "tok": 940, "pad": 940, "max_pad": 940, "sq_pad": 883600}, {"n": 1, "tok": 1387, "pad": 1388, "max_pad": 1388, "sq_pad": 1926544}, {"n": 1, "tok": 1195, "pad": 1196, "max_pad": 1196, "sq_pad": 1430416}, {"n": 1, "tok": 1162, "pad": 1162, "max_pad": 1162, "sq_pad": 1350244}, {"n": 1, "tok": 1334, "pad": 1334, "max_pad": 1334, "sq_pad": 1779556}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1138, "pad": 1138, "max_pad": 1138, "sq_pad": 1295044}, {"n": 1, "tok": 1087, "pad": 1088, "max_pad": 1088, "sq_pad": 1183744}, {"n": 1, "tok": 1526, "pad": 1526, "max_pad": 1526, "sq_pad": 2328676}, {"n": 1, "tok": 1547, "pad": 1548, "max_pad": 1548, "sq_pad": 2396304}, {"n": 1, "tok": 1359, "pad": 1360, "max_pad": 1360, "sq_pad": 1849600}, {"n": 1, "tok": 1068, "pad": 1068, "max_pad": 1068, "sq_pad": 1140624}, {"n": 1, "tok": 732, "pad": 732, "max_pad": 732, "sq_pad": 535824}, {"n": 1, "tok": 965, "pad": 966, "max_pad": 966, "sq_pad": 933156}, {"n": 1, "tok": 1270, "pad": 1270, "max_pad": 1270, "sq_pad": 1612900}, {"n": 1, "tok": 954, "pad": 954, "max_pad": 954, "sq_pad": 910116}, {"n": 1, "tok": 1483, "pad": 1484, "max_pad": 1484, "sq_pad": 2202256}, {"n": 1, "tok": 1494, "pad": 1494, "max_pad": 1494, "sq_pad": 2232036}, {"n": 1, "tok": 2082, "pad": 2082, "max_pad": 2082, "sq_pad": 4334724}, {"n": 1, "tok": 1672, "pad": 1672, "max_pad": 1672, "sq_pad": 2795584}, {"n": 1, "tok": 1809, "pad": 1810, "max_pad": 1810, "sq_pad": 3276100}, {"n": 1, "tok": 1998, "pad": 1998, "max_pad": 1998, "sq_pad": 3992004}, {"n": 1, "tok": 2141, "pad": 2142, "max_pad": 2142, "sq_pad": 4588164}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 2161, "pad": 2162, "max_pad": 2162, "sq_pad": 4674244}, {"n": 1, "tok": 1438, "pad": 1438, "max_pad": 1438, "sq_pad": 2067844}, {"n": 1, "tok": 1252, "pad": 1252, "max_pad": 1252, "sq_pad": 1567504}, {"n": 1, "tok": 1922, "pad": 1922, "max_pad": 1922, "sq_pad": 3694084}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 2146, "pad": 2146, "max_pad": 2146, "sq_pad": 4605316}, {"n": 1, "tok": 1439, "pad": 1440, "max_pad": 1440, "sq_pad": 2073600}, {"n": 1, "tok": 1467, "pad": 1468, "max_pad": 1468, "sq_pad": 2155024}, {"n": 1, "tok": 1725, "pad": 1726, "max_pad": 1726, "sq_pad": 2979076}, {"n": 1, "tok": 1545, "pad": 1546, "max_pad": 1546, "sq_pad": 2390116}, {"n": 1, "tok": 1528, "pad": 1528, "max_pad": 1528, "sq_pad": 2334784}, {"n": 1, "tok": 1822, "pad": 1822, "max_pad": 1822, "sq_pad": 3319684}, {"n": 1, "tok": 1580, "pad": 1580, "max_pad": 1580, "sq_pad": 2496400}, {"n": 1, "tok": 2229, "pad": 2230, "max_pad": 2230, "sq_pad": 4972900}, {"n": 1, "tok": 840, "pad": 840, "max_pad": 840, "sq_pad": 705600}, {"n": 1, "tok": 787, "pad": 788, "max_pad": 788, "sq_pad": 620944}, {"n": 1, "tok": 1061, "pad": 1062, "max_pad": 1062, "sq_pad": 1127844}, {"n": 1, "tok": 1293, "pad": 1294, "max_pad": 1294, "sq_pad": 1674436}, {"n": 1, "tok": 1132, "pad": 1132, "max_pad": 1132, "sq_pad": 1281424}, {"n": 1, "tok": 1240, "pad": 1240, "max_pad": 1240, "sq_pad": 1537600}, {"n": 1, "tok": 773, "pad": 774, "max_pad": 774, "sq_pad": 599076}, {"n": 1, "tok": 1355, "pad": 1356, "max_pad": 1356, "sq_pad": 1838736}, {"n": 1, "tok": 1777, "pad": 1778, "max_pad": 1778, "sq_pad": 3161284}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 1704, "pad": 1704, "max_pad": 1704, "sq_pad": 2903616}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2130, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2129, "pad": 2130, "max_pad": 2130, "sq_pad": 4536900}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 2132, "pad": 2132, "max_pad": 2132, "sq_pad": 4545424}, {"n": 1, "tok": 1690, "pad": 1690, "max_pad": 1690, "sq_pad": 2856100}, {"n": 1, "tok": 1670, "pad": 1670, "max_pad": 1670, "sq_pad": 2788900}, {"n": 1, "tok": 1795, "pad": 1796, "max_pad": 1796, "sq_pad": 3225616}, {"n": 1, "tok": 1905, "pad": 1906, "max_pad": 1906, "sq_pad": 3632836}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 2148, "pad": 2148, "max_pad": 2148, "sq_pad": 4613904}, {"n": 1, "tok": 1081, "pad": 1082, "max_pad": 1082, "sq_pad": 1170724}, {"n": 1, "tok": 1019, "pad": 1020, "max_pad": 1020, "sq_pad": 1040400}, {"n": 1, "tok": 1086, "pad": 1086, "max_pad": 1086, "sq_pad": 1179396}, {"n": 1, "tok": 1350, "pad": 1350, "max_pad": 1350, "sq_pad": 1822500}, {"n": 1, "tok": 929, "pad": 930, "max_pad": 930, "sq_pad": 864900}, {"n": 1, "tok": 1156, "pad": 1156, "max_pad": 1156, "sq_pad": 1336336}, {"n": 1, "tok": 1182, "pad": 1182, "max_pad": 1182, "sq_pad": 1397124}, {"n": 1, "tok": 1055, "pad": 1056, "max_pad": 1056, "sq_pad": 1115136}]}


==> anc/data/controlled/micro_batches/p3n_mxfp8_m1.jsonl <==
{"stage": "old_log_prob", "call": 1, "rows": 512, "n_mb": 256, "global_steps": [1], "tok": 668548, "pad": 701696, "sq_pad": 1109669888, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 702, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 762, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 986, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 708, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 827, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 873, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1094, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1019, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1051, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1095, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1049, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1391, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1848, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2196, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1185, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1619, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2059, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1093, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1625, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1646, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 2179, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2839, "pad": 3072, "max_pad": 1920, "sq_pad": 5013504}, {"n": 2, "tok": 4016, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1477, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1559, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1936, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 1506, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1865, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1636, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2028, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2109, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2869, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1766, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1958, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 3455, "pad": 3584, "max_pad": 2240, "sq_pad": 6823936}, {"n": 2, "tok": 1701, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2394, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2584, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1622, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2305, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 3171, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3156, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4208, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1896, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2093, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2313, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1955, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2095, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2266, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2707, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2025, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2239, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2423, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2540, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2368, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2792, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2985, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3245, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 2118, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2236, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2327, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2208, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2336, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2391, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2594, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2058, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2222, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2249, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2412, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2575, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3012, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 1047, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1235, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1196, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1526, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1699, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1764, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 2006, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2177, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 1692, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1719, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2188, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3352, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 2362, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2790, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4216, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2338, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2719, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 2963, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3705, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1147, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1256, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1386, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1488, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1771, "pad": 2048, "max_pad": 1344, "sq_pad": 2301952}, {"n": 2, "tok": 3889, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3054, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 1045, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1115, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1707, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 2435, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 1263, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 2264, "pad": 2304, "max_pad": 1440, "sq_pad": 2820096}, {"n": 2, "tok": 2438, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 3823, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 1251, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1390, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1609, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1762, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1476, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1946, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3011, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4262, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1320, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1484, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1795, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2375, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 1563, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1671, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1822, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2213, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2376, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2653, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2406, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1536, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1938, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2269, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2499, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2819, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3062, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4015, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 2104, "pad": 2304, "max_pad": 1376, "sq_pad": 2754560}, {"n": 2, "tok": 2583, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3631, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 3724, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 1283, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1521, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1807, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 3291, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 3059, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2809, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 1549, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1581, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2028, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2348, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2156, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2701, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3094, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3918, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4051, "pad": 4096, "max_pad": 2112, "sq_pad": 8396800}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3944, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 3996, "pad": 4096, "max_pad": 2080, "sq_pad": 8390656}, {"n": 2, "tok": 4170, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4280, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4350, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1987, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2542, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2886, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2884, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3672, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4268, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1748, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2283, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2717, "pad": 2816, "max_pad": 1632, "sq_pad": 4065280}, {"n": 2, "tok": 4306, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2400, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2295, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2469, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2688, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2678, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2957, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 2999, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3685, "pad": 3840, "max_pad": 2080, "sq_pad": 7424000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3223, "pad": 3328, "max_pad": 1920, "sq_pad": 5668864}, {"n": 2, "tok": 4244, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4182, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3670, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3833, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4318, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2658, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3238, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3264, "pad": 3328, "max_pad": 1664, "sq_pad": 5537792}, {"n": 2, "tok": 3022, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 2016, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1763, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1834, "pad": 2048, "max_pad": 1216, "sq_pad": 2170880}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 2336, "sq_pad": 5998592}, {"n": 2, "tok": 2523, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 3906, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4100, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4338, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 3494, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3637, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4210, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4082, "pad": 4096, "max_pad": 2208, "sq_pad": 8439808}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3790, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4283, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}], "selfcheck": {"verl": 768, "ours": 768, "ok": true}}
{"stage": "ref", "call": 1, "rows": 512, "n_mb": 64, "global_steps": [1], "tok": 668548, "pad": 668792, "sq_pad": 1019313448, "data_digest": "f7bb43d4e334d094", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3323, "pad": 3326, "max_pad": 504, "sq_pad": 1407036}, {"n": 8, "tok": 3502, "pad": 3506, "max_pad": 560, "sq_pad": 1578068}, {"n": 8, "tok": 4379, "pad": 4382, "max_pad": 638, "sq_pad": 2414212}, {"n": 8, "tok": 6484, "pad": 6488, "max_pad": 1106, "sq_pad": 5682544}, {"n": 8, "tok": 6212, "pad": 6216, "max_pad": 1098, "sq_pad": 5065136}, {"n": 8, "tok": 5301, "pad": 5304, "max_pad": 818, "sq_pad": 3604584}, {"n": 8, "tok": 10680, "pad": 10684, "max_pad": 2122, "sq_pad": 16046192}, {"n": 8, "tok": 6423, "pad": 6426, "max_pad": 1112, "sq_pad": 5280092}, {"n": 8, "tok": 7873, "pad": 7878, "max_pad": 1210, "sq_pad": 7975404}, {"n": 8, "tok": 6883, "pad": 6884, "max_pad": 1110, "sq_pad": 6024232}, {"n": 8, "tok": 9001, "pad": 9004, "max_pad": 1494, "sq_pad": 10594296}, {"n": 8, "tok": 9462, "pad": 9466, "max_pad": 2136, "sq_pad": 12444644}, {"n": 8, "tok": 9178, "pad": 9180, "max_pad": 1296, "sq_pad": 10782752}, {"n": 8, "tok": 11372, "pad": 11378, "max_pad": 2138, "sq_pad": 18200948}, {"n": 8, "tok": 13521, "pad": 13522, "max_pad": 2104, "sq_pad": 25151556}, {"n": 8, "tok": 8304, "pad": 8308, "max_pad": 1214, "sq_pad": 8821056}, {"n": 8, "tok": 9023, "pad": 9026, "max_pad": 1490, "sq_pad": 10387860}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1276, "sq_pad": 10741560}, {"n": 8, "tok": 11390, "pad": 11396, "max_pad": 1736, "sq_pad": 16539760}, {"n": 8, "tok": 9204, "pad": 9208, "max_pad": 1280, "sq_pad": 10645440}, {"n": 8, "tok": 9529, "pad": 9534, "max_pad": 1306, "sq_pad": 11403508}, {"n": 8, "tok": 9076, "pad": 9080, "max_pad": 1294, "sq_pad": 10368696}, {"n": 8, "tok": 10252, "pad": 10258, "max_pad": 1660, "sq_pad": 13366172}, {"n": 8, "tok": 5004, "pad": 5008, "max_pad": 844, "sq_pad": 3210456}, {"n": 8, "tok": 7646, "pad": 7650, "max_pad": 1114, "sq_pad": 7443740}, {"n": 8, "tok": 8951, "pad": 8952, "max_pad": 2126, "sq_pad": 11347368}, {"n": 8, "tok": 12591, "pad": 12594, "max_pad": 2108, "sq_pad": 20849444}, {"n": 8, "tok": 11725, "pad": 11730, "max_pad": 2122, "sq_pad": 17860036}, {"n": 8, "tok": 5277, "pad": 5284, "max_pad": 834, "sq_pad": 3542360}, {"n": 8, "tok": 14104, "pad": 14110, "max_pad": 2112, "sq_pad": 27118868}, {"n": 8, "tok": 11553, "pad": 11556, "max_pad": 1952, "sq_pad": 17207560}, {"n": 8, "tok": 6302, "pad": 6306, "max_pad": 1260, "sq_pad": 5683684}, {"n": 8, "tok": 9788, "pad": 9792, "max_pad": 2128, "sq_pad": 13897640}, {"n": 8, "tok": 6012, "pad": 6018, "max_pad": 974, "sq_pad": 4642060}, {"n": 8, "tok": 10695, "pad": 10700, "max_pad": 2132, "sq_pad": 16721552}, {"n": 8, "tok": 6974, "pad": 6980, "max_pad": 1256, "sq_pad": 6455064}, {"n": 8, "tok": 8330, "pad": 8332, "max_pad": 2116, "sq_pad": 10104896}, {"n": 8, "tok": 9648, "pad": 9652, "max_pad": 1342, "sq_pad": 11697824}, {"n": 8, "tok": 8242, "pad": 8244, "max_pad": 1258, "sq_pad": 8791576}, {"n": 8, "tok": 13227, "pad": 13230, "max_pad": 2126, "sq_pad": 22323572}, {"n": 8, "tok": 12042, "pad": 12048, "max_pad": 1926, "sq_pad": 19149976}, {"n": 8, "tok": 7902, "pad": 7906, "max_pad": 2120, "sq_pad": 9513676}, {"n": 8, "tok": 10578, "pad": 10582, "max_pad": 1596, "sq_pad": 14203452}, {"n": 8, "tok": 7506, "pad": 7508, "max_pad": 1210, "sq_pad": 7272040}, {"n": 8, "tok": 10880, "pad": 10882, "max_pad": 1696, "sq_pad": 15107812}, {"n": 8, "tok": 16183, "pad": 16188, "max_pad": 2138, "sq_pad": 32800768}, {"n": 8, "tok": 16390, "pad": 16392, "max_pad": 2140, "sq_pad": 33630072}, {"n": 8, "tok": 17400, "pad": 17408, "max_pad": 2176, "sq_pad": 37879808}, {"n": 8, "tok": 9676, "pad": 9678, "max_pad": 1624, "sq_pad": 11999644}, {"n": 8, "tok": 13485, "pad": 13486, "max_pad": 2134, "sq_pad": 23570932}, {"n": 8, "tok": 11054, "pad": 11058, "max_pad": 2154, "sq_pad": 17236876}, {"n": 8, "tok": 9852, "pad": 9858, "max_pad": 1356, "sq_pad": 12232660}, {"n": 8, "tok": 12319, "pad": 12322, "max_pad": 1928, "sq_pad": 19275972}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 15855, "pad": 15856, "max_pad": 2122, "sq_pad": 31878512}, {"n": 8, "tok": 16139, "pad": 16144, "max_pad": 2160, "sq_pad": 32780712}, {"n": 8, "tok": 12182, "pad": 12184, "max_pad": 1760, "sq_pad": 18715016}, {"n": 8, "tok": 8447, "pad": 8450, "max_pad": 2114, "sq_pad": 10279404}, {"n": 8, "tok": 14867, "pad": 14874, "max_pad": 2170, "sq_pad": 28683564}, {"n": 8, "tok": 15249, "pad": 15254, "max_pad": 2142, "sq_pad": 29271076}, {"n": 8, "tok": 16840, "pad": 16848, "max_pad": 2106, "sq_pad": 35481888}, {"n": 8, "tok": 17153, "pad": 17160, "max_pad": 2198, "sq_pad": 36895616}, {"n": 8, "tok": 16618, "pad": 16618, "max_pad": 2138, "sq_pad": 34653916}, {"n": 8, "tok": 17159, "pad": 17160, "max_pad": 2146, "sq_pad": 36808256}], "selfcheck": {"verl": 3326, "ours": 3326, "ok": true}}
{"stage": "train", "call": 1, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 272752, "pad": 308992, "sq_pad": 423165952, "data_digest": "aa9e0cab1f7751b0", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 344, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 358, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 423, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 450, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 387, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 375, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 504, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 346, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 362, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 413, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 414, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 408, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 465, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 535, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 559, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 492, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 527, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 519, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 532, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 532, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 563, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 576, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 638, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 484, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1054, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1105, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 620, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 679, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 864, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 962, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1097, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 540, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 553, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 562, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 614, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 706, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 818, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 680, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 966, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1078, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1152, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1687, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1895, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 723, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 728, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 736, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 741, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 753, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 824, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 802, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 874, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 991, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1115, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1127, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1209, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 760, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 790, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 918, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1094, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1322, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1376, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1493, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 733, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1036, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 922, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1150, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1320, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2135, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 804, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 897, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1178, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1216, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1246, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1253, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1288, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1296, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1254, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1468, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1703, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 906, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1052, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2104, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 684, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1046, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1047, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1099, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1214, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1184, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1217, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 943, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1116, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1123, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1243, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1275, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1265, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1371, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1373, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1419, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1543, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1510, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1735, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1086, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1101, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1150, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1243, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1280, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1073, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1154, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1182, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1187, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1204, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1289, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1305, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1025, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1254, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1293, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1161, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1171, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1241, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1271, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1304, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1659, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 531, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 516, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 625, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 568, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 705, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 994, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 874, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 890, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 925, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1113, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 800, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 892, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1156, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1226, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1060, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1302, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1309, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1742, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1366, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1443, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1520, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1584, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 574, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 573, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 593, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 677, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 709, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 655, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 833, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 679, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1778, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1088, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1284, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1480, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1574, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1592, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1951, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 496, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 549, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 557, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 558, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 650, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1260, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1175, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}], "selfcheck": {"verl": 512, "ours": 512, "ok": true}}
{"stage": "train", "call": 2, "rows": 256, "n_mb": 256, "global_steps": [1], "tok": 395796, "pad": 429824, "sq_pad": 793837568, "data_digest": "6d4da0028834f655", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 859, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1405, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1258, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1695, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 536, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 699, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 757, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 852, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 761, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 742, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1204, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1530, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1481, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2131, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 695, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 625, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 639, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 832, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 963, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1119, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1256, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 752, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 811, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 801, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 870, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 882, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1158, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2116, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1139, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1074, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1312, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1341, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1211, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 702, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 834, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 892, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1046, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1212, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1242, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1377, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1572, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1591, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1740, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1889, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 925, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1179, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1285, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1706, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1925, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1867, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1857, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 537, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 746, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 726, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 855, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 952, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1172, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1163, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1188, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1249, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1464, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1595, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1450, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1359, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 778, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 792, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 970, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1058, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1210, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1014, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1370, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1442, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1696, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1398, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1954, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1964, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1969, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1971, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1979, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2072, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1952, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1992, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1997, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1999, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2030, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2140, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2175, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1016, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1258, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1284, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1092, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1262, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1624, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1264, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1397, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1418, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1466, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1904, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2134, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 764, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 984, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1031, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1160, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1557, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2153, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2153, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1055, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1345, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1149, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1146, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1210, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1259, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1333, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1380, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1453, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1504, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1537, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1757, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1928, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1408, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1815, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2060, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2084, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2122, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1884, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1786, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1795, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2038, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2159, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1327, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1478, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1760, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1656, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1608, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1532, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1042, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 888, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 827, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1007, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2114, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1237, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1286, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1925, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1981, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1931, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2169, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1901, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1933, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1807, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1687, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1841, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1796, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2105, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1885, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2086, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2046, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1744, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 2, "rows": 512, "n_mb": 256, "global_steps": [2], "tok": 660790, "pad": 697088, "sq_pad": 1104566272, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 999, "pad": 1280, "max_pad": 800, "sq_pad": 870400}, {"n": 2, "tok": 1237, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1632, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2073, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1119, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1190, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1255, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1568, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1362, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1635, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1969, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1287, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1600, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1786, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1792, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1281, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 3138, "pad": 3328, "max_pad": 2304, "sq_pad": 6356992}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1426, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1540, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1640, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1270, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1337, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1451, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1582, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1492, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1702, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2151, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 1594, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1827, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2253, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2416, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1915, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2278, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2314, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3136, "pad": 3328, "max_pad": 2016, "sq_pad": 5785600}, {"n": 2, "tok": 4000, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3524, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4130, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4242, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1772, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 1891, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2214, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1695, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2062, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2283, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 3470, "pad": 3584, "max_pad": 2208, "sq_pad": 6768640}, {"n": 2, "tok": 1733, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1871, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2013, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2167, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 1742, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1847, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2009, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1888, "sq_pad": 4966400}, {"n": 2, "tok": 1907, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2547, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2924, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3085, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 1994, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2834, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3925, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 1911, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2166, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2518, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2131, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 3342, "pad": 3584, "max_pad": 2336, "sq_pad": 7014400}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4222, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2652, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 2456, "pad": 2560, "max_pad": 1632, "sq_pad": 3524608}, {"n": 2, "tok": 3249, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 2505, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2785, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 3053, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3924, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 3394, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2071, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2324, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2704, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 2162, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2429, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2811, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3698, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1031, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1381, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1672, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1886, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1302, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1494, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1652, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1851, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1638, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2035, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2929, "pad": 3072, "max_pad": 1824, "sq_pad": 4884480}, {"n": 2, "tok": 4352, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 1294, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1414, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 1689, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 2002, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 3050, "pad": 3072, "max_pad": 1696, "sq_pad": 4769792}, {"n": 2, "tok": 3939, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1771, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2152, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2475, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2800, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2693, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3237, "pad": 3328, "max_pad": 1856, "sq_pad": 5611520}, {"n": 2, "tok": 3772, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 3118, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1288, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1514, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1633, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2996, "pad": 3072, "max_pad": 2176, "sq_pad": 5537792}, {"n": 2, "tok": 1661, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2012, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2367, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 2277, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2474, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2586, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3279, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2550, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3109, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 4013, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 1269, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1458, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1723, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1607, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1780, "pad": 1792, "max_pad": 1120, "sq_pad": 1705984}, {"n": 2, "tok": 1110, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1228, "pad": 1280, "max_pad": 640, "sq_pad": 819200}, {"n": 2, "tok": 1457, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1578, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1879, "pad": 2048, "max_pad": 1280, "sq_pad": 2228224}, {"n": 2, "tok": 3049, "pad": 3072, "max_pad": 2144, "sq_pad": 5457920}, {"n": 2, "tok": 3077, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3374, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3543, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 4251, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1855, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2160, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2328, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 4206, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3185, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 3364, "pad": 3584, "max_pad": 1952, "sq_pad": 6473728}, {"n": 2, "tok": 3842, "pad": 4096, "max_pad": 2240, "sq_pad": 8462336}, {"n": 2, "tok": 4165, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1170, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1157, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1165, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1352, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1990, "pad": 2048, "max_pad": 1024, "sq_pad": 2097152}, {"n": 2, "tok": 2049, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2257, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2656, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 1453, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1665, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1746, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1520, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1013, "pad": 1024, "max_pad": 608, "sq_pad": 542720}, {"n": 2, "tok": 1716, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1513, "pad": 1792, "max_pad": 1184, "sq_pad": 1771520}, {"n": 2, "tok": 1152, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 4261, "pad": 4352, "max_pad": 2272, "sq_pad": 9488384}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4374, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 4394, "pad": 4608, "max_pad": 2400, "sq_pad": 10635264}, {"n": 2, "tok": 2064, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2403, "pad": 2560, "max_pad": 1280, "sq_pad": 3276800}, {"n": 2, "tok": 2215, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 1718, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1949, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2187, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2404, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2641, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 1577, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1789, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2004, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2400, "sq_pad": 7161856}, {"n": 2, "tok": 3970, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4308, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4213, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2628, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 3040, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3940, "pad": 4096, "max_pad": 2272, "sq_pad": 8488960}, {"n": 2, "tok": 4116, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2520, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 3545, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 3757, "pad": 3840, "max_pad": 2112, "sq_pad": 7446528}, {"n": 2, "tok": 4284, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3331, "pad": 3584, "max_pad": 2368, "sq_pad": 7086080}, {"n": 2, "tok": 3573, "pad": 3584, "max_pad": 2144, "sq_pad": 6670336}, {"n": 2, "tok": 3986, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4266, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4276, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2204, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3373, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 4049, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4124, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2576, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2876, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3575, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 4158, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 1558, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1376, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 2807, "pad": 3072, "max_pad": 2368, "sq_pad": 6103040}, {"n": 2, "tok": 2194, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3791, "pad": 3840, "max_pad": 2144, "sq_pad": 7473152}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 4218, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 3230, "pad": 3328, "max_pad": 1952, "sq_pad": 5703680}, {"n": 2, "tok": 3515, "pad": 3584, "max_pad": 1824, "sq_pad": 6424576}, {"n": 2, "tok": 3240, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 2984, "pad": 3072, "max_pad": 1536, "sq_pad": 4718592}, {"n": 2, "tok": 4175, "pad": 4352, "max_pad": 2304, "sq_pad": 9502720}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4274, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}]}
{"stage": "ref", "call": 2, "rows": 512, "n_mb": 64, "global_steps": [2], "tok": 660790, "pad": 661064, "sq_pad": 1005639256, "data_digest": "e82668cc769c14aa", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 5941, "pad": 5944, "max_pad": 1092, "sq_pad": 4772336}, {"n": 8, "tok": 5132, "pad": 5136, "max_pad": 866, "sq_pad": 3371456}, {"n": 8, "tok": 6259, "pad": 6264, "max_pad": 1066, "sq_pad": 5065152}, {"n": 8, "tok": 6465, "pad": 6470, "max_pad": 912, "sq_pad": 5338004}, {"n": 8, "tok": 8167, "pad": 8172, "max_pad": 2118, "sq_pad": 9900640}, {"n": 8, "tok": 5925, "pad": 5930, "max_pad": 844, "sq_pad": 4428292}, {"n": 8, "tok": 5640, "pad": 5644, "max_pad": 806, "sq_pad": 4010600}, {"n": 8, "tok": 8034, "pad": 8040, "max_pad": 1498, "sq_pad": 8561672}, {"n": 8, "tok": 8090, "pad": 8096, "max_pad": 1220, "sq_pad": 8416304}, {"n": 8, "tok": 8140, "pad": 8144, "max_pad": 1170, "sq_pad": 8462072}, {"n": 8, "tok": 13288, "pad": 13290, "max_pad": 2110, "sq_pad": 23916692}, {"n": 8, "tok": 13645, "pad": 13652, "max_pad": 2122, "sq_pad": 25323384}, {"n": 8, "tok": 7572, "pad": 7574, "max_pad": 1180, "sq_pad": 7262236}, {"n": 8, "tok": 9510, "pad": 9512, "max_pad": 2120, "sq_pad": 12511304}, {"n": 8, "tok": 7784, "pad": 7788, "max_pad": 1124, "sq_pad": 7644552}, {"n": 8, "tok": 8501, "pad": 8504, "max_pad": 1746, "sq_pad": 9637096}, {"n": 8, "tok": 10463, "pad": 10466, "max_pad": 1578, "sq_pad": 14137244}, {"n": 8, "tok": 11182, "pad": 11186, "max_pad": 2108, "sq_pad": 16749348}, {"n": 8, "tok": 8929, "pad": 8934, "max_pad": 1336, "sq_pad": 10094092}, {"n": 8, "tok": 13917, "pad": 13924, "max_pad": 2112, "sq_pad": 26123024}, {"n": 8, "tok": 10421, "pad": 10426, "max_pad": 2120, "sq_pad": 14660796}, {"n": 8, "tok": 12267, "pad": 12272, "max_pad": 2136, "sq_pad": 19483872}, {"n": 8, "tok": 16186, "pad": 16188, "max_pad": 2132, "sq_pad": 33207152}, {"n": 8, "tok": 9227, "pad": 9232, "max_pad": 1512, "sq_pad": 10829536}, {"n": 8, "tok": 11100, "pad": 11106, "max_pad": 2126, "sq_pad": 16258948}, {"n": 8, "tok": 5970, "pad": 5976, "max_pad": 974, "sq_pad": 4688960}, {"n": 8, "tok": 6299, "pad": 6304, "max_pad": 928, "sq_pad": 5063944}, {"n": 8, "tok": 10954, "pad": 10958, "max_pad": 2176, "sq_pad": 17299172}, {"n": 8, "tok": 6399, "pad": 6402, "max_pad": 1094, "sq_pad": 5299060}, {"n": 8, "tok": 15509, "pad": 15510, "max_pad": 2130, "sq_pad": 30663692}, {"n": 8, "tok": 9198, "pad": 9200, "max_pad": 1490, "sq_pad": 10935104}, {"n": 8, "tok": 12820, "pad": 12824, "max_pad": 1944, "sq_pad": 20929672}, {"n": 8, "tok": 7431, "pad": 7434, "max_pad": 2110, "sq_pad": 8562516}, {"n": 8, "tok": 7853, "pad": 7858, "max_pad": 1194, "sq_pad": 7900244}, {"n": 8, "tok": 10616, "pad": 10620, "max_pad": 1798, "sq_pad": 14454832}, {"n": 8, "tok": 12926, "pad": 12930, "max_pad": 2172, "sq_pad": 21539188}, {"n": 8, "tok": 5749, "pad": 5754, "max_pad": 876, "sq_pad": 4207788}, {"n": 8, "tok": 6079, "pad": 6082, "max_pad": 1118, "sq_pad": 4811804}, {"n": 8, "tok": 4667, "pad": 4672, "max_pad": 834, "sq_pad": 2846296}, {"n": 8, "tok": 7941, "pad": 7946, "max_pad": 2138, "sq_pad": 9529660}, {"n": 8, "tok": 14245, "pad": 14250, "max_pad": 2138, "sq_pad": 25758220}, {"n": 8, "tok": 10549, "pad": 10552, "max_pad": 2104, "sq_pad": 15639360}, {"n": 8, "tok": 14556, "pad": 14560, "max_pad": 2118, "sq_pad": 26832744}, {"n": 8, "tok": 4844, "pad": 4848, "max_pad": 762, "sq_pad": 2967232}, {"n": 8, "tok": 8952, "pad": 8956, "max_pad": 1358, "sq_pad": 10173088}, {"n": 8, "tok": 6384, "pad": 6388, "max_pad": 988, "sq_pad": 5158784}, {"n": 8, "tok": 5394, "pad": 5398, "max_pad": 932, "sq_pad": 3881316}, {"n": 8, "tok": 17383, "pad": 17390, "max_pad": 2188, "sq_pad": 37811588}, {"n": 8, "tok": 17576, "pad": 17584, "max_pad": 2198, "sq_pad": 38649632}, {"n": 8, "tok": 8400, "pad": 8406, "max_pad": 1280, "sq_pad": 9010292}, {"n": 8, "tok": 9181, "pad": 9186, "max_pad": 1376, "sq_pad": 10788828}, {"n": 8, "tok": 8700, "pad": 8702, "max_pad": 2156, "sq_pad": 10905676}, {"n": 8, "tok": 16894, "pad": 16896, "max_pad": 2154, "sq_pad": 35736488}, {"n": 8, "tok": 17005, "pad": 17006, "max_pad": 2132, "sq_pad": 36152692}, {"n": 8, "tok": 13724, "pad": 13732, "max_pad": 2138, "sq_pad": 24419040}, {"n": 8, "tok": 14106, "pad": 14108, "max_pad": 2142, "sq_pad": 26106496}, {"n": 8, "tok": 15156, "pad": 15162, "max_pad": 2134, "sq_pad": 29715900}, {"n": 8, "tok": 17104, "pad": 17104, "max_pad": 2138, "sq_pad": 36568352}, {"n": 8, "tok": 13750, "pad": 13756, "max_pad": 2120, "sq_pad": 24866032}, {"n": 8, "tok": 13185, "pad": 13188, "max_pad": 2138, "sq_pad": 22508232}, {"n": 8, "tok": 7119, "pad": 7124, "max_pad": 2130, "sq_pad": 8124064}, {"n": 8, "tok": 14421, "pad": 14426, "max_pad": 2110, "sq_pad": 27496892}, {"n": 8, "tok": 12969, "pad": 12974, "max_pad": 1874, "sq_pad": 21319820}, {"n": 8, "tok": 16997, "pad": 17004, "max_pad": 2138, "sq_pad": 36150752}]}
{"stage": "train", "call": 3, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 298934, "pad": 333056, "sq_pad": 493289472, "data_digest": "6752dbdf73448c47", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 454, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 545, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 547, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 690, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 856, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 982, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 533, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 586, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 594, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 611, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 644, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 703, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 865, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 669, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 671, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 769, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 904, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1065, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 579, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 708, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 722, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 897, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 881, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 911, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 598, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 983, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 641, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 678, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 685, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 741, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 621, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 649, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 661, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 676, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 730, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 753, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 781, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 921, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1498, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 847, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 949, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1111, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1197, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1219, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 898, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 985, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1136, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1142, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1145, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1169, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 768, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1166, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1312, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1824, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1914, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2086, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 775, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1701, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1823, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2009, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 866, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 868, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 904, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 920, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 971, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1034, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1018, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1044, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1051, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1232, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1350, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 805, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 928, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 931, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 999, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1014, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1043, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 898, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 910, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 937, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 983, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1026, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1158, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1745, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 839, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1220, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1327, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1462, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1507, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1578, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 884, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1110, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1345, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1489, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1818, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2107, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 919, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1048, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1157, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1177, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1183, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1335, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 943, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1188, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1231, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 980, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1084, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1331, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 903, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1553, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1129, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1332, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1396, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1389, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1426, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1627, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1789, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2135, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1407, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1987, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1017, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1054, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1067, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1192, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1512, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1045, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1117, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1144, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1285, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1379, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1432, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1573, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2125, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 572, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 459, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 641, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 740, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 785, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 913, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 973, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 605, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 697, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 743, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 751, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 752, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 900, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 927, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 781, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 857, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 942, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1093, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1693, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2176, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2176, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 670, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 765, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 649, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 812, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 877, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 908, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1094, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1364, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1686, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1809, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 750, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1038, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1301, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1310, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1257, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1470, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1767, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1828, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1944, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1631, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}]}
{"stage": "train", "call": 4, "rows": 256, "n_mb": 256, "global_steps": [2], "tok": 361856, "pad": 397056, "sq_pad": 708771840, "data_digest": "d68c424c2e57b07c", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 590, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 698, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 743, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 870, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 886, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2110, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 773, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 888, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 969, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 889, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1123, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1194, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1173, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1198, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1244, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1230, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1207, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1379, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1797, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1482, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1190, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1360, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1721, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1533, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1490, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1619, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1842, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2171, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 637, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 632, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 666, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 633, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 687, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 848, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 875, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 650, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 628, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 662, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 605, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 450, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 422, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 637, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 624, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 833, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 731, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 749, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 744, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1529, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1548, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1685, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1689, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1737, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1806, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1012, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1032, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1196, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2103, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1543, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1642, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1612, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1752, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1831, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2011, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2048, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2117, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 584, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 586, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 570, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 587, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 558, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 607, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 761, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1003, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 958, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1114, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1143, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1358, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 770, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 844, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 988, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 737, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 783, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 416, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 597, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 829, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 542, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 610, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2080, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2181, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2187, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2197, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1279, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1124, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 974, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1241, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 849, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1154, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 795, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1321, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1266, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1375, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 841, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 736, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 968, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 821, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1064, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2156, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1915, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2055, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2154, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2081, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1303, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1429, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1611, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1803, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1979, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1128, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1392, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1403, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2102, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1655, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2142, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1198, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1440, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1853, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2133, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1109, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1095, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1725, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1648, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1930, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2005, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1247, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1329, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1440, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1768, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1807, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2020, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2138, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 843, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 715, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 659, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 719, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 718, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 658, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 677, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1112, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1082, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1682, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2109, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1356, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1874, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1808, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1707, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1805, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1435, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1517, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2038, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2137, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}]}
{"stage": "old_log_prob", "call": 3, "rows": 512, "n_mb": 256, "global_steps": [3], "tok": 628462, "pad": 664320, "sq_pad": 1015564288, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 2, "tok": 641, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 837, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 960, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1179, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 778, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 985, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 738, "pad": 768, "max_pad": 448, "sq_pad": 303104}, {"n": 2, "tok": 1277, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 857, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 872, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 927, "pad": 1024, "max_pad": 544, "sq_pad": 526336}, {"n": 2, "tok": 1097, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 959, "pad": 1024, "max_pad": 576, "sq_pad": 532480}, {"n": 2, "tok": 1078, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1211, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1497, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1010, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1066, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1217, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1407, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1029, "pad": 1280, "max_pad": 768, "sq_pad": 851968}, {"n": 2, "tok": 1128, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1204, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 2626, "pad": 2816, "max_pad": 2304, "sq_pad": 5570560}, {"n": 2, "tok": 1120, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1199, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1417, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1151, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1169, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1214, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1299, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1670, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1254, "pad": 1280, "max_pad": 736, "sq_pad": 837632}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1874, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 3142, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1229, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1349, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1649, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1305, "pad": 1536, "max_pad": 896, "sq_pad": 1212416}, {"n": 2, "tok": 1491, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1806, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 1300, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1898, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2055, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 3266, "pad": 3328, "max_pad": 2144, "sq_pad": 5998592}, {"n": 2, "tok": 1350, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1546, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1616, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1974, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1420, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1728, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1713, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 3056, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 1454, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1557, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 2169, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2767, "pad": 2816, "max_pad": 1664, "sq_pad": 4096000}, {"n": 2, "tok": 1537, "pad": 1792, "max_pad": 1056, "sq_pad": 1656832}, {"n": 2, "tok": 1833, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1918, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2381, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 1655, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1760, "pad": 1792, "max_pad": 896, "sq_pad": 1605632}, {"n": 2, "tok": 1934, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 2079, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 1749, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1927, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 1999, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2599, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 1796, "pad": 2048, "max_pad": 1184, "sq_pad": 2148352}, {"n": 2, "tok": 2137, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2700, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3231, "pad": 3328, "max_pad": 1760, "sq_pad": 5556224}, {"n": 2, "tok": 1735, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 1929, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2296, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2874, "pad": 3072, "max_pad": 1792, "sq_pad": 4849664}, {"n": 2, "tok": 2574, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 3330, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3737, "pad": 3840, "max_pad": 1984, "sq_pad": 7380992}, {"n": 2, "tok": 4078, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 2615, "pad": 2816, "max_pad": 1600, "sq_pad": 4038656}, {"n": 2, "tok": 3105, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 3410, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 3712, "pad": 3840, "max_pad": 2048, "sq_pad": 7405568}, {"n": 2, "tok": 950, "pad": 1024, "max_pad": 512, "sq_pad": 524288}, {"n": 2, "tok": 1343, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1781, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 3176, "pad": 3328, "max_pad": 2272, "sq_pad": 6277120}, {"n": 2, "tok": 1892, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2172, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2334, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2776, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2297, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2579, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2920, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3870, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 2052, "pad": 2304, "max_pad": 1280, "sq_pad": 2686976}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2216, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 3274, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1319, "pad": 1536, "max_pad": 992, "sq_pad": 1280000}, {"n": 2, "tok": 1595, "pad": 1792, "max_pad": 960, "sq_pad": 1613824}, {"n": 2, "tok": 1785, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 3496, "pad": 3584, "max_pad": 2176, "sq_pad": 6717440}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 3130, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 3254, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3379, "pad": 3584, "max_pad": 1920, "sq_pad": 6455296}, {"n": 2, "tok": 1553, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1552, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 1658, "pad": 1792, "max_pad": 1088, "sq_pad": 1679360}, {"n": 2, "tok": 3265, "pad": 3328, "max_pad": 2176, "sq_pad": 6062080}, {"n": 2, "tok": 1585, "pad": 1792, "max_pad": 1024, "sq_pad": 1638400}, {"n": 2, "tok": 1983, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2159, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2556, "pad": 2560, "max_pad": 1344, "sq_pad": 3284992}, {"n": 2, "tok": 1399, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1836, "pad": 2048, "max_pad": 1120, "sq_pad": 2115584}, {"n": 2, "tok": 1831, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 1979, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2387, "pad": 2560, "max_pad": 1504, "sq_pad": 3377152}, {"n": 2, "tok": 2851, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3523, "pad": 3584, "max_pad": 2016, "sq_pad": 6522880}, {"n": 2, "tok": 3856, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 1894, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2174, "pad": 2304, "max_pad": 1248, "sq_pad": 2672640}, {"n": 2, "tok": 2614, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 3412, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 2689, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3418, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3893, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 4278, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2567, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 2778, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2932, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3548, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 2273, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2573, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2779, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4099, "pad": 4352, "max_pad": 2368, "sq_pad": 9543680}, {"n": 2, "tok": 2123, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2791, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3387, "pad": 3584, "max_pad": 1984, "sq_pad": 6496256}, {"n": 2, "tok": 4226, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 2903, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3075, "pad": 3328, "max_pad": 1792, "sq_pad": 5570560}, {"n": 2, "tok": 4111, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4252, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 1293, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 2120, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 1688, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2078, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1207, "pad": 1280, "max_pad": 704, "sq_pad": 827392}, {"n": 2, "tok": 1782, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2287, "pad": 2560, "max_pad": 1536, "sq_pad": 3407872}, {"n": 2, "tok": 2600, "pad": 2816, "max_pad": 1568, "sq_pad": 4016128}, {"n": 2, "tok": 3036, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 3273, "pad": 3328, "max_pad": 1696, "sq_pad": 5539840}, {"n": 2, "tok": 3459, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3865, "pad": 4096, "max_pad": 2176, "sq_pad": 8421376}, {"n": 2, "tok": 1841, "pad": 2048, "max_pad": 1248, "sq_pad": 2197504}, {"n": 2, "tok": 2261, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 2411, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2246, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}, {"n": 2, "tok": 1176, "pad": 1280, "max_pad": 672, "sq_pad": 821248}, {"n": 2, "tok": 1301, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1378, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1472, "pad": 1536, "max_pad": 800, "sq_pad": 1181696}, {"n": 2, "tok": 1714, "pad": 1792, "max_pad": 992, "sq_pad": 1624064}, {"n": 2, "tok": 2033, "pad": 2048, "max_pad": 1056, "sq_pad": 2099200}, {"n": 2, "tok": 2267, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2661, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2306, "pad": 2560, "max_pad": 1440, "sq_pad": 3328000}, {"n": 2, "tok": 2627, "pad": 2816, "max_pad": 1536, "sq_pad": 3997696}, {"n": 2, "tok": 2950, "pad": 3072, "max_pad": 1664, "sq_pad": 4751360}, {"n": 2, "tok": 3068, "pad": 3328, "max_pad": 1824, "sq_pad": 5588992}, {"n": 2, "tok": 690, "pad": 768, "max_pad": 416, "sq_pad": 296960}, {"n": 2, "tok": 728, "pad": 768, "max_pad": 384, "sq_pad": 294912}, {"n": 2, "tok": 769, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 822, "pad": 1024, "max_pad": 640, "sq_pad": 557056}, {"n": 2, "tok": 1813, "pad": 2048, "max_pad": 1152, "sq_pad": 2129920}, {"n": 2, "tok": 2357, "pad": 2560, "max_pad": 1312, "sq_pad": 3278848}, {"n": 2, "tok": 2639, "pad": 2816, "max_pad": 1472, "sq_pad": 3973120}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4238, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4320, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 3023, "pad": 3072, "max_pad": 1760, "sq_pad": 4818944}, {"n": 2, "tok": 3020, "pad": 3072, "max_pad": 1600, "sq_pad": 4726784}, {"n": 2, "tok": 3777, "pad": 3840, "max_pad": 1952, "sq_pad": 7374848}, {"n": 2, "tok": 3919, "pad": 4096, "max_pad": 2336, "sq_pad": 8554496}, {"n": 2, "tok": 1312, "pad": 1536, "max_pad": 928, "sq_pad": 1230848}, {"n": 2, "tok": 1435, "pad": 1536, "max_pad": 864, "sq_pad": 1198080}, {"n": 2, "tok": 1357, "pad": 1536, "max_pad": 832, "sq_pad": 1187840}, {"n": 2, "tok": 1467, "pad": 1536, "max_pad": 768, "sq_pad": 1179648}, {"n": 2, "tok": 3367, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3462, "pad": 3584, "max_pad": 1856, "sq_pad": 6430720}, {"n": 2, "tok": 3569, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4235, "pad": 4352, "max_pad": 2240, "sq_pad": 9478144}, {"n": 2, "tok": 2673, "pad": 2816, "max_pad": 1504, "sq_pad": 3983360}, {"n": 2, "tok": 2373, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2231, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2582, "pad": 2816, "max_pad": 1408, "sq_pad": 3964928}, {"n": 2, "tok": 2496, "pad": 2560, "max_pad": 1376, "sq_pad": 3295232}, {"n": 2, "tok": 2270, "pad": 2304, "max_pad": 1152, "sq_pad": 2654208}, {"n": 2, "tok": 2613, "pad": 2816, "max_pad": 1728, "sq_pad": 4169728}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1568, "sq_pad": 4720640}, {"n": 2, "tok": 1800, "pad": 2048, "max_pad": 1088, "sq_pad": 2105344}, {"n": 2, "tok": 2235, "pad": 2304, "max_pad": 1312, "sq_pad": 2705408}, {"n": 2, "tok": 2437, "pad": 2560, "max_pad": 1600, "sq_pad": 3481600}, {"n": 2, "tok": 3576, "pad": 3840, "max_pad": 2336, "sq_pad": 7718912}, {"n": 2, "tok": 3481, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 4139, "pad": 4352, "max_pad": 2336, "sq_pad": 9521152}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4322, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2690, "pad": 2816, "max_pad": 1440, "sq_pad": 3966976}, {"n": 2, "tok": 4068, "pad": 4352, "max_pad": 2400, "sq_pad": 9570304}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4292, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2906, "pad": 3072, "max_pad": 1632, "sq_pad": 4737024}, {"n": 2, "tok": 3270, "pad": 3328, "max_pad": 1728, "sq_pad": 5545984}, {"n": 2, "tok": 3350, "pad": 3584, "max_pad": 2048, "sq_pad": 6553600}, {"n": 2, "tok": 3809, "pad": 3840, "max_pad": 2240, "sq_pad": 7577600}, {"n": 2, "tok": 1627, "pad": 1792, "max_pad": 928, "sq_pad": 1607680}, {"n": 2, "tok": 2354, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2372, "pad": 2560, "max_pad": 1408, "sq_pad": 3309568}, {"n": 2, "tok": 2128, "pad": 2304, "max_pad": 1504, "sq_pad": 2902016}, {"n": 2, "tok": 3907, "pad": 4096, "max_pad": 2304, "sq_pad": 8519680}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3834, "pad": 4096, "max_pad": 2144, "sq_pad": 8407040}, {"n": 2, "tok": 4260, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4258, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 4264, "pad": 4352, "max_pad": 2208, "sq_pad": 9472000}, {"n": 2, "tok": 3360, "pad": 3584, "max_pad": 1888, "sq_pad": 6440960}, {"n": 2, "tok": 3700, "pad": 3840, "max_pad": 2016, "sq_pad": 7391232}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 4296, "pad": 4352, "max_pad": 2176, "sq_pad": 9469952}, {"n": 2, "tok": 2100, "pad": 2304, "max_pad": 1216, "sq_pad": 2662400}, {"n": 2, "tok": 2436, "pad": 2560, "max_pad": 1472, "sq_pad": 3350528}, {"n": 2, "tok": 2085, "pad": 2304, "max_pad": 1344, "sq_pad": 2727936}, {"n": 2, "tok": 2237, "pad": 2304, "max_pad": 1184, "sq_pad": 2656256}]}
{"stage": "ref", "call": 3, "rows": 512, "n_mb": 64, "global_steps": [3], "tok": 628462, "pad": 628728, "sq_pad": 922139448, "data_digest": "688f940efd03db7b", "tp": 2, "cp": 1, "thd": true, "fp8": null, "align": 2, "total_align": null, "bucket": null, "mb": [{"n": 8, "tok": 3617, "pad": 3620, "max_pad": 664, "sq_pad": 1733104}, {"n": 8, "tok": 3778, "pad": 3784, "max_pad": 740, "sq_pad": 1907128}, {"n": 8, "tok": 3753, "pad": 3756, "max_pad": 616, "sq_pad": 1791104}, {"n": 8, "tok": 4745, "pad": 4750, "max_pad": 784, "sq_pad": 2911252}, {"n": 8, "tok": 4700, "pad": 4704, "max_pad": 776, "sq_pad": 2824528}, {"n": 8, "tok": 5987, "pad": 5990, "max_pad": 2118, "sq_pad": 6639780}, {"n": 8, "tok": 4887, "pad": 4892, "max_pad": 716, "sq_pad": 3030656}, {"n": 8, "tok": 5352, "pad": 5356, "max_pad": 846, "sq_pad": 3664712}, {"n": 8, "tok": 7928, "pad": 7934, "max_pad": 2108, "sq_pad": 9462740}, {"n": 8, "tok": 5718, "pad": 5722, "max_pad": 858, "sq_pad": 4148172}, {"n": 8, "tok": 6229, "pad": 6232, "max_pad": 960, "sq_pad": 4936136}, {"n": 8, "tok": 8519, "pad": 8522, "max_pad": 2112, "sq_pad": 10557652}, {"n": 8, "tok": 6486, "pad": 6490, "max_pad": 1076, "sq_pad": 5386900}, {"n": 8, "tok": 7917, "pad": 7920, "max_pad": 1570, "sq_pad": 8684624}, {"n": 8, "tok": 7947, "pad": 7950, "max_pad": 1634, "sq_pad": 8582676}, {"n": 8, "tok": 7669, "pad": 7674, "max_pad": 1298, "sq_pad": 7573876}, {"n": 8, "tok": 7428, "pad": 7434, "max_pad": 1058, "sq_pad": 6972316}, {"n": 8, "tok": 8274, "pad": 8278, "max_pad": 1526, "sq_pad": 8879388}, {"n": 8, "tok": 9864, "pad": 9870, "max_pad": 1684, "sq_pad": 12859676}, {"n": 8, "tok": 8834, "pad": 8836, "max_pad": 1602, "sq_pad": 10193504}, {"n": 8, "tok": 13719, "pad": 13726, "max_pad": 2152, "sq_pad": 24344348}, {"n": 8, "tok": 12842, "pad": 12848, "max_pad": 1934, "sq_pad": 21014944}, {"n": 8, "tok": 7250, "pad": 7254, "max_pad": 2120, "sq_pad": 8575796}, {"n": 8, "tok": 9174, "pad": 9178, "max_pad": 1496, "sq_pad": 10771108}, {"n": 8, "tok": 11666, "pad": 11672, "max_pad": 2142, "sq_pad": 17866232}, {"n": 8, "tok": 9662, "pad": 9668, "max_pad": 2128, "sq_pad": 12663104}, {"n": 8, "tok": 8195, "pad": 8200, "max_pad": 2112, "sq_pad": 10175240}, {"n": 8, "tok": 12436, "pad": 12438, "max_pad": 1746, "sq_pad": 19490692}, {"n": 8, "tok": 8028, "pad": 8034, "max_pad": 2122, "sq_pad": 9639684}, {"n": 8, "tok": 8283, "pad": 8288, "max_pad": 1342, "sq_pad": 8847040}, {"n": 8, "tok": 7045, "pad": 7048, "max_pad": 1036, "sq_pad": 6338816}, {"n": 8, "tok": 12617, "pad": 12622, "max_pad": 2128, "sq_pad": 20789004}, {"n": 8, "tok": 10094, "pad": 10100, "max_pad": 1734, "sq_pad": 13418408}, {"n": 8, "tok": 14278, "pad": 14282, "max_pad": 2140, "sq_pad": 26298732}, {"n": 8, "tok": 11825, "pad": 11830, "max_pad": 1824, "sq_pad": 17775484}, {"n": 8, "tok": 11724, "pad": 11728, "max_pad": 2116, "sq_pad": 18251576}, {"n": 8, "tok": 12527, "pad": 12532, "max_pad": 2114, "sq_pad": 20915720}, {"n": 8, "tok": 14341, "pad": 14344, "max_pad": 2126, "sq_pad": 26446704}, {"n": 8, "tok": 7179, "pad": 7182, "max_pad": 1134, "sq_pad": 6701220}, {"n": 8, "tok": 7876, "pad": 7880, "max_pad": 1378, "sq_pad": 8514672}, {"n": 8, "tok": 13633, "pad": 13636, "max_pad": 1956, "sq_pad": 23434824}, {"n": 8, "tok": 8759, "pad": 8764, "max_pad": 1238, "sq_pad": 9723504}, {"n": 8, "tok": 5327, "pad": 5334, "max_pad": 772, "sq_pad": 3603052}, {"n": 8, "tok": 8675, "pad": 8678, "max_pad": 1396, "sq_pad": 9680604}, {"n": 8, "tok": 10951, "pad": 10954, "max_pad": 1574, "sq_pad": 15209276}, {"n": 8, "tok": 3009, "pad": 3014, "max_pad": 442, "sq_pad": 1142652}, {"n": 8, "tok": 11067, "pad": 11072, "max_pad": 2130, "sq_pad": 16992328}, {"n": 8, "tok": 16952, "pad": 16960, "max_pad": 2120, "sq_pad": 35955200}, {"n": 8, "tok": 17280, "pad": 17280, "max_pad": 2160, "sq_pad": 37324800}, {"n": 8, "tok": 13739, "pad": 13742, "max_pad": 2180, "sq_pad": 24141564}, {"n": 8, "tok": 5571, "pad": 5576, "max_pad": 790, "sq_pad": 3913200}, {"n": 8, "tok": 14633, "pad": 14636, "max_pad": 2124, "sq_pad": 27025008}, {"n": 8, "tok": 9859, "pad": 9864, "max_pad": 1482, "sq_pad": 12406200}, {"n": 8, "tok": 10285, "pad": 10288, "max_pad": 1548, "sq_pad": 13464592}, {"n": 8, "tok": 10048, "pad": 10050, "max_pad": 2082, "sq_pad": 13901636}, {"n": 8, "tok": 16264, "pad": 16270, "max_pad": 2162, "sq_pad": 33348828}, {"n": 8, "tok": 15342, "pad": 15342, "max_pad": 2146, "sq_pad": 30356012}, {"n": 8, "tok": 13335, "pad": 13340, "max_pad": 2230, "sq_pad": 22721584}, {"n": 8, "tok": 8481, "pad": 8486, "max_pad": 1356, "sq_pad": 9385660}, {"n": 8, "tok": 16261, "pad": 16262, "max_pad": 2130, "sq_pad": 33286300}, {"n": 8, "tok": 17032, "pad": 17040, "max_pad": 2130, "sq_pad": 36295200}, {"n": 8, "tok": 17056, "pad": 17056, "max_pad": 2132, "sq_pad": 36363392}, {"n": 8, "tok": 15652, "pad": 15654, "max_pad": 2148, "sq_pad": 30959068}, {"n": 8, "tok": 8858, "pad": 8862, "max_pad": 1350, "sq_pad": 9926516}]}
{"stage": "train", "call": 5, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 250549, "pad": 285696, "sq_pad": 368967680, "data_digest": "91adaf98ac12c37a", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 322, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 319, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 355, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 478, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 516, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 371, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 407, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 480, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 505, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 319, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 538, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 438, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 419, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 424, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 448, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 461, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 466, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 482, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 615, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 430, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 529, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 531, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 547, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 565, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 784, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 485, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 525, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 530, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 536, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 602, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 615, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 631, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 776, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 511, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 518, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 561, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 567, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 570, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 634, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 508, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 2118, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 553, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 567, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 525, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 701, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 552, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 599, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 577, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 592, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 596, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 618, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 653, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 825, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 845, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 541, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 713, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 779, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 879, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 893, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1034, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2108, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 603, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 626, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 663, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 686, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 787, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 791, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 858, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 614, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 691, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 698, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 805, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 822, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 960, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 654, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 948, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 950, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1005, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1050, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1155, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 704, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 807, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 808, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 808, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 899, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1075, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 696, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 724, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 859, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 869, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 993, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1486, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1570, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 716, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 738, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 758, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1070, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1099, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1133, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 731, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 806, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 921, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 917, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1001, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1083, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1298, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 777, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 878, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 873, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 887, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 913, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1021, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1022, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1057, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 835, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 914, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 987, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 959, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1040, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1074, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1525, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 863, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 933, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 969, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1168, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1187, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1513, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1547, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1684, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 863, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 872, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 932, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1118, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1178, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1272, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1602, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1059, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1515, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1533, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1797, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1837, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1900, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1927, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2151, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1199, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1416, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1487, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1618, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1641, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1769, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1779, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1933, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 483, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 467, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 588, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 755, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 827, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 954, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1056, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2120, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 882, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1010, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1119, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1281, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1495, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1117, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1180, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1289, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1290, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1309, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1611, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1729, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1023, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1029, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1041, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1079, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1107, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1109, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1146, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2128, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 526, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 793, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 801, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 794, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 797, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 988, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1385, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1320, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1353, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1522, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1608, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1620, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1634, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1745, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 767, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 786, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 763, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 697, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 961, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1144, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 2121, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 739, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 846, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 953, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1030, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1091, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1215, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1341, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 734, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 665, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 924, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 912, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1035, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1033, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 946, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1039, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1348, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1463, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1388, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1550, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1973, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2127, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1729, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}]}
{"stage": "train", "call": 6, "rows": 256, "n_mb": 256, "global_steps": [3], "tok": 377913, "pad": 412928, "sq_pad": 741146624, "data_digest": "fa37560b8229e6ff", "tp": 2, "cp": 1, "thd": true, "fp8": "mxfp8", "align": 32, "total_align": 256, "bucket": null, "mb": [{"n": 1, "tok": 930, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 964, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1053, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1121, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1265, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1679, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1733, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1236, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1453, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1698, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1720, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1754, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2139, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1218, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1349, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1387, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1391, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1435, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1497, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1724, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1824, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 948, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1263, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1310, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1351, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1428, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1984, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2115, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 989, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1134, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1245, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1546, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1572, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1815, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2113, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1436, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1518, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1557, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2011, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2100, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2126, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 667, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 626, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1134, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 986, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 916, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 772, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1097, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 981, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 699, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 508, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 1139, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 643, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 997, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1290, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1222, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1378, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1476, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1560, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1606, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1667, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1703, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1756, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1910, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1955, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 799, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1042, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1157, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1174, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1237, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1111, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1135, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 595, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 581, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 607, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 771, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 735, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 737, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 796, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 918, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 992, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1041, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1207, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1060, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1266, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1395, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1104, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1202, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1253, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1374, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1377, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1573, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1498, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1570, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 333, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 357, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 354, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 374, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 384, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 385, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 381, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 441, "pad": 512, "max_pad": 512, "sq_pad": 262144}, {"n": 1, "tok": 894, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 919, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1242, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1115, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1325, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1314, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2119, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2160, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1301, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1722, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1464, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1556, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1888, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1889, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1739, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2180, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 591, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 721, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 646, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 789, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 683, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 674, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 747, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 720, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 1674, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1693, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1722, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1740, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1874, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1695, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2111, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2124, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1482, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1191, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1361, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1012, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1291, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 940, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1387, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1195, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1162, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1334, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1138, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1087, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1526, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1547, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1359, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1068, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 732, "pad": 768, "max_pad": 768, "sq_pad": 589824}, {"n": 1, "tok": 965, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1270, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 954, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1483, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1494, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 2082, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1672, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1809, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1998, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2141, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2161, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1438, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1252, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1922, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2146, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1439, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1467, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1725, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1545, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1528, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1822, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1580, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2229, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 840, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 787, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1061, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1293, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1132, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1240, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 773, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1355, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 1777, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1704, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2130, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2129, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2132, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1690, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1670, "pad": 1792, "max_pad": 1792, "sq_pad": 3211264}, {"n": 1, "tok": 1795, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 1905, "pad": 2048, "max_pad": 2048, "sq_pad": 4194304}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 2148, "pad": 2304, "max_pad": 2304, "sq_pad": 5308416}, {"n": 1, "tok": 1081, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1019, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1086, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1350, "pad": 1536, "max_pad": 1536, "sq_pad": 2359296}, {"n": 1, "tok": 929, "pad": 1024, "max_pad": 1024, "sq_pad": 1048576}, {"n": 1, "tok": 1156, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1182, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}, {"n": 1, "tok": 1055, "pad": 1280, "max_pad": 1280, "sq_pad": 1638400}]}


==> anc/data/controlled/nsys/bf16_actor_compute_log_prob_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
28.7,2014015133,53514,37635.3,5150.0,1730,5582212,231483.6,cudaMemcpyAsync
22.4,1573925313,446871,3522.1,3010.0,2240,393337,2115.9,cudaLaunchKernel
12.7,889566807,19,46819305.6,603445.0,144539,853610338,195440504.3,cuMemSetAccess
10.3,719773865,224,3213276.2,45215.0,15330,327544209,30762767.2,cuMemMap
6.9,487187578,224,2174944.5,36140.0,10080,326889525,22470661.5,cuMemCreate
4.8,334179890,76032,4395.3,3720.0,2530,196838,2049.4,cuLaunchKernelEx
4.4,307751177,46600,6604.1,3890.0,1520,160729,4166.2,cudaStreamSynchronize
3.1,214850362,116739,1840.4,1610.0,1270,45830,681.0,cudaEventQuery
1.8,128176813,116738,1098.0,740.0,360,2330080,7718.8,cudaEventRecord
1.3,87815613,77824,1128.4,970.0,410,202488,1181.0,cudaStreamWaitEvent
0.7,51853533,38914,1332.5,1260.0,430,105909,1033.5,cudaEventRecordWithFlags_v11010
0.6,44487221,446870,99.6,90.0,60,18730,90.9,cuKernelGetName
0.6,44211446,147212,300.3,250.0,140,17280,170.1,cudaStreamIsCapturing_v10000
0.4,26239634,38914,674.3,590.0,230,65519,449.6,cudaEventCreateWithFlags
0.3,23999631,77824,308.4,270.0,150,21019,202.8,cudaStreamGetCaptureInfo_v12030
0.3,23333726,38912,599.7,560.0,280,8010,214.6,cudaGetFuncBySymbol_v11000
0.3,21448144,38914,551.2,480.0,200,83819,628.4,cudaEventDestroy
0.2,13888997,77826,178.5,150.0,129,286258,1293.5,cudaThreadExchangeStreamCaptureMode_v10010
0.1,9933481,74240,133.8,110.0,59,17660,113.8,cuKernelGetAttribute
0.0,1160768,256,4534.3,4100.0,3390,15240,1566.4,cuLaunchKernel
0.0,84810,2,42405.0,42405.0,560,84250,59177.8,cuKernelSetAttribute
0.0,48349,1,48349.0,48349.0,48349,48349,0.0,cuLibraryLoadData
0.0,21030,1,21030.0,21030.0,21030,21030,0.0,cudaDeviceSynchronize
0.0,7570,1,7570.0,7570.0,7570,7570,0.0,cuProfilerStart
0.0,210,1,210.0,210.0,210,210,0.0,cuLibraryGetKernel


==> anc/data/controlled/nsys/bf16_actor_compute_log_prob_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
10.8,1001253427,8489,117947.2,70016.0,25696,1651104,161537.6,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
9.2,856538421,18688,45833.6,44864.0,24864,808096,20030.9,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
9.0,839106936,18688,44900.8,41248.0,27392,918080,32089.7,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
8.4,779489518,9216,84580.0,68144.0,23328,180928,45303.7,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
5.1,477351115,2628,181640.5,174896.0,89472,269952,64795.2,nvjet_sm100_tst_256x240_64x4_2x1_2cta_v_bz_TNT
4.4,408829275,768,532329.8,497776.0,134208,971776,223442.1,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.9,359295409,9216,38986.0,37472.0,10496,68544,15678.0,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.6,333108306,36864,9036.1,7424.0,2720,21504,5086.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.5,325866938,18432,17679.4,13152.0,4128,46176,11689.2,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
3.3,310376385,9216,33678.0,31232.0,8608,60608,15443.8,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.2,298497965,2411,123806.7,120992.0,15456,903200,102475.7,nvjet_sm100_tst_256x128_64x5_2x1_2cta_v_bz_TNT
2.6,243937109,3650,66832.1,52736.0,20288,797216,67029.2,nvjet_sm100_tst_128x192_64x7_2x1_2cta_v_bz_TNT
2.6,242386597,512,473411.3,439648.0,120288,835616,203625.0,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.9,179607642,27648,6496.2,5760.0,2720,18112,3542.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.7,155266921,12848,12084.9,11264.0,6944,18880,3109.2,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)8192, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)8192, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.6,152774436,36864,4144.3,4064.0,1568,7904,1674.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.5,143817516,2039,70533.4,69376.0,15488,737344,67591.6,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
1.3,122978643,256,480385.3,446064.0,122560,843744,205509.9,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
1.3,117924138,9216,12795.6,10848.0,3808,25920,6600.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.2,110496588,512,215813.6,200416.0,56192,384000,92359.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
1.2,109878607,1606,68417.6,67184.0,15264,803904,75183.5,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
1.1,103775534,1152,90082.9,84480.0,42176,207296,47424.4,nvjet_sm100_tst_256x224_64x4_2x1_2cta_v_bz_TNT
1.0,95646970,18432,5189.2,4160.0,2336,10912,2328.6,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.0,90415799,18432,4905.4,4000.0,3040,9472,1830.7,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.0,90171412,512,176116.0,165264.0,70944,294368,65502.6,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
0.9,81732081,1476,55374.0,57680.0,22880,114848,25326.0,nvjet_sm100_tst_256x208_64x4_2x1_2cta_v_bz_TNT
0.9,81470865,18432,4420.1,3808.0,1728,7872,1963.2,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.8,71015154,513,138431.1,126752.0,2464,226080,49080.6,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.6,60224121,256,235250.5,215168.0,75776,405504,95650.9,triton_red_fused_mul_sum_0
0.6,57637399,1908,30208.3,31136.0,17696,46624,10829.3,nvjet_sm100_tst_128x160_64x8_2x1_2cta_v_bz_TNT
0.6,56376825,720,78301.1,101568.0,37472,105152,30132.3,nvjet_sm100_tst_256x120_64x4_1x4_h_bz_TNT
0.6,56164025,37120,1513.0,1504.0,1184,2112,139.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.6,55035444,792,69489.2,61280.0,24032,119264,38326.3,nvjet_sm100_tst_256x224_64x4_2x2_2cta_h_bz_TNT
0.6,54650137,36864,1482.5,1472.0,1216,2080,131.4,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.5,50300826,1008,49901.6,41536.0,27552,79520,22202.2,nvjet_sm100_tst_256x136_64x4_1x2_h_bz_TNT
0.5,49427482,18432,2681.6,2688.0,2112,3328,170.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.5,49088953,18432,2663.2,2688.0,2144,3168,181.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.4,39360057,397,99143.7,45248.0,42304,459328,61508.9,nvjet_sm100_tst_192x288_64x5_2x1_2cta_v_bz_TNT
0.4,37073435,18474,2006.8,2144.0,1216,3040,349.9,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.4,36518520,18432,1981.3,1984.0,1440,2752,209.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.4,35207508,5840,6028.7,5824.0,3488,8576,1451.6,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.3,27999135,360,77775.4,65248.0,47168,126944,31436.4,nvjet_sm100_tst_256x240_64x4_2x2_2cta_h_bz_TNT
0.3,27248733,651,41856.7,52000.0,12480,466144,34750.3,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.3,25434781,612,41560.1,24992.0,24448,66656,19978.9,nvjet_sm100_tst_128x240_64x6_2x1_2cta_v_bz_TNT
0.3,25252733,18432,1370.0,1312.0,896,2176,242.9,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.3,24723966,18432,1341.4,1376.0,992,1824,120.8,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,23419710,1536,15247.2,10880.0,7552,3508127,90869.8,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.2,22296637,505,44151.8,45376.0,17792,396864,25253.3,nvjet_sm100_tst_128x160_64x8_2x2_2cta_h_bz_TNT
0.2,19682911,360,54674.8,66416.0,25024,69312,16691.8,nvjet_sm100_tst_192x160_64x6_2x1_2cta_v_bz_TNT
0.2,17048445,576,29598.0,29424.0,16160,43776,13080.7,nvjet_sm100_tst_256x136_64x4_2x1_v_bz_TNT
0.2,14958909,108,138508.4,138400.0,137088,140640,685.2,nvjet_sm100_tst_256x256_64x4_2x2_2cta_h_bz_TNT
0.2,14108221,252,55985.0,36992.0,36192,105632,30358.4,nvjet_sm100_tst_128x248_64x4_4x1_v_bz_TNT
0.1,13694334,324,42266.5,25840.0,24640,68576,19442.6,nvjet_sm100_tst_128x232_64x4_2x1_v_bz_TNT
0.1,12764286,396,32233.0,23424.0,22912,62592,15068.9,nvjet_sm100_tst_128x224_64x7_2x1_2cta_v_bz_TNT
0.1,11608990,180,64494.4,68768.0,45920,71456,8780.0,nvjet_sm100_tst_256x128_64x5_2x4_2cta_h_bz_TNT
0.1,10997214,324,33942.0,33920.0,33344,37248,398.6,nvjet_sm100_tst_176x128_64x8_2x2_2cta_h_bz_TNN
0.1,10579998,291,36357.4,35648.0,19424,299584,27129.5,nvjet_sm100_tst_176x128_64x8_1x2_2cta_h_bz_TNN
0.1,10452828,288,36294.5,27264.0,26720,52704,11869.6,nvjet_sm100_tst_192x176_64x6_2x1_2cta_v_bz_TNT
0.1,10218880,216,47309.6,47264.0,46720,48224,240.3,nvjet_sm100_tst_192x224_64x5_2x2_2cta_h_bz_TNT
0.1,10079775,324,31110.4,34240.0,19104,37888,6238.4,nvjet_sm100_tst_128x160_64x5_4x1_v_bz_TNT
0.1,9266942,144,64353.8,64272.0,34752,95328,29289.6,nvjet_sm100_tst_160x192_64x6_2x2_2cta_h_bz_TNN
0.1,8691679,216,40239.3,40608.0,37376,41600,990.8,nvjet_sm100_tst_128x192_64x5_4x1_v_bz_TNT
0.1,8093758,216,37471.1,37664.0,35104,38368,689.0,nvjet_sm100_tst_192x240_64x5_2x1_2cta_v_bz_TNT
0.1,7794622,252,30931.0,24928.0,15008,67424,16406.5,nvjet_sm100_tst_192x160_64x6_2x2_2cta_h_bz_TNT
0.1,6579488,180,36552.7,30880.0,30464,60288,11320.8,nvjet_sm100_tst_192x208_64x5_2x2_2cta_h_bz_TNT
0.1,6476253,144,44974.0,44944.0,24288,66976,20394.1,nvjet_sm100_tst_128x216_64x4_2x1_v_bz_TNT
0.1,6255744,216,28961.8,28864.0,16480,42112,12237.1,nvjet_sm100_tst_256x136_64x4_1x4_h_bz_TNT
0.1,5788703,180,32159.5,32128.0,31520,33408,354.3,nvjet_sm100_tst_256x96_64x5_2x1_2cta_v_bz_TNT
0.1,5112127,256,19969.2,18720.0,7296,32960,7310.6,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.1,4731904,7,675986.3,675712.0,674304,677600,1172.0,nvjet_sm100_tst_384x160_64x3_2x2_2cta_h_bz_TNT
0.0,4384896,3584,1223.5,1152.0,896,2048,189.0,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,4155008,2306,1801.8,1792.0,1312,2784,242.5,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,3347359,144,23245.5,23424.0,13248,33664,9736.7,nvjet_sm100_tst_128x200_64x5_4x1_v_bz_TNT
0.0,2918815,108,27026.1,26976.0,26720,27808,186.8,nvjet_sm100_tst_192x176_64x6_2x2_2cta_h_bz_TNT
0.0,2891744,1536,1882.6,1920.0,1312,2624,255.4,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2844192,72,39502.7,38864.0,38400,41472,1142.6,nvjet_sm100_tst_256x200_64x3_1x2_h_bz_TNT
0.0,2431935,256,9499.7,9504.0,8704,10080,262.9,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,2390624,108,22135.4,22016.0,21664,23424,342.6,nvjet_sm100_tst_128x208_64x7_2x1_2cta_v_bz_TNT
0.0,2373311,1536,1545.1,1536.0,1056,2176,230.0,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,2330208,108,21576.0,21472.0,21088,22880,355.6,nvjet_sm100_tst_128x200_64x5_2x1_v_bz_TNT
0.0,2286656,108,21172.7,19744.0,12160,31776,7650.4,nvjet_sm100_tst_128x168_64x5_4x1_v_bz_TNT
0.0,2209792,2306,958.3,928.0,672,1440,145.5,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,2205088,72,30626.2,29856.0,21024,40960,9343.1,nvjet_sm100_tst_192x128_64x6_2x2_2cta_h_bz_TNT
0.0,2065056,1280,1613.3,1536.0,1152,2464,241.6,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2043871,1794,1139.3,1152.0,704,1600,149.0,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,1936032,72,26889.3,26752.0,14912,39360,11805.6,nvjet_sm100_tst_128x216_64x4_4x1_v_bz_TNT
0.0,1908927,1792,1065.2,1088.0,736,1536,98.9,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1815391,108,16809.2,16768.0,16544,19456,288.2,nvjet_sm100_tst_144x128_64x8_2x2_2cta_h_bz_TNN
0.0,1775008,36,49305.8,49440.0,46656,50368,758.0,nvjet_sm100_tst_128x240_64x4_4x1_v_bz_TNT
0.0,1758560,256,6869.4,6656.0,3712,10560,1714.8,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,1746976,4,436744.0,437344.0,432096,440192,3382.0,nvjet_sm100_tst_256x128_64x4_4x1_v_bz_TNT
0.0,1709536,72,23743.6,23568.0,14240,33664,9459.7,nvjet_sm100_tst_192x144_64x6_2x2_2cta_h_bz_TNT
0.0,1691520,72,23493.3,23568.0,13792,33248,9468.8,nvjet_sm100_tst_128x224_64x7_2x2_2cta_h_bz_TNT
0.0,1590048,72,22084.0,22096.0,13120,31136,8861.9,nvjet_sm100_tst_128x208_64x7_2x2_2cta_h_bz_TNT
0.0,1549824,1537,1008.3,992.0,704,1600,154.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,1438272,3,479424.0,478560.0,476160,483552,3771.0,nvjet_sm100_tst_320x192_64x4_2x2_2cta_h_bz_TNT
0.0,1409440,72,19575.6,19648.0,11648,28000,7803.1,nvjet_sm100_tst_128x176_64x7_2x2_2cta_h_bz_TNT
0.0,1383872,768,1801.9,1792.0,1312,2304,164.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1357696,512,2651.8,2656.0,2208,3264,225.7,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,1225887,72,17026.2,16992.0,16480,18432,370.1,nvjet_sm100_tst_128x144_64x8_2x1_2cta_v_bz_TNT
0.0,1205760,768,1570.0,1600.0,1024,2112,225.8,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1147295,768,1493.9,1472.0,960,2208,186.7,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1130047,256,4414.2,4384.0,4000,5280,202.7,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,1095072,512,2138.8,2112.0,1536,2816,230.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1084896,512,2118.9,2080.0,1632,2816,213.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1052383,512,2055.4,2080.0,1280,2752,211.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1002816,512,1958.6,1952.0,1504,2432,165.4,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1000032,36,27778.7,27760.0,27456,28672,237.5,nvjet_sm100_tst_128x272_64x4_2x1_v_bz_TNT
0.0,909600,512,1776.6,1760.0,1472,2336,135.1,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,897664,512,1753.3,1760.0,1376,2144,134.3,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,858976,256,3355.4,3392.0,2592,3936,203.2,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,843872,36,23440.9,23328.0,23040,26240,509.3,nvjet_sm100_tst_192x144_64x6_2x1_2cta_v_bz_TNT
0.0,818560,514,1592.5,1632.0,1024,2240,203.9,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,812672,512,1587.3,1568.0,1184,2176,187.3,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,719520,36,19986.7,19920.0,19712,20832,213.8,nvjet_sm100_tst_192x112_64x6_2x2_2cta_h_bz_TNT
0.0,693919,36,19275.5,19264.0,18912,19616,166.7,nvjet_sm100_tst_128x176_64x7_2x1_2cta_v_bz_TNT
0.0,646400,2,323200.0,323200.0,322560,323840,905.1,nvjet_sm100_tst_384x160_64x3_2x1_2cta_v_bz_TNT
0.0,626784,268,2338.7,1792.0,1216,23360,3676.0,"void at::native::<unnamed>::CatArrayBatchedCopy_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,566432,256,2212.6,2240.0,1664,2784,203.4,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,553504,36,15375.1,15392.0,14656,16288,323.0,nvjet_sm100_tst_128x112_64x9_2x1_2cta_v_bz_TNT
0.0,497856,256,1944.8,1952.0,1568,2368,132.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,483712,36,13436.4,13376.0,13216,14144,186.1,nvjet_sm100_tst_128x184_64x5_4x1_v_bz_TNT
0.0,474143,256,1852.1,1824.0,1792,2112,65.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,460992,225,2048.9,2048.0,1856,2432,102.7,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,407104,225,1809.4,1792.0,1664,2240,77.6,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,391296,225,1739.1,1728.0,1312,2144,171.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,388575,210,1850.4,1888.0,1312,2432,241.7,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,365440,256,1427.5,1536.0,1184,1824,196.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,339712,256,1327.0,1312.0,1152,1728,80.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,285216,1,285216.0,285216.0,285216,285216,0.0,nvjet_sm100_tst_384x168_64x3_1x4_h_bz_TNT
0.0,257632,225,1145.0,1152.0,960,1504,75.4,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,2176,1,2176.0,2176.0,2176,2176,0.0,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"


==> anc/data/controlled/nsys/bf16_actor_compute_log_prob_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
92.6,22298914791,1,22298914791.0,22298914791.0,22298914791,22298914791,0.0,StartEnd,:actor_compute_log_prob
3.0,721277558,36864,19565.9,16600.0,10790,1736125,16269.1,PushPop,:nvte_cublas_gemm_v2
1.8,439852620,18688,23536.6,24820.0,16120,101980,5229.3,PushPop,NCCL:ncclReduceScatter
1.4,333386061,18688,17839.6,16280.0,13840,219008,4347.3,PushPop,NCCL:ncclAllGather
1.0,241046410,74240,3246.9,3680.0,250,219108,3109.0,PushPop,:nvte_rmsnorm_fwd
0.1,31539868,2306,13677.3,12909.5,9340,91300,4052.4,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.1,26891132,1538,17484.5,15670.0,9339,139149,6986.0,PushPop,NCCL:ncclAllReduce


==> anc/data/controlled/nsys/bf16_actor_update_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
32.5,5654184852,1708026,3310.4,3080.0,2140,598995,1897.8,cudaLaunchKernel
12.2,2126283861,190256,11175.9,4060.0,1650,13605712,65076.2,cudaMemcpyAsync
9.6,1672022996,1157017,1445.1,1410.0,310,32849825,30551.3,cudaEventQuery
9.2,1609473937,411140,3914.7,3730.0,2230,233898,1933.1,cuLaunchKernelEx
8.5,1478392976,134670,10977.9,10670.0,1500,22907491,143875.4,cudaStreamSynchronize
6.8,1176426771,96,12254445.5,42309.5,12160,319906466,52667965.3,cuMemCreate
5.7,984856663,96,10258923.6,27925.0,15490,326290051,53143658.5,cuMemMap
4.1,713738293,863764,826.3,590.0,290,40538868,49640.8,cudaEventRecord
3.0,521337241,675852,771.4,670.0,360,35130,379.4,cudaStreamWaitEvent
1.6,281378650,263182,1069.1,1010.0,330,681474,1895.4,cudaEventRecordWithFlags_v11010
1.1,195643923,741924,263.7,220.0,140,18780,157.9,cudaStreamIsCapturing_v10000
1.1,184330377,337932,545.5,459.0,200,324658,1668.7,cudaEventCreateWithFlags
1.0,168098297,1708024,98.4,80.0,59,30989,94.9,cuKernelGetName
1.0,166611912,74,2251512.3,90949.0,56760,75607434,9285707.3,cuMemSetAccess
0.8,138111646,337932,408.7,330.0,180,250248,1499.0,cudaEventDestroy
0.6,112615409,188420,597.7,560.0,270,11480,230.7,cudaGetFuncBySymbol_v11000
0.6,111432855,376840,295.7,240.0,140,19320,186.2,cudaStreamGetCaptureInfo_v12030
0.3,59542275,377528,157.7,150.0,129,221889,509.2,cudaThreadExchangeStreamCaptureMode_v10010
0.3,52700363,445440,118.3,100.0,50,24050,107.5,cuKernelGetAttribute
0.0,723995,16,45249.7,38035.0,520,111729,46798.4,cuKernelSetAttribute
0.0,437677,8,54709.6,54444.5,46810,63990,5363.5,cuLibraryLoadData
0.0,56029,3,18676.3,22420.0,11130,22479,6535.4,cudaDeviceSynchronize
0.0,2080,8,260.0,240.0,190,370,60.2,cuLibraryGetKernel


==> anc/data/controlled/nsys/bf16_actor_update_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
18.6,6868058372,148992,46096.8,25440.0,1472,975839,92280.5,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
11.2,4115800801,112128,36706.3,33984.0,17216,1559648,36941.1,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
7.2,2652515699,74752,35484.2,33152.0,15264,13999100,60176.8,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
5.9,2160212728,18432,117199.0,85824.0,27232,263328,69945.1,"void flash::flash_bwd_dq_dk_dv_loop_seqk_parallel_kernel<Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0>(flash::Flash_bwd_params)"
4.6,1681327866,17720,94883.1,79456.0,39584,811872,75483.3,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_NTT
3.7,1357389911,65699,20660.7,15008.0,5120,35680,10336.7,"void transformer_engine::normalization::rmsnorm_bwd_finalize_general_kernel<__nv_bfloat16, float, (unsigned int)4, (unsigned int)1, (unsigned int)4, (unsigned int)32>(transformer_engine::normalization::BackwardKernelParams)"
3.6,1342446852,37872,35446.9,30848.0,9920,76512,17108.7,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_NTT
3.0,1116827922,18432,60591.8,45248.0,21568,114720,29382.3,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
2.3,833825806,147456,5654.7,4736.0,2560,12352,2606.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
2.0,750064099,73728,10173.4,8032.0,3296,25312,5974.1,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
1.6,581216054,6086,95500.5,111360.0,25632,842720,45484.9,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
1.4,512848028,184320,2782.4,2624.0,1248,5984,1012.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.3,469304008,2553,183824.5,165888.0,128384,855104,107252.8,nvjet_sm100_tst_256x240_64x4_2x1_2cta_v_bz_NNT
1.2,455737367,1536,296704.0,272064.0,65152,701888,137434.7,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.2,445046067,55296,8048.4,7328.0,2656,17120,3287.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.2,424237749,18432,23016.4,21408.0,8352,39040,8485.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_backward_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(c10::BFloat16, c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.1,405260949,28835,14054.5,13920.0,8000,24832,3740.3,"void transformer_engine::normalization::rmsnorm_bwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>, (bool)0>(transformer_engine::normalization::BackwardKernelParams)"
1.0,377110014,18432,20459.5,18528.0,6432,36896,8667.1,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.0,354176701,4755,74485.1,75168.0,15392,907808,120257.5,nvjet_sm100_tst_256x128_64x5_2x1_2cta_v_bz_TNT
0.9,329852669,6610,49902.1,38784.0,20320,792448,44705.5,nvjet_sm100_tst_128x192_64x7_2x1_2cta_v_bz_TNT
0.8,298620126,18432,16201.2,14912.0,5536,30624,7221.4,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.8,287794549,5148,55904.1,68064.0,24864,80096,16566.1,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_NNT
0.8,281677604,73728,3820.5,3424.0,2976,6528,823.1,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.7,247120644,28835,8570.2,7872.0,5184,12640,1808.7,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)8192, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)8192, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.6,238043670,5364,44378.0,46432.0,24480,67552,19796.7,nvjet_sm100_tst_128x240_64x6_2x1_2cta_v_bz_TNT
0.6,235725225,55296,4263.0,3424.0,2656,9216,1672.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.6,218762823,55296,3956.2,3680.0,1536,9184,1887.4,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.6,210371910,5940,35416.1,37376.0,19712,55712,9199.7,nvjet_sm100_tst_128x192_64x7_2x1_2cta_v_bz_NNT
0.6,206921350,13104,15790.7,15808.0,8800,23232,3290.0,nvjet_sm100_tst_160x192_64x5_1x2_2cta_h_bz_NTN
0.5,200500234,36864,5438.9,5600.0,2752,9504,1684.5,"void at::native::reduce_kernel<(int)128, (int)4, at::native::ReduceOp<c10::BFloat16, at::native::func_wrapper_t<c10::BFloat16, at::native::sum_functor<c10::BFloat16, float, c10::BFloat16>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, c10::BFloat16, (int)4, (int)8>>(T3)"
0.5,194832799,5364,36322.3,26752.0,23648,52608,10673.7,nvjet_sm100_tst_128x240_64x6_2x1_2cta_v_bz_NNT
0.5,190805650,3119,61175.3,70336.0,15392,738432,82902.3,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
0.5,189244279,36864,5133.6,4672.0,3040,10336,1791.4,"void transformer_engine::normalization::rmsnorm_bwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>, (bool)0>(transformer_engine::normalization::BackwardKernelParams)"
0.4,165789075,18432,8994.6,7712.0,3744,16032,3186.7,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)3, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.4,152009938,74822,2031.6,1408.0,1056,266944,7444.9,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.4,150018656,37376,4013.8,1728.0,1248,158112,17922.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::FillFunctor<c10::BFloat16>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.4,138025471,36864,3744.2,3264.0,2144,7104,1256.0,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.3,127988583,2048,62494.4,3200.0,2112,436448,115969.6,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.3,124289629,942,131942.3,105344.0,1824,435680,142179.3,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.3,121587717,4356,27912.7,18496.0,17696,47456,11509.9,nvjet_sm100_tst_128x160_64x8_2x1_2cta_v_bz_TNT
0.3,119820071,512,234023.6,213872.0,53600,428288,105437.5,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.3,117489117,4320,27196.6,27408.0,17856,34400,4173.5,nvjet_sm100_tst_192x128_64x6_2x1_2cta_v_bz_NTT
0.3,113335170,79362,1428.1,1440.0,960,2080,129.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,102038785,1428,71455.7,68800.0,15200,806848,107357.0,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
0.3,101408781,18432,5501.8,5472.0,4512,7968,417.3,"void flash::flash_bwd_convert_dq_kernel<Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>>(flash::Flash_bwd_params, int)"
0.3,101376429,1080,93867.1,84960.0,83488,127680,16671.1,nvjet_sm100_tst_256x224_64x4_2x1_2cta_v_bz_TNT
0.3,98507243,1620,60806.9,78240.0,22912,82560,20931.2,nvjet_sm100_tst_256x208_64x4_2x1_2cta_v_bz_TNT
0.3,96366408,18432,5228.2,5088.0,2880,9056,1569.5,"void flash::flash_bwd_dot_do_o_kernel<(bool)1, Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>>(flash::Flash_bwd_params)"
0.3,93958728,36864,2548.8,2528.0,2080,3168,167.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,93890572,1673,56121.1,69056.0,20416,451200,45876.1,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_NNT
0.3,93058089,2546,36550.7,28928.0,12384,467519,41856.4,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.3,92672045,36864,2513.9,2496.0,2080,3136,175.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,90271310,3312,27255.8,25056.0,17248,34816,4932.2,nvjet_sm100_tst_128x160_64x8_2x1_2cta_v_bz_NNT
0.2,87711700,666,131699.2,120768.0,92352,584543,72917.8,nvjet_sm100_tst_256x176_64x4_2x2_2cta_h_bz_NNT
0.2,86525228,803,107752.5,144672.0,32576,719808,85341.1,nvjet_sm100_tst_256x224_64x4_2x2_2cta_h_bz_NNT
0.2,86303406,2357,36615.8,28416.0,16352,341760,27762.2,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_NNT
0.2,85051563,981,86698.8,43968.0,42528,789919,83327.1,nvjet_sm100_tst_256x224_64x4_2x1_2cta_v_bz_NNT
0.2,84473524,2376,35552.8,35456.0,35008,39328,464.1,nvjet_sm100_tst_192x240_64x5_2x1_2cta_v_bz_TNT
0.2,80986510,1266,63970.4,41120.0,30976,737087,59075.2,nvjet_sm100_tst_256x208_64x4_2x1_2cta_v_bz_NNT
0.2,75293554,828,90934.2,90944.0,89408,94400,526.5,nvjet_sm100_tst_256x240_64x4_2x1_2cta_v_bz_TNT
0.2,71107373,518,137272.9,130592.0,36864,635808,83575.1,nvjet_sm100_tst_192x256_64x5_2x2_2cta_h_bz_NNT
0.2,70973193,36864,1925.3,1888.0,1440,2688,215.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,66423698,481,138095.0,126720.0,94720,643936,82840.1,nvjet_sm100_tst_256x176_64x4_2x1_2cta_v_bz_NNT
0.2,65862899,1203,54748.9,22912.0,21984,464255,53353.0,nvjet_sm100_tst_256x136_64x4_1x4_h_bz_NNT
0.2,63624621,8541,7449.3,7360.0,4576,13376,1651.3,"void transformer_engine::normalization::rmsnorm_bwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>, (bool)0>(transformer_engine::normalization::BackwardKernelParams)"
0.2,63468786,333,190597.0,171808.0,166464,871904,111975.7,nvjet_sm100_tst_256x256_64x4_2x1_2cta_v_bz_NNT
0.2,63427696,1087,58351.1,67968.0,20224,435744,36491.6,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_NNT
0.2,60645815,407,149006.9,135808.0,103840,689344,86444.2,nvjet_sm100_tst_256x192_64x4_2x1_2cta_v_bz_NNT
0.2,59821319,1602,37341.6,23408.0,17280,365568,38352.9,nvjet_sm100_tst_128x208_64x7_2x2_2cta_h_bz_NNT
0.2,59390229,592,100321.3,88672.0,76000,494464,64496.3,nvjet_sm100_tst_192x192_64x5_2x2_2cta_h_bz_NNT
0.2,57997583,1536,37758.8,1984.0,1248,197536,57737.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,55767570,370,150723.2,138080.0,108320,676287,85537.7,nvjet_sm100_tst_256x208_64x4_2x2_2cta_h_bz_NNT
0.1,54798094,1080,50739.0,56192.0,27552,59712,11295.0,nvjet_sm100_tst_256x136_64x4_1x2_h_bz_TNT
0.1,54500594,1817,29994.8,24832.0,10880,397152,37821.5,nvjet_sm100_tst_128x160_64x8_2x2_2cta_h_bz_TNT
0.1,51255319,370,138527.9,128768.0,96000,626496,79505.2,nvjet_sm100_tst_256x192_64x4_2x2_2cta_h_bz_NNT
0.1,51110453,512,99825.1,90128.0,34688,165472,35088.4,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
0.1,51054675,36864,1384.9,1312.0,896,2176,214.6,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,50543347,518,97574.0,85856.0,76160,499328,66033.8,nvjet_sm100_tst_256x144_64x5_2x2_2cta_h_bz_NNT
0.1,50327726,1129,44577.3,25920.0,19040,409504,43975.8,nvjet_sm100_tst_128x240_64x6_2x2_2cta_h_bz_NNT
0.1,49415995,1809,27316.7,24576.0,14176,260704,19951.3,nvjet_sm100_tst_128x160_64x8_2x2_2cta_h_bz_NNT
0.1,49124431,2031,24187.3,17152.0,12448,228960,20195.0,nvjet_sm100_tst_128x128_64x8_2x2_2cta_h_bz_NNT
0.1,49057749,1091,44965.9,26016.0,19776,423744,42786.8,nvjet_sm100_tst_192x160_64x6_2x2_2cta_h_bz_NNT
0.1,48207148,1197,40273.3,24928.0,18272,388480,34969.1,nvjet_sm100_tst_128x224_64x7_2x2_2cta_h_bz_NNT
0.1,48183733,1052,45802.0,27840.0,21536,459552,42977.8,nvjet_sm100_tst_192x176_64x6_2x2_2cta_h_bz_NNT
0.1,48139699,1224,39329.8,39360.0,31264,46368,3255.2,nvjet_sm100_tst_128x192_64x6_2x1_2cta_v_bz_NTT
0.1,48039253,3586,13396.3,2624.0,1536,125312,28787.2,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.1,46413107,36864,1259.0,1280.0,896,1792,132.2,"void at::native::unrolled_elementwise_kernel<at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,46391156,370,125381.5,117184.0,87616,566080,72713.0,nvjet_sm100_tst_192x224_64x5_2x2_2cta_h_bz_NNT
0.1,45941270,407,112877.8,105728.0,80800,505248,63529.8,nvjet_sm100_tst_256x152_64x4_1x4_h_bz_NNT
0.1,43387157,370,117262.6,109056.0,83360,538432,68098.4,nvjet_sm100_tst_256x160_64x5_2x2_2cta_h_bz_NNT
0.1,41554104,402,103368.4,106047.5,4544,108896,16111.6,"void multi_tensor_apply_kernel<TensorListMetadata<(int)4, (bool)0>, transformer_engine::multi_tensor_adam::AdamFunctor<float, float, float, float, int>, float, float, float, float, float, float, transformer_engine::multi_tensor_adam::adamMode_t, float>(long, volatile int *, T1, T2, T3...)"
0.1,41324153,1369,30185.6,25056.0,14880,264000,14763.9,nvjet_sm100_tst_192x160_64x6_2x2_2cta_h_bz_TNT
0.1,41092021,441,93179.2,99424.0,31040,531648,67668.4,nvjet_sm100_tst_192x208_64x5_2x2_2cta_h_bz_NNT
0.1,40690356,1121,36298.3,33824.0,19296,299840,45803.0,nvjet_sm100_tst_176x128_64x8_1x2_2cta_h_bz_TNN
0.1,38817946,293,132484.5,155488.0,61792,769728,91565.9,nvjet_sm100_tst_256x240_64x4_2x2_2cta_h_bz_NNT
0.1,38290518,876,43710.6,58496.0,17376,369408,41658.6,nvjet_sm100_tst_128x200_64x5_4x1_v_bz_NNT
0.1,38126609,1343,28389.1,19200.0,14272,290144,25111.9,nvjet_sm100_tst_128x136_64x6_4x1_v_bz_NNT
0.1,38011064,1260,30167.5,27200.0,16224,51840,10604.0,nvjet_sm100_tst_192x176_64x6_2x2_2cta_h_bz_TNT
0.1,37578325,1080,34794.7,30304.0,29152,55040,9082.0,nvjet_sm100_tst_256x136_64x4_1x2_h_bz_NNT
0.1,37561394,1296,28982.6,28880.0,16352,41984,12289.3,nvjet_sm100_tst_256x136_64x4_1x4_h_bz_TNT
0.1,36925525,8541,4323.3,3936.0,3008,6048,865.4,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.1,36720250,1224,30000.2,34464.0,16032,43968,12904.2,nvjet_sm100_tst_256x136_64x4_2x1_v_bz_TNT
0.1,36561595,1307,27973.7,19808.0,14656,295520,25618.8,nvjet_sm100_tst_128x152_64x6_4x1_v_bz_NNT
0.1,36484088,1198,30454.2,20928.0,15200,315584,28334.2,nvjet_sm100_tst_128x176_64x7_2x2_2cta_h_bz_NNT
0.1,35982267,222,162082.3,147008.0,142432,718048,89127.8,nvjet_sm100_tst_192x288_64x5_2x2_2cta_h_bz_NNT
0.1,35406617,1116,31726.4,34496.0,19008,38336,6006.1,nvjet_sm100_tst_128x160_64x5_4x1_v_bz_TNT
0.1,33925370,792,42835.1,42768.0,24000,62528,18552.6,nvjet_sm100_tst_256x224_64x4_2x2_2cta_h_bz_TNT
0.1,32679989,1080,30259.2,34656.0,14496,68320,16847.5,nvjet_sm100_tst_128x240_64x6_2x2_2cta_h_bz_TNT
0.1,31140185,512,60820.7,56576.0,18240,111648,24193.6,"void at::native::<unnamed>::embedding_backward_feature_kernel<c10::BFloat16, float, long>(const T3 *, const T1 *, T1 *, int, long, int)"
0.1,30050938,8541,3518.4,3488.0,3296,4032,102.2,"void transformer_engine::normalization::rmsnorm_bwd_finalize_tuned_kernel<transformer_engine::normalization::Kernel_traits_finalize<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)1024, (unsigned int)4, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)1024>>>(transformer_engine::normalization::BackwardKernelParams)"
0.1,29349649,1196,24539.8,18336.0,13248,239584,21018.0,nvjet_sm100_tst_128x144_64x8_2x2_2cta_h_bz_NNT
0.1,26383865,222,118846.2,109440.0,78912,545856,69108.8,nvjet_sm100_tst_256x144_64x5_2x1_2cta_v_bz_NNT
0.1,25672121,798,32170.6,21872.0,16288,350112,30395.4,nvjet_sm100_tst_128x168_64x5_4x1_v_bz_NNT
0.1,25291773,185,136712.3,124800.0,95840,601760,75030.2,nvjet_sm100_tst_192x240_64x5_2x2_2cta_h_bz_NNT
0.1,25100761,864,29051.8,24608.0,22432,47424,7984.7,nvjet_sm100_tst_128x224_64x7_2x1_2cta_v_bz_NNT
0.1,24936982,800,31171.2,23136.0,16864,353184,33838.1,nvjet_sm100_tst_192x128_64x6_2x2_2cta_h_bz_NNT
0.1,24910233,1120,22241.3,19040.0,13632,239008,16205.1,nvjet_sm100_tst_128x120_64x6_1x4_h_bz_NNT
0.1,24051804,720,33405.3,23648.0,23104,62688,13095.1,nvjet_sm100_tst_128x224_64x7_2x1_2cta_v_bz_TNT
0.1,23699578,468,50640.1,50496.0,49376,52416,535.9,nvjet_sm100_tst_192x176_64x6_2x1_2cta_v_bz_NNT
0.1,23557722,1116,21109.1,13632.0,13088,34208,9587.5,nvjet_sm100_tst_128x200_64x5_4x1_v_bz_TNT
0.1,23099034,972,23764.4,30752.0,13088,31872,8639.5,nvjet_sm100_tst_128x208_64x7_2x2_2cta_h_bz_TNT
0.1,22617437,360,62826.2,68432.0,37184,71424,12287.6,nvjet_sm100_tst_128x160_64x5_4x1_v_bz_NNT
0.1,21487902,972,22106.9,21056.0,20416,42592,4090.4,nvjet_sm100_tst_256x128_64x5_2x1_2cta_v_bz_NNT
0.1,20471450,432,47387.6,49952.0,24032,67136,14588.5,nvjet_sm100_tst_128x216_64x4_2x1_v_bz_TNT
0.1,20170941,9258,2178.8,992.0,704,270464,17632.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.1,20125495,1332,15109.2,15584.0,12992,17568,1140.9,nvjet_sm100_tst_96x128_64x9_2x2_2cta_h_bz_NNN
0.1,19990716,1188,16827.2,16800.0,16480,19392,274.0,nvjet_sm100_tst_144x128_64x8_2x2_2cta_h_bz_TNN
0.1,19910139,792,25139.1,32640.0,13696,33312,9201.3,nvjet_sm100_tst_128x224_64x7_2x2_2cta_h_bz_TNT
0.1,19481946,1080,18038.8,17760.0,14752,22656,1738.7,nvjet_sm100_tst_128x128_64x8_2x1_2cta_v_bz_NNT
0.1,18999422,1540,12337.3,9952.0,6432,819584,21610.2,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.1,18951899,468,40495.5,50656.0,24672,68256,14700.4,nvjet_sm100_tst_128x232_64x4_2x1_v_bz_TNT
0.1,18900058,510,37058.9,23136.0,16064,325856,34958.4,nvjet_sm100_tst_192x112_64x6_2x2_2cta_h_bz_NNT
0.1,18508985,439,42161.7,18912.0,18272,388384,46586.1,nvjet_sm100_tst_192x144_64x6_2x2_2cta_h_bz_NNT
0.0,18034776,1116,16160.2,21280.0,9600,22784,5991.2,nvjet_sm100_tst_128x128_64x8_2x2_2cta_h_bz_TNT
0.0,17480538,362,48288.8,47424.0,46976,189248,10464.0,nvjet_sm100_tst_192x224_64x5_2x2_2cta_h_bz_TNT
0.0,16813339,758,22181.2,21120.0,12832,226368,13528.3,nvjet_sm100_tst_192x128_64x6_2x2_2cta_h_bz_TNT
0.0,16051100,864,18577.7,17024.0,10656,27200,7137.8,nvjet_sm100_tst_128x136_64x6_4x1_v_bz_TNT
0.0,15827494,684,23139.6,23072.0,21216,25408,470.0,nvjet_sm100_tst_128x208_64x7_2x1_2cta_v_bz_NNT
0.0,15627289,756,20671.0,19872.0,12384,30208,6341.4,nvjet_sm100_tst_192x112_64x6_2x2_2cta_h_bz_TNT
0.0,15603550,324,48159.1,47840.0,46720,52704,1036.8,nvjet_sm100_tst_128x232_64x4_2x1_v_bz_NNT
0.0,14114107,720,19602.9,19696.0,11616,28192,7716.3,nvjet_sm100_tst_128x176_64x7_2x2_2cta_h_bz_TNT
0.0,14074045,32,439813.9,280096.0,276352,676960,198172.1,nvjet_sm100_tst_384x160_64x3_2x2_2cta_h_bz_TNT
0.0,14045531,35,401300.9,477535.0,175968,481664,133181.8,nvjet_sm100_tst_320x192_64x4_2x2_2cta_h_bz_TNT
0.0,13897946,866,16048.4,14688.0,10624,160832,9322.3,nvjet_sm100_tst_128x80_64x10_2x2_2cta_h_bz_NNT
0.0,13665465,648,21088.7,21216.0,18432,25120,1070.5,nvjet_sm100_tst_128x176_64x7_2x1_2cta_v_bz_NNT
0.0,13614173,576,23635.7,22400.0,21888,46304,4732.1,nvjet_sm100_tst_256x136_64x4_2x1_v_bz_NNT
0.0,13537661,720,18802.3,12096.0,11392,28384,7728.9,nvjet_sm100_tst_128x152_64x6_4x1_v_bz_TNT
0.0,13126655,396,33148.1,33536.0,2528,34752,3275.2,"void multi_tensor_apply_kernel<TensorListMetadata<(int)2, (bool)0>, transformer_engine::multi_tensor_scale::ScalePtrFunctor<float, float>, float *>(long, volatile int *, T1, T2, T3...)"
0.0,12793115,468,27335.7,27264.0,26912,30496,392.9,nvjet_sm100_tst_192x176_64x6_2x1_2cta_v_bz_TNT
0.0,11773917,180,65410.7,65375.5,64704,66944,294.3,nvjet_sm100_tst_256x240_64x4_2x2_2cta_h_bz_TNT
0.0,11749210,684,17177.2,17088.0,16640,19744,414.2,nvjet_sm100_tst_128x136_64x6_2x1_v_bz_TNT
0.0,11741596,27,434873.9,435168.0,430464,439168,2125.4,nvjet_sm100_tst_256x128_64x4_4x1_v_bz_TNT
0.0,11679100,1024,11405.4,10688.0,5024,18368,3712.4,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,11671229,468,24938.5,21568.0,21152,46112,7904.2,nvjet_sm100_tst_128x200_64x5_2x1_v_bz_TNT
0.0,11671229,612,19070.6,17600.0,16992,35456,2738.3,nvjet_sm100_tst_128x184_64x5_4x1_v_bz_NNT
0.0,11622845,432,26904.7,22144.0,21728,43616,8288.1,nvjet_sm100_tst_128x208_64x7_2x1_2cta_v_bz_TNT
0.0,11570142,6656,1738.3,1728.0,1216,2464,161.5,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::where_kernel_impl(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool, float, float) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,11553533,540,21395.4,19760.0,12352,31584,8108.2,nvjet_sm100_tst_128x168_64x5_4x1_v_bz_TNT
0.0,11048445,253,43669.7,31168.0,30592,177376,16402.9,nvjet_sm100_tst_192x208_64x5_2x2_2cta_h_bz_TNT
0.0,10450397,540,19352.6,19296.0,19008,21952,284.9,nvjet_sm100_tst_128x176_64x7_2x1_2cta_v_bz_TNT
0.0,10179679,1024,9941.1,9920.0,6496,11424,678.8,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,10131612,542,18693.0,16000.0,11680,185632,13069.3,nvjet_sm100_tst_128x112_64x9_2x2_2cta_h_bz_NNT
0.0,10098528,216,46752.4,46464.0,44928,59584,1906.0,nvjet_sm100_tst_96x128_64x6_4x1_v_bz_NNN
0.0,9806939,576,17025.9,17056.0,10272,24320,6462.3,nvjet_sm100_tst_128x144_64x8_2x2_2cta_h_bz_TNT
0.0,9773695,324,30165.7,30144.0,28512,31648,293.4,nvjet_sm100_tst_128x288_64x6_2x1_2cta_v_bz_NNT
0.0,9534972,432,22071.7,14368.0,14048,33632,9222.4,nvjet_sm100_tst_192x144_64x6_2x2_2cta_h_bz_TNT
0.0,9521502,3072,3099.4,3136.0,2144,3936,267.6,"void at::native::unrolled_elementwise_kernel<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,9420986,441,21362.8,11648.0,11232,173919,24732.6,nvjet_sm100_tst_128x96_64x9_2x2_2cta_h_bz_NNT
0.0,8873982,470,18880.8,17296.0,12320,209408,14303.3,nvjet_sm100_tst_128x104_64x7_1x4_h_bz_NNT
0.0,8869342,6146,1443.1,1440.0,896,2336,172.8,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,8518461,612,13919.1,13824.0,13184,17184,488.4,nvjet_sm100_tst_96x128_64x9_2x2_2cta_h_bz_TNN
0.0,8500669,4610,1844.0,1792.0,1280,2848,278.0,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,8348798,540,15460.7,15648.0,12960,17344,1181.9,nvjet_sm100_tst_128x96_64x9_2x1_2cta_v_bz_NNT
0.0,8233630,216,38118.7,38048.0,37248,40896,495.9,nvjet_sm100_tst_128x192_64x5_4x1_v_bz_TNT
0.0,8212734,394,20844.5,20864.0,3168,29472,1466.4,"void multi_tensor_apply_kernel<TensorListMetadata<(int)1, (bool)0>, transformer_engine::multi_tensor_l2norm::L2NormFunctor<float>, float *, float *, bool, int>(long, volatile int *, T1, T2, T3...)"
0.0,7959004,5120,1554.5,1568.0,960,2240,213.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,7920670,216,36669.8,30544.0,23424,52128,11362.9,nvjet_sm100_tst_128x216_64x4_2x1_v_bz_NNT
0.0,7896736,5632,1402.1,1312.0,864,2112,260.9,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,7647423,396,19311.7,19008.0,16096,23168,1497.4,nvjet_sm100_tst_128x144_64x8_2x1_2cta_v_bz_NNT
0.0,7433215,146,50912.4,68448.0,19936,422848,50404.4,nvjet_sm100_tst_128x216_64x4_4x1_v_bz_NNT
0.0,7295741,144,50664.9,50368.0,26656,75328,23698.7,nvjet_sm100_tst_256x120_64x4_1x4_h_bz_TNT
0.0,7205532,504,14296.7,14240.0,13344,16576,527.2,nvjet_sm100_tst_128x96_64x9_2x1_2cta_v_bz_TNT
0.0,7162142,504,14210.6,14656.0,12000,16032,1048.4,nvjet_sm100_tst_128x64_64x10_2x2_2cta_h_bz_NNT
0.0,7094141,432,16421.6,16832.0,14240,17984,1022.5,nvjet_sm100_tst_128x88_64x7_2x1_v_bz_NNT
0.0,6718335,37,181576.6,164512.0,162272,790144,102831.9,nvjet_sm100_tst_256x256_64x4_2x2_2cta_h_bz_NNT
0.0,6670458,396,16844.6,16768.0,16352,19424,373.9,nvjet_sm100_tst_128x144_64x8_2x1_2cta_v_bz_TNT
0.0,6568703,4608,1425.5,1440.0,928,2048,196.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,6345887,432,14689.6,14624.0,13952,17216,402.5,nvjet_sm100_tst_128x112_64x9_2x1_2cta_v_bz_TNT
0.0,6159323,19,324174.9,324000.0,322719,326528,1176.7,nvjet_sm100_tst_384x160_64x3_2x1_2cta_v_bz_TNT
0.0,6093439,4096,1487.7,1472.0,1056,2528,220.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,6091647,108,56404.1,52944.0,36896,71360,10821.6,nvjet_sm100_tst_256x120_64x4_1x4_h_bz_NNT
0.0,6084159,4096,1485.4,1472.0,992,2240,195.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,5911132,360,16419.8,16864.0,14432,17952,1070.2,nvjet_sm100_tst_128x88_64x7_1x4_h_bz_NNT
0.0,5794176,3072,1886.1,1920.0,1312,2624,260.0,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,5761534,432,13336.9,13312.0,12864,14176,188.9,nvjet_sm100_tst_128x184_64x5_4x1_v_bz_TNT
0.0,5741374,396,14498.4,14944.0,12320,16064,1038.0,nvjet_sm100_tst_128x64_64x10_2x1_2cta_v_bz_NNT
0.0,5058688,216,23419.9,23360.0,23040,26400,328.6,nvjet_sm100_tst_192x144_64x6_2x1_2cta_v_bz_TNT
0.0,5045407,288,17518.8,17744.0,10400,24896,6789.2,nvjet_sm100_tst_128x120_64x6_1x4_h_bz_TNT
0.0,5027360,2560,1963.8,2016.0,928,2848,313.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,4953376,432,11466.1,8992.0,8608,19776,4308.1,nvjet_sm100_tst_128x96_64x9_2x2_2cta_h_bz_TNT
0.0,4769117,3072,1552.4,1568.0,1056,2240,231.7,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,4733151,216,21912.7,21888.0,21312,22880,337.0,nvjet_sm100_tst_96x128_64x7_4x1_v_bz_TNN
0.0,4709822,19,247885.4,247616.0,245728,250816,1330.7,nvjet_sm100_tst_192x288_64x5_2x2_2cta_h_bz_TNT
0.0,4668448,72,64839.6,64752.0,63840,65856,428.0,nvjet_sm100_tst_256x112_64x5_2x2_2cta_h_bz_TNT
0.0,4666110,1536,3037.8,3040.0,2464,3968,275.3,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<long, at::native::func_wrapper_t<long, at::native::sum_functor<long, long, long>::operator ()(at::TensorIterator &)::[lambda(long, long) (instance 1)]>, unsigned int, long, (int)4, (int)4>>(T3)"
0.0,4528927,512,8845.6,8896.0,5984,9600,424.1,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_put_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIterator &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,4376031,288,15194.6,15104.0,14656,17888,411.0,nvjet_sm100_tst_128x104_64x7_1x2_h_bz_TNT
0.0,4368125,288,15167.1,15664.0,13024,16672,1016.2,nvjet_sm100_tst_128x72_64x8_1x4_h_bz_NNT
0.0,4357630,4610,945.3,928.0,672,1440,149.5,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,4272766,36,118687.9,118512.0,117536,122112,910.5,nvjet_sm100_tst_256x160_64x5_2x1_2cta_v_bz_NNT
0.0,4230367,252,16787.2,16672.0,16256,19040,462.1,nvjet_sm100_tst_128x120_64x6_4x1_v_bz_TNT
0.0,4211199,1536,2741.7,2784.0,2080,3072,165.0,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,4123231,2560,1610.6,1536.0,1120,2496,246.8,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,4110144,324,12685.6,13152.0,10592,14176,1041.9,nvjet_sm100_tst_96x64_64x13_2x2_2cta_h_bz_NNN
0.0,4106656,9,456295.1,456544.0,453856,457760,1281.3,nvjet_sm100_tst_192x288_64x5_2x1_2cta_v_bz_TNT
0.0,3909022,38,102869.0,91232.0,90208,312639,49681.9,nvjet_sm100_tst_192x160_64x6_2x1_2cta_v_bz_TNT
0.0,3863488,2048,1886.5,1952.0,1152,2528,296.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::where_kernel_impl(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool, float, float) (instance 1)], std::array<char *, (unsigned long)4>>(int, T2, T3)"
0.0,3861631,144,26816.9,26784.0,14784,39328,11682.5,nvjet_sm100_tst_128x216_64x4_4x1_v_bz_TNT
0.0,3809760,2560,1488.2,1504.0,960,2048,190.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3808192,1536,2479.3,2496.0,1984,3040,171.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3766591,2560,1471.3,1472.0,1120,2016,138.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::CompareFunctor<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3652448,108,33819.0,33760.0,33472,35808,333.4,nvjet_sm100_tst_176x128_64x8_2x2_2cta_h_bz_TNN
0.0,3640319,3074,1184.2,1216.0,800,1600,129.3,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,3608448,1024,3523.9,3552.0,2432,4000,200.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,3524479,2048,1720.9,1728.0,832,2784,334.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::logical_and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3516895,1536,2289.6,2272.0,1952,2784,140.1,"void at::native::jagged_dense_elementwise_dense_output_kernel_<(int)1, long, float, at::native::_fbgemm_jagged_to_padded_dense_forward(const at::Tensor &, c10::ArrayRef<at::Tensor>, c10::ArrayRef<long>, double)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, float) (instance 1)]>(torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)1, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)2, int>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<T2 *>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<long>, T4, T3)"
0.0,3379967,12,281663.9,281824.0,279904,284128,1052.5,nvjet_sm100_tst_384x168_64x3_1x4_h_bz_TNT
0.0,3284287,2050,1602.1,1600.0,1152,2464,200.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::launch_clamp_scalar(at::TensorIteratorBase &, c10::Scalar, c10::Scalar, at::native::detail::ClampLimits)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3216927,2048,1570.8,1600.0,960,2400,271.1,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3214302,1024,3139.0,3136.0,2208,3872,285.8,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,3117823,2048,1522.4,1472.0,992,2176,204.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3076637,180,17092.4,16960.0,16704,19488,384.0,nvjet_sm100_tst_192x80_64x7_2x2_2cta_h_bz_TNT
0.0,3055453,3078,992.7,992.0,704,1440,151.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,3005152,7,429307.4,429728.0,427648,430592,1176.5,nvjet_sm100_tst_256x128_64x4_1x4_h_bz_TNT
0.0,2832832,2560,1106.6,1120.0,736,1536,86.5,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,2735104,1536,1780.7,1792.0,1248,2464,206.4,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,2728607,180,15158.9,15616.0,12736,16448,1003.7,nvjet_sm100_tst_128x64_64x8_1x4_h_bz_NNT
0.0,2657856,216,12304.9,11648.0,10752,16448,1186.0,nvjet_sm100_tst_64x128_64x13_2x1_2cta_v_bz_TNT
0.0,2650207,180,14723.4,14656.0,14304,16736,316.9,nvjet_sm100_tst_128x88_64x7_1x2_h_bz_TNT
0.0,2365568,512,4620.3,4432.0,2592,6912,1026.6,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,2362176,1536,1537.9,1536.0,992,1984,159.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, bool, at::native::<unnamed>::CompareEqFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,2184510,512,4266.6,4320.0,2816,5696,350.1,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,2124831,144,14755.8,15200.0,9024,20640,5411.5,nvjet_sm100_tst_128x112_64x9_2x2_2cta_h_bz_TNT
0.0,2109471,1024,2060.0,2112.0,1280,2688,217.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,2024096,1024,1976.7,1984.0,1440,2528,176.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1998336,36,55509.3,55488.0,54816,56608,427.8,nvjet_sm100_tst_128x272_64x4_2x1_v_bz_TNT
0.0,1875808,144,13026.4,13552.0,8192,18016,4509.2,nvjet_sm100_tst_128x80_64x10_2x2_2cta_h_bz_TNT
0.0,1769504,1024,1728.0,1728.0,1280,2176,161.4,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,1682592,144,11684.7,11648.0,11232,13184,303.4,nvjet_sm100_tst_64x144_64x12_2x1_2cta_v_bz_TNT
0.0,1674432,36,46512.0,46320.0,45504,48256,570.3,nvjet_sm100_tst_192x160_64x6_2x1_2cta_v_bz_NNT
0.0,1645600,72,22855.6,22880.0,20928,23584,457.4,nvjet_sm100_tst_128x200_64x5_2x1_v_bz_NNT
0.0,1548640,944,1640.5,1664.0,1184,2144,189.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1475487,512,2881.8,2912.0,2496,3328,166.3,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<long, at::native::func_wrapper_t<long, at::native::MaxNanFunctor<long>>, unsigned int, long, (int)4, (int)4>>(T3)"
0.0,1474688,108,13654.5,9872.0,9504,21792,5492.0,nvjet_sm100_tst_128x104_64x7_1x4_h_bz_TNT
0.0,1393248,512,2721.2,2720.0,2368,3552,148.4,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,1381408,72,19186.2,19168.0,18720,21312,336.7,nvjet_sm100_tst_128x112_64x9_2x1_2cta_v_bz_NNT
0.0,1295711,108,11997.3,11904.0,11520,14335,444.8,nvjet_sm100_tst_144x64_64x12_2x2_2cta_h_bz_TNN
0.0,1241280,512,2424.4,2400.0,2144,2880,129.9,"void at::native::jagged_dense_elementwise_dense_output_kernel_<(int)1, long, long, at::native::_fbgemm_jagged_to_padded_dense_forward(const at::Tensor &, c10::ArrayRef<at::Tensor>, c10::ArrayRef<long>, double)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>(torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)1, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)2, int>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<T2 *>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<long>, T4, T3)"
0.0,1098848,512,2146.2,2176.0,1632,2688,192.7,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,1098271,36,30507.5,30448.0,29632,32192,533.4,nvjet_sm100_tst_128x272_64x4_2x1_v_bz_NNT
0.0,1046592,512,2044.1,2048.0,1632,2496,199.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,989184,72,13738.7,14240.0,11456,15072,1054.3,nvjet_sm100_tst_128x40_64x10_1x4_h_bz_NNT
0.0,977248,512,1908.7,1920.0,1536,2592,209.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::maximum_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float, float) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,958240,512,1871.6,1888.0,1536,2336,168.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::minimum_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float, float) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,946080,512,1847.8,1824.0,1760,2176,63.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,901375,72,12519.1,12960.0,10368,13696,969.6,nvjet_sm100_tst_64x112_64x14_2x2_2cta_h_bz_NNT
0.0,888096,514,1727.8,1760.0,1312,2272,168.3,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,824672,512,1610.7,1600.0,1344,2016,136.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnOther_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,816512,72,11340.4,11216.0,10656,13952,627.7,nvjet_sm100_tst_64x112_64x14_2x1_2cta_v_bz_TNT
0.0,809248,4,202312.0,202544.0,201408,202752,617.4,nvjet_sm100_tst_192x240_64x5_2x2_2cta_h_bz_TNT
0.0,805983,36,22388.4,22368.0,21248,23424,452.8,nvjet_sm100_tst_128x136_64x6_2x1_v_bz_NNT
0.0,770751,430,1792.4,1792.0,1632,2144,66.3,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,753856,512,1472.4,1504.0,1248,1760,93.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<long, long, bool, at::native::<unnamed>::CompareEqFunctor<long>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,546624,36,15184.0,15120.0,14784,16736,358.9,nvjet_sm100_tst_128x88_64x7_4x1_v_bz_TNT
0.0,528704,36,14686.2,15088.0,12384,15584,977.7,nvjet_sm100_tst_128x56_64x9_1x4_h_bz_NNT
0.0,509439,36,14151.1,14064.0,13632,16416,594.0,nvjet_sm100_tst_128x80_64x8_4x1_v_bz_TNT
0.0,496768,430,1155.3,1152.0,960,1472,80.5,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,452511,36,12569.8,13104.0,10528,14048,1111.3,nvjet_sm100_tst_64x128_64x13_2x2_2cta_h_bz_NNT
0.0,312576,2,156288.0,156288.0,155648,156928,905.1,nvjet_sm100_tst_384x168_64x3_2x2_h_bz_TNT
0.0,10752,4,2688.0,2736.0,2464,2816,158.9,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,8640,4,2160.0,2144.0,1792,2560,408.5,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,4032,2,2016.0,2016.0,1888,2144,181.0,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"
0.0,3520,2,1760.0,1760.0,1504,2016,362.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sqrt_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3424,2,1712.0,1712.0,1472,1952,339.4,"transformer_engine::multi_tensor_l2norm::cleanup(float *, float *, float *, float *, bool, int)"
0.0,3264,2,1632.0,1632.0,1504,1760,181.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::reciprocal_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3136,2,1568.0,1568.0,1376,1760,271.5,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::<unnamed>::pow_tensor_scalar_kernel_impl<float, float>(at::TensorIteratorBase &, T2)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"


==> anc/data/controlled/nsys/bf16_actor_update_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
90.5,81540828296,1,81540828296.0,81540828296.0,81540828296,81540828296,0.0,StartEnd,:actor_update
4.2,3761526440,221184,17006.3,15450.0,7530,3044144,17493.1,PushPop,:nvte_cublas_gemm_v2
2.3,2047932281,112130,18263.9,17340.0,2630,529755,4320.4,PushPop,NCCL:ncclAllGather
1.6,1404720725,74752,18791.7,18469.0,11750,2729857,11815.1,PushPop,NCCL:ncclReduceScatter
0.8,747241629,148480,5032.6,7110.0,280,1053341,5585.9,PushPop,:nvte_rmsnorm_bwd
0.5,476741180,148480,3210.8,3880.0,300,202898,2750.0,PushPop,:nvte_rmsnorm_fwd
0.1,64511354,4610,13993.8,12990.0,9330,75500,4470.3,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.0,28590716,1544,18517.3,18049.5,9860,390216,11508.8,PushPop,NCCL:ncclAllReduce
0.0,1376848,2,688424.0,688424.0,687814,689034,862.7,PushPop,:nvte_multi_tensor_l2norm_cuda
0.0,1353067,4,338266.8,337197.0,23199,655474,362239.4,PushPop,:nvte_multi_tensor_adam_cuda
0.0,1337100,2,668550.0,668550.0,665485,671615,4334.6,PushPop,:nvte_multi_tensor_scale_tensor_cuda
0.0,10060,4,2515.0,2745.0,570,4000,1718.1,PushPop,NCCL:ncclGroupStart
0.0,3150,4,787.5,825.0,590,910,139.1,PushPop,NCCL:ncclGroupEnd


==> anc/data/controlled/nsys/bf16_ref_compute_log_prob_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
61.4,4563861766,16903,270003.1,4390.0,1640,14152457,862904.4,cudaMemcpyAsync
21.4,1591309903,160,9945686.9,34680.0,13829,264777904,43738033.1,cuMemCreate
6.5,482110290,160,3013189.3,47450.0,17210,325749175,25789314.9,cuMemMap
5.4,398523468,113576,3508.9,2990.0,2230,328497,2358.2,cudaLaunchKernel
1.1,84199357,18816,4474.9,3810.0,2590,127249,1990.6,cuLaunchKernelEx
1.1,81278959,12742,6378.8,3700.0,1530,24900,4196.7,cudaStreamSynchronize
0.7,55614897,28657,1940.7,1550.0,620,84250,1011.4,cudaEventQuery
0.7,50769181,5,10153836.2,1421518.0,254188,42971908,18473314.0,cuMemSetAccess
0.5,35464575,28610,1239.6,740.0,360,5090106,30104.0,cudaEventRecord
0.3,21645798,19072,1135.0,980.0,440,14010,918.7,cudaStreamWaitEvent
0.2,13050516,9538,1368.3,1260.0,740,14580,837.5,cudaEventRecordWithFlags_v11010
0.2,11290485,37705,299.4,250.0,140,24160,196.4,cudaStreamIsCapturing_v10000
0.1,11136636,113575,98.1,80.0,60,30469,113.6,cuKernelGetName
0.1,6471945,9538,678.5,580.0,270,15550,363.9,cudaEventCreateWithFlags
0.1,5850331,19072,306.7,260.0,150,8960,208.5,cudaStreamGetCaptureInfo_v12030
0.1,5794545,9536,607.6,560.0,290,9420,239.0,cudaGetFuncBySymbol_v11000
0.1,5245116,9538,549.9,490.0,200,6480,212.0,cudaEventDestroy
0.0,3199705,19158,167.0,150.0,130,40919,418.9,cudaThreadExchangeStreamCaptureMode_v10010
0.0,2474041,18560,133.3,110.0,60,6730,95.4,cuKernelGetAttribute
0.0,20470,1,20470.0,20470.0,20470,20470,0.0,cudaDeviceSynchronize


==> anc/data/controlled/nsys/bf16_ref_compute_log_prob_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
31.0,2252219727,6508,346069.4,226864.0,48352,6684607,444705.3,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
7.8,569044106,4672,121798.8,110848.0,47712,838976,46067.6,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
7.4,535155966,2304,232272.6,199088.0,41632,524352,123432.7,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
7.3,534344778,4672,114371.7,105376.0,44896,628863,39674.4,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
4.9,353157375,2304,153280.1,138480.0,48160,279040,59604.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
4.2,306280942,2304,132934.4,120048.0,41856,242400,50749.7,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
4.2,304456561,4608,66071.3,44128.0,9984,198784,49526.8,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
4.0,290925198,9216,31567.4,22032.0,5568,94752,22960.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.7,272511568,270,1009302.1,928623.5,617344,1644672,223506.0,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
2.8,207111612,648,319616.7,270224.0,37024,886143,235201.1,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
2.2,161875044,6912,23419.4,16448.0,4864,81824,17951.0,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.9,138242824,3212,43039.5,32352.0,13856,90912,22473.7,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)8192, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)8192, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.7,125080258,2304,54288.3,49584.0,15296,93408,20059.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.7,123847238,9216,13438.3,12416.0,2208,34176,8078.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.7,123574159,135,915364.1,842112.0,580512,1425120,198660.3,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.7,122315080,135,906037.6,832000.0,589504,1363712,193014.2,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
1.4,104181009,396,263083.4,256736.0,87072,537472,102441.2,nvjet_sm100_tst_256x240_64x4_2x1_2cta_v_bz_TNT
0.9,68838961,4608,14939.0,10080.0,3488,43520,10614.1,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.9,61969836,504,122956.0,118496.0,52448,206080,43208.9,nvjet_sm100_tst_128x192_64x7_2x1_2cta_v_bz_TNT
0.8,60439061,72,839431.4,839519.5,830048,849536,3670.7,nvjet_sm100_tst_256x256_64x4_2x1_2cta_v_bz_TNT
0.8,60266001,324,186006.2,138544.0,49728,399488,109533.7,nvjet_sm100_tst_256x128_64x5_2x1_2cta_v_bz_TNT
0.8,59570391,4608,12927.6,9056.0,3328,40928,8925.4,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.8,55310678,135,409708.7,374656.0,265920,616095,86794.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.6,43815927,135,324562.4,303488.0,214688,505472,67539.4,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
0.6,41519445,288,144164.7,87151.5,81728,249248,75726.9,nvjet_sm100_tst_256x224_64x4_2x1_2cta_v_bz_TNT
0.6,41278104,4608,8957.9,7552.0,3040,21536,4029.3,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.5,34461238,216,159542.8,136112.0,57152,388544,110336.1,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
0.4,31425273,136,231068.2,213920.0,2368,343040,49557.7,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.4,26538204,1460,18176.9,16176.0,7488,34432,7893.6,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.3,20262810,9280,2183.5,2144.0,1248,3584,373.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,19387135,9216,2103.6,2080.0,1376,3296,348.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,15661053,4608,3398.7,3296.0,2528,4736,419.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,15490814,4608,3361.7,3264.0,2528,4544,388.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,14876030,4610,3226.9,3328.0,1632,4672,587.9,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.2,12419229,144,86244.6,86208.0,47392,127040,38386.2,nvjet_sm100_tst_256x240_64x4_2x2_2cta_h_bz_TNT
0.1,9024000,4608,1958.3,1952.0,1440,2400,101.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,7433246,4608,1613.1,1632.0,960,2208,173.2,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,7287391,36,202427.5,198944.0,197952,217696,7092.6,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.1,6858942,72,95263.1,95600.0,75936,115008,17914.5,nvjet_sm100_tst_256x208_64x4_2x1_2cta_v_bz_TNT
0.1,6549631,4608,1421.4,1408.0,1056,1824,100.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,5279358,64,82490.0,68176.0,23840,169760,39650.9,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,3154847,192,16431.5,12960.0,8768,228416,18560.4,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.0,2934048,36,81501.3,81248.0,80864,85312,752.6,nvjet_sm100_tst_256x224_64x4_2x2_2cta_h_bz_TNT
0.0,2343391,1920,1220.5,1216.0,896,3008,172.5,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,1671520,1600,1044.7,1056.0,704,1632,95.5,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1418592,36,39405.3,39312.0,38656,40512,531.3,nvjet_sm100_tst_128x160_64x8_2x1_2cta_v_bz_TNT
0.0,1163424,64,18178.5,16816.0,7744,33280,6102.9,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,960832,513,1873.0,1856.0,1408,2784,259.2,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,679488,384,1769.5,1760.0,1344,2368,203.7,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,615968,64,9624.5,9536.0,9088,10496,303.4,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,554528,384,1444.1,1472.0,1056,1920,185.7,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,524448,320,1638.9,1568.0,1216,2432,236.9,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,524096,513,1021.6,1056.0,704,1504,144.8,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,463744,385,1204.5,1216.0,928,1728,116.3,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,399008,128,3117.3,2928.0,2272,4608,638.4,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,393184,385,1021.3,1024.0,704,1472,145.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,316352,64,4943.0,4960.0,4160,5888,309.1,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,271008,192,1411.5,1440.0,1024,1792,130.4,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,270368,192,1408.2,1440.0,992,1728,149.4,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,266368,65,4098.0,2848.0,2528,23360,4949.5,"void at::native::<unnamed>::CatArrayBatchedCopy_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,261216,128,2040.8,1984.0,1408,2848,291.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,251744,128,1966.8,1968.0,1408,2496,216.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,242336,128,1893.3,1888.0,1536,2368,191.7,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,235200,64,3675.0,3568.0,3296,4352,292.1,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,232032,128,1812.8,1792.0,1568,2144,94.1,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,228256,128,1783.3,1760.0,1632,2080,111.0,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,206688,128,1614.8,1632.0,1216,2080,217.9,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,205056,64,3204.0,3200.0,2144,4384,568.3,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,132352,64,2068.0,2080.0,1728,2464,196.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,125792,64,1965.5,1968.0,1760,2272,135.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,123584,59,2094.6,2080.0,1888,2400,106.0,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,120864,64,1888.5,1856.0,1792,2272,102.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,116416,64,1819.0,1792.0,1536,2208,141.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,111360,59,1887.5,1856.0,1728,2560,145.0,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,108352,65,1667.0,1728.0,1216,2176,216.3,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,105024,59,1780.1,1760.0,1472,2112,150.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,95359,64,1490.0,1568.0,1184,1952,204.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,83072,64,1298.0,1280.0,1216,1504,59.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,71872,59,1218.2,1184.0,960,1536,105.4,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,2144,1,2144.0,2144.0,2144,2144,0.0,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"
0.0,1984,1,1984.0,1984.0,1984,1984,0.0,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"


==> anc/data/controlled/nsys/bf16_ref_compute_log_prob_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
96.3,11660934607,1,11660934607.0,11660934607.0,11660934607,11660934607,0.0,StartEnd,:ref_compute_log_prob
1.5,186043959,9216,20187.1,16410.0,10790,259198,16037.3,PushPop,:nvte_cublas_gemm_v2
0.9,111456468,4672,23856.3,25230.0,16520,543786,9287.0,PushPop,NCCL:ncclReduceScatter
0.7,83898873,4672,17957.8,16670.0,14480,35499,3309.8,PushPop,NCCL:ncclAllGather
0.5,59448651,18560,3203.1,3550.0,270,405306,4412.2,PushPop,:nvte_rmsnorm_fwd
0.1,7353607,513,14334.5,13270.0,9410,75659,5474.6,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.0,4030525,194,20775.9,19975.0,10140,91160,9320.1,PushPop,NCCL:ncclAllReduce


==> anc/data/controlled/nsys/mxfp8_actor_compute_log_prob_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
34.0,1880011703,53514,35131.2,5230.0,1790,5502872,248577.7,cudaMemcpyAsync
33.9,1872682577,542491,3452.0,3190.0,2160,480176,1363.7,cudaLaunchKernel
5.7,316439001,76032,4161.9,4000.0,2560,152839,1305.6,cuLaunchKernelEx
5.7,313019337,46600,6717.2,4040.0,1490,152368,4162.4,cudaStreamSynchronize
5.4,298995686,172046,1737.9,1570.0,370,42540,468.8,cudaEventQuery
2.4,130070448,14,9290746.3,1156469.5,331167,67871991,20704992.1,cuMemSetAccess
2.1,116902804,116738,1001.4,740.0,290,2829315,9047.3,cudaEventRecord
2.0,113021327,114688,985.5,840.0,340,43899,566.9,cudaStreamWaitEvent
1.8,98571155,226,436155.6,35904.5,9920,14702142,1810510.7,cuMemCreate
1.3,73768850,75778,973.5,900.0,310,306187,1569.6,cudaEventRecordWithFlags_v11010
1.1,62184200,239372,259.8,200.0,140,35630,159.1,cudaStreamIsCapturing_v10000
1.0,57204065,226,253115.3,43864.5,15270,9457518,1257339.2,cuMemMap
0.9,51551074,542490,95.0,80.0,60,39459,95.2,cuKernelGetName
0.6,31815345,38914,817.6,770.0,220,166538,1057.4,cudaEventCreateWithFlags
0.5,28375331,96256,294.8,180.0,140,9060,188.8,cudaStreamGetCaptureInfo_v12030
0.4,23432816,38914,602.2,550.0,200,173439,992.1,cudaEventDestroy
0.4,22083497,38912,567.5,540.0,280,8740,186.7,cudaGetFuncBySymbol_v11000
0.3,18580670,114708,162.0,150.0,129,249248,954.7,cudaThreadExchangeStreamCaptureMode_v10010
0.2,11456297,37296,307.2,180.0,70,8800,217.2,cuTensorMapEncodeTiled
0.2,8916170,74240,120.1,110.0,50,13650,90.9,cuKernelGetAttribute
0.0,1094033,256,4273.6,3950.0,3370,12450,1036.0,cuLaunchKernel
0.0,94529,1,94529.0,94529.0,94529,94529,0.0,cudaDeviceSynchronize
0.0,13639,1,13639.0,13639.0,13639,13639,0.0,cuProfilerStart


==> anc/data/controlled/nsys/mxfp8_actor_compute_log_prob_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
11.5,1021765214,18688,54674.9,42528.0,20320,2198655,119360.2,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
10.1,903503688,18688,48346.7,45376.0,24992,647136,24817.1,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
9.4,836143537,9216,90727.4,72784.0,23872,198048,46153.6,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
7.3,649247488,12492,51973.1,51168.0,15744,131808,29177.7,nvjet_sm100_qqtst_128x256_128x6_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_TNT
5.6,501397135,8712,57552.5,39392.0,9440,162048,47238.4,nvjet_sm100_qqtst_256x128_128x5_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
4.9,435321412,768,566824.8,524799.0,159488,984735,223382.0,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
4.2,375152395,9216,40706.6,37120.0,11712,68384,16368.7,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.9,349537008,36864,9481.8,7904.0,2720,22112,5261.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.9,343546746,18432,18638.6,13280.0,4224,46784,12083.4,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
3.6,324874469,9216,35251.1,31392.0,9632,61216,15538.5,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.0,266428761,5688,46840.5,37792.0,10112,128800,33295.0,nvjet_sm100_qqtst_128x256_128x6_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
2.9,256077346,512,500151.1,446096.0,145664,850176,202543.6,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
2.1,189656284,55296,3429.8,3520.0,2624,4544,467.8,"void transformer_engine::<unnamed>::swizzle_row_scaling_kernel<int4, (int)128, (int)4>(const void *, void *, int, int, int, int)"
2.1,185923373,152,1223180.1,1244863.5,842207,1635904,286042.2,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
2.0,180725177,27648,6536.6,5728.0,2784,15712,3268.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.8,158576586,36864,4301.7,4224.0,1568,8192,1729.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.7,151782745,4068,37311.4,28608.0,15296,73216,16988.8,nvjet_sm100_qqtst_256x128_128x5_2x4_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
1.5,131299314,5760,22795.0,21920.0,12448,35232,7311.7,nvjet_sm100_qqtst_128x128_128x8_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
1.5,129418420,256,505540.7,450416.0,147744,847840,205204.4,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
1.4,124748503,9216,13536.1,11136.0,4160,26080,6685.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.3,116359378,512,227264.4,203759.5,66208,383936,91525.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
1.3,114724022,18688,6138.9,5888.0,3392,8608,1303.7,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.2,103424919,18432,5611.2,4672.0,2720,13088,2621.9,"void transformer_engine::dispatch::mxfp8::quantize_kernel::quantize_mxfp8_kernel<(bool)0, (bool)0, (bool)0, transformer_engine::Empty, (float (*)(float, const transformer_engine::Empty &))0, __nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)0, (bool)1, (unsigned long)64, (unsigned long)64, (unsigned long)64>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, const float *, float *, float *, unsigned long, unsigned long, unsigned long, unsigned long)"
1.1,98982037,18432,5370.1,4224.0,2400,11232,2420.0,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.1,94771513,512,185100.6,166303.5,72448,296704,65464.2,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
1.0,92443554,18432,5015.4,4064.0,3072,9440,1890.0,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.9,83926049,18432,4553.3,3904.0,1696,7840,1974.9,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.8,74388587,513,145007.0,128224.0,2240,226880,48347.8,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.8,68272998,18432,3704.0,3584.0,2176,5344,755.7,"void transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::quantize_mxfp8_kernel_cast_only<transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::CastTraits<__nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)0>, (int)0>(T1::IType *, T1::OType *, unsigned char *, int, int, int, int)"
0.7,63501091,256,248051.1,217392.0,86656,407904,94727.8,triton_red_fused_mul_sum_0
0.6,55856139,37120,1504.7,1504.0,1216,2144,142.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.6,54453895,36864,1477.2,1472.0,1216,2112,138.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.5,48147374,18432,2612.2,2624.0,2176,3296,133.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.5,47495312,18432,2576.8,2560.0,2144,3168,137.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.4,37406697,18474,2024.8,2144.0,1152,3136,349.1,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.4,36776173,57,645196.0,608320.0,406271,808863,146608.9,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
0.4,36431765,18432,1976.5,1984.0,1472,2624,195.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,27884726,43,648482.0,734880.0,531872,743008,101370.3,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
0.3,27411474,1536,17846.0,10176.0,7200,1298432,64076.3,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.3,26593909,18432,1442.8,1376.0,928,2240,253.0,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.3,25470130,18432,1381.8,1408.0,1024,1888,128.9,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,5333790,256,20835.1,18960.0,8160,33184,7275.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.1,4608990,3584,1286.0,1280.0,896,2240,213.6,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,4131198,2306,1791.5,1760.0,1312,2656,236.0,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,2904672,1536,1891.1,1920.0,1344,2592,257.6,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2766588,144,19212.4,15616.0,8544,37600,10887.1,"void transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::quantize_mxfp8_kernel_cast_only<transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::CastTraits<__nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)1>, (int)0, (int)0>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, int, int, int, int)"
0.0,2422112,256,9461.4,9440.0,8960,10208,236.7,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,2339583,1536,1523.2,1504.0,1056,2176,223.8,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,2261120,2306,980.5,960.0,704,1472,143.6,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,2003743,1794,1116.9,1152.0,736,1536,133.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,1998014,1280,1560.9,1536.0,1120,2336,254.8,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1908318,1792,1064.9,1088.0,704,1440,93.5,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1803392,256,7044.5,6768.0,3776,10816,1699.0,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,1521824,144,10568.2,10816.0,9440,11456,598.6,nvjet_sm100_qqtst_128x128_128x8_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.0,1508095,1537,981.2,960.0,704,1952,150.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,1417536,768,1845.8,1856.0,1440,2464,164.6,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,1381120,768,1798.3,1808.0,1280,2336,216.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1345439,512,2627.8,2656.0,2176,3072,226.3,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,1281535,768,1668.7,1664.0,1312,2080,188.0,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<int, int, int, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1279360,768,1665.8,1664.0,1216,2272,180.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1269631,4,317407.8,317151.5,316384,318944,1229.1,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.0,1166655,768,1519.1,1504.0,1056,2208,226.1,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1141182,768,1485.9,1472.0,1024,2016,183.1,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1116767,256,4362.4,4352.0,3904,5408,217.5,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,1111871,768,1447.7,1472.0,1024,1920,196.5,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1097279,768,1428.7,1408.0,1024,1920,193.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnOther_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,1056224,512,2062.9,2048.0,1632,2784,204.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,905951,512,1769.4,1792.0,1312,2624,259.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,868064,512,1695.4,1728.0,1376,1984,118.4,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,867648,512,1694.6,1696.0,1440,2016,97.3,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,860416,256,3361.0,3360.0,2688,3968,159.8,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,830912,470,1767.9,1744.0,1248,2656,313.0,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,822720,512,1606.9,1568.0,1184,2080,163.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,812960,512,1587.8,1536.0,1408,1952,115.5,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,806399,514,1568.9,1568.0,1056,2080,200.6,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,763680,512,1491.6,1504.0,1056,2016,204.8,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,560256,256,2188.5,2176.0,1824,2784,186.6,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,493536,256,1927.9,1920.0,1568,2304,131.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,360480,256,1408.1,1360.0,1152,1856,195.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,354720,256,1385.6,1344.0,1312,1888,92.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,326688,256,1276.1,1248.0,1024,1600,82.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,191872,94,2041.2,2016.0,1824,2432,121.3,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,186336,8,23292.0,23312.0,23040,23520,133.0,"void at::native::<unnamed>::CatArrayBatchedCopy_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,172064,94,1830.5,1824.0,1664,2048,73.7,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,151680,94,1613.6,1568.0,1280,1952,137.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,108192,94,1151.0,1152.0,960,1440,73.8,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1984,1,1984.0,1984.0,1984,1984,0.0,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"


==> anc/data/controlled/nsys/mxfp8_actor_compute_log_prob_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
90.7,24799637235,1,24799637235.0,24799637235.0,24799637235,24799637235,0.0,StartEnd,:actor_compute_log_prob
2.5,677669949,36864,18383.0,18060.0,11830,163569,4966.5,PushPop,:nvte_cublas_gemm_v2
1.7,452685763,18688,24223.3,25000.0,18850,176349,3875.5,PushPop,NCCL:ncclReduceScatter
1.3,355909865,55296,6436.4,6370.0,3810,149409,1765.3,PushPop,:nvte_swizzle_scaling_factors
1.2,330422183,37008,8928.4,8400.0,5610,193048,2544.7,PushPop,:nvte_quantize_v2
1.1,311443832,36864,8448.5,11985.0,80,71270,8206.5,PushPop,NCCL:ncclGroupEnd
1.0,267767627,74240,3606.8,3930.0,290,482106,3287.1,PushPop,:nvte_rmsnorm_fwd
0.3,75912789,37120,2045.1,2280.0,600,32190,2017.7,PushPop,NCCL:ncclAllGather
0.1,31306141,2306,13576.0,13360.0,9740,42670,2689.2,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.1,26087549,1538,16962.0,15490.0,9670,42789,5044.9,PushPop,NCCL:ncclAllReduce
0.1,16649242,36864,451.6,410.0,80,20240,478.4,PushPop,NCCL:ncclGroupStart


==> anc/data/controlled/nsys/mxfp8_actor_update_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
38.1,7450754864,2175106,3425.5,3230.0,2100,2766536,2622.1,cudaLaunchKernel
18.9,3703337026,190256,19465.0,4300.0,1690,631299444,2036756.4,cudaMemcpyAsync
11.4,2227174378,1432767,1554.5,1520.0,310,1573116,1803.9,cudaEventQuery
8.3,1620598657,411140,3941.7,3730.0,2540,214289,1496.7,cuLaunchKernelEx
6.1,1195612517,134670,8878.1,10750.0,1510,22762763,91617.7,cudaStreamSynchronize
3.8,741720664,863764,858.7,650.0,289,41789157,52669.1,cudaEventRecord
3.4,671350779,823308,815.4,730.0,330,32560,378.1,cudaStreamWaitEvent
2.4,477137042,447502,1066.2,1030.0,320,207818,1228.5,cudaEventRecordWithFlags_v11010
1.5,290193824,1184292,245.0,190.0,140,19960,163.3,cudaStreamIsCapturing_v10000
1.2,239847568,337932,709.8,600.0,200,343007,3066.3,cudaEventCreateWithFlags
1.1,217201938,2175104,99.9,90.0,59,35139,90.9,cuKernelGetName
0.8,158764447,337932,469.8,450.0,189,259317,1433.1,cudaEventDestroy
0.8,154295357,561160,275.0,180.0,140,24690,193.9,cudaStreamGetCaptureInfo_v12030
0.6,107953653,188420,572.9,540.0,280,13929,234.8,cudaGetFuncBySymbol_v11000
0.5,104630151,461664,226.6,130.0,69,19740,193.6,cuTensorMapEncodeTiled
0.5,96222638,598148,160.9,150.0,129,231218,413.3,cudaThreadExchangeStreamCaptureMode_v10010
0.3,50936849,445440,114.4,100.0,49,20940,99.3,cuKernelGetAttribute
0.1,20352211,46,442439.4,39465.0,22750,12319893,1856029.5,cuMemMap
0.1,19070191,46,414569.4,131054.0,68930,3786287,672314.1,cuMemSetAccess
0.1,18931559,46,411555.6,67510.0,30110,10938835,1617745.1,cuMemCreate
0.0,51390,3,17130.0,21820.0,6110,23460,9578.8,cudaDeviceSynchronize


==> anc/data/controlled/nsys/mxfp8_actor_update_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
17.8,6867383446,148992,46092.3,25664.0,1440,974848,92436.9,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
15.1,5856711232,112128,52232.4,40384.0,16192,631622502,1888225.4,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
9.1,3513578854,74752,47003.1,34112.0,18080,622949739,2283100.2,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
6.3,2419196130,18432,131249.8,105952.0,40384,282080,76544.4,"void flash::flash_bwd_dq_dk_dv_loop_seqk_parallel_kernel<Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0>(flash::Flash_bwd_params)"
3.2,1223480084,18432,66378.0,59040.0,27008,118688,30749.4,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
2.8,1079248430,55296,19517.7,17184.0,7552,46048,9421.5,nvjet_sm100_qqtst_128x256_128x6_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NTT
2.8,1073743291,36864,29127.2,33632.0,9504,35392,7115.7,"void transformer_engine::normalization::rmsnorm_bwd_finalize_general_kernel<__nv_bfloat16, float, (unsigned int)4, (unsigned int)1, (unsigned int)4, (unsigned int)32>(transformer_engine::normalization::BackwardKernelParams)"
2.4,925073981,18432,50188.5,47232.0,26944,91360,15412.2,nvjet_sm100_qqtst_128x256_128x6_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_NTT
2.3,886990718,147456,6015.3,4959.5,2624,13280,2824.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
2.2,848238657,147456,5752.5,6560.0,2656,21952,1797.0,"void transformer_engine::<unnamed>::swizzle_col_scaling_kernel<int4, (int)128, (int)4>(const void *, void *, int, int, int, int)"
2.1,814529928,73728,11047.8,8224.0,3488,26560,6481.7,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
1.9,715454491,17820,40149.0,38624.0,15712,75520,20784.0,nvjet_sm100_qqtst_128x256_128x6_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_TNT
1.5,569113881,22968,24778.6,18208.0,8096,72576,17800.8,nvjet_sm100_qqtst_128x128_128x8_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NNT
1.4,542031837,16560,32731.4,22336.0,14656,98304,21051.6,nvjet_sm100_qqtst_128x256_128x6_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_NNT
1.4,540819929,184320,2934.1,2752.0,1280,6272,1104.7,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.3,511873804,16560,30910.3,28096.0,12000,96704,17681.5,nvjet_sm100_qqtst_256x128_128x5_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NNT
1.3,507903296,1536,330666.2,310320.0,106719,745408,141049.9,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.3,503713468,55296,9109.4,7712.0,3808,22528,4553.0,"void transformer_engine::dispatch::mxfp8::quantize_kernel::quantize_mxfp8_kernel<(bool)0, (bool)0, (bool)0, transformer_engine::Empty, (float (*)(float, const transformer_engine::Empty &))0, __nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)1, (bool)1, (unsigned long)64, (unsigned long)64, (unsigned long)64>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, const float *, float *, float *, unsigned long, unsigned long, unsigned long, unsigned long)"
1.3,500822485,147456,3396.4,3424.0,2591,4736,421.3,"void transformer_engine::<unnamed>::swizzle_row_scaling_kernel<int4, (int)128, (int)4>(const void *, void *, int, int, int, int)"
1.2,482811682,55296,8731.4,7968.0,3264,18048,3414.8,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.2,475659503,74016,6426.4,5344.0,4160,37664,2287.2,"void transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::quantize_mxfp8_kernel_cast_only<transformer_engine::dispatch::mxfp8::quantize_kernel::specialized::CastTraits<__nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)1>, (int)0, (int)0>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, int, int, int, int)"
1.2,467222556,18432,25348.4,24064.0,11392,40992,8766.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_backward_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(c10::BFloat16, c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.0,404412385,15912,25415.6,18880.0,9632,54208,15518.2,nvjet_sm100_qqtst_256x128_128x5_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
1.0,392608990,18432,21300.4,19808.0,8704,37536,8730.8,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.9,341700218,12636,27041.8,21376.0,9952,74336,16323.7,nvjet_sm100_qqtst_128x256_128x6_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.9,338296320,16776,20165.5,21504.0,6336,31616,8153.2,nvjet_sm100_qqtst_128x128_128x8_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.8,319771712,18432,17348.7,15680.0,7232,32384,7457.8,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.8,296255175,37376,7926.3,7744.0,5024,13984,1512.9,"void transformer_engine::normalization::rmsnorm_bwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>, (bool)0>(transformer_engine::normalization::BackwardKernelParams)"
0.8,293304267,9936,29519.4,32512.0,12768,96128,17124.3,nvjet_sm100_qqtst_128x256_128x6_2x2_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NNT
0.8,290336667,73728,3937.9,3456.0,3008,6592,907.3,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.6,248799951,55296,4499.4,3680.0,2656,9760,1857.5,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.6,244074534,512,476708.1,447552.0,201279,835776,187804.5,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_NTT
0.6,232884385,55296,4211.6,4096.0,1664,9792,2008.4,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.5,205978873,36864,5587.5,5728.0,2912,9760,1677.6,"void at::native::reduce_kernel<(int)128, (int)4, at::native::ReduceOp<c10::BFloat16, at::native::func_wrapper_t<c10::BFloat16, at::native::sum_functor<c10::BFloat16, float, c10::BFloat16>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, c10::BFloat16, (int)4, (int)8>>(T3)"
0.5,199721462,36864,5417.8,4864.0,3072,10912,1934.4,"void transformer_engine::normalization::rmsnorm_bwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>, (bool)0>(transformer_engine::normalization::BackwardKernelParams)"
0.5,179660007,18432,9747.2,8672.0,4928,17248,3353.1,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)3, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.4,168499148,37376,4508.2,4064.0,3168,6432,854.5,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.4,154821589,74822,2069.2,1376.0,1056,267680,8114.8,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.4,152872039,37376,4090.1,1792.0,1280,158144,17980.3,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::FillFunctor<c10::BFloat16>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.4,143800251,36864,3900.8,3296.0,2240,7424,1352.8,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.4,140589724,2048,68647.3,3200.0,2112,450336,125652.8,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.4,136940636,520,263347.4,251023.5,1888,450592,111527.8,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.3,133526988,512,260794.9,244944.0,92064,443360,107258.1,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.3,131403825,37376,3515.7,3488.0,3296,3968,108.9,"void transformer_engine::normalization::rmsnorm_bwd_finalize_tuned_kernel<transformer_engine::normalization::Kernel_traits_finalize<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)1024, (unsigned int)4, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)1024>>>(transformer_engine::normalization::BackwardKernelParams)"
0.3,129619034,6264,20692.7,15680.0,14944,27968,5712.7,nvjet_sm100_qqtst_256x128_128x5_2x4_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.3,110181286,79362,1388.3,1376.0,960,2048,114.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,101628029,18432,5513.7,5472.0,4640,7712,438.9,"void flash::flash_bwd_convert_dq_kernel<Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>>(flash::Flash_bwd_params, int)"
0.3,97604628,6480,15062.4,15008.0,14144,16224,303.5,nvjet_sm100_qqtst_256x128_128x5_2x4_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NNT
0.2,96126330,18432,5215.2,5152.0,3040,9216,1138.0,"void flash::flash_bwd_dot_do_o_kernel<(bool)1, Flash_bwd_kernel_traits<(int)128, (int)64, (int)128, (int)8, (int)2, (int)4, (int)2, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)64, (int)128, (int)8, cutlass::bfloat16_t>>>(flash::Flash_bwd_params)"
0.2,93678592,179,523344.1,411232.0,404224,806688,136783.4,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
0.2,92274810,36864,2503.1,2496.0,2080,3072,144.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,89907286,36864,2438.9,2432.0,2048,3008,132.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,87875230,18432,4767.5,4736.0,3360,6752,720.8,"void transformer_engine::dispatch::mxfp8::quantize_kernel::quantize_mxfp8_kernel<(bool)0, (bool)0, (bool)0, transformer_engine::Empty, (float (*)(float, const transformer_engine::Empty &))0, __nv_bfloat16, __nv_fp8_e4m3, (bool)0, (bool)1, (bool)1, (unsigned long)64, (unsigned long)64, (unsigned long)64>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, const float *, float *, float *, unsigned long, unsigned long, unsigned long, unsigned long)"
0.2,82369143,135,610141.8,534912.0,530496,741728,98040.9,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
0.2,70837255,36864,1921.6,1888.0,1440,2624,199.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,67695366,78,867889.3,865359.5,766368,1245503,57065.3,nvjet_sm100_tst_256x256_64x4_2x1_2cta_v_bz_NNT
0.2,65979881,78,845895.9,845840.0,838623,853344,2450.0,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
0.2,63945444,1536,41631.1,1952.0,1216,204864,62875.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,57455786,18432,3117.2,3072.0,2624,3872,271.5,"void transformer_engine::dispatch::mxfp8::quantize_kernel::quantize_mxfp8_kernel<(bool)0, (bool)0, (bool)0, transformer_engine::Empty, (float (*)(float, const transformer_engine::Empty &))0, __nv_bfloat16, __nv_fp8_e4m3, (bool)1, (bool)0, (bool)1, (unsigned long)64, (unsigned long)64, (unsigned long)64>(CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, CUtensorMap_st, unsigned char *, unsigned char *, const float *, float *, float *, unsigned long, unsigned long, unsigned long, unsigned long)"
0.1,56752842,72,788233.9,779488.0,728544,1147392,50769.0,nvjet_sm100_tst_256x256_64x4_2x2_2cta_h_bz_NNT
0.1,56170854,512,109708.7,108368.0,44064,167584,35209.6,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
0.1,54594707,38400,1421.7,1376.0,928,2240,221.7,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,52133389,3586,14538.0,2592.0,1472,128736,31372.1,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.1,49656708,84,591151.3,589615.0,561536,835839,30157.3,nvjet_sm100_tst_256x192_64x4_2x2_2cta_h_bz_NNT
0.1,45794795,36864,1242.3,1248.0,896,1792,134.2,"void at::native::unrolled_elementwise_kernel<at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,41566864,402,103400.2,106016.0,4544,108960,16105.3,"void multi_tensor_apply_kernel<TensorListMetadata<(int)4, (bool)0>, transformer_engine::multi_tensor_adam::AdamFunctor<float, float, float, float, int>, float, float, float, float, float, float, transformer_engine::multi_tensor_adam::adamMode_t, float>(long, volatile int *, T1, T2, T3...)"
0.1,40964940,96,426718.1,412176.0,374911,711520,65635.9,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_NNT
0.1,39152948,62,631499.2,619264.0,560416,1052448,81706.4,nvjet_sm100_tst_192x256_64x5_2x2_2cta_h_bz_NNT
0.1,36209873,512,70722.4,68240.0,26912,126848,25449.5,"void at::native::<unnamed>::embedding_backward_feature_kernel<c10::BFloat16, float, long>(const T3 *, const T1 *, T1 *, int, long, int)"
0.1,33584115,3096,10847.6,10848.0,9824,11872,252.3,nvjet_sm100_qqtst_128x128_128x8_2x1_2cta_v_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.1,27792690,86,323170.8,314864.0,301440,503424,26850.9,nvjet_sm100_tst_192x128_64x6_2x2_2cta_h_bz_NNT
0.1,27137979,86,315557.9,315584.0,311520,319232,1618.5,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.1,20876759,1540,13556.3,9904.0,6336,1849568,49732.1,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.1,20039004,9258,2164.5,960.0,704,272480,17646.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,13116378,396,33122.2,33504.0,2560,34848,3265.4,"void multi_tensor_apply_kernel<TensorListMetadata<(int)2, (bool)0>, transformer_engine::multi_tensor_scale::ScalePtrFunctor<float, float>, float *>(long, volatile int *, T1, T2, T3...)"
0.0,12566110,1024,12271.6,11664.0,6080,19104,3799.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,11993501,1224,9798.6,9824.0,8576,10464,254.1,nvjet_sm100_qqtst_128x128_128x8_2x4_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_TNT
0.0,11492732,6656,1726.7,1728.0,1216,2528,169.5,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::where_kernel_impl(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool, float, float) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,10796542,1224,8820.7,8800.0,8352,9504,142.5,nvjet_sm100_qqtst_128x128_128x8_2x4_2cta_h_bz_Avec32UE8M0_Bvec32UE8M0_NNT
0.0,10210140,1024,9970.8,9920.0,8832,11424,517.3,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,9470332,3072,3082.8,3136.0,2144,3904,254.0,"void at::native::unrolled_elementwise_kernel<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,8746936,6146,1423.2,1408.0,896,2016,156.7,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,8529887,4610,1850.3,1824.0,1280,2688,272.2,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,8091070,394,20535.7,20544.0,3104,28576,1419.0,"void multi_tensor_apply_kernel<TensorListMetadata<(int)1, (bool)0>, transformer_engine::multi_tensor_l2norm::L2NormFunctor<float>, float *, float *, bool, int>(long, volatile int *, T1, T2, T3...)"
0.0,7778078,34,228767.0,228992.0,226240,231135,1258.6,nvjet_sm100_tst_192x128_64x6_2x2_2cta_h_bz_TNT
0.0,7759806,5632,1377.8,1312.0,896,2144,242.8,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,7677439,5120,1499.5,1536.0,960,2240,195.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,7067678,34,207872.9,206896.0,201824,220160,4886.9,nvjet_sm100_tst_128x128_64x8_2x2_2cta_h_bz_NNT
0.0,6557181,4608,1423.0,1440.0,960,2144,199.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,6053374,4096,1477.9,1472.0,992,2240,198.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,6000287,4096,1464.9,1440.0,992,2432,224.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,5846720,3072,1903.2,1920.0,1312,2784,250.9,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,4796217,3072,1561.3,1568.0,1056,2176,220.7,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,4635871,1536,3018.1,3008.0,2432,3936,259.8,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<long, at::native::func_wrapper_t<long, at::native::sum_functor<long, long, long>::operator ()(at::TensorIterator &)::[lambda(long, long) (instance 1)]>, unsigned int, long, (int)4, (int)4>>(T3)"
0.0,4566012,2560,1783.6,1824.0,1056,2720,299.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,4429312,4610,960.8,960.0,704,1536,149.9,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,4222975,1536,2749.3,2752.0,2112,3200,129.0,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,4129181,512,8064.8,8032.0,7488,8864,271.9,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_put_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIterator &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,3994077,2560,1560.2,1504.0,1088,2368,251.2,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3893535,2048,1901.1,1952.0,1120,2592,294.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::where_kernel_impl(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool, float, float) (instance 1)], std::array<char *, (unsigned long)4>>(int, T2, T3)"
0.0,3806975,2560,1487.1,1472.0,992,2144,186.5,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3768191,1536,2453.2,2496.0,1984,3200,185.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3731099,2560,1457.5,1472.0,1088,1920,127.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::CompareFunctor<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3589439,1024,3505.3,3520.0,2560,4064,210.6,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,3545568,3074,1153.4,1184.0,768,1568,125.3,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,3506078,1536,2282.6,2272.0,1952,2944,147.1,"void at::native::jagged_dense_elementwise_dense_output_kernel_<(int)1, long, float, at::native::_fbgemm_jagged_to_padded_dense_forward(const at::Tensor &, c10::ArrayRef<at::Tensor>, c10::ArrayRef<long>, double)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, float) (instance 1)]>(torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)1, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)2, int>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<T2 *>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<long>, T4, T3)"
0.0,3486943,2048,1702.6,1728.0,928,2592,330.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::logical_and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,3279455,2050,1599.7,1600.0,1088,2368,207.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::launch_clamp_scalar(at::TensorIteratorBase &, c10::Scalar, c10::Scalar, at::native::detail::ClampLimits)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3229280,1024,3153.6,3168.0,2176,3904,309.5,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,3133312,2048,1529.9,1536.0,960,2208,238.0,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3113022,2048,1520.0,1472.0,1056,2208,200.5,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3063102,3078,995.2,992.0,704,1472,151.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,2876095,1536,1872.5,1888.0,1408,2464,166.7,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)2>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,2854365,2560,1115.0,1120.0,736,1536,91.2,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,2819808,1536,1835.8,1856.0,1248,2432,235.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2678176,1536,1743.6,1760.0,1344,2336,200.8,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,2444574,512,4774.6,4640.0,2880,6880,1028.8,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,2378687,1536,1548.6,1568.0,1120,2016,168.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, bool, at::native::<unnamed>::CompareEqFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,2250430,1536,1465.1,1472.0,1024,1952,194.6,"void at::native::unrolled_elementwise_kernel<at::native::BUnaryFunctor<int, int, int, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,2211551,1536,1439.8,1440.0,992,1920,192.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnOther_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2179456,512,4256.8,4352.0,2688,5600,386.8,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,1685439,1024,1645.9,1632.0,1216,2112,135.4,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,1639101,1024,1600.7,1568.0,1120,2048,174.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1629055,1024,1590.9,1568.0,1248,2016,126.8,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,1492990,512,2916.0,2944.0,2528,3392,170.5,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<long, at::native::func_wrapper_t<long, at::native::MaxNanFunctor<long>>, unsigned int, long, (int)4, (int)4>>(T3)"
0.0,1385695,512,2706.4,2720.0,2368,3040,126.9,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,1264895,512,2470.5,2432.0,2016,2944,140.6,"void at::native::jagged_dense_elementwise_dense_output_kernel_<(int)1, long, long, at::native::_fbgemm_jagged_to_padded_dense_forward(const at::Tensor &, c10::ArrayRef<at::Tensor>, c10::ArrayRef<long>, double)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>(torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)1, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)2, int>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<T2 *>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, torch::headeronly::detail::GenericPackedTensorAccessor<torch::headeronly::detail::TensorAccessor<c10::ArrayRef<long>, T3, (unsigned long)2, torch::headeronly::RestrictPtrTraits, int>, at::detail::IndexBoundsCheck<(unsigned long)3, int>, T3, (unsigned long)3, torch::headeronly::RestrictPtrTraits, int>, at::native::StackArray<long>, T4, T3)"
0.0,1096224,512,2141.1,2144.0,1600,2816,192.6,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,1005568,512,1964.0,1952.0,1440,2400,181.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,967424,512,1889.5,1920.0,1408,2368,210.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::maximum_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float, float) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,953919,512,1863.1,1888.0,1536,2368,166.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<float, float, float, at::native::minimum_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float, float) (instance 1)]>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,867104,514,1687.0,1728.0,1216,2176,167.8,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,837663,522,1604.7,1600.0,1280,2048,154.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,750080,512,1465.0,1472.0,1152,1792,101.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnOther_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,748896,512,1462.7,1472.0,1248,1760,93.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<long, long, bool, at::native::<unnamed>::CompareEqFunctor<long>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,722176,512,1410.5,1376.0,1344,1728,71.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,14560,8,1820.0,1808.0,1696,1984,84.6,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,10496,4,2624.0,2656.0,2368,2816,186.6,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,8992,8,1124.0,1152.0,960,1184,79.2,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,8768,4,2192.0,2160.0,1888,2560,339.2,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,3936,2,1968.0,1968.0,1856,2080,158.4,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"
0.0,3264,2,1632.0,1632.0,1600,1664,45.3,"transformer_engine::multi_tensor_l2norm::cleanup(float *, float *, float *, float *, bool, int)"
0.0,3200,2,1600.0,1600.0,1504,1696,135.8,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::reciprocal_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,3008,2,1504.0,1504.0,1504,1504,0.0,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sqrt_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,2784,2,1392.0,1392.0,1344,1440,67.9,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::<unnamed>::pow_tensor_scalar_kernel_impl<float, float>(at::TensorIteratorBase &, T2)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"


==> anc/data/controlled/nsys/mxfp8_actor_update_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
89.2,103746039651,1,103746039651.0,103746039651.0,103746039651,103746039651,0.0,StartEnd,:actor_update
3.2,3758656788,221184,16993.3,17470.0,8540,230118,6371.0,PushPop,:nvte_cublas_gemm_v2
1.6,1919238993,221188,8677.0,9139.5,70,152749,8523.9,PushPop,NCCL:ncclGroupEnd
1.6,1830372500,294912,6206.5,6040.0,3690,225738,2431.9,PushPop,:nvte_swizzle_scaling_factors
1.3,1557093569,166176,9370.1,8910.0,5570,2779546,7251.7,PushPop,:nvte_quantize_v2
1.3,1533050265,74752,20508.5,20850.0,13800,377316,6044.5,PushPop,NCCL:ncclReduceScatter
0.6,750831004,148480,5056.8,7230.0,320,348167,4691.0,PushPop,:nvte_rmsnorm_bwd
0.5,541805291,148480,3649.0,3970.0,310,205248,3062.4,PushPop,:nvte_rmsnorm_fwd
0.5,528646776,296450,1783.3,990.0,440,137689,2410.7,PushPop,NCCL:ncclAllGather
0.1,79733915,221188,360.5,340.0,80,13569,247.9,PushPop,NCCL:ncclGroupStart
0.1,70094123,4610,15204.8,13560.0,9620,417326,8050.7,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.0,29300132,1544,18976.8,18400.0,10139,109219,6792.7,PushPop,NCCL:ncclAllReduce
0.0,1560376,2,780188.0,780188.0,701493,858883,111291.5,PushPop,:nvte_multi_tensor_l2norm_cuda
0.0,1481117,4,370279.3,347862.0,23840,761553,398575.5,PushPop,:nvte_multi_tensor_adam_cuda
0.0,1395677,2,697838.5,697838.5,684484,711193,18886.1,PushPop,:nvte_multi_tensor_scale_tensor_cuda


==> anc/data/controlled/nsys/mxfp8_ref_compute_log_prob_cuda_api_sum.csv <==
Time (%),Total Time (ns),Num Calls,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
85.3,4474264433,16903,264702.4,4960.0,1800,14345765,852375.2,cudaMemcpyAsync
7.6,397623469,113576,3500.9,3150.0,2310,235988,1787.3,cudaLaunchKernel
1.6,84952751,18816,4514.9,4030.0,2650,168968,1843.2,cuLaunchKernelEx
1.6,82931777,12742,6508.5,3980.0,1590,23600,4146.1,cudaStreamSynchronize
1.0,53746521,28663,1875.1,1670.0,620,23270,565.8,cudaEventQuery
0.7,35730286,28610,1248.9,800.0,360,5007026,29609.6,cudaEventRecord
0.4,22231851,19072,1165.7,1030.0,450,16770,666.2,cudaStreamWaitEvent
0.3,14817292,5,2963458.4,1002952.0,212018,7205467,3307297.4,cuMemSetAccess
0.3,13163240,9538,1380.1,1290.0,750,47300,806.7,cudaEventRecordWithFlags_v11010
0.2,11684437,37705,309.9,270.0,140,20369,183.6,cudaStreamIsCapturing_v10000
0.2,11566980,113575,101.8,90.0,60,23350,105.4,cuKernelGetName
0.1,7006758,159,44067.7,43189.0,15590,132139,13156.6,cuMemMap
0.1,6953111,9538,729.0,630.0,260,21280,358.5,cudaEventCreateWithFlags
0.1,5990728,9536,628.2,570.0,300,20520,310.8,cudaGetFuncBySymbol_v11000
0.1,5969968,19072,313.0,270.0,150,6570,204.9,cudaStreamGetCaptureInfo_v12030
0.1,5851500,159,36801.9,33250.0,12440,132029,15882.6,cuMemCreate
0.1,5204310,9538,545.6,480.0,210,8040,232.3,cudaEventDestroy
0.1,3148539,19170,164.2,150.0,130,23980,292.4,cudaThreadExchangeStreamCaptureMode_v10010
0.0,2504691,18560,135.0,110.0,59,7540,118.9,cuKernelGetAttribute
0.0,228228,4,57057.0,34354.5,480,159039,75109.6,cuKernelSetAttribute
0.0,108209,2,54104.5,54104.5,36970,71239,24231.8,cuLibraryLoadData
0.0,19740,1,19740.0,19740.0,19740,19740,0.0,cudaDeviceSynchronize
0.0,460,2,230.0,230.0,220,240,14.1,cuLibraryGetKernel


==> anc/data/controlled/nsys/mxfp8_ref_compute_log_prob_cuda_gpu_kern_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Name
31.0,2250415715,6508,345792.2,227248.0,46144,6670175,444697.5,nvjet_sm100_tst_128x256_64x6_2x1_2cta_v_bz_TNT
7.8,566995577,4672,121360.4,110016.0,48160,468576,42896.1,ncclDevKernel_ReduceScatter_Sum_bf16_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
7.4,534480171,2304,231979.2,196112.0,42112,544255,123761.4,"void flash::flash_fwd_kernel<Flash_fwd_kernel_traits<(int)128, (int)128, (int)64, (int)4, (bool)0, (bool)0, cutlass::bfloat16_t, Flash_kernel_traits<(int)128, (int)128, (int)64, (int)4, cutlass::bfloat16_t>>, (bool)0, (bool)1, (bool)0, (bool)0, (bool)0, (bool)1, (bool)0, (bool)0>(flash::Flash_fwd_params)"
7.3,533143083,4672,114114.5,104319.5,44064,768384,40846.4,ncclDevKernel_AllGather_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
4.9,353250429,2304,153320.5,138448.0,48384,276384,59718.8,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::silu_kernel(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 6)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
4.2,306270801,2304,132930.0,119808.0,41984,240672,50868.0,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctorOnSelf_add<c10::BFloat16>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
4.2,304303394,4608,66038.1,44208.0,10016,199008,49522.0,"void at::native::<unnamed>::CatArrayBatchedCopy<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)64, (int)64>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
4.0,291946177,9216,31678.2,22080.0,5568,95264,23048.7,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
3.7,271482635,270,1005491.2,938671.5,617728,1590239,217037.5,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::DivFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
2.8,206603604,648,318832.7,259936.0,36768,882080,234568.8,nvjet_sm100_tst_256x128_64x5_2x2_2cta_h_bz_TNT
2.2,161714292,6912,23396.2,16320.0,4864,81408,17988.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.9,136949937,3212,42637.0,32048.0,13952,89728,22307.2,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)8192, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)8192, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
1.7,124959649,2304,54236.0,49632.0,15455,93376,20033.6,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::BinaryFunctor<c10::BFloat16, c10::BFloat16, c10::BFloat16, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.7,123146435,9216,13362.2,12352.0,2208,33600,8058.1,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::CUDAFunctor_add<c10::BFloat16>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
1.7,122777848,135,909465.5,847392.0,580640,1383392,193097.4,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::CUDAFunctor_add<float>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
1.7,122416510,135,906789.0,833600.0,589600,1362975,193630.0,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
1.4,103875589,396,262312.1,255904.0,87200,534400,101495.3,nvjet_sm100_tst_256x240_64x4_2x1_2cta_v_bz_TNT
0.9,68871693,4608,14946.1,10112.0,3520,44064,10660.6,"void transformer_engine::normalization::rmsnorm_fwd_general_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128, (unsigned int)1, (unsigned int)4, (unsigned int)1, (unsigned int)8, transformer_engine::normalization::Kernel_traits_base<(unsigned int)128, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.9,62036742,504,123088.8,118352.0,52128,206464,43715.6,nvjet_sm100_tst_128x192_64x7_2x1_2cta_v_bz_TNT
0.8,60520135,324,186790.5,139263.5,49280,411040,110417.6,nvjet_sm100_tst_256x128_64x5_2x1_2cta_v_bz_TNT
0.8,60369017,72,838458.6,838207.5,830624,843999,2833.9,nvjet_sm100_tst_256x256_64x4_2x1_2cta_v_bz_TNT
0.8,59230562,4608,12853.9,8992.0,3360,40064,8915.2,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 9)]::operator ()() const::[lambda(c10::BFloat16) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.8,55308402,135,409691.9,374848.0,267328,617696,86873.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::exp_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.6,43550386,135,322595.5,301728.0,214528,487552,64807.8,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::MaxOps<float>, unsigned int, float, (int)4, (int)4>>(T3)"
0.6,41485268,288,144046.1,87232.0,81344,251680,75662.2,nvjet_sm100_tst_256x224_64x4_2x1_2cta_v_bz_TNT
0.6,41143315,4608,8928.7,7552.0,3040,21056,4013.3,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)2>, unsigned int, (int)4, (int)128, (int)1, (int)16, (int)8>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.5,34492239,216,159686.3,136672.0,57152,390144,110580.4,nvjet_sm100_tst_128x256_64x6_2x2_2cta_h_bz_TNT
0.4,31348409,136,230503.0,214384.0,2240,341440,49244.7,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<float, at::native::func_wrapper_t<float, at::native::sum_functor<float, float, float>::operator ()(at::TensorIterator &)::[lambda(float, float) (instance 1)]>, unsigned int, float, (int)4, (int)4>>(T3)"
0.4,26527350,1460,18169.4,16016.0,7424,36000,7946.3,"void transformer_engine::normalization::rmsnorm_fwd_tuned_kernel<transformer_engine::normalization::Kernel_traits<__nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)4096, (unsigned int)1, (unsigned int)1, (unsigned int)4, (unsigned int)16, transformer_engine::normalization::Kernel_traits_base<(unsigned int)4096, __nv_bfloat16, __nv_bfloat16, __nv_bfloat16, float, unsigned int, (unsigned int)128>>>(transformer_engine::normalization::ForwardKernelParams)"
0.3,20403546,9280,2198.7,2144.0,1216,3552,377.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.3,19419484,9216,2107.1,2080.0,1376,3296,355.2,"void at::native::vectorized_elementwise_kernel<(int)8, at::native::bfloat16_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,15538267,4608,3372.0,3264.0,2464,4768,425.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::cos_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,15230490,4608,3305.2,3232.0,2432,4448,394.6,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::sin_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.2,14777562,4610,3205.5,3296.0,1664,4640,594.8,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.2,12433752,144,86345.5,86368.0,47488,127104,38376.9,nvjet_sm100_tst_256x240_64x4_2x2_2cta_h_bz_TNT
0.1,8841566,4608,1918.7,1952.0,1504,2400,114.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<int, int, int, at::native::binary_internal::div_floor_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int, int) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,7424222,4608,1611.2,1600.0,1152,2240,201.9,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<int>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.1,7164094,36,199002.6,198640.0,196960,206688,1760.8,nvjet_sm100_tst_128x192_64x7_2x2_2cta_h_bz_TNT
0.1,6775611,72,94105.7,95856.0,72992,119199,18052.5,nvjet_sm100_tst_256x208_64x4_2x1_2cta_v_bz_TNT
0.1,6712669,4608,1456.7,1472.0,1184,1920,112.5,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::AUnaryFunctor<int, int, bool, at::native::<unnamed>::CompareEqFunctor<int>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.1,5259614,64,82181.5,67472.0,23808,170784,40584.6,"void at::native::elementwise_kernel<(int)128, (int)4, void at::native::gpu_kernel_impl_nocast<at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(c10::BFloat16, bool) (instance 1)]>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.1,4214528,192,21950.7,14400.0,8480,409760,38761.5,ncclDevKernel_AllReduce_Sum_f32_RING_LL(ncclDevKernelArgsStorage<(unsigned long)4096>)
0.0,2938240,36,81617.8,81296.0,80832,85888,1040.0,nvjet_sm100_tst_256x224_64x4_2x2_2cta_h_bz_TNT
0.0,2410144,1920,1255.3,1248.0,896,3008,188.9,"void at::native::unrolled_elementwise_kernel<at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>, (int)4, TrivialOffsetCalculator<(int)2, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithoutCast, at::native::memory::StoreWithoutCast>(int, T1, T2, T4, T5, T6, T7)"
0.0,1659072,1600,1036.9,1056.0,704,1600,91.0,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1437567,36,39932.4,39936.0,39168,40608,293.5,nvjet_sm100_tst_128x160_64x8_2x1_2cta_v_bz_TNT
0.0,1164863,64,18201.0,16560.0,7680,32736,6348.4,"void at::native::vectorized_gather_kernel<(int)16, long>(char *, char *, T2 *, int, long, long, long, long, bool)"
0.0,954816,513,1861.2,1824.0,1408,2784,248.0,"void at_cuda_detail::cub::detail::scan::DeviceScanKernel<at_cuda_detail::cub::detail::scan::policy_hub<long, long, long, unsigned int, std::plus<long>>::Policy1000, const long *, long *, at_cuda_detail::cub::ScanTileState<long, (bool)1>, std::plus<long>, at_cuda_detail::cub::NullType, unsigned int, long, (bool)0, at_cuda_detail::cub::NullType>(T2, T3, T4, int, T5, T6, T7)"
0.0,679200,384,1768.8,1760.0,1344,2592,195.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::BUnaryFunctor<long, long, long, at::native::remainder_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, long) (instance 1)]>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,619456,64,9679.0,9664.0,9056,10560,268.8,"void at::native::index_elementwise_kernel<(int)128, (int)4, void at::native::gpu_index_kernel<void at::native::index_kernel_impl<at::native::OpaqueType<(int)4>>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>)::[lambda(char *, const char *, long) (instance 1)]>(at::TensorIteratorBase &, c10::ArrayRef<long>, c10::ArrayRef<long>, const T1 &, bool)::[lambda(int) (instance 1)]>(long, T3)"
0.0,544512,384,1418.0,1440.0,1056,1952,192.5,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 3)]::operator ()() const::[lambda(int) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,517088,320,1615.9,1536.0,1184,2336,251.0,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<long>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(long) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,496063,513,967.0,960.0,704,1440,145.9,"void at_cuda_detail::cub::detail::scan::DeviceScanInitKernel<at_cuda_detail::cub::ScanTileState<long, (bool)1>>(T1, int)"
0.0,457600,385,1188.6,1184.0,736,1856,115.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::FillFunctor<long>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,394175,128,3079.5,2864.0,2272,5056,685.5,"void at::native::reduce_kernel<(int)512, (int)1, at::native::ReduceOp<bool, at::native::func_wrapper_t<bool, at::native::and_kernel_cuda(at::TensorIterator &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 12)]::operator ()() const::[lambda(bool, bool) (instance 1)]>, unsigned int, bool, (int)4, (int)4>>(T3)"
0.0,385856,385,1002.2,992.0,704,1440,156.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<int>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,312096,64,4876.5,4880.0,4256,5568,327.7,"void at::native::_scatter_gather_elementwise_kernel<(int)128, (int)8, void at::native::_cuda_scatter_gather_internal_kernel<(bool)0, at::native::OpaqueType<(int)4>, long>::operator ()<at::native::TensorAssign>(at::TensorIterator &, long, long, long, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,270624,192,1409.5,1440.0,1056,1856,135.7,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnOther_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,269728,192,1404.8,1440.0,960,1888,143.2,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctor_add<long>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,266848,128,2084.8,2048.0,1536,2880,264.1,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,262048,65,4031.5,2784.0,2496,23232,4937.4,"void at::native::<unnamed>::CatArrayBatchedCopy_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,249824,128,1951.8,1952.0,1344,2336,205.4,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BinaryFunctor<bool, bool, bool, at::native::BitwiseOrFunctor<bool>>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,245888,128,1921.0,1920.0,1504,2368,174.3,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::<unnamed>::masked_fill_kernel(at::TensorIterator &, const c10::Scalar &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 4)]::operator ()() const::[lambda(long, bool) (instance 1)], std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,235008,64,3672.0,3568.0,3040,4544,315.5,"void at::native::unrolled_elementwise_kernel<at::native::direct_copy_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 3)]::operator ()() const::[lambda() (instance 11)]::operator ()() const::[lambda(bool) (instance 1)], std::array<char *, (unsigned long)2>, (int)4, TrivialOffsetCalculator<(int)1, unsigned int>, TrivialOffsetCalculator<(int)1, unsigned int>, at::native::memory::LoadWithCast<(int)1>, at::native::memory::StoreWithCast<(int)1>>(int, T1, T2, T4, T5, T6, T7)"
0.0,231232,128,1806.5,1792.0,1632,2176,124.9,"void at::native::vectorized_elementwise_kernel<(int)2, at::native::CUDAFunctorOnSelf_add<long>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,231167,128,1806.0,1792.0,1568,2144,108.2,"void at::native::roll_cuda_kernel<long>(const T1 *, T1 *, long, long, long, long, long, long)"
0.0,204672,128,1599.0,1616.0,1184,2176,226.1,"void at::native::vectorized_elementwise_kernel<(int)4, void at::native::compare_scalar_kernel<float>(at::TensorIteratorBase &, at::native::<unnamed>::OpType, T1)::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,201568,64,3149.5,3024.0,2112,4736,602.1,"void compute_cuda_kernel<long>(const T1 *, const long *, T1 *, long, long)"
0.0,130240,64,2035.0,2016.0,1728,2432,192.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::log_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 2)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,128416,64,2006.5,1984.0,1824,2368,129.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::neg_kernel_cuda(at::TensorIteratorBase &)::[lambda() (instance 2)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(float) (instance 1)], std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,123455,59,2092.5,2080.0,1920,2400,124.6,"void at::native::elementwise_kernel<(int)128, (int)2, void at::native::gpu_kernel_impl_nocast<at::native::BinaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>>(at::TensorIteratorBase &, const T1 &)::[lambda(int) (instance 1)]>(int, T3)"
0.0,114752,64,1793.0,1760.0,1568,2400,150.7,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctor_add<float>, std::array<char *, (unsigned long)3>>(int, T2, T3)"
0.0,110816,59,1878.2,1856.0,1696,2304,114.0,"void at::native::<unnamed>::CatArrayBatchedCopy_vectorized<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)2, (int)128, (int)1, (int)16, (int)4>(char *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,105024,59,1780.1,1792.0,1376,2208,176.2,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<float>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,103744,65,1596.1,1696.0,1152,2112,253.6,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)8>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"
0.0,97407,64,1522.0,1600.0,1152,1824,178.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::BUnaryFunctor<float, float, float, at::native::binary_internal::MulFunctor<float>>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,90208,64,1409.5,1376.0,1344,1632,79.9,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::CUDAFunctorOnSelf_add<int>, std::array<char *, (unsigned long)2>>(int, T2, T3)"
0.0,83744,64,1308.5,1312.0,1216,1568,86.3,"void at::native::vectorized_elementwise_kernel<(int)4, at::native::FillFunctor<float>, std::array<char *, (unsigned long)1>>(int, T2, T3)"
0.0,70848,59,1200.8,1184.0,1056,1440,89.4,"void <unnamed>::elementwise_kernel_with_index<int, at::native::arange_cuda_out(const c10::Scalar &, const c10::Scalar &, const c10::Scalar &, at::Tensor &)::[lambda() (instance 1)]::operator ()() const::[lambda() (instance 7)]::operator ()() const::[lambda(long) (instance 1)]>(T1, T2, function_traits<T2>::result_type *)"
0.0,1856,1,1856.0,1856.0,1856,1856,0.0,"void <unnamed>::oneRankReduce<FuncPreMulSum<float>>(void *, void *, unsigned long, unsigned long, bool)"
0.0,1760,1,1760.0,1760.0,1760,1760,0.0,"void at::native::<unnamed>::CatArrayBatchedCopy_alignedK_contig<at::native::<unnamed>::OpaqueType<(unsigned int)4>, unsigned int, (int)1, (int)128, (int)1, (int)16>(T1 *, at::native::<unnamed>::CatArrInputTensorMetadata<T1, T2, T4, T5>, at::native::<unnamed>::TensorSizeStride<T2, (unsigned int)4>, int, T2)"


==> anc/data/controlled/nsys/mxfp8_ref_compute_log_prob_nvtx_sum.csv <==
Time (%),Total Time (ns),Instances,Avg (ns),Med (ns),Min (ns),Max (ns),StdDev (ns),Style,Range
95.3,9560995899,1,9560995899.0,9560995899.0,9560995899,9560995899,0.0,StartEnd,:ref_compute_log_prob
2.0,195925579,9216,21259.3,16570.0,10790,2606927,41240.0,PushPop,:nvte_cublas_gemm_v2
1.1,114016305,4672,24404.2,26090.0,16910,193108,6019.9,PushPop,NCCL:ncclReduceScatter
0.9,85851844,4672,18375.8,17390.0,14470,55290,3049.4,PushPop,NCCL:ncclAllGather
0.6,58975705,18560,3177.6,3560.0,250,87560,2727.0,PushPop,:nvte_rmsnorm_fwd
0.1,7673901,513,14958.9,14100.0,9470,62840,4981.9,PushPop,CCCL:cub::DeviceScan::InclusiveScan
0.0,4097359,194,21120.4,20339.5,10800,57719,8078.2,PushPop,NCCL:ncclAllReduce


==> anc/data/controlled/quantizer_check.json <==
{
 "versions": {
  "torch": "2.11.0+cu130",
  "transformer_engine": "2.16.1+c9877beb",
  "vllm": "0.24.0",
  "flashinfer": "0.6.12"
 },
 "vllm_side": "vllm mxfp8_e4m3_quantize(is_sf_swizzled_layout=False)",
 "matrices": {
  "model.layers.0.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.0.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.1.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.2.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.3.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.4.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.5.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.6.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.10.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.11.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.12.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.13.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.14.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.15.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.16.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.7.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.8.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.9.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.17.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.18.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.19.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.20.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.21.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.22.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.23.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.24.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.25.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.26.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.27.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.28.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.29.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.30.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.31.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.32.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.33.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.34.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.mlp.down_proj.weight": {
   "shape": [
    4096,
    12288
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.mlp.gate_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.mlp.up_proj.weight": {
   "shape": [
    12288,
    4096
   ],
   "elements": 50331648,
   "blocks": 1572864,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.self_attn.k_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.self_attn.o_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.self_attn.q_proj.weight": {
   "shape": [
    4096,
    4096
   ],
   "elements": 16777216,
   "blocks": 524288,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "model.layers.35.self_attn.v_proj.weight": {
   "shape": [
    1024,
    4096
   ],
   "elements": 4194304,
   "blocks": 131072,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  }
 },
 "synthetic": {
  "amax_exactly_448x2^k": {
   "shape": [
    36,
    1024
   ],
   "elements": 36864,
   "blocks": 1152,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "amax_one_bf16_ulp_above": {
   "shape": [
    36,
    1024
   ],
   "elements": 36864,
   "blocks": 1152,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "amax_one_bf16_ulp_below": {
   "shape": [
    36,
    1024
   ],
   "elements": 36864,
   "blocks": 1152,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "all_zero_blocks": {
   "shape": [
    64,
    1024
   ],
   "elements": 65536,
   "blocks": 2048,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "tiny_magnitudes": {
   "shape": [
    64,
    1024
   ],
   "elements": 65536,
   "blocks": 2048,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "huge_magnitudes": {
   "shape": [
    64,
    1024
   ],
   "elements": 65536,
   "blocks": 2048,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  },
  "random_mixed_scales": {
   "shape": [
    128,
    1024
   ],
   "elements": 131072,
   "blocks": 4096,
   "elements_differ": 0,
   "blocks_scale_differ": 0
  }
 },
 "checkpoint_totals": {
  "elements": 6945767424,
  "blocks": 217055232,
  "elements_differ": 0,
  "blocks_scale_differ": 0
 },
 "synthetic_any_difference": false,
 "seconds": 79.9,
 "verdict": "identical"
}

==> anc/data/controlled/run_configs/p0_record.txt <==
run=p0_record slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=0.0 steps=8 autotune=0
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6,7,8 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p0_record/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p1_bf16roll.txt <==
run=p1_bf16roll slot=A gpus=0,1 mode=mxfp8 rollout_quant=none dataset=gsm8k lr=0.0 steps=10 autotune=1
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=off rollout_dump_dir=
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P1_DUMP_DIR=p1_bf16roll/kl
VERL_P3_MB=1
VERL_P3_MB_DIR=p1_bf16roll/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p1_full.txt <==
run=p1_full slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=0.0 steps=12 autotune=1
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=off rollout_dump_dir=
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_BYTES_ACTOR_CALLS=11
VERL_BYTES_DIR=p1_full/bytes
VERL_BYTES_PRE_CALLS=12
VERL_BYTES_SYNCS=11
VERL_P1_DUMP_DIR=p1_full/kl
VERL_P3_MB=1
VERL_P3_MB_DIR=p1_full/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p1_half.txt <==
run=p1_half slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=0.0 steps=10 autotune=1
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=off rollout_dump_dir=
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P1_DUMP_DIR=p1_half/kl
VERL_P1_LEGACY_EXCLUSION=1
VERL_P3_MB=1
VERL_P3_MB_DIR=p1_half/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p1_ref.txt <==
run=p1_ref slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=0.0 steps=10 autotune=1
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=off rollout_dump_dir=
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P1_DUMP_DIR=p1_ref/kl
VERL_P3_MB=1
VERL_P3_MB_DIR=p1_ref/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_bf16_m1.txt <==
run=p3_bf16_m1 slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=1 olp_micro_bs=2 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_bf16_m1/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_bf16_m2.txt <==
run=p3_bf16_m2 slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=2 olp_micro_bs=4 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_bf16_m2/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_bf16_m4.txt <==
run=p3_bf16_m4 slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_bf16_m4/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_bf16_m4half.txt <==
run=p3_bf16_m4half slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=32 mini_bs=16 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_bf16_m4half/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_bf16_m8.txt <==
run=p3_bf16_m8 slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=8 olp_micro_bs=16 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_bf16_m8/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_mxfp8_m1.txt <==
run=p3_mxfp8_m1 slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=1 olp_micro_bs=2 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_mxfp8_m1/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_mxfp8_m2.txt <==
run=p3_mxfp8_m2 slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=2 olp_micro_bs=4 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_mxfp8_m2/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_mxfp8_m4.txt <==
run=p3_mxfp8_m4 slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=8 autotune=0
train_bs=64 mini_bs=32 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6,7,8 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_BYTES_ACTOR_CALLS=7
VERL_BYTES_DIR=p3_mxfp8_m4/bytes
VERL_BYTES_INCOMING=1
VERL_BYTES_PRE_CALLS=8
VERL_BYTES_SYNCS=7
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_mxfp8_m4/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_mxfp8_m4half.txt <==
run=p3_mxfp8_m4half slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=32 mini_bs=16 micro_bs=4 olp_micro_bs=8 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_mxfp8_m4half/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3_mxfp8_m8.txt <==
run=p3_mxfp8_m8 slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=6 autotune=0
train_bs=64 mini_bs=32 micro_bs=8 olp_micro_bs=16 ref_micro_bs=8 nsys_step=off
replay_steps=1,2,3,4,5,6 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3_mxfp8_m8/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3n_bf16_m1.txt <==
run=p3n_bf16_m1 slot=A gpus=0,1 mode=bf16 rollout_quant=none dataset=gsm8k lr=1e-6 steps=3 autotune=0
train_bs=64 mini_bs=32 micro_bs=1 olp_micro_bs=2 ref_micro_bs=8 nsys_step=3
replay_steps=1,2,3 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3n_bf16_m1/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/run_configs/p3n_mxfp8_m1.txt <==
run=p3n_mxfp8_m1 slot=A gpus=0,1 mode=mxfp8 rollout_quant=mxfp8 dataset=gsm8k lr=1e-6 steps=3 autotune=0
train_bs=64 mini_bs=32 micro_bs=1 olp_micro_bs=2 ref_micro_bs=8 nsys_step=3
replay_steps=1,2,3 rollout_dump_dir=rollout_dump
verl=6d4b32d3e0fb5208c9c4fca177960f055062e1c2 hooks=present
VERL_P3_MB=1
VERL_P3_MB_DIR=p3n_mxfp8_m1/logs/mb
VERL_SYNC_TIMERS=1


==> anc/data/controlled/sweep_weight_change.json <==
{
  "what": "BF16 elements of the 21 checkpoint tensors (layers 0, 17, 35; q/k/v/o/gate/up/down) that differ between the weights received by the sampler at synchronization 7 of p3_mxfp8_m4 (after 7 training steps, i.e. 14 optimizer updates, at lr 1e-6; each step has two mini-batches) and the initial Qwen3-8B checkpoint",
  "how": "computed on the training host from the engine dump engine_sync7_tp0.pt ('incoming' tensors) against model.safetensors, comparing the 16-bit patterns",
  "tensors": 21,
  "elements": 578813952,
  "elements_changed": 33375517,
  "note": "BF16 changes need not change the FP8 bytes; how many FP8 bytes these changes alter was not counted"
}


==> anc/data/controlled/timeline_actor_compute_log_prob.json <==
{
 "BF16": {
  "window": 22298914791,
  "kernel_sum": 9308631747,
  "kernel_union": 9281836838,
  "copy_set_sum": 203142777,
  "activity_union": 9484979615,
  "n_kernels": 523159,
  "n_copies": 53514,
  "n_memsets": 0,
  "idle": 12813935176,
  "idle_host_not_issued": 10115294750,
  "idle_after_issue": 2033705364,
  "idle_already_queued": 664733918,
  "idle_unmatched": 201144,
  "gaps": 558826,
  "host_wait_api": {
   "cuProfilerStart": 0,
   "cudaStreamIsCapturing": 16885534,
   "cudaMemcpyAsync": 127826280,
   "cudaStreamSynchronize": 169119126,
   "cudaEventRecordWithFlags": 19440,
   "cudaEventCreateWithFlags": 61774,
   "cudaEventRecord": 42531192,
   "cudaEventDestroy": 362549,
   "cuKernelGetName": 25259515,
   "cudaLaunchKernel": 18962635,
   "cudaStreamGetCaptureInfo": 12899640,
   "cudaStreamWaitEvent": 30761862,
   "cudaGetFuncBySymbol": 13143180,
   "cuLaunchKernelEx": 0,
   "cuKernelGetAttribute": 4712776,
   "cuMemCreate": 484796187,
   "cuMemMap": 719615967,
   "cuMemSetAccess": 889420428,
   "cuLaunchKernel": 0,
   "cuLibraryLoadData": 48349,
   "cuLibraryGetKernel": 210,
   "cuKernelSetAttribute": 84810,
   "cudaDeviceSynchronize": 0
  },
  "host_wait_breakdown": {
   "NVTX nvte_* (TE C++ calls)": 277081465,
   "NVTX nccl* (NCCL calls)": 284492888,
   "NVTX other push-pop ranges": 5488922,
   "any CUDA API call": 2556511454,
   "any traced call (API or push-pop range)": 3019859111
  },
  "n_mb": 256
 },
 "MXFP8": {
  "window": 24799637235,
  "kernel_sum": 8912469939,
  "kernel_union": 8910656341,
  "copy_set_sum": 206111273,
  "activity_union": 9116767614,
  "n_kernels": 618779,
  "n_copies": 53514,
  "n_memsets": 0,
  "idle": 15682869621,
  "idle_host_not_issued": 12240822639,
  "idle_after_issue": 2647768281,
  "idle_already_queued": 793985759,
  "idle_unmatched": 292942,
  "gaps": 666251,
  "host_wait_api": {
   "cuProfilerStart": 0,
   "cudaStreamIsCapturing": 34578178,
   "cudaMemcpyAsync": 126264817,
   "cudaStreamSynchronize": 172021813,
   "cudaEventRecordWithFlags": 38053115,
   "cudaEventCreateWithFlags": 12396157,
   "cudaEventRecord": 61276480,
   "cudaEventDestroy": 418958,
   "cuKernelGetName": 30839635,
   "cudaLaunchKernel": 2044877,
   "cudaStreamGetCaptureInfo": 21699212,
   "cudaStreamWaitEvent": 59048079,
   "cudaGetFuncBySymbol": 18407079,
   "cuLaunchKernelEx": 5933,
   "cuTensorMapEncodeTiled": 5212443,
   "cuKernelGetAttribute": 7299817,
   "cuMemCreate": 96048982,
   "cuMemMap": 57123236,
   "cuMemSetAccess": 130070448,
   "cuLaunchKernel": 0,
   "cudaDeviceSynchronize": 0
  },
  "host_wait_breakdown": {
   "NVTX nvte_* (TE C++ calls)": 518965179,
   "NVTX nccl* (NCCL calls)": 467029944,
   "NVTX other push-pop ranges": 5092333,
   "any CUDA API call": 872809259,
   "any traced call (API or push-pop range)": 1717782494
  },
  "n_mb": 256
 }
}

==> anc/data/controlled/timeline_actor_update.json <==
{
 "BF16": {
  "window": 81540828296,
  "kernel_sum": 36871870166,
  "kernel_union": 35135827467,
  "copy_set_sum": 483873229,
  "activity_union": 35619700696,
  "n_kernels": 2119159,
  "n_copies": 190256,
  "n_memsets": 0,
  "idle": 45921127600,
  "idle_host_not_issued": 35202189073,
  "idle_after_issue": 8382522515,
  "idle_already_queued": 2336416012,
  "idle_unmatched": 0,
  "gaps": 2147158,
  "host_wait_api": {
   "cuKernelGetName": 93051725,
   "cudaLaunchKernel": 1195209,
   "cudaMemcpyAsync": 232762371,
   "cudaStreamIsCapturing": 77932997,
   "cudaEventRecordWithFlags": 23948201,
   "cudaStreamWaitEvent": 174410228,
   "cudaStreamGetCaptureInfo": 64727591,
   "cudaEventRecord": 250242021,
   "cudaGetFuncBySymbol": 69354995,
   "cuLaunchKernelEx": 605,
   "cudaEventCreateWithFlags": 10477022,
   "cuKernelGetAttribute": 30412859,
   "cudaEventDestroy": 11208963,
   "cudaEventQuery": 90740776,
   "cuLibraryLoadData": 437677,
   "cuLibraryGetKernel": 2080,
   "cuKernelSetAttribute": 723995,
   "cuMemCreate": 1174608586,
   "cuMemMap": 984729404,
   "cuMemSetAccess": 166543883,
   "cudaStreamSynchronize": 524828911,
   "cudaDeviceSynchronize": 56029
  },
  "host_wait_breakdown": {
   "NVTX nvte_* (TE C++ calls)": 1712294321,
   "NVTX nccl* (NCCL calls)": 1361500152,
   "NVTX other push-pop ranges": 11871215,
   "any CUDA API call": 3982396128,
   "any traced call (API or push-pop range)": 6606294804
  },
  "n_mb": 512
 },
 "MXFP8": {
  "window": 103746039651,
  "kernel_sum": 38659029247,
  "kernel_union": 38183478665,
  "copy_set_sum": 474701401,
  "activity_union": 38658180066,
  "n_kernels": 2586239,
  "n_copies": 190256,
  "n_memsets": 0,
  "idle": 65087859585,
  "idle_host_not_issued": 50886981729,
  "idle_after_issue": 11604351415,
  "idle_already_queued": 2596526441,
  "idle_unmatched": 0,
  "gaps": 2704621,
  "host_wait_api": {
   "cuKernelGetName": 133708692,
   "cudaLaunchKernel": 4308560,
   "cudaMemcpyAsync": 239051527,
   "cudaStreamIsCapturing": 162321667,
   "cudaEventRecordWithFlags": 214768625,
   "cudaStreamWaitEvent": 337647896,
   "cudaStreamGetCaptureInfo": 113726861,
   "cudaEventRecord": 366076695,
   "cudaGetFuncBySymbol": 88195414,
   "cuLaunchKernelEx": 12971,
   "cudaEventCreateWithFlags": 86414927,
   "cuKernelGetAttribute": 42799925,
   "cudaEventDestroy": 17486017,
   "cudaEventQuery": 177907623,
   "cuMemCreate": 4747816,
   "cuMemMap": 7688729,
   "cuMemSetAccess": 15288372,
   "cuTensorMapEncodeTiled": 49934533,
   "cudaStreamSynchronize": 541144744,
   "cudaDeviceSynchronize": 51390
  },
  "host_wait_breakdown": {
   "NVTX nvte_* (TE C++ calls)": 2541687314,
   "NVTX nccl* (NCCL calls)": 2155300863,
   "NVTX other push-pop ranges": 14637953,
   "any CUDA API call": 2603282984,
   "any traced call (API or push-pop range)": 6642928438
  },
  "n_mb": 512
 }
}

==> anc/data/controlled_output.txt <==
== quantizer: TE MXFP8Quantizer vs vLLM mxfp8_e4m3_quantize (FlashInfer on SM100), all linear weights
matrices 252, elements 6945767424 (6.95 billion), scale blocks 217055232, elements differ 0, blocks differ 0; synthetic cases 7, any difference False; verdict identical

== matching: one engine (vLLM 0.24), learning rate 0, steps 1-10, 64 prompts x 8 samples per step
recomputed kl vs logged rollout_corr/kl: max relative difference 8.4e-08; same prompts in every arm at every step: True
step-1 kl: P1-0 0.00854, P1-half 0.00719, P1-1 0.00697, P1-ref 0.00067
steps 2-10: 576 prompt units, 10000 paired bootstrap resamples over prompts
  P1-0     kl 0.00812  k3 0.00806  chi2_token 0.02279  log_ppl_diff 0.00859  log_ppl_abs_diff 0.00868  pearson 0.9778   (MXFP8 learner, BF16 sampler)
  P1-half  kl 0.00726  k3 0.00724  chi2_token 0.02013  log_ppl_diff 0.00776  log_ppl_abs_diff 0.00787  pearson 0.9794   (MXFP8 learner, sampler without gate_up on the grid (F2))
  P1-1     kl 0.00682  k3 0.00681  chi2_token 0.01841  log_ppl_diff 0.00725  log_ppl_abs_diff 0.00739  pearson 0.9809   (MXFP8 learner, every linear on the grid)
  P1-ref   kl 0.00072  k3 0.00068  chi2_token 0.00129  log_ppl_diff 0.00069  log_ppl_abs_diff 0.00108  pearson 0.9979   (BF16 learner, BF16 sampler)
  P1-half below P1-0: kl 10.6% [8.6, 12.7]; k3 10.2% [8.7, 11.7]; chi2_token 11.7% [-6.9, 26.1]; log_ppl_diff 9.7% [7.4, 11.9]; log_ppl_abs_diff 9.3% [7.2, 11.4]
  P1-1 below P1-half: kl 6.1% [3.9, 8.3]; k3 5.9% [4.4, 7.4]; chi2_token 8.5% [-5.3, 22.7]; log_ppl_diff 6.5% [4.0, 8.9]; log_ppl_abs_diff 6.1% [3.8, 8.3]
  P1-1 below P1-0: kl 16.1% [14.1, 18.1]; k3 15.5% [14.1, 16.9]; chi2_token 19.2% [7.6, 30.4]; log_ppl_diff 15.5% [13.4, 17.7]; log_ppl_abs_diff 14.8% [12.8, 16.8]
  P1-ref below P1-0: kl 91.1% [90.7, 91.5]; k3 91.6% [91.4, 91.8]; chi2_token 94.3% [93.6, 95.1]; log_ppl_diff 91.9% [91.5, 92.4]; log_ppl_abs_diff 87.6% [87.3, 87.9]
steps 1-10: 640 prompt units, 10000 paired bootstrap resamples over prompts
  P1-0     kl 0.00816  k3 0.00805  chi2_token 0.02251  log_ppl_diff 0.00865  log_ppl_abs_diff 0.00874  pearson 0.9777   (MXFP8 learner, BF16 sampler)
  P1-half  kl 0.00725  k3 0.00726  chi2_token 0.02029  log_ppl_diff 0.00775  log_ppl_abs_diff 0.00787  pearson 0.9793   (MXFP8 learner, sampler without gate_up on the grid (F2))
  P1-1     kl 0.00683  k3 0.00683  chi2_token 0.01835  log_ppl_diff 0.00726  log_ppl_abs_diff 0.00739  pearson 0.9809   (MXFP8 learner, every linear on the grid)
  P1-ref   kl 0.00072  k3 0.00068  chi2_token 0.00130  log_ppl_diff 0.00069  log_ppl_abs_diff 0.00108  pearson 0.9979   (BF16 learner, BF16 sampler)
  P1-half below P1-0: kl 11.1% [9.2, 13.0]; k3 9.8% [8.4, 11.2]; chi2_token 9.9% [-6.9, 23.3]; log_ppl_diff 10.4% [8.2, 12.5]; log_ppl_abs_diff 9.9% [7.9, 11.9]
  P1-1 below P1-half: kl 5.8% [3.6, 8.0]; k3 6.0% [4.4, 7.4]; chi2_token 9.6% [-2.8, 22.2]; log_ppl_diff 6.3% [4.0, 8.6]; log_ppl_abs_diff 6.0% [3.8, 8.1]
  P1-1 below P1-0: kl 16.3% [14.4, 18.1]; k3 15.2% [13.8, 16.6]; chi2_token 18.5% [7.6, 28.9]; log_ppl_diff 16.0% [14.0, 18.0]; log_ppl_abs_diff 15.3% [13.4, 17.2]
  P1-ref below P1-0: kl 91.2% [90.8, 91.6]; k3 91.5% [91.4, 91.7]; chi2_token 94.2% [93.5, 94.9]; log_ppl_diff 92.0% [91.6, 92.4]; log_ppl_abs_diff 87.7% [87.3, 88.0]
speed, steps 2-10 means (resp tok/s = 512 x mean response length / gen time):
  P1-0     gen 23.44 s  resp tok/s 26298  step 80.29 s  update_weights 1.38 s  resp len 1203.9
  P1-half  gen 22.76 s  resp tok/s 27160  step 80.81 s  update_weights 3.14 s  resp len 1207.6
  P1-1     gen 22.21 s  resp tok/s 27687  step 80.01 s  update_weights 3.12 s  resp len 1200.9
  P1-ref   gen 22.67 s  resp tok/s 27138  step 82.80 s  update_weights 1.43 s  resp len 1201.4
  generation throughput: P1-1 vs P1-0 +5.3%, P1-1 vs P1-ref +2.0%, P1-0 vs P1-ref -3.1% (same BF16 sampler)
sync phases inside the vLLM worker, rank 0, syncs 2-10 (wall time between device synchronizations; quant_gpu from CUDA events):
  P1-0     prepare 0.007 s (0.01)  receive 0.077 s (0.08)  post 0.004 s (0.00)  quant_gpu 0.000 s (0.00)  quant_calls 0  (n=9)
  P1-half  prepare 0.719 s (0.72)  receive 0.151 s (0.15)  post 0.340 s (0.34)  quant_gpu 0.008 s (0.01)  quant_calls 180  (n=9)
  P1-1     prepare 0.574 s (0.57)  receive 0.163 s (0.16)  post 0.485 s (0.49)  quant_gpu 0.011 s (0.01)  quant_calls 252  (n=9)
  P1-ref   prepare 0.004 s (0.00)  receive 0.083 s (0.08)  post 0.003 s (0.00)  quant_gpu 0.000 s (0.00)  quant_calls 0  (n=9)

== sweep: replayed identical data, learning rate 1e-6, timed steps 2-6 unless noted
full-batch runs train on the recorded data (old-log-prob digests equal p0_record's): True
half-batch tokens / full-batch tokens per step (old log-prob): 0.5006 0.4996 0.4987 0.5009 0.4999 0.5008; range 0.4987-0.5009
controls (means over steps 2-6): step, update, old_log_prob, ref, update_weights, prepare_step, residual, N_mb(update), T(update), padding %
  bf16_m1       102.37  69.12  20.62  10.82  0.51  0.83  0.07  512  655349   0.0
  bf16_m2        70.63  42.90  15.46  10.01  0.45  0.85  0.08  256  655349   0.0
  bf16_m4        59.49  32.72  13.69   9.78  1.05  0.85  0.08  128  655349   0.0
  bf16_m8        60.24  32.47  14.78   9.96  1.68  0.86  0.08   64  655349   0.0
  bf16_m4half    32.76  17.43   7.12   5.28  2.33  0.35  0.03   64  327684   0.0
  mxfp8_m1       124.99  84.49  25.15  11.06  2.58  0.91  0.08  512  655349  10.6
  mxfp8_m2        78.73  48.71  15.29  10.04  1.78  0.86  0.08  256  655349   5.4
  mxfp8_m4        61.24  33.36  13.81   9.94  2.23  0.81  0.08  128  655349   3.3
  mxfp8_m8        53.19  24.86  13.70  10.10  3.27  0.84  0.08   64  655349   2.2
  mxfp8_m4half    31.54  16.55   6.86   4.85  2.30  0.35  0.03   64  327684   3.4
tokens per update micro-batch and predictions of MXFP8 - BF16 per step with setting A's constants (per micro-batch: N_mb * 51.5 ms - T * 11.36 us; per step: 6.58 s - T * 11.36 us):
  m1      1,291 tokens per micro-batch (1.3k); per-micro-batch model +18.9 s; per-step model -0.9 s
  m2      2,581 tokens per micro-batch (2.6k); per-micro-batch model +5.7 s; per-step model -0.9 s
  m4      5,162 tokens per micro-batch (5.2k); per-micro-batch model -0.9 s; per-step model -0.9 s
  m8      10,325 tokens per micro-batch (10.3k); per-micro-batch model -4.2 s; per-step model -0.9 s
  m4half  5,159 tokens per micro-batch (5.2k); per-micro-batch model -0.5 s; per-step model +2.8 s
MXFP8 - BF16 per step, paired by step (mean, SE over 5 steps):
  update: m1 +15.37 s (0.44); m2 +5.81 s (0.97); m4 +0.64 s (0.91); m8 -7.61 s (1.68); m4half -0.88 s (0.75)
  old_log_prob: m1 +4.53 s (0.59); m2 -0.17 s (1.43); m4 +0.11 s (0.49); m8 -1.08 s (0.34); m4half -0.26 s (0.62)
fit t = a + delta*N_mb + c*T, steps 2-6, all sizes, valid tokens:
  update       bf16  a 0.32 +- 2.80 s, delta 85.9 +- 3.9 ms, c 35.6 +- 5.0 us/token, n 25; mean residual by size: m1 +1.5 m2 -2.8 m4 -1.9 m8 +3.3 m4half -0.1
  update       mxfp8 a 0.22 +- 1.58 s, delta 132.9 +- 2.2 ms, c 24.0 +- 2.8 us/token, n 25; mean residual by size: m1 +0.5 m2 -1.3 m4 +0.4 m8 +0.4 m4half -0.0
  update       diff  Da -0.10 +- 3.21 s, Ddelta +47.0 +- 4.5 ms, Dc -11.6 +- 5.8 us/token, m* 4,041 tokens (4.0k); with setting A's Dc (15.38 - 26.74): 4,138 tokens (4.1k)
  old_log_prob bf16  a -0.26 +- 1.45 s, delta 29.2 +- 4.1 ms, c 19.7 +- 2.6 us/token, n 25; mean residual by size: m1 +0.5 m2 -0.9 m4 -0.8 m8 +1.2 m4half -0.0
  old_log_prob mxfp8 a -0.07 +- 1.71 s, delta 53.4 +- 4.8 ms, c 16.2 +- 3.1 us/token, n 25; mean residual by size: m1 +0.9 m2 -2.1 m4 -0.2 m8 +1.4 m4half -0.1
  old_log_prob diff  Da +0.18 +- 2.24 s, Ddelta +24.2 +- 6.3 ms, Dc -3.4 +- 4.0 us/token, m* 7,012 tokens (7.0k); with setting A's Dc (8.03 - 10.60): 9,400 tokens (9.4k)
fit t = a + delta*N_mb + c*T, steps 2-6, all sizes, padded tokens:
  update       bf16  a 0.32 +- 2.80 s, delta 85.9 +- 3.9 ms, c 35.6 +- 5.0 us/token, n 25; mean residual by size: m1 +1.5 m2 -2.8 m4 -1.9 m8 +3.3 m4half -0.1
  update       mxfp8 a 0.18 +- 1.57 s, delta 130.0 +- 2.4 ms, c 23.8 +- 2.8 us/token, n 25; mean residual by size: m1 +0.5 m2 -1.2 m4 +0.4 m8 +0.4 m4half -0.0
  update       diff  Da -0.13 +- 3.21 s, Ddelta +44.0 +- 4.6 ms, Dc -11.8 +- 5.7 us/token, m* 3,742 tokens (3.7k); with setting A's Dc (15.38 - 26.74): 3,877 tokens (3.9k)
  old_log_prob bf16  a -0.26 +- 1.45 s, delta 29.2 +- 4.1 ms, c 19.7 +- 2.6 us/token, n 25; mean residual by size: m1 +0.5 m2 -0.9 m4 -0.8 m8 +1.2 m4half -0.0
  old_log_prob mxfp8 a -0.07 +- 1.71 s, delta 51.6 +- 5.0 ms, c 16.0 +- 3.0 us/token, n 25; mean residual by size: m1 +0.9 m2 -2.1 m4 -0.2 m8 +1.4 m4half -0.1
  old_log_prob diff  Da +0.18 +- 2.24 s, Ddelta +22.4 +- 6.4 ms, Dc -3.6 +- 4.0 us/token, m* 6,183 tokens (6.2k); with setting A's Dc (8.03 - 10.60): 8,713 tokens (8.7k)
fit t = a + delta*N_mb + c*T, steps 2-6, without the 8-sequence size:
  update       bf16  a 3.13 +- 1.26 s, delta 96.1 +- 2.1 ms, c 25.0 +- 2.5 us/token, n 20; mean residual by size: m1 +0.4 m2 -1.2 m4 +0.9 m8 +6.8 m4half -0.1
  update       mxfp8 a 0.66 +- 1.75 s, delta 134.3 +- 2.9 ms, c 22.5 +- 3.5 us/token, n 20; mean residual by size: m1 +0.3 m2 -1.1 m4 +0.8 m8 +0.9 m4half -0.1
  update       diff  Da -2.47 +- 2.15 s, Ddelta +38.2 +- 3.6 ms, Dc -2.6 +- 4.3 us/token, m* 14,879 tokens (14.9k); with setting A's Dc (15.38 - 26.74): 3,366 tokens (3.4k)
  old_log_prob bf16  a 0.76 +- 1.42 s, delta 36.7 +- 4.8 ms, c 15.8 +- 2.9 us/token, n 20; mean residual by size: m1 +0.1 m2 -0.4 m4 +0.2 m8 +2.5 m4half +0.0
  old_log_prob mxfp8 a 1.09 +- 1.70 s, delta 62.1 +- 5.7 ms, c 11.7 +- 3.4 us/token, n 20; mean residual by size: m1 +0.5 m2 -1.4 m4 +1.0 m8 +2.9 m4half -0.1
  old_log_prob diff  Da +0.33 +- 2.22 s, Ddelta +25.4 +- 7.4 ms, Dc -4.1 +- 4.5 us/token, m* 6,264 tokens (6.3k); with setting A's Dc (8.03 - 10.60): 9,884 tokens (9.9k)
fit t = a + delta*N_mb + c*T, steps 3-6, all sizes:
  update       bf16  a 0.13 +- 3.30 s, delta 83.8 +- 4.6 ms, c 37.1 +- 5.9 us/token, n 20; mean residual by size: m1 +1.6 m2 -3.0 m4 -2.1 m8 +3.6 m4half -0.1
  update       mxfp8 a 0.43 +- 1.76 s, delta 132.1 +- 2.5 ms, c 24.3 +- 3.2 us/token, n 20; mean residual by size: m1 +0.5 m2 -1.5 m4 +1.0 m8 +0.0 m4half -0.0
  update       diff  Da +0.30 +- 3.74 s, Ddelta +48.4 +- 5.3 ms, Dc -12.7 +- 6.7 us/token, m* 3,797 tokens (3.8k); with setting A's Dc (15.38 - 26.74): 4,258 tokens (4.3k)
  old_log_prob bf16  a 0.27 +- 0.99 s, delta 28.1 +- 2.8 ms, c 19.5 +- 1.8 us/token, n 20; mean residual by size: m1 +0.3 m2 -0.5 m4 -0.5 m8 +0.6 m4half +0.0
  old_log_prob mxfp8 a -0.26 +- 1.96 s, delta 53.0 +- 5.5 ms, c 16.9 +- 3.5 us/token, n 20; mean residual by size: m1 +0.9 m2 -2.2 m4 +0.1 m8 +1.2 m4half -0.1
  old_log_prob diff  Da -0.52 +- 2.19 s, Ddelta +24.9 +- 6.2 ms, Dc -2.7 +- 3.9 us/token, m* 9,386 tokens (9.4k); with setting A's Dc (8.03 - 10.60): 9,692 tokens (9.7k)

== bytes: synchronized sampler weights vs the learner (layers 0/17/35 x qkv/o/gate_up/down x 2 ranks)
  sync 11 (source checkpoint): A 24 matrices, 597 MB, 0 differ; B 24 matrices, 597 MB, 0 differ; C 24 matrices, 1158 MB, 0 differ; D 24 matrices, 615 MB, 0 differ; E 24 matrices, 1158 MB, 0 differ; verdicts {'A': True, 'D': True, 'B': True, 'C': True, 'E': True}
  sync 7 (source incoming): A 24 matrices, 597 MB, 0 differ; B 24 matrices, 597 MB, 0 differ; C 24 matrices, 1158 MB, 0 differ; D 24 matrices, 615 MB, 0 differ; E 24 matrices, 1158 MB, 0 differ; verdicts {'A': True, 'D': True, 'B': True, 'C': True, 'E': True}
  weights changed by sync 7 of the sweep run: 33375517 of 578813952 BF16 elements (5.77%)

== profile: nsys stats, rank-0 actor worker, 1-sequence micro-batches, step 3; per micro-batch (ms, count)
  actor_update: range wall time under the profiler 81.5 s -> 103.7 s
  actor_update (512 micro-batches): wall 159.3 -> 202.6 (+43.4); GPU kernel time 72.0 -> 75.5 (+3.5); idle 87.2 -> 127.1 (+39.9); GPU busy 45% -> 37%; kernel launches 4139 -> 5051 (+912)
    attention         6.79 ->   7.50 ms (+0.71); kernels 144.0 -> 144.0 (+0.0)
    GEMM             20.42 ->  13.32 ms (-7.10); kernels 439.0 -> 439.0 (+0.0)
    MXFP8 quantize    0.00 ->   2.20 ms (+2.20); kernels 0.0 -> 324.6 (+324.6)
    scale swizzle     0.00 ->   2.63 ms (+2.63); kernels 0.0 -> 576.0 (+576.0)
    NCCL             13.26 ->  18.34 ms (+5.09); kernels 368.0 -> 368.0 (+0.0)
    norm              4.82 ->   3.93 ms (-0.89); kernels 435.0 -> 435.0 (+0.0)
    other            26.73 ->  27.58 ms (+0.85); kernels 2753.0 -> 2764.7 (+11.7)
    table rows (1 decimal): attention+norm+other 38.3 -> 39.0 (+0.7); quantize+swizzle 4.8; NCCL 13.3 -> 18.3 (+5.1); GEMM 20.4 -> 13.3 (-7.1)
  actor_compute_log_prob: range wall time under the profiler 22.3 s -> 24.8 s
  actor_compute_log_prob (256 micro-batches): wall 87.1 -> 96.9 (+9.8); GPU kernel time 36.4 -> 34.8 (-1.5); idle 50.7 -> 62.1 (+11.3); GPU busy 42% -> 36%; kernel launches 2044 -> 2417 (+374)
    attention         3.04 ->   3.27 ms (+0.22); kernels 36.0 -> 36.0 (+0.0)
    GEMM             12.04 ->   7.63 ms (-4.41); kernels 145.0 -> 145.0 (+0.0)
    MXFP8 quantize    0.00 ->   0.68 ms (+0.68); kernels 0.0 -> 144.6 (+144.6)
    scale swizzle     0.00 ->   0.74 ms (+0.74); kernels 0.0 -> 216.0 (+216.0)
    NCCL              6.72 ->   7.63 ms (+0.91); kernels 152.0 -> 152.0 (+0.0)
    norm              1.12 ->   0.83 ms (-0.28); kernels 145.0 -> 145.0 (+0.0)
    other            13.45 ->  14.03 ms (+0.59); kernels 1565.6 -> 1578.5 (+13.0)
    table rows (1 decimal): attention+norm+other 17.6 -> 18.1 (+0.5); quantize+swizzle 1.4; NCCL 6.7 -> 7.6 (+0.9); GEMM 12.0 -> 7.6 (-4.4)
  cast kernel in actor_update: 74016 = 512 x 144 + 288; the remainder 288 = 2 call(s) x 144 linear layers: weights cast once per call
  cast kernel in actor_compute_log_prob: 18432 = 256 x 72 + 0
  cast kernel in actor_compute_log_prob: 144 = 256 x 0 + 144; the remainder 144 = 1 call(s) x 144 linear layers: weights cast once per call
  without the profiler (sweep, 1-sequence size, steps 2-6): update 69.1 s -> 84.5 s, per micro-batch 135.0 -> 165.0 ms (+30.0 ms)
  without the profiler (sweep, 1-sequence size, steps 2-6): old_log_prob 20.6 s -> 25.1 s, per micro-batch 80.6 -> 98.2 ms (+17.7 ms)

== scale layout: MXFP8 learner, rank-0 actor worker, 1-sequence micro-batches, step 3; per micro-batch
  actor_update: quantization kernels 324.6 = 180.0 writing the GEMM layout directly + 144.6 compact (of which 0.6 weight casts, once per call)
  actor_update: scale rearrangements 576.0 = 288.0 row-wise + 288.0 column-wise = 288 for the cached weights (144 linear layers x 2 GEMM(s)) + 288.0 for tensors all-gathered under sequence parallelism (8 per layer, 36 layers)
  actor_update: host time inside TE's calls (NVTX, under the profiler): quantization 3.04 ms (324.6 calls), rearrangement 3.57 ms (576.0 calls, 6.2 us each); together 6.62 ms of the +43.4 ms added (15%); the 288 weight rearrangements at that rate 1.79 ms
  actor_compute_log_prob: quantization kernels 144.6 = 72.0 writing the GEMM layout directly + 72.6 compact (of which 0.6 weight casts, once per call)
  actor_compute_log_prob: scale rearrangements 216.0 = 216.0 row-wise + 0.0 column-wise = 144 for the cached weights (144 linear layers x 1 GEMM(s)) + 72.0 for tensors all-gathered under sequence parallelism (2 per layer, 36 layers)

== sweep checks (update stage, steps 2-6)
  bf16_m1      update per step 70.37 68.57 68.43 68.66 69.59; SD 0.83 s
  bf16_m2      update per step 43.17 43.05 44.65 40.97 42.64; SD 1.32 s
  bf16_m4      update per step 31.65 33.57 34.24 31.72 32.40; SD 1.15 s
  bf16_m8      update per step 29.26 27.62 37.15 35.44 32.88; SD 4.02 s
  bf16_m4half  update per step 16.98 17.02 17.84 17.06 18.25; SD 0.58 s
  mxfp8_m1      update per step 84.52 84.61 83.18 85.27 84.87; SD 0.79 s
  mxfp8_m2      update per step 48.97 46.57 48.58 49.66 49.75; SD 1.29 s
  mxfp8_m4      update per step 29.88 33.28 36.42 34.96 32.25; SD 2.51 s
  mxfp8_m8      update per step 25.01 22.74 24.02 25.66 26.88; SD 1.58 s
  mxfp8_m4half  update per step 15.52 14.85 17.22 18.97 16.23; SD 1.61 s
  SD of bf16_m8 4.0 s; other runs 0.6-2.5 s
  added cost per extra micro-batch between adjacent full-batch sizes (same tokens per step): m1 vs m2 37.3 ms; m2 vs m4 40.4 ms; m4 vs m8 128.9 ms
  m* all sizes: 4,041 tokens; 95% range over 5000 resamples of the five steps 2.8k-7.6k (0.0% of resamples with no saving per token)
  m* without the 8-sequence size: 14,879 tokens; 95% range over 5000 resamples of the five steps 8.3k-60.7k (0.6% of resamples with no saving per token)
  Da -0.10 s, SE 3.21 s, normal 95% interval -6.4 to +6.2 s
  reference stage (BF16, 8-sequence micro-batches, the same work in every run): mean per run, and MXFP8 vs BF16 in each pair
    m1      10.82 s vs 11.06 s (+2.2%)
    m2      10.01 s vs 10.04 s (+0.4%)
    m4      9.78 s vs 9.94 s (+1.7%)
    m8      9.96 s vs 10.10 s (+1.5%)
    m4half  5.28 s vs 4.85 s (-8.2%)
  time outside the stage timers (step - sum of stages), mean per run:
    p3_bf16_m1 0.07 s; p3_bf16_m2 0.08 s; p3_bf16_m4 0.08 s; p3_bf16_m8 0.08 s; p3_bf16_m4half 0.03 s; p3_mxfp8_m1 0.08 s; p3_mxfp8_m2 0.08 s; p3_mxfp8_m4 0.08 s; p3_mxfp8_m8 0.08 s; p3_mxfp8_m4half 0.03 s
    p1_bf16roll 0.21 s; p1_half 0.22 s; p1_full 0.23 s; p1_ref 0.22 s
  bf16 update, profiled: cudaMemcpyAsync 371.6 calls and 4.15 ms of host time per micro-batch
  mxfp8 update, profiled: cudaMemcpyAsync 371.6 calls and 7.23 ms of host time per micro-batch
  the same copy calls take +3.1 ms more host time per micro-batch under MXFP8

== timeline: rank-0 trace, 1-sequence micro-batches, step 3; per micro-batch (ms); GPU activity merged across streams
  actor_update (512 micro-batches)
    wall time of the call                         159.26 ->  202.63 (+43.37)
    kernel time, summed                            72.02 ->   75.51 (+3.49)
    kernel time, merged across streams             68.62 ->   74.58 (+5.95)
    GPU busy (kernels, copies, memsets merged)     69.57 ->   75.50 (+5.93)
    no GPU operation running                       89.69 ->  127.12 (+37.44)
      next operation not yet issued by the host    68.75 ->   99.39 (+30.63)
      issued, not yet started                      16.37 ->   22.66 (+6.29)
      already queued behind other work              4.56 ->    5.07 (+0.51)
    kernel time overlapping other streams: 3.39 -> 0.93; GPU busy / wall 43.7% -> 37.3%
    of the added 43.37 ms: GPU busy +5.93 (13.7%), no GPU operation +37.44 (86.3%), not yet issued +30.63 (70.6%)
    table rows (1 decimal): GPU busy 69.6 -> 75.5 (+5.9); no GPU operation 89.7 -> 127.1 (+37.4); not yet issued 68.8 -> 99.4 (+30.6); issued, not yet started 16.4 -> 22.7 (+6.3); issued earlier, waiting 4.6 -> 5.1 (+0.5)
    without the profiler the call adds 30.0 ms per micro-batch; the added GPU busy time is 19.8% of that (if the profiler does not change it)
    while the next operation was not yet issued, the issuing thread was
      in no traced call                            55.85 ->   86.41 (+30.56)
      in any traced call                           12.90 ->   12.97 (+0.07)
        in TE's C++ calls (NVTX nvte_*)             3.34 ->    4.96 (+1.62)
        in NCCL calls (NVTX nccl*)                  2.66 ->    4.21 (+1.55)
        in CUDA API calls                           7.78 ->    5.08 (-2.69)
          memory mapping (cuMem*)                   4.54 ->    0.05 (-4.49)
          cudaStreamSynchronize                     1.03 ->    1.06 (+0.03)
          cudaMemcpyAsync                           0.45 ->    0.47 (+0.01)
  actor_compute_log_prob (256 micro-batches)
    wall time of the call                          87.11 ->   96.87 (+9.77)
    kernel time, summed                            36.36 ->   34.81 (-1.55)
    kernel time, merged across streams             36.26 ->   34.81 (-1.45)
    GPU busy (kernels, copies, memsets merged)     37.05 ->   35.61 (-1.44)
    no GPU operation running                       50.05 ->   61.26 (+11.21)
      next operation not yet issued by the host    39.51 ->   47.82 (+8.30)
      issued, not yet started                       7.94 ->   10.34 (+2.40)
      already queued behind other work              2.60 ->    3.10 (+0.50)
    kernel time overlapping other streams: 0.10 -> 0.01; GPU busy / wall 42.5% -> 36.8%
    of the added 9.77 ms: GPU busy -1.44 (-14.7%), no GPU operation +11.21 (114.7%), not yet issued +8.30 (85.0%)
    table rows (1 decimal): GPU busy 37.1 -> 35.6 (-1.4); no GPU operation 50.1 -> 61.3 (+11.2); not yet issued 39.5 -> 47.8 (+8.3); issued, not yet started 7.9 -> 10.3 (+2.4); issued earlier, waiting 2.6 -> 3.1 (+0.5)
    without the profiler the call adds 17.7 ms per micro-batch; the added GPU busy time is -8.1% of that (if the profiler does not change it)
    while the next operation was not yet issued, the issuing thread was
      in no traced call                            27.72 ->   41.11 (+13.39)
      in any traced call                           11.80 ->    6.71 (-5.09)
        in TE's C++ calls (NVTX nvte_*)             1.08 ->    2.03 (+0.94)
        in NCCL calls (NVTX nccl*)                  1.11 ->    1.82 (+0.71)
        in CUDA API calls                           9.99 ->    3.41 (-6.58)
          memory mapping (cuMem*)                   8.18 ->    1.11 (-7.07)
          cudaStreamSynchronize                     0.66 ->    0.67 (+0.01)
          cudaMemcpyAsync                           0.50 ->    0.49 (-0.01)

== freshness: FP8 weights the sampler held at step 0 (matching run, sync 11) vs step 7 (sweep run, sync 7)
  E4M3 bytes differ 4,880,135 of 578,813,952 (0.843%); E8M0 scales differ 0 of 18,087,936
  every one of the 24 matrices differs: smallest share tp0 model.layers.35.mlp.gate_up_proj 0.603%; fewest bytes tp1 model.layers.35.self_attn.o_proj 56,103
  learner: BF16 elements changed 33,375,517 of 578,813,952 (5.77%); FP8 bytes changed 4,880,135 (0.843%), 14.62% of the changed BF16 elements, 0 elsewhere; scales changed 0 of 18,087,936
  by BF16 steps moved d: share of changed elements; FP8 byte changed; expected min(d, 16)/16 (E4M3 keeps 3 of BF16's 7 mantissa bits)
    d     1:  68.1%; changed   6.2%; expected   6.2%
    d     2:  12.1%; changed  12.5%; expected  12.5%
    d     3:   5.8%; changed  18.7%; expected  18.8%
    d     4:   2.9%; changed  25.0%; expected  25.0%
    d   5-8:   5.2%; changed  37.3%; expected  37.4%
    d  9-16:   2.9%; changed  71.5%; expected  71.4%
    d  >=17:   3.0%; changed  99.9%; expected 100.0%


==> anc/data/numbers.json <==
{
 "consistency": {
  "gsm8k|rollout_corr/kl": {
   "gsm8k_bf16": {
    "last": 0.0006852606078609824,
    "whole": 0.0007071388739859685
   },
   "gsm8k_fp8tw": {
    "last": 0.01217253291979432,
    "whole": 0.012252855626866222
   },
   "gsm8k_mxfp8train_bf16roll": {
    "last": 0.00863531930372119,
    "whole": 0.008649608842097223
   },
   "gsm8k_mxfp8": {
    "last": 0.006926684733480215,
    "whole": 0.00784463961608708
   }
  },
  "gsm8k|rollout_corr/log_ppl_abs_diff": {
   "gsm8k_bf16": {
    "last": 0.001434929750394076,
    "whole": 0.0012868908660796782
   },
   "gsm8k_fp8tw": {
    "last": 0.013172250799834728,
    "whole": 0.013246922039737303
   },
   "gsm8k_mxfp8train_bf16roll": {
    "last": 0.009525309782475233,
    "whole": 0.0094034257500122
   },
   "gsm8k_mxfp8": {
    "last": 0.007839672034606338,
    "whole": 0.008621032854231695
   }
  },
  "gsm8k|training/rollout_actor_probs_pearson_corr": {
   "gsm8k_bf16": {
    "last": 0.9954279720783233,
    "whole": 0.9964455336332321
   },
   "gsm8k_fp8tw": {
    "last": 0.9379935324192047,
    "whole": 0.9463781416416168
   },
   "gsm8k_mxfp8train_bf16roll": {
    "last": 0.967810469865799,
    "whole": 0.9724427700042725
   },
   "gsm8k_mxfp8": {
    "last": 0.9791115105152131,
    "whole": 0.9758012771606446
   }
  },
  "gsm8k|rollout_corr/chi2_token": {
   "gsm8k_bf16": {
    "last": 0.0015299320220947266,
    "whole": 0.0014303922653198242
   },
   "gsm8k_fp8tw": {
    "last": 0.04040944576263428,
    "whole": 0.040791094303131104
   },
   "gsm8k_mxfp8train_bf16roll": {
    "last": 0.02198159694671631,
    "whole": 0.02297312021255493
   },
   "gsm8k_mxfp8": {
    "last": 0.017028629779815674,
    "whole": 0.020036518573760986
   }
  },
  "gsm8k|training/rollout_probs_diff_mean": {
   "gsm8k_bf16": {
    "last": 0.003443639841862023,
    "whole": 0.003780132889126738
   },
   "gsm8k_fp8tw": {
    "last": 0.014579575974494219,
    "whole": 0.015490387504299482
   },
   "gsm8k_mxfp8train_bf16roll": {
    "last": 0.01426628027111292,
    "whole": 0.015013209621732434
   },
   "gsm8k_mxfp8": {
    "last": 0.013790713809430599,
    "whole": 0.014574490689362089
   }
  },
  "sglang|rollout_corr/kl": {
   "gsm8k_sglang_bf16": {
    "last": 0.0007339946052525193,
    "whole": 0.0007091422390658409
   },
   "gsm8k_sglang_fp8tw": {
    "last": 0.012365688662976026,
    "whole": 0.011452430114150047
   },
   "gsm8k_sglang_mxfp8": {
    "last": 0.0066973463166505095,
    "whole": 0.007027572191630801
   }
  },
  "sglang|rollout_corr/log_ppl_abs_diff": {
   "gsm8k_sglang_bf16": {
    "last": 0.001289414765778929,
    "whole": 0.0011927730675476292
   },
   "gsm8k_sglang_fp8tw": {
    "last": 0.013294345792382955,
    "whole": 0.01230264852444331
   },
   "gsm8k_sglang_mxfp8": {
    "last": 0.00729915713891387,
    "whole": 0.007592928176745772
   }
  },
  "sglang|training/rollout_actor_probs_pearson_corr": {
   "gsm8k_sglang_bf16": {
    "last": 0.9964448750019074,
    "whole": 0.9970347921053568
   },
   "gsm8k_sglang_fp8tw": {
    "last": 0.9490190804004669,
    "whole": 0.9564827680587769
   },
   "gsm8k_sglang_mxfp8": {
    "last": 0.9805869162082672,
    "whole": 0.9792075614134471
   }
  },
  "sglang|rollout_corr/chi2_token": {
   "gsm8k_sglang_bf16": {
    "last": 0.0014199614524841309,
    "whole": 0.001444697380065918
   },
   "gsm8k_sglang_fp8tw": {
    "last": 0.05957305431365967,
    "whole": 0.04179728031158447
   },
   "gsm8k_sglang_mxfp8": {
    "last": 0.01575392484664917,
    "whole": 0.018259704113006592
   }
  },
  "sglang|training/rollout_probs_diff_mean": {
   "gsm8k_sglang_bf16": {
    "last": 0.003787374636158347,
    "whole": 0.003991681197658181
   },
   "gsm8k_sglang_fp8tw": {
    "last": 0.0157296703197062,
    "whole": 0.015701664270212252
   },
   "gsm8k_sglang_mxfp8": {
    "last": 0.01380830118432641,
    "whole": 0.013966161975016196
   }
  },
  "dapo|rollout_corr/kl": {
   "dapo_vllm_dense8b_bf16": {
    "last": 0.008823060430586338,
    "whole": 0.00763754102808889
   },
   "dapo_vllm_dense8b_fp8tw": {
    "last": 0.029690934158861638,
    "whole": 0.019069081492489204
   },
   "dapo_vllm_dense8b_mxfp8": {
    "last": 0.008784503117203713,
    "whole": 0.009292288072174415
   }
  },
  "dapo|rollout_corr/log_ppl_abs_diff": {
   "dapo_vllm_dense8b_bf16": {
    "last": 0.008639120403677225,
    "whole": 0.007494982419302687
   },
   "dapo_vllm_dense8b_fp8tw": {
    "last": 0.029375669173896314,
    "whole": 0.018861682881833985
   },
   "dapo_vllm_dense8b_mxfp8": {
    "last": 0.008618845231831073,
    "whole": 0.009141155751422048
   }
  },
  "dapo|training/rollout_actor_probs_pearson_corr": {
   "dapo_vllm_dense8b_bf16": {
    "last": 0.9827943980693817,
    "whole": 0.9870334751904011
   },
   "dapo_vllm_dense8b_fp8tw": {
    "last": 0.8833087742328644,
    "whole": 0.9423602167516947
   },
   "dapo_vllm_dense8b_mxfp8": {
    "last": 0.9898439526557923,
    "whole": 0.9886321071535349
   }
  },
  "dapo|rollout_corr/chi2_token": {
   "dapo_vllm_dense8b_bf16": {
    "last": 0.022447049617767334,
    "whole": 0.01840376853942871
   },
   "dapo_vllm_dense8b_fp8tw": {
    "last": 0.2538359761238098,
    "whole": 0.08214682340621948
   },
   "dapo_vllm_dense8b_mxfp8": {
    "last": 0.019756793975830078,
    "whole": 0.021088838577270508
   }
  },
  "dapo|training/rollout_probs_diff_mean": {
   "dapo_vllm_dense8b_bf16": {
    "last": 0.015602902881801129,
    "whole": 0.015214822924463078
   },
   "dapo_vllm_dense8b_fp8tw": {
    "last": 0.020724585652351378,
    "whole": 0.019920439866837114
   },
   "dapo_vllm_dense8b_mxfp8": {
    "last": 0.017868202179670334,
    "whole": 0.01833812944823876
   }
  },
  "moe|rollout_corr/kl": {
   "dapo_vllm_moe30b_bf16": {
    "last": 0.0017692691413685679,
    "whole": 0.0017692691413685679
   },
   "dapo_vllm_moe30b_fp8_tensorwise": {
    "last": 0.005842186463996768,
    "whole": 0.005842186463996768
   },
   "dapo_vllm_moe30b_fp8_blockwise": {
    "last": 0.008987471088767051,
    "whole": 0.008987471088767051
   },
   "dapo_vllm_moe30b_mxfp8": {
    "last": 0.004492859449237585,
    "whole": 0.004492859449237585
   }
  },
  "moe|rollout_corr/log_ppl_abs_diff": {
   "dapo_vllm_moe30b_bf16": {
    "last": 0.0017929820111021399,
    "whole": 0.0017929820111021399
   },
   "dapo_vllm_moe30b_fp8_tensorwise": {
    "last": 0.005950049823150038,
    "whole": 0.005950049823150038
   },
   "dapo_vllm_moe30b_fp8_blockwise": {
    "last": 0.00909916628152132,
    "whole": 0.00909916628152132
   },
   "dapo_vllm_moe30b_mxfp8": {
    "last": 0.004569909442216158,
    "whole": 0.004569909442216158
   }
  },
  "moe|training/rollout_actor_probs_pearson_corr": {
   "dapo_vllm_moe30b_bf16": {
    "last": 0.9963813781738281,
    "whole": 0.9963813781738281
   },
   "dapo_vllm_moe30b_fp8_tensorwise": {
    "last": 0.9876908361911774,
    "whole": 0.9876908361911774
   },
   "dapo_vllm_moe30b_fp8_blockwise": {
    "last": 0.985397732257843,
    "whole": 0.985397732257843
   },
   "dapo_vllm_moe30b_mxfp8": {
    "last": 0.9925718188285828,
    "whole": 0.9925718188285828
   }
  },
  "moe|rollout_corr/chi2_token": {
   "dapo_vllm_moe30b_bf16": {
    "last": 0.003610074520111084,
    "whole": 0.003610074520111084
   },
   "dapo_vllm_moe30b_fp8_tensorwise": {
    "last": 0.01249319314956665,
    "whole": 0.01249319314956665
   },
   "dapo_vllm_moe30b_fp8_blockwise": {
    "last": 0.022472858428955078,
    "whole": 0.022472858428955078
   },
   "dapo_vllm_moe30b_mxfp8": {
    "last": 0.010284066200256348,
    "whole": 0.010284066200256348
   }
  },
  "moe|training/rollout_probs_diff_mean": {
   "dapo_vllm_moe30b_bf16": {
    "last": 0.007413493422791362,
    "whole": 0.007413493422791362
   },
   "dapo_vllm_moe30b_fp8_tensorwise": {
    "last": 0.013379660900682211,
    "whole": 0.013379660900682211
   },
   "dapo_vllm_moe30b_fp8_blockwise": {
    "last": 0.017535243183374405,
    "whole": 0.017535243183374405
   },
   "dapo_vllm_moe30b_mxfp8": {
    "last": 0.012431237567216157,
    "whole": 0.012431237567216157
   }
  }
 },
 "matching_levels_1_30": {
  "gsm8k_bf16": {
   "rollout_corr/kl": 0.0007157934868397812,
   "rollout_corr/log_ppl_abs_diff": 0.0011890811535219352,
   "training/rollout_actor_probs_pearson_corr": 0.997225679953893,
   "rollout_corr/chi2_token": 0.0013731122016906738,
   "training/rollout_probs_diff_mean": 0.004007692526405056
  },
  "gsm8k_sglang_bf16": {
   "rollout_corr/kl": 0.0007091422390658409,
   "rollout_corr/log_ppl_abs_diff": 0.0011927730675476292,
   "training/rollout_actor_probs_pearson_corr": 0.9970347921053568,
   "rollout_corr/chi2_token": 0.001444697380065918,
   "training/rollout_probs_diff_mean": 0.003991681197658181
  },
  "gsm8k_fp8tw": {
   "rollout_corr/kl": 0.011740994080901146,
   "rollout_corr/log_ppl_abs_diff": 0.012633579131215811,
   "training/rollout_actor_probs_pearson_corr": 0.9546781659126282,
   "rollout_corr/chi2_token": 0.03768962621688843,
   "training/rollout_probs_diff_mean": 0.015843214405079683
  },
  "gsm8k_sglang_fp8tw": {
   "rollout_corr/kl": 0.011452430114150047,
   "rollout_corr/log_ppl_abs_diff": 0.01230264852444331,
   "training/rollout_actor_probs_pearson_corr": 0.9564827680587769,
   "rollout_corr/chi2_token": 0.04179728031158447,
   "training/rollout_probs_diff_mean": 0.015701664270212252
  },
  "gsm8k_mxfp8train_bf16roll": {
   "rollout_corr/kl": 0.008519288680205742,
   "rollout_corr/log_ppl_abs_diff": 0.009175439178943635,
   "training/rollout_actor_probs_pearson_corr": 0.9755691746870677,
   "rollout_corr/chi2_token": 0.02297312021255493,
   "training/rollout_probs_diff_mean": 0.015324686033030352
  },
  "gsm8k_mxfp8": {
   "rollout_corr/kl": 0.00783925112336874,
   "rollout_corr/log_ppl_abs_diff": 0.008504146989434958,
   "training/rollout_actor_probs_pearson_corr": 0.9770224650700887,
   "rollout_corr/chi2_token": 0.02109426259994507,
   "training/rollout_probs_diff_mean": 0.01481500081717968
  },
  "gsm8k_sglang_mxfp8": {
   "rollout_corr/kl": 0.007027572191630801,
   "rollout_corr/log_ppl_abs_diff": 0.007592928176745772,
   "training/rollout_actor_probs_pearson_corr": 0.9792075614134471,
   "rollout_corr/chi2_token": 0.018259704113006592,
   "training/rollout_probs_diff_mean": 0.013966161975016196
  }
 },
 "identical_weights": {
  "gsm8k_bf16": {
   "step1": 0.0006629448616877198,
   "steps1_3": 0.0006809378586088618
  },
  "gsm8k_fp8tw": {
   "step1": 0.00858993735164404,
   "steps1_3": 0.008543515267471472
  },
  "gsm8k_mxfp8train_bf16roll": {
   "step1": 0.00827872846275568,
   "steps1_3": 0.008097961855431398
  },
  "gsm8k_mxfp8": {
   "step1": 0.007234926335513592,
   "steps1_3": 0.007100626981506745
  },
  "gsm8k_sglang_bf16": {
   "step1": 0.0006403449224308133,
   "steps1_3": 0.00067716563353315
  },
  "gsm8k_sglang_fp8tw": {
   "step1": 0.008806485682725906,
   "steps1_3": 0.00841704693933328
  },
  "gsm8k_sglang_mxfp8": {
   "step1": 0.006805174984037876,
   "steps1_3": 0.006694977326939504
  },
  "dapo_vllm_dense8b_bf16": {
   "step1": 0.006099003832787275,
   "steps1_3": 0.006169091910123825
  },
  "dapo_vllm_dense8b_fp8tw": {
   "step1": 0.009153168648481369,
   "steps1_3": 0.009540036631127199
  },
  "dapo_vllm_dense8b_mxfp8": {
   "step1": 0.009268543682992458,
   "steps1_3": 0.009529228322207928
  },
  "dapo_vllm_moe30b_bf16": {
   "step1": 0.0017429349245503545,
   "steps1_3": 0.0017601202707737684
  },
  "dapo_vllm_moe30b_fp8_tensorwise": {
   "step1": 0.0051852078177034855,
   "steps1_3": 0.005270219097534816
  },
  "dapo_vllm_moe30b_fp8_blockwise": {
   "step1": 0.00920839048922062,
   "steps1_3": 0.009316158791383108
  },
  "dapo_vllm_moe30b_mxfp8": {
   "step1": 0.0044639743864536285,
   "steps1_3": 0.00454441752905647
  }
 },
 "paired": {
  "none - partial (vLLM, one engine)|1-3": {
   "mean": 0.0009973348739246528,
   "sd": 0.00012545023647849958,
   "rel": 0.14048841720882677,
   "pos": 3,
   "n": 3
  },
  "none - partial (vLLM, one engine)|1-10": {
   "mean": 0.0010187655687332153,
   "sd": 0.00011997731805355937,
   "rel": 0.13682603658982254,
   "pos": 10,
   "n": 10
  },
  "none - partial (vLLM, one engine)|1-30": {
   "mean": 0.0006800375568370025,
   "sd": 0.0003429312529749393,
   "rel": 0.08848056491110541,
   "pos": 29,
   "n": 30
  },
  "partial (vLLM) - full (SGLang)|1-3": {
   "mean": 0.00040564965456724167,
   "sd": 6.3053887005027e-05,
   "rel": 0.060586511920345476,
   "pos": 3,
   "n": 3
  },
  "partial (vLLM) - full (SGLang)|1-10": {
   "mean": 0.00036042556166648865,
   "sd": 0.0001993465898346414,
   "rel": 0.05137174797918427,
   "pos": 10,
   "n": 10
  },
  "partial (vLLM) - full (SGLang)|1-30": {
   "mean": 0.0008116789317379395,
   "sd": 0.0006039934569809683,
   "rel": 0.1191825242884204,
   "pos": 30,
   "n": 30
  },
  "control bf16/bf16: vLLM - SGLang|1-3": {
   "mean": 3.7722250757118068e-06,
   "sd": 1.774854587269204e-05,
   "rel": 0.006177911942363871,
   "pos": 2,
   "n": 3
  },
  "control bf16/bf16: vLLM - SGLang|1-10": {
   "mean": 2.727966639213264e-05,
   "sd": 8.948910722803674e-05,
   "rel": 0.04577038914453968,
   "pos": 5,
   "n": 10
  },
  "control bf16/bf16: vLLM - SGLang|1-30": {
   "mean": 6.6512477739403645e-06,
   "sd": 9.171599102524135e-05,
   "rel": 0.018573439166803977,
   "pos": 14,
   "n": 30
  },
  "control fp8tw/bf16: vLLM - SGLang|1-3": {
   "mean": 0.0001264683281381925,
   "sd": 0.0003018038636824852,
   "rel": 0.015940328429875434,
   "pos": 2,
   "n": 3
  },
  "control fp8tw/bf16: vLLM - SGLang|1-10": {
   "mean": -0.00019337534904479982,
   "sd": 0.00032174009314476197,
   "rel": -0.016865648249267638,
   "pos": 3,
   "n": 10
  },
  "control fp8tw/bf16: vLLM - SGLang|1-30": {
   "mean": 0.00028856396675109864,
   "sd": 0.0007940451835803502,
   "rel": 0.02374521017463027,
   "pos": 16,
   "n": 30
  }
 },
 "peak_kl": {
  "dapo_vllm_dense8b_bf16": {
   "kl": 0.009432799182832241,
   "step": 28
  },
  "dapo_vllm_dense8b_fp8tw": {
   "kl": 0.036824651062488556,
   "step": 31
  },
  "dapo_vllm_dense8b_mxfp8": {
   "kl": 0.010120919905602932,
   "step": 9
  },
  "dapo_vllm_moe30b_bf16": {
   "kl": 0.0018661362119019032,
   "step": 5
  },
  "dapo_vllm_moe30b_fp8_blockwise": {
   "kl": 0.009871376678347588,
   "step": 5
  },
  "dapo_vllm_moe30b_fp8_tensorwise": {
   "kl": 0.006947914604097605,
   "step": 9
  },
  "dapo_vllm_moe30b_mxfp8": {
   "kl": 0.004797483328729868,
   "step": 5
  },
  "gsm8k_bf16": {
   "kl": 0.0008886893047019839,
   "step": 35
  },
  "gsm8k_fp8tw": {
   "kl": 0.014786980114877224,
   "step": 27
  },
  "gsm8k_mxfp8": {
   "kl": 0.009218565188348293,
   "step": 38
  },
  "gsm8k_mxfp8train_bf16roll": {
   "kl": 0.00963230524212122,
   "step": 34
  },
  "gsm8k_sglang_bf16": {
   "kl": 0.0008660675375722349,
   "step": 11
  },
  "gsm8k_sglang_fp8tw": {
   "kl": 0.01321513019502163,
   "step": 18
  },
  "gsm8k_sglang_mxfp8": {
   "kl": 0.007582414895296097,
   "step": 11
  },
  "gsm8k_sglang_mxfp8_ficutlass": {
   "kl": 0.006986055988818407,
   "step": 4
  }
 },
 "fits": {
  "gsm8k_bf16|timing_s/update_actor": {
   "F": 12.305884428928776,
   "c": 2.6743506270401006e-05,
   "sF": 0.2994848631648143,
   "sc": 6.931419207471887e-07,
   "covFc": -2.0369798657559232e-07,
   "R2": 0.964370142563837,
   "n": 57,
   "ac1": 0.025476468053248102
  },
  "gsm8k_fp8tw|timing_s/update_actor": {
   "F": 18.097903313886018,
   "c": 1.4597741916777037e-05,
   "sF": 0.28354661631389766,
   "sc": 6.605783545863119e-07,
   "covFc": -1.8367930287573622e-07,
   "R2": 0.8987743289746721,
   "n": 57,
   "ac1": -0.034858586867927255
  },
  "gsm8k_mxfp8|timing_s/update_actor": {
   "F": 18.893332457446956,
   "c": 1.5376357187421323e-05,
   "sF": 0.24452030745799272,
   "sc": 5.621506924184205e-07,
   "covFc": -1.3466969296035023e-07,
   "R2": 0.9315215123582788,
   "n": 57,
   "ac1": 0.09290559526044903
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/update_actor": {
   "F": 37.3887668643504,
   "c": 2.809922128665349e-06,
   "sF": 0.26356907733816964,
   "sc": 6.124402439282394e-07,
   "covFc": -1.5822372531671357e-07,
   "R2": 0.2767957453770925,
   "n": 57,
   "ac1": -0.009439411477243103
  },
  "gsm8k_bf16|timing_s/old_log_prob": {
   "F": 3.4003911135174363,
   "c": 1.0604016978568317e-05,
   "sF": 0.2362875756415636,
   "sc": 5.468751318451683e-07,
   "covFc": -1.2679985458408435e-07,
   "R2": 0.8723838014345697,
   "n": 57,
   "ac1": 0.0075776154510163165
  },
  "gsm8k_fp8tw|timing_s/old_log_prob": {
   "F": 4.078183953598723,
   "c": 8.058980987242183e-06,
   "sF": 0.11612593908652326,
   "sc": 2.7053851942865157e-07,
   "covFc": -3.080844385489988e-08,
   "R2": 0.9416361708313908,
   "n": 57,
   "ac1": -0.1976305297671343
  },
  "gsm8k_mxfp8|timing_s/old_log_prob": {
   "F": 4.170298911147916,
   "c": 8.026880764064264e-06,
   "sF": 0.22889278373462676,
   "sc": 5.26223110888675e-07,
   "covFc": -1.1800603150974702e-07,
   "R2": 0.808813475038324,
   "n": 57,
   "ac1": -0.1151545766384161
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/old_log_prob": {
   "F": 9.495089008722877,
   "c": 4.420477808768058e-06,
   "sF": 0.30865066255500784,
   "sc": 7.171937200404908e-07,
   "covFc": -2.169787086665956e-07,
   "R2": 0.4085364269627464,
   "n": 57,
   "ac1": -0.10459393318110519
  },
  "gsm8k_bf16|timing_s/ref": {
   "F": 2.7009129380020105,
   "c": 1.0377386029475906e-05,
   "sF": 0.09300723806479765,
   "sc": 2.1526034723213e-07,
   "covFc": -1.9645834372558468e-08,
   "R2": 0.9768816533794346,
   "n": 57,
   "ac1": -0.013706055177345142
  },
  "gsm8k_fp8tw|timing_s/ref": {
   "F": 2.736734658214609,
   "c": 1.0403505577408669e-05,
   "sF": 0.09077243797855576,
   "sc": 2.1147248555165857e-07,
   "covFc": -1.8824319450998874e-08,
   "R2": 0.977779594000848,
   "n": 57,
   "ac1": -0.12537214897679116
  },
  "gsm8k_mxfp8|timing_s/ref": {
   "F": 2.789553808176724,
   "c": 1.0258864772168685e-05,
   "sF": 0.08638270071813217,
   "sc": 1.9859330100839806e-07,
   "covFc": -1.6807130007727046e-08,
   "R2": 0.9798054983298357,
   "n": 57,
   "ac1": -0.02314872119194776
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/ref": {
   "F": 5.991030565147971,
   "c": 8.321641639147742e-06,
   "sF": 0.08553291766077517,
   "sc": 1.9874790125265207e-07,
   "covFc": -1.6662849299913287e-08,
   "R2": 0.9695817513292462,
   "n": 57,
   "ac1": 0.0009572281445365051
  },
  "gsm8k_bf16|timing_s/gen": {
   "F": 3.670343184609095,
   "c": 2.6525258890106263e-05,
   "sF": 0.5218392551367443,
   "sc": 1.20776943383515e-06,
   "covFc": -6.184583735369308e-07,
   "R2": 0.8976435087381993,
   "n": 57,
   "ac1": 0.012088998533421689
  },
  "gsm8k_fp8tw|timing_s/gen": {
   "F": 4.519272573760638,
   "c": 2.4602891341459344e-05,
   "sF": 0.562430256076157,
   "sc": 1.3102933759472121e-06,
   "covFc": -7.226843260477303e-07,
   "R2": 0.8650511276301128,
   "n": 57,
   "ac1": 0.2339424847816341
  },
  "gsm8k_mxfp8|timing_s/gen": {
   "F": 4.172343721985715,
   "c": 2.622374730962476e-05,
   "sF": 0.5217032078781285,
   "sc": 1.199392486433808e-06,
   "covFc": -6.13037466651796e-07,
   "R2": 0.8968188077123105,
   "n": 57,
   "ac1": -0.11663405537253586
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/gen": {
   "F": 4.382967145457668,
   "c": 5.256733808370636e-05,
   "sF": 0.8597277044044563,
   "sc": 1.997699617553273e-06,
   "covFc": -1.6834667261443605e-06,
   "R2": 0.9264138423285713,
   "n": 57,
   "ac1": 0.30862501083055455
  },
  "gsm8k_bf16|timing_s/update_weights": {
   "F": 3.195141842012343,
   "c": 1.4018549216953353e-07,
   "sF": 0.19597668834916615,
   "sc": 4.5357770923219615e-07,
   "covFc": -8.722597084752305e-08,
   "R2": 0.0017337498394606188,
   "n": 57,
   "ac1": -0.13321757580367422
  },
  "gsm8k_fp8tw|timing_s/update_weights": {
   "F": 3.702980502939878,
   "c": -8.137563881200713e-07,
   "sF": 0.39935358995190806,
   "sc": 9.303737804316661e-07,
   "covFc": -3.64356456748802e-07,
   "R2": 0.013718670299534552,
   "n": 57,
   "ac1": -0.07249791461440545
  },
  "gsm8k_mxfp8|timing_s/update_weights": {
   "F": 4.17495996136557,
   "c": 3.2615714436558955e-07,
   "sF": 0.13276307842473414,
   "sc": 3.052215058942983e-07,
   "covFc": -3.9700377059307456e-08,
   "R2": 0.020339324100447698,
   "n": 57,
   "ac1": 0.07528284145806771
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/update_weights": {
   "F": 2.9536966167484255,
   "c": 3.0131933667325363e-07,
   "sF": 0.3800421921375439,
   "sc": 8.830820944791967e-07,
   "covFc": -3.289624459028859e-07,
   "R2": 0.0021123739117210327,
   "n": 57,
   "ac1": 0.0425442139532225
  },
  "gsm8k_bf16|timing_s/step": {
   "F": 25.53088580811222,
   "c": 7.463196471775812e-05,
   "sF": 0.6961385739181604,
   "sc": 1.6111760144829006e-06,
   "covFc": -1.100597143273424e-06,
   "R2": 0.9750076587052399,
   "n": 57,
   "ac1": -0.07729805220650884
  },
  "gsm8k_fp8tw|timing_s/step": {
   "F": 33.43053795712303,
   "c": 5.696353542101815e-05,
   "sF": 0.7817892849371516,
   "sc": 1.821333952739822e-06,
   "covFc": -1.3963384978306739e-06,
   "R2": 0.946765821488659,
   "n": 57,
   "ac1": 0.06419334070434736
  },
  "gsm8k_mxfp8|timing_s/step": {
   "F": 34.452098053377746,
   "c": 6.0483737210739107e-05,
   "sF": 0.6744700664662266,
   "sc": 1.5506025606671706e-06,
   "covFc": -1.024625980633546e-06,
   "R2": 0.9651129234124239,
   "n": 57,
   "ac1": 0.011934804217900653
  },
  "gsm8k_mxfp8train_bf16roll|timing_s/step": {
   "F": 61.10310550409591,
   "c": 6.83762897605416e-05,
   "sF": 1.036535367450858,
   "sc": 2.4085373735529544e-06,
   "covFc": -2.4470956409148524e-06,
   "R2": 0.9361165544719627,
   "n": 57,
   "ac1": 0.15624404434370945
  },
  "gsm8k_sglang_bf16|timing_s/update_actor": {
   "F": 45.87738013109573,
   "c": -8.125879516373884e-06,
   "sF": 3.084528926349527,
   "sc": 6.159885130281314e-06,
   "covFc": -1.8826967144922002e-05,
   "R2": 0.06507753818495654,
   "n": 27,
   "ac1": 0.5177547643432864
  },
  "gsm8k_sglang_fp8tw|timing_s/update_actor": {
   "F": 51.002062401044235,
   "c": 1.3371241846909497e-06,
   "sF": 0.8990537008068443,
   "sc": 1.8658465966531713e-06,
   "covFc": -1.6579361802342825e-06,
   "R2": 0.020128923458117898,
   "n": 27,
   "ac1": 0.005095710903840589
  },
  "gsm8k_sglang_mxfp8|timing_s/update_actor": {
   "F": 47.05757236855216,
   "c": 1.455743355872198e-05,
   "sF": 2.2975391490569614,
   "sc": 4.364451363227583e-06,
   "covFc": -9.964688939678787e-06,
   "R2": 0.30796353070387394,
   "n": 27,
   "ac1": 0.32651293217824
  },
  "gsm8k_sglang_bf16|timing_s/old_log_prob": {
   "F": 10.63715468054964,
   "c": 4.228618899388272e-06,
   "sF": 0.9536150527080344,
   "sc": 1.9043942603386743e-06,
   "covFc": -1.7994876295554541e-06,
   "R2": 0.16472922108290344,
   "n": 27,
   "ac1": -0.12793304475646214
  },
  "gsm8k_sglang_fp8tw|timing_s/old_log_prob": {
   "F": 13.428446745662383,
   "c": 3.127733396363146e-06,
   "sF": 0.6175295966152925,
   "sc": 1.2815869565335287e-06,
   "covFc": -7.821897075369156e-07,
   "R2": 0.19240519901415298,
   "n": 27,
   "ac1": 0.23071264044667245
  },
  "gsm8k_sglang_mxfp8|timing_s/old_log_prob": {
   "F": 11.454110883291811,
   "c": 6.902211661693693e-06,
   "sF": 0.7851060987500131,
   "sc": 1.491403262649185e-06,
   "covFc": -1.1635756053442974e-06,
   "R2": 0.46142009559956254,
   "n": 27,
   "ac1": 0.3574224622971322
  },
  "gsm8k_sglang_bf16|timing_s/ref": {
   "F": 8.389606801219822,
   "c": 6.098011268177916e-06,
   "sF": 0.8229045350712931,
   "sc": 1.6433619298962986e-06,
   "covFc": -1.3399900745005894e-06,
   "R2": 0.3551589002884594,
   "n": 27,
   "ac1": -0.017715696113442782
  },
  "gsm8k_sglang_fp8tw|timing_s/ref": {
   "F": 9.136798350321245,
   "c": 5.787264202779588e-06,
   "sF": 0.3838555931286476,
   "sc": 7.9663278333943e-07,
   "covFc": -3.022263241117826e-07,
   "R2": 0.6785609668305685,
   "n": 27,
   "ac1": -0.04430191191268276
  },
  "gsm8k_sglang_mxfp8|timing_s/ref": {
   "F": 7.840960844547074,
   "c": 8.4449399337743e-06,
   "sF": 0.6538288658637669,
   "sc": 1.2420264029485375e-06,
   "covFc": -8.069861594075443e-07,
   "R2": 0.6490282633402025,
   "n": 27,
   "ac1": 0.027173897275197187
  }
 },
 "breakeven": {
  "timing_s/update_actor|gsm8k_mxfp8": {
   "dd": 0.05146443772279828,
   "dc": 1.1367149082979683e-05,
   "db": 0.09613972210100606,
   "cb": 2.6743506270401006e-05,
   "mstar": 4527.470990932746,
   "se": 108.19996889841799,
   "se_nocov": 443.8002008424448,
   "ci95": [
    4338.069254900714,
    4754.953190178025
   ],
   "dF": 6.58744802851818,
   "Tstar": 579516.2868393915
  },
  "timing_s/update_actor|gsm8k_fp8tw": {
   "dd": 0.045250147538728455,
   "dc": 1.214576435362397e-05,
   "db": 0.09613972210100606,
   "cb": 2.6743506270401006e-05,
   "mstar": 3725.5907673877296,
   "se": 61.428370857530275,
   "se_nocov": 395.77200119478636,
   "ci95": [
    3611.976518750314,
    3873.884852117405
   ],
   "dF": 5.792018884957242,
   "Tstar": 476875.6182256294
  },
  "timing_s/old_log_prob|gsm8k_mxfp8": {
   "dd": 0.012029809337976247,
   "dc": 2.577136214504053e-06,
   "db": 0.05313111114870994,
   "cb": 1.0604016978568317e-05,
   "mstar": 4667.8981383571445,
   "se": 700.7936566991688,
   "se_nocov": 2422.3635391975454,
   "ci95": [
    2138.5218382253347,
    5639.998372341434
   ],
   "dF": 0.7699077976304798,
   "Tstar": 298745.48085485725
  },
  "timing_s/old_log_prob|gsm8k_fp8tw": {
   "dd": 0.010590513126270101,
   "dc": 2.545035991326134e-06,
   "db": 0.05313111114870994,
   "cb": 1.0604016978568317e-05,
   "mstar": 4161.242969594208,
   "se": 666.1155138756911,
   "se_nocov": 1899.450642785095,
   "ci95": [
    1639.7749064757795,
    5118.850988957672
   ],
   "dF": 0.6777928400812865,
   "Tstar": 266319.5500540293
  }
 },
 "parity": [
  {
   "stage": "update_actor",
   "recipe": "mxfp8",
   "m_gsm8k": 3399.2408854166665,
   "obs_gsm8k": -3.4887152982643634,
   "pred_gsm8k": -3.772830535290282,
   "rel_gsm8k": 0.06935632909812384,
   "m_dapo": 12247.1015625,
   "base_dapo": 45.18023502040998,
   "obs_dapo": 5.384481902126325,
   "pred_dapo": 7.164976229250785,
   "naive_dapo": 9.446155778417902
  },
  {
   "stage": "update_actor",
   "recipe": "fp8tw",
   "m_gsm8k": 3399.2408854166665,
   "obs_gsm8k": -1.4523265006102724,
   "pred_gsm8k": -1.1660746904577375,
   "rel_gsm8k": 0.018625805035607623,
   "m_dapo": 12247.1015625,
   "base_dapo": 45.18023502040998,
   "obs_dapo": 6.777204576016544,
   "pred_dapo": 8.451000551118886,
   "naive_dapo": 10.456729472478788
  },
  {
   "stage": "old_log_prob",
   "recipe": "mxfp8",
   "m_gsm8k": 6798.481770833333,
   "obs_gsm8k": 0.8439027203961541,
   "pred_gsm8k": 0.8076515349118804,
   "rel_gsm8k": -0.04026176674995319,
   "m_dapo": 12247.1015625,
   "base_dapo": 17.807001620078957,
   "obs_dapo": 1.6275843686998535,
   "pred_dapo": 1.5948785532455794,
   "naive_dapo": 2.3526201776449733
  },
  {
   "stage": "old_log_prob",
   "recipe": "fp8tw",
   "m_gsm8k": 6798.481770833333,
   "obs_gsm8k": 0.9367027851091361,
   "pred_gsm8k": 0.9872597872763943,
   "rel_gsm8k": -0.057855669901728635,
   "m_dapo": 12247.1015625,
   "base_dapo": 17.807001620078957,
   "obs_dapo": 1.8673998401296714,
   "pred_dapo": 1.6802997047668953,
   "naive_dapo": 2.3473819829697367
  }
 ],
 "update_crossover_A": {
  "steps 1-4": {
   "rel": -0.02873695928435782,
   "tokens_per_mb": 5056.994140625
  },
  "steps 1-10": {
   "rel": 0.0033038867675436734,
   "tokens_per_mb": 4752.21171875
  },
  "last 10": {
   "rel": 0.13554332458275087,
   "tokens_per_mb": 2731.425
  }
 },
 "step_curves": {
  "A gsm8k|gsm8k_fp8tw": {
   "faster_steps": 30,
   "n": 60,
   "per_token": 0.007764452012104961,
   "tokens": -0.007535191872266145,
   "tokens_last": 0.02308429530696121,
   "fastest_steps": 30
  },
  "A gsm8k|gsm8k_mxfp8": {
   "faster_steps": 3,
   "n": 60,
   "per_token": 0.044992132650326644,
   "tokens": 0.005676933843608678,
   "tokens_last": 0.060799395477136864,
   "fastest_steps": 0
  },
  "B DAPO dense|dapo_vllm_dense8b_fp8tw": {
   "faster_steps": 32,
   "n": 32,
   "per_token": -0.07759886408042926,
   "tokens": -0.035226702236307195,
   "tokens_last": -0.08761944731608085,
   "fastest_steps": 28
  },
  "B DAPO dense|dapo_vllm_dense8b_mxfp8": {
   "faster_steps": 31,
   "n": 32,
   "per_token": -0.06261127042946135,
   "tokens": -0.001926175499068039,
   "tokens_last": -0.001780659271792162,
   "fastest_steps": 4
  },
  "D MoE|dapo_vllm_moe30b_fp8_tensorwise": {
   "faster_steps": 9,
   "n": 10,
   "per_token": -0.03484698147413934,
   "tokens": -0.0023202024393725873,
   "tokens_last": -0.009860788690276623,
   "fastest_steps": 0
  },
  "D MoE|dapo_vllm_moe30b_fp8_blockwise": {
   "faster_steps": 10,
   "n": 10,
   "per_token": -0.03477596768080948,
   "tokens": 0.0010609402149339697,
   "tokens_last": 0.007483639594639158,
   "fastest_steps": 0
  },
  "D MoE|dapo_vllm_moe30b_mxfp8": {
   "faster_steps": 10,
   "n": 10,
   "per_token": -0.10899290185927724,
   "tokens": 0.0021854920375539155,
   "tokens_last": 0.004722118183462465,
   "fastest_steps": 10
  }
 }
}

==> anc/data/parity.json <==
[
 {
  "stage": "update_actor",
  "recipe": "mxfp8",
  "m_gsm8k": 3399.2408854166665,
  "obs_gsm8k": -3.4887152982643634,
  "pred_gsm8k": -3.772830535290282,
  "rel_gsm8k": 0.06935632909812384,
  "m_dapo": 12247.1015625,
  "base_dapo": 45.18023502040998,
  "obs_dapo": 5.384481902126325,
  "pred_dapo": 7.164976229250785,
  "naive_dapo": 9.446155778417902
 },
 {
  "stage": "update_actor",
  "recipe": "fp8tw",
  "m_gsm8k": 3399.2408854166665,
  "obs_gsm8k": -1.4523265006102724,
  "pred_gsm8k": -1.1660746904577375,
  "rel_gsm8k": 0.018625805035607623,
  "m_dapo": 12247.1015625,
  "base_dapo": 45.18023502040998,
  "obs_dapo": 6.777204576016544,
  "pred_dapo": 8.451000551118886,
  "naive_dapo": 10.456729472478788
 },
 {
  "stage": "old_log_prob",
  "recipe": "mxfp8",
  "m_gsm8k": 6798.481770833333,
  "obs_gsm8k": 0.8439027203961541,
  "pred_gsm8k": 0.8076515349118804,
  "rel_gsm8k": -0.04026176674995319,
  "m_dapo": 12247.1015625,
  "base_dapo": 17.807001620078957,
  "obs_dapo": 1.6275843686998535,
  "pred_dapo": 1.5948785532455794,
  "naive_dapo": 2.3526201776449733
 },
 {
  "stage": "old_log_prob",
  "recipe": "fp8tw",
  "m_gsm8k": 6798.481770833333,
  "obs_gsm8k": 0.9367027851091361,
  "pred_gsm8k": 0.9872597872763943,
  "rel_gsm8k": -0.057855669901728635,
  "m_dapo": 12247.1015625,
  "base_dapo": 17.807001620078957,
  "obs_dapo": 1.8673998401296714,
  "pred_dapo": 1.6802997047668953,
  "naive_dapo": 2.3473819829697367
 }
]

==> anc/scripts/analysis.py <==
#!/usr/bin/env python3
"""Compute every number the paper quotes, from data/all15_scalars.json.

    python3 scripts/analysis.py        # prints the tables and writes data/{breakeven_fit,parity,numbers}.json

Conventions (also stated in the paper):
  * T = global_seqlen/mean = prompt+response tokens per step (dp_size = 1 in the dense runs).
  * gsm8k fits use steps 4-60 (57 post-warm-up steps), as in the original analysis.
  * "last 10" = steps 51-60 (gsm8k vLLM), 23-32 (DAPO dense; the mxfp8 run logged 34 steps and is cut at 32),
    21-30 (SGLang), 1-10 (MoE, which has exactly 10 steps).
  * chi2_token is summarised by its median (spike-dominated mean).
"""
import json
import math
import os
import statistics as st

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
S = json.load(open(os.path.join(ROOT, "data", "all15_scalars.json")))
N_MB = {"timing_s/update_actor": 128, "timing_s/old_log_prob": 64, "timing_s/ref": 64}  # gsm8k micro-batches/step
OUT = {}


def ser(run, tag):
    return {int(s): v for s, v in S[run].get(tag, [])}


def vals(run, tag, steps):
    d = ser(run, tag)
    return [d[s] for s in steps if s in d]


def mean(run, tag, steps):
    v = vals(run, tag, steps)
    return sum(v) / len(v)


def med(run, tag, steps):
    return st.median(vals(run, tag, steps))


def fit(run, tag, steps):
    T = ser(run, "global_seqlen/mean")
    Y = ser(run, tag)
    xs = np.array([T[s] for s in steps])
    ys = np.array([Y[s] for s in steps])
    X = np.vstack([np.ones(len(xs)), xs]).T
    b = np.linalg.lstsq(X, ys, rcond=None)[0]
    r = ys - X @ b
    s2 = r @ r / (len(xs) - 2)
    cov = s2 * np.linalg.inv(X.T @ X)
    r2 = 1 - (r @ r) / ((ys - ys.mean()) ** 2).sum()
    ac1 = float(np.corrcoef(r[:-1], r[1:])[0, 1])  # lag-1 autocorrelation of the residuals (steps are sequential)
    return dict(F=b[0], c=b[1], sF=math.sqrt(cov[0, 0]), sc=math.sqrt(cov[1, 1]), covFc=cov[0, 1], R2=r2, n=len(xs),
                ac1=ac1, xs=xs, ys=ys)


def section(t):
    print("\n" + "=" * 100 + "\n" + t + "\n" + "=" * 100)


# ---------------------------------------------------------------- consistency
section("1. Train-rollout consistency")
W = {
    "gsm8k": (["gsm8k_bf16", "gsm8k_fp8tw", "gsm8k_mxfp8train_bf16roll", "gsm8k_mxfp8"], range(51, 61), range(1, 61)),
    "sglang": (["gsm8k_sglang_bf16", "gsm8k_sglang_fp8tw", "gsm8k_sglang_mxfp8"], range(21, 31), range(1, 31)),
    "dapo": (["dapo_vllm_dense8b_bf16", "dapo_vllm_dense8b_fp8tw", "dapo_vllm_dense8b_mxfp8"], range(23, 33), range(1, 33)),
    "moe": (["dapo_vllm_moe30b_bf16", "dapo_vllm_moe30b_fp8_tensorwise", "dapo_vllm_moe30b_fp8_blockwise",
             "dapo_vllm_moe30b_mxfp8"], range(1, 11), range(1, 11)),
}
TAGS = ["rollout_corr/kl", "rollout_corr/log_ppl_abs_diff", "training/rollout_actor_probs_pearson_corr",
        "rollout_corr/chi2_token", "training/rollout_probs_diff_mean"]
cons = {}
for name, (runs, last, whole) in W.items():
    print(f"\n[{name}] last={last.start}-{last.stop - 1} whole={whole.start}-{whole.stop - 1}")
    for tag in TAGS:
        row = {}
        for run in runs:
            f = med if "chi2" in tag else mean
            row[run] = dict(last=f(run, tag, last), whole=f(run, tag, whole))
        cons[(name, tag)] = row
        print(f"  {tag:44s} " + "  ".join(f"{r.split('_', 1)[1][:22]:>22s} {v['last']:.5f}/{v['whole']:.5f}" for r, v in row.items()))
OUT["consistency"] = {f"{k[0]}|{k[1]}": v for k, v in cons.items()}

section("1b. Matching levels, common window (gsm8k steps 1-30; MoE steps 1-10)")
lv = {}
for run in ["gsm8k_bf16", "gsm8k_sglang_bf16", "gsm8k_fp8tw", "gsm8k_sglang_fp8tw", "gsm8k_mxfp8train_bf16roll",
            "gsm8k_mxfp8", "gsm8k_sglang_mxfp8"]:
    lv[run] = {t: (med if "chi2" in t else mean)(run, t, range(1, 31)) for t in TAGS}
    print(f"  {run:28s} " + "  ".join(f"{t.split('/')[1][:14]} {v:.5f}" for t, v in lv[run].items()))
none, part, full = (lv[r]["rollout_corr/kl"] for r in ["gsm8k_mxfp8train_bf16roll", "gsm8k_mxfp8", "gsm8k_sglang_mxfp8"])
print(f"  KL ratio partial/none {part / none:.3f}  full/none {full / none:.3f}  full/partial {full / part:.3f}")
print(f"  control arms across engines: bf16 SGLang/vLLM {lv['gsm8k_sglang_bf16']['rollout_corr/kl'] / lv['gsm8k_bf16']['rollout_corr/kl']:.3f}, "
      f"fp8tw {lv['gsm8k_sglang_fp8tw']['rollout_corr/kl'] / lv['gsm8k_fp8tw']['rollout_corr/kl']:.3f}")
OUT["matching_levels_1_30"] = lv

section("1c. Decomposition along the gsm8k path fp8tw/bf16 -> mxfp8/bf16 -> mxfp8/mxfp8 (last 10 and whole run)")
for w in ["last", "whole"]:
    k = cons[("gsm8k", "rollout_corr/kl")]
    a, b, c = k["gsm8k_fp8tw"][w], k["gsm8k_mxfp8train_bf16roll"][w], k["gsm8k_mxfp8"][w]
    print(f"  {w:5s}: fp8tw {a:.5f}  mx/bf16 {b:.5f}  mx/mx {c:.5f}  recipe share {(a - b) / (a - c):.2f}  matching share {(b - c) / (a - c):.2f}")

section("1c2. The same split in other windows (step 1 = identical weights in every arm)")
for w, steps in [("step1", [1]), ("steps1-3", range(1, 4)), ("steps1-10", range(1, 11))]:
    a, b, c = (mean(r, "rollout_corr/kl", steps) for r in ["gsm8k_fp8tw", "gsm8k_mxfp8train_bf16roll", "gsm8k_mxfp8"])
    print(f"  {w:9s}: fp8tw {a:.5f}  mx/bf16 {b:.5f}  mx/mx {c:.5f}  recipe share {(a - b) / (a - c):.2f}  matching share {(b - c) / (a - c):.2f}")

section("1e. Identical weights: step 1 (and steps 1-3) of each setting; same prompts in every arm of a setting")
# At step 1 every arm of a setting samples from, and scores with, the same initial checkpoint and sees the same
# prompts (same seed and data order), so step-1 differences are not caused by divergent training trajectories.
# Each arm's kl is an estimator of KL(pi_roll || pi_train) under its own sampler, so different samples do not bias it.
id1 = {}
for name, runs in [("A/C gsm8k", W["gsm8k"][0] + W["sglang"][0]), ("B dapo dense", W["dapo"][0]), ("D moe", W["moe"][0])]:
    for run in runs:
        d = ser(run, "rollout_corr/kl")
        id1[run] = dict(step1=d[1], steps1_3=sum(d[s] for s in (1, 2, 3)) / 3)
        print(f"  {name:13s} {run:34s} kl step1 {d[1]:.5f}  steps1-3 {id1[run]['steps1_3']:.5f}")
OUT["identical_weights"] = id1
for num, den in [("gsm8k_mxfp8train_bf16roll", "gsm8k_mxfp8"), ("gsm8k_mxfp8train_bf16roll", "gsm8k_sglang_mxfp8"),
                 ("gsm8k_mxfp8", "gsm8k_sglang_mxfp8"), ("dapo_vllm_moe30b_fp8_blockwise", "dapo_vllm_moe30b_mxfp8")]:
    print(f"  ratio {num}/{den}: step1 {id1[num]['step1'] / id1[den]['step1']:.3f}  steps1-3 {id1[num]['steps1_3'] / id1[den]['steps1_3']:.3f}")

section("1f. Paired by step (arms of a setting see the same prompts at each step): mean difference in kl")
pair_out = {}
for label, a, b in [("none - partial (vLLM, one engine)", "gsm8k_mxfp8train_bf16roll", "gsm8k_mxfp8"),
                    ("partial (vLLM) - full (SGLang)", "gsm8k_mxfp8", "gsm8k_sglang_mxfp8"),
                    ("control bf16/bf16: vLLM - SGLang", "gsm8k_bf16", "gsm8k_sglang_bf16"),
                    ("control fp8tw/bf16: vLLM - SGLang", "gsm8k_fp8tw", "gsm8k_sglang_fp8tw")]:
    da, db = ser(a, "rollout_corr/kl"), ser(b, "rollout_corr/kl")
    for w in [range(1, 4), range(1, 11), range(1, 31)]:
        diff = [da[s] - db[s] for s in w]
        rel = st.mean(da[s] / db[s] - 1 for s in w)
        m, sd = st.mean(diff), st.stdev(diff)
        pos = sum(x > 0 for x in diff)
        pair_out[f"{label}|{w.start}-{w.stop - 1}"] = dict(mean=m, sd=sd, rel=rel, pos=pos, n=len(diff))
        print(f"  {label:36s} steps {w.start:2d}-{w.stop - 1:2d}: diff {m:+.5f} (sd {sd:.5f}, t {m / (sd / len(diff) ** 0.5):5.1f})  "
              f"rel {rel * 100:+5.1f}%  positive {pos}/{len(diff)}")
OUT["paired"] = pair_out

section("1g. Highest per-step kl of every arm (all 15 runs are healthy runs; Section 8 compares F4's 0.047 with them)")
peak = {}
for run in sorted(S):
    d = ser(run, "rollout_corr/kl")
    if d:
        step = max(d, key=d.get)
        peak[run] = dict(kl=d[step], step=step)
        print(f"  {run:36s} max kl {d[step]:.4f} at step {step}")
top = max(peak, key=lambda r: peak[r]["kl"])
print(f"  highest: {top} {peak[top]['kl']:.4f}")
OUT["peak_kl"] = peak

section("1d. Drift: first vs last blocks")
for run, blocks in [("dapo_vllm_dense8b_fp8tw", [range(1, 9), range(25, 33)]), ("dapo_vllm_dense8b_mxfp8", [range(1, 9), range(25, 33)]),
                    ("dapo_vllm_dense8b_bf16", [range(1, 9), range(25, 33)]),
                    ("gsm8k_fp8tw", [range(1, 11), range(51, 61)]), ("gsm8k_mxfp8", [range(1, 11), range(51, 61)]),
                    ("dapo_vllm_moe30b_fp8_tensorwise", [range(1, 4), range(8, 11)]), ("dapo_vllm_moe30b_mxfp8", [range(1, 4), range(8, 11)])]:
    a, b = (mean(run, "rollout_corr/kl", r) for r in blocks)
    print(f"  {run:34s} KL {a:.5f} -> {b:.5f}  x{b / a:.2f}")

# ---------------------------------------------------------------- cost model
section("2. Cost model: stage time = F + c*T on gsm8k (steps 4-60), fast host; and slow host")
fits = {}
for tag in ["timing_s/update_actor", "timing_s/old_log_prob", "timing_s/ref", "timing_s/gen", "timing_s/update_weights", "timing_s/step"]:
    print(tag)
    for run in ["gsm8k_bf16", "gsm8k_fp8tw", "gsm8k_mxfp8", "gsm8k_mxfp8train_bf16roll"]:
        f = fit(run, tag, range(4, 61))
        fits[(run, tag)] = f
        print(f"  {run:28s} F={f['F']:7.2f}±{f['sF']:.2f} s  c={f['c'] * 1e6:7.3f}±{f['sc'] * 1e6:.3f} us/tok  R2={f['R2']:.3f}"
              f"  corr(F,c)={f['covFc'] / (f['sF'] * f['sc']):+.3f}  resid lag-1 ac={f['ac1']:+.2f}")
for tag in ["timing_s/update_actor", "timing_s/old_log_prob", "timing_s/ref"]:
    print(tag, "(slow-CPU host, SGLang runs, steps 4-30)")
    for run in ["gsm8k_sglang_bf16", "gsm8k_sglang_fp8tw", "gsm8k_sglang_mxfp8"]:
        f = fit(run, tag, range(4, 31))
        fits[(run, tag)] = f
        print(f"  {run:28s} F={f['F']:7.2f}±{f['sF']:.2f} s  c={f['c'] * 1e6:7.3f}±{f['sc'] * 1e6:.3f} us/tok  R2={f['R2']:.3f}")
OUT["fits"] = {f"{k[0]}|{k[1]}": {kk: vv for kk, vv in v.items() if kk not in ("xs", "ys")} for k, v in fits.items()}

section("2b. Break-even per micro-batch: m* = d_delta / d_c")
# The standard error uses the delta method with the full covariance of each fit: within one fit the intercept and
# the slope are strongly anti-correlated (the data sit far from T = 0), which the v1 formula ignored. The two arms
# are independent runs. The percentile interval resamples steps within each run (4000 draws, fixed seed). Both
# assume independent residuals; the residuals are autocorrelated (printed above), so both are optimistic.
be = {}
rng = np.random.default_rng(0)


def _ols(xs, ys):
    X = np.vstack([np.ones(len(xs)), xs]).T
    return np.linalg.lstsq(X, ys, rcond=None)[0]


for tag in ["timing_s/update_actor", "timing_s/old_log_prob"]:
    b = fits[("gsm8k_bf16", tag)]
    for arm in ["gsm8k_mxfp8", "gsm8k_fp8tw"]:
        q = fits[(arm, tag)]
        n = N_MB[tag]
        dF = q["F"] - b["F"]
        dd = dF / n
        dc = b["c"] - q["c"]
        mstar = dd / dc
        se_nocov = mstar * math.sqrt((b["sF"] ** 2 + q["sF"] ** 2) / dF ** 2 + (b["sc"] ** 2 + q["sc"] ** 2) / dc ** 2)
        g = np.array([-1 / (n * dc), -dF / (n * dc ** 2), 1 / (n * dc), dF / (n * dc ** 2)])  # d m* / d(F_b, c_b, F_q, c_q)
        cov = np.zeros((4, 4))
        cov[:2, :2] = [[b["sF"] ** 2, b["covFc"]], [b["covFc"], b["sc"] ** 2]]
        cov[2:, 2:] = [[q["sF"] ** 2, q["covFc"]], [q["covFc"], q["sc"] ** 2]]
        se = math.sqrt(g @ cov @ g)
        boot = []
        for _ in range(4000):
            ib = rng.integers(0, b["n"], b["n"])
            iq = rng.integers(0, q["n"], q["n"])
            fb, fq = _ols(b["xs"][ib], b["ys"][ib]), _ols(q["xs"][iq], q["ys"][iq])
            boot.append((fq[0] - fb[0]) / n / (fb[1] - fq[1]))
        lo, hi = np.percentile(boot, [2.5, 97.5])
        be[f"{tag}|{arm}"] = dict(dd=dd, dc=dc, db=b["F"] / n, cb=b["c"], mstar=mstar, se=se, se_nocov=se_nocov,
                                  ci95=[float(lo), float(hi)], dF=dF, Tstar=dF / dc)
        print(f"  {tag:24s} {arm:12s} dF={dF:5.2f} s  delta/mb={dd * 1e3:6.2f} ms  dc={dc * 1e6:6.3f} us/tok  "
              f"m*={mstar:6.0f}±{se:4.0f} (v1 formula without covariance ±{se_nocov:4.0f}; bootstrap 95% {lo:5.0f}-{hi:5.0f})  "
              f"T*={dF / dc / 1e3:6.0f}k tokens/step (data {b['xs'].min() / 1e3:.0f}-{b['xs'].max() / 1e3:.0f}k)")
json.dump(be, open(os.path.join(ROOT, "data", "breakeven_fit.json"), "w"), indent=1)
OUT["breakeven"] = be

section("2c. Predicted vs measured per-token saving (gsm8k in-sample, DAPO held out)")
par = []
for tag in ["timing_s/update_actor", "timing_s/old_log_prob"]:
    for arm, dapo in [("gsm8k_mxfp8", "dapo_vllm_dense8b_mxfp8"), ("gsm8k_fp8tw", "dapo_vllm_dense8b_fp8tw")]:
        p = be[f"{tag}|{arm}"]
        Tb = mean("gsm8k_bf16", "global_seqlen/mean", range(1, 61))
        Tq = mean(arm, "global_seqlen/mean", range(1, 61))
        obs_g = (mean("gsm8k_bf16", tag, range(1, 61)) / Tb - mean(arm, tag, range(1, 61)) / Tq) * 1e6
        m_g = Tb / N_MB[tag]
        pred_g = (p["dc"] - p["dd"] / m_g) * 1e6
        rel_g = mean(arm, tag, range(1, 61)) / mean("gsm8k_bf16", tag, range(1, 61)) - 1
        Tdb = mean("dapo_vllm_dense8b_bf16", "global_seqlen/mean", range(1, 33))
        Tdq = mean(dapo, "global_seqlen/mean", range(1, 33))
        base = mean("dapo_vllm_dense8b_bf16", tag, range(1, 33)) / Tdb * 1e6
        obs_d = base - mean(dapo, tag, range(1, 33)) / Tdq * 1e6
        tok = Tdb / 2 if tag.endswith("update_actor") else Tdb  # two mini-batches per step in update_actor
        m_d = tok / math.ceil(tok / 12288)  # dynamic batching, 12288-token budget per GPU
        pred_d = (p["dc"] - p["dd"] / m_d) * 1e6
        naive_d = (p["dc"] - p["dF"] / Tdb) * 1e6
        row = dict(stage=tag.split("/")[1], recipe="mxfp8" if "mx" in arm else "fp8tw", m_gsm8k=m_g, obs_gsm8k=obs_g,
                   pred_gsm8k=pred_g, rel_gsm8k=rel_g, m_dapo=m_d, base_dapo=base, obs_dapo=obs_d, pred_dapo=pred_d,
                   naive_dapo=naive_d)
        par.append(row)
        print(f"  {row['stage']:13s} {row['recipe']:6s} gsm8k m={m_g:5.0f} rel {rel_g * 100:+5.1f}% saving obs {obs_g:+5.2f} pred {pred_g:+5.2f} | "
              f"DAPO m={m_d:5.0f} obs {-obs_d / base * 100:+5.1f}%  per-micro-batch model {-pred_d / base * 100:+5.1f}%  per-step model {-naive_d / base * 100:+5.1f}%")
json.dump(par, open(os.path.join(ROOT, "data", "parity.json"), "w"), indent=1)
OUT["parity"] = par

section("2d. update_actor crossover within setting A (same data as the fit; illustrates Eq. 1, does not test it)")
ub, um = ser("gsm8k_bf16", "timing_s/update_actor"), ser("gsm8k_mxfp8", "timing_s/update_actor")
tm = ser("gsm8k_mxfp8", "global_seqlen/mean")
nmb = N_MB["timing_s/update_actor"]
print("  MXFP8 faster than BF16 at steps:", [k for k in range(1, 61) if um[k] < ub[k]])
for k in range(1, 6):
    print(f"  step {k}: mxfp8/bf16 {um[k] / ub[k] - 1:+.3f}  tokens per micro-batch {tm[k] / nmb:.0f}")
cross = {}
for name, steps in [("steps 1-4", range(1, 5)), ("steps 1-10", range(1, 11)), ("last 10", range(51, 61))]:
    r = sum(um[k] for k in steps) / sum(ub[k] for k in steps) - 1
    m = sum(tm[k] for k in steps) / len(steps) / nmb
    cross[name] = dict(rel=r, tokens_per_mb=m)
    print(f"  {name:10s}: mxfp8/bf16 {r:+.3f}  mean tokens per micro-batch {m:.0f}")
OUT["update_crossover_A"] = cross

# ---------------------------------------------------------------- stage means
section("3. Stage means (s) and relative change vs bf16")
for name, runs, steps in [("gsm8k (fast host)", W["gsm8k"][0][:1] + ["gsm8k_fp8tw", "gsm8k_mxfp8"], range(1, 61)),
                          ("SGLang host", W["sglang"][0], range(1, 31)),
                          ("DAPO dense", W["dapo"][0], range(1, 33)),
                          ("MoE", W["moe"][0], range(1, 11))]:
    print(f"[{name}]")
    for tag in ["timing_s/step", "timing_s/gen", "timing_s/old_log_prob", "timing_s/ref", "timing_s/update_actor",
                "timing_s/update_weights", "perf/throughput", "perf/mfu/actor", "actor/perf/max_memory_allocated_gb",
                "global_seqlen/mean", "response_length/mean", "response_length/clip_ratio"]:
        b = mean(runs[0], tag, steps)
        print(f"  {tag:38s} " + "  ".join(f"{r[-22:]:>22s} {mean(r, tag, steps):10.3f} ({(mean(r, tag, steps) / b - 1) * 100:+5.1f}%)" for r in runs))

section("3b. Step-time curves (Figure: step time and tokens per step); same host within each setting")
STEP_SETS = [("A gsm8k", ["gsm8k_bf16", "gsm8k_fp8tw", "gsm8k_mxfp8"], range(1, 61)),
             ("B DAPO dense", ["dapo_vllm_dense8b_bf16", "dapo_vllm_dense8b_fp8tw", "dapo_vllm_dense8b_mxfp8"], range(1, 33)),
             ("D MoE", ["dapo_vllm_moe30b_bf16", "dapo_vllm_moe30b_fp8_tensorwise", "dapo_vllm_moe30b_fp8_blockwise",
                        "dapo_vllm_moe30b_mxfp8"], range(1, 11))]
curves = {}
for name, runs, steps in STEP_SETS:
    base = runs[0]
    bs, bT = ser(base, "timing_s/step"), ser(base, "global_seqlen/mean")
    per_tok_b = mean(base, "timing_s/step", steps) / mean(base, "global_seqlen/mean", steps)
    fastest = {k: min(runs, key=lambda r: ser(r, "timing_s/step")[k]) for k in steps}
    for run in runs[1:]:
        s, T = ser(run, "timing_s/step"), ser(run, "global_seqlen/mean")
        faster = sum(s[k] < bs[k] for k in steps)
        per_tok = mean(run, "timing_s/step", steps) / mean(run, "global_seqlen/mean", steps) / per_tok_b - 1
        tok = mean(run, "global_seqlen/mean", steps) / mean(base, "global_seqlen/mean", steps) - 1
        last = steps[-1]
        curves[f"{name}|{run}"] = dict(faster_steps=faster, n=len(steps), per_token=per_tok, tokens=tok,
                                       tokens_last=T[last] / bT[last] - 1,
                                       fastest_steps=sum(v == run for v in fastest.values()))
        print(f"  {name:12s} {run:34s} faster than BF16 at {faster}/{len(steps)} steps; fastest arm at "
              f"{curves[f'{name}|{run}']['fastest_steps']} steps; per-token step time {per_tok:+.3f}; "
              f"tokens {tok:+.4f} (last step {T[last] / bT[last] - 1:+.4f})")
OUT["step_curves"] = curves

# ---------------------------------------------------------------- entropy / quality
section("4. Entropy (steps 1-3 -> last 10) and quality")
for name, (runs, last, whole) in W.items():
    for run in runs:
        a = mean(run, "actor/entropy", range(1, 4))
        b = mean(run, "actor/entropy", last)
        s = mean(run, "critic/score/mean", last)
        print(f"  {run:34s} entropy {a:.3f} -> {b:.3f} ({(b / a - 1) * 100:+4.0f}%)   score(last) {s:+.3f}   "
              f"grad_norm {mean(run, 'actor/grad_norm', whole):.3f}  pg_clipfrac {mean(run, 'actor/pg_clipfrac', whole):.4f}  "
              f"ppo_kl {mean(run, 'actor/ppo_kl', whole):.2e}")
for run in ["gsm8k_bf16", "gsm8k_fp8tw", "gsm8k_mxfp8", "gsm8k_mxfp8train_bf16roll", "gsm8k_sglang_bf16", "gsm8k_sglang_fp8tw",
            "gsm8k_sglang_mxfp8"]:
    v = ser(run, "val-core/openai/gsm8k/acc/mean@1")
    print(f"  val acc {run:28s} " + "  ".join(f"step{k}: {x:.4f}" for k, x in sorted(v.items())))

json.dump(OUT, open(os.path.join(ROOT, "data", "numbers.json"), "w"), indent=1, default=float)
print("\nwrote data/breakeven_fit.json, data/parity.json, data/numbers.json")


==> anc/scripts/byte_freshness.py <==
#!/usr/bin/env python3
"""Would the sweep's byte comparison (7th synchronization) have revealed a sampler that still held the step-0 weights?

Only if the FP8 bytes of the step-0 weights differ from those of the step-7 weights (Section 9.3). Inputs, from the raw
byte dumps of the controlled runs, which are not included (about 9 GB); data/controlled/byte_freshness.json holds this
script's results, which scripts/controlled.py prints:

  sampler side (what comparison A checks): the canonical E4M3 weight bytes and E8M0 scale bytes the engine held after
  the last bucket and before post-processing, layers 0/17/35, qkv/o/gate_up/down, both tensor-parallel ranks
    - p1_full/bytes/engine_sync11_tp{0,1}.pt       matching run at learning rate 0: the checkpoint quantized, Q(W0)
    - p3_mxfp8_m4/bytes/engine_sync7_tp{0,1}.pt    sweep run after 7 training steps (14 optimizer updates) at 1e-6: Q(W7)
  learner side (how BF16 changes reach the FP8 bytes), Megatron layout:
    - p1_full/bytes/actor_pre12_rank{0,1}.pt       BF16 W0 and TE's cached row-wise Q(W0)
    - p3_mxfp8_m4/bytes/actor_pre8_rank{0,1}.pt    BF16 W7 and TE's cached row-wise Q(W7)

    python3 scripts/byte_freshness.py --src <directory holding p1_full/ and p3_mxfp8_m4/>     (needs torch, numpy)
"""

import argparse
import json
import os

import numpy as np
import torch

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
R = None  # set from --src
OUT = []


def say(s=""):
    print(s)
    OUT.append(s)


def load(path):
    return torch.load(os.path.join(R, path), map_location="cpu", weights_only=False)


STEP_BINS = [(1, 1), (2, 2), (3, 3), (4, 4), (5, 8), (9, 16), (17, None)]  # BF16 steps moved, inclusive


def ordered(bits):
    """Map BF16 bit patterns (as int32) to integers that increase with the value, so a difference counts BF16 steps."""
    b = bits.astype(np.int32)
    return np.where(b & 0x8000, -(b & 0x7FFF), b)


def engine_side(tps=(0, 1)):
    say("== engine side: canonical bytes the sampler held, Q(W0) (P1 sync 11, lr 0) vs Q(W7) (P3 sync 7)")
    rows, tot = [], np.zeros(4, dtype=np.int64)
    for tp in tps:
        e0 = load(f"p1_full/bytes/engine_sync11_tp{tp}.pt")["canonical"]
        e7 = load(f"p3_mxfp8_m4/bytes/engine_sync7_tp{tp}.pt")["canonical"]
        assert set(e0) == set(e7), "different matrices in the two dumps"
        for name in sorted(e0):
            w0, w7 = e0[name]["weight"].numpy(), e7[name]["weight"].numpy()
            s0, s7 = e0[name]["weight_scale"].numpy(), e7[name]["weight_scale"].numpy()
            assert w0.shape == w7.shape and s0.shape == s7.shape
            dw, ds = int((w0 != w7).sum()), int((s0 != s7).sum())
            rows.append({"matrix": name, "tp": tp, "elements": int(w0.size), "elements_differ": dw,
                         "scales": int(s0.size), "scales_differ": ds})
            tot += [w0.size, dw, s0.size, ds]
            say(f"  tp{tp} {name:42s} E4M3 bytes differ {dw:>10,} of {w0.size:>11,} ({100 * dw / w0.size:6.3f}%)   "
                f"E8M0 scales differ {ds:>8,} of {s0.size:>9,} ({100 * ds / s0.size:6.3f}%)")
    say(f"  total: E4M3 bytes differ {tot[1]:,} of {tot[0]:,} ({100 * tot[1] / tot[0]:.3f}%); "
        f"E8M0 scales differ {tot[3]:,} of {tot[2]:,} ({100 * tot[3] / tot[2]:.3f}%)")
    least = min(rows, key=lambda r: r["elements_differ"] / r["elements"])
    say(f"  least-changed matrix: tp{least['tp']} {least['matrix']}, {least['elements_differ']:,} bytes "
        f"({100 * least['elements_differ'] / least['elements']:.3f}%)")
    return rows, tot


def learner_side(ranks=(0, 1)):
    say("\n== learner side, Megatron layout: BF16 W0 vs W7 and TE's cached FP8 (row-wise, the forward GEMM's operand)")
    agg = {k: 0 for k in ["el", "bf_changed", "fp8_changed", "fp8_changed_given_bf", "fp8_changed_given_nobf",
                          "blocks", "scale_changed"]}
    # per bin of BF16 steps moved: changed elements, of which the FP8 byte changed, and the sum of min(d, 16), from which
    # the expectation of the d/16 model follows (E4M3 keeps 3 of BF16's 7 mantissa bits, so one E4M3 step spans 16 BF16 steps)
    steps = np.zeros((len(STEP_BINS), 3), dtype=np.int64)
    per = []
    for rank in ranks:
        a0 = load(f"p1_full/bytes/actor_pre12_rank{rank}.pt")["modules"]
        a7 = load(f"p3_mxfp8_m4/bytes/actor_pre8_rank{rank}.pt")["modules"]
        for name in sorted(a0):
            m0, m7 = a0[name], a7[name]
            if "workspace" not in m0 or "workspace" not in m7:
                continue
            b0 = m0["weight"].contiguous().view(torch.int16).numpy()
            b7 = m7["weight"].contiguous().view(torch.int16).numpy()
            q0 = m0["workspace"]["_rowwise_data"].numpy()
            q7 = m7["workspace"]["_rowwise_data"].numpy()
            n, k = b0.shape
            s0 = m0["workspace"]["_rowwise_scale_inv"].numpy()[:n, : k // 32]
            s7 = m7["workspace"]["_rowwise_scale_inv"].numpy()[:n, : k // 32]
            bf = b0 != b7
            fp = q0.reshape(n, k) != q7.reshape(n, k)
            sc = s0 != s7
            sc_el = np.repeat(sc, 32, axis=1)  # block scale changed, per element
            d = np.abs(ordered(b7[bf]) - ordered(b0[bf]))
            f = fp[bf]
            for i, (lo, hi) in enumerate(STEP_BINS):
                sel = (d >= lo) if hi is None else (d >= lo) & (d <= hi)
                steps[i] += [sel.sum(), (sel & f).sum(), np.minimum(d[sel], 16).sum()]
            r = {"rank": rank, "module": name, "elements": int(bf.size), "bf16_changed": int(bf.sum()),
                 "fp8_changed": int(fp.sum()), "fp8_changed_given_bf16_changed": int((fp & bf).sum()),
                 "fp8_changed_given_bf16_same": int((fp & ~bf).sum()), "blocks": int(sc.size),
                 "scales_changed": int(sc.sum()), "fp8_changed_in_blocks_with_same_scale_and_bf16_changed":
                 int((fp & bf & ~sc_el).sum()), "bf16_changed_in_blocks_with_same_scale": int((bf & ~sc_el).sum())}
            per.append(r)
            for key, src in [("el", "elements"), ("bf_changed", "bf16_changed"), ("fp8_changed", "fp8_changed"),
                             ("fp8_changed_given_bf", "fp8_changed_given_bf16_changed"),
                             ("fp8_changed_given_nobf", "fp8_changed_given_bf16_same"), ("blocks", "blocks"),
                             ("scale_changed", "scales_changed")]:
                agg[key] += r[src]
            say(f"  rank{rank} {name:52s} BF16 changed {100 * r['bf16_changed'] / r['elements']:5.2f}%  "
                f"FP8 bytes changed {100 * r['fp8_changed'] / r['elements']:6.3f}%  scales changed "
                f"{100 * r['scales_changed'] / r['blocks']:6.3f}%")
    same_scale_bf = sum(r["bf16_changed_in_blocks_with_same_scale"] for r in per)
    same_scale_fp = sum(r["fp8_changed_in_blocks_with_same_scale_and_bf16_changed"] for r in per)
    say(f"  total elements {agg['el']:,}; BF16 changed {agg['bf_changed']:,} ({100 * agg['bf_changed'] / agg['el']:.2f}%); "
        f"FP8 bytes changed {agg['fp8_changed']:,} ({100 * agg['fp8_changed'] / agg['el']:.3f}%)")
    say(f"  of the BF16-changed elements, FP8 byte changed: {100 * agg['fp8_changed_given_bf'] / agg['bf_changed']:.2f}%; "
        f"where the block scale stayed the same: {100 * same_scale_fp / max(same_scale_bf, 1):.2f}% "
        f"(about 6% if every change were a single BF16 step)")
    say(f"  FP8 bytes changed although the BF16 element did not (its block scale changed): {agg['fp8_changed_given_nobf']:,}")
    say(f"  E8M0 scales changed: {agg['scale_changed']:,} of {agg['blocks']:,} blocks ({100 * agg['scale_changed'] / agg['blocks']:.3f}%)")
    say("  by BF16 steps moved d: share of the changed elements; share whose FP8 byte changed; expected if a move of d steps"
        " crosses an E4M3 rounding boundary with probability min(d, 16)/16")
    for (lo, hi), (c, g, m) in zip(STEP_BINS, steps):
        lab = f"{lo}" if lo == hi else (f"{lo}-{hi}" if hi else f">={lo}")
        say(f"    d {lab:>5}: {100 * c / max(steps[:, 0].sum(), 1):5.1f}% of changed; FP8 changed {100 * g / max(c, 1):5.1f}%; "
            f"expected {100 * m / 16 / max(c, 1):5.1f}%")
    return per, agg, steps


def main():
    global R
    ap = argparse.ArgumentParser()
    ap.add_argument("--src", required=True, help="directory holding p1_full/bytes and p3_mxfp8_m4/bytes")
    R = ap.parse_args().src
    eng_rows, eng_tot = engine_side()
    per, agg, steps = learner_side()
    json.dump({"engine": eng_rows, "engine_total": [int(x) for x in eng_tot], "learner": per,
               "learner_total": {k: int(v) for k, v in agg.items()},
               "bf16_steps_bins": [[lo, hi, int(c), int(g), int(m)] for (lo, hi), (c, g, m) in zip(STEP_BINS, steps)]},
              open(os.path.join(ROOT, "data", "controlled", "byte_freshness.json"), "w"), indent=1)

if __name__ == "__main__":
    main()


==> anc/scripts/controlled.py <==
#!/usr/bin/env python3
"""Every number of the controlled experiments, recomputed from data/controlled/ (see export_controlled.py).

  quantizer   TE's MXFP8Quantizer vs vLLM's own mxfp8_e4m3_quantize on all checkpoint weights
  matching    same engine (vLLM), learning rate 0, four sampler/learner pairings, paired by prompt, prompt bootstrap
  sweep       update / old-log-prob micro-batch sizes 1, 2, 4, 8 sequences and a half batch, on replayed identical data;
              fit t = a + delta * N_mb + c * T per learner
  bytes       synchronized sampler bytes vs the learner's FP8 forward weights (two synchronizations)
  profile     nsys stats of the 1-sequence micro-batch runs, per micro-batch
  layout      which quantization kernels write the GEMM's scale layout, and which tensors need a rearrangement
  checks      sweep robustness: step spread, adjacent sizes, resampled m*, reference-stage control, untimed time
  timeline    event-level split of the profiled calls: GPU busy, and idle time by when the host issued the next operation
  freshness   how many FP8 weight bytes the 14 optimizer updates before the sweep's byte check changed
    python3 scripts/controlled.py > data/controlled_output.txt     (needs numpy)
"""

import csv
import json
import os
import re

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
D = os.path.join(ROOT, "data", "controlled")
ARMS = [("P1-0", "p1_bf16roll", "MXFP8 learner, BF16 sampler"),
        ("P1-half", "p1_half", "MXFP8 learner, sampler without gate_up on the grid (F2)"),
        ("P1-1", "p1_full", "MXFP8 learner, every linear on the grid"),
        ("P1-ref", "p1_ref", "BF16 learner, BF16 sampler")]
FIELDS = ["n", "sd", "schi", "nseq", "sppl", "sppl_abs", "sx", "sy", "sxx", "syy", "sxy", "sk3"]
SIZES = ["m1", "m2", "m4", "m8", "m4half"]
STAGES = ["prepare_step", "gen", "reward", "old_log_prob", "ref", "adv", "update_actor", "update_weights"]
B = 10000


def metrics(run):
    return {r["step"]: r["data"] for r in map(json.loads, open(os.path.join(D, "metrics", f"{run}.jsonl")))}


def stats(v):
    n, sd, schi, nseq, sppl, sppl_abs, sx, sy, sxx, syy, sxy, sk3 = np.moveaxis(v, -1, 0)
    cov = sxy / n - (sx / n) * (sy / n)
    return {"kl": sd / n, "k3": sk3 / n, "chi2_token": schi / n - 1, "log_ppl_diff": sppl / nseq, "log_ppl_abs_diff": sppl_abs / nseq,
            "pearson": cov / np.sqrt((sxx / n - (sx / n) ** 2) * (syy / n - (sy / n) ** 2))}


def quantizer():
    q = json.load(open(os.path.join(D, "quantizer_check.json")))
    t = q["checkpoint_totals"]
    print("== quantizer: TE MXFP8Quantizer vs vLLM mxfp8_e4m3_quantize (FlashInfer on SM100), all linear weights")
    print(f"matrices {len(q['matrices'])}, elements {t['elements']} ({t['elements'] / 1e9:.2f} billion), scale blocks {t['blocks']}, "
          f"elements differ {t['elements_differ']}, blocks differ {t['blocks_scale_differ']}; "
          f"synthetic cases {len(q['synthetic'])}, any difference {q['synthetic_any_difference']}; verdict {q['verdict']}")


def matching():
    units = {}
    for r in csv.DictReader(open(os.path.join(D, "matching_prompt_sums.csv"))):
        units.setdefault(r["run"], {})[(int(r["step"]), r["prompt_hash"])] = np.array([float(r[k]) for k in FIELDS])
    data = {name: units[run] for name, run, _ in ARMS}
    print("\n== matching: one engine (vLLM 0.24), learning rate 0, steps 1-10, 64 prompts x 8 samples per step")
    worst = 0.0
    for name, run, _ in ARMS:
        m = metrics(run)
        for s in range(1, 11):
            pooled = sum(v for (st, _), v in data[name].items() if st == s)
            worst = max(worst, abs(stats(pooled)["kl"] - m[s]["rollout_corr/kl"]) / m[s]["rollout_corr/kl"])
    same = all({h for (s, h) in data[n] if s == st} == {h for (s, h) in data["P1-1"] if s == st}
               for n, _, _ in ARMS for st in range(1, 11))
    print(f"recomputed kl vs logged rollout_corr/kl: max relative difference {worst:.1e}; same prompts in every arm at every step: {same}")
    print("step-1 kl: " + ", ".join(f"{n} {stats(sum(v for (s, _), v in data[n].items() if s == 1))['kl']:.5f}" for n, _, _ in ARMS))
    rng = np.random.default_rng(0)
    for label, steps in [("steps 2-10", range(2, 11)), ("steps 1-10", range(1, 11))]:
        keys = sorted(k for k in data["P1-1"] if k[0] in steps)
        mats = {n: np.stack([data[n][k] for k in keys]) for n, _, _ in ARMS}
        idx = rng.integers(0, len(keys), size=(B, len(keys)))
        boot = {n: stats(mats[n][idx].sum(axis=1)) for n, _, _ in ARMS}
        point = {n: stats(mats[n].sum(axis=0)) for n, _, _ in ARMS}
        print(f"{label}: {len(keys)} prompt units, {B} paired bootstrap resamples over prompts")
        for n, _, desc in ARMS:
            p = point[n]
            print(f"  {n:8s} kl {p['kl']:.5f}  k3 {p['k3']:.5f}  chi2_token {p['chi2_token']:.5f}  log_ppl_diff {p['log_ppl_diff']:.5f}  "
                  f"log_ppl_abs_diff {p['log_ppl_abs_diff']:.5f}  pearson {p['pearson']:.4f}   ({desc})")
        for a, b in [("P1-half", "P1-0"), ("P1-1", "P1-half"), ("P1-1", "P1-0"), ("P1-ref", "P1-0")]:
            out = []
            for k in ["kl", "k3", "chi2_token", "log_ppl_diff", "log_ppl_abs_diff"]:
                red = 100 * (1 - boot[a][k] / boot[b][k])
                lo, hi = np.percentile(red, [2.5, 97.5])
                out.append(f"{k} {100 * (1 - point[a][k] / point[b][k]):.1f}% [{lo:.1f}, {hi:.1f}]")
            print(f"  {a} below {b}: " + "; ".join(out))
    print("speed, steps 2-10 means (resp tok/s = 512 x mean response length / gen time):")
    for n, run, _ in ARMS:
        w = [metrics(run)[s] for s in range(2, 11)]
        avg = lambda k: np.mean([r[k] for r in w])
        tps = sum(r["response_length/mean"] * 512 for r in w) / sum(r["timing_s/gen"] for r in w)
        print(f"  {n:8s} gen {avg('timing_s/gen'):.2f} s  resp tok/s {tps:.0f}  step {avg('timing_s/step'):.2f} s  "
              f"update_weights {avg('timing_s/update_weights'):.2f} s  resp len {avg('response_length/mean'):.1f}")
    tps = {n: sum(metrics(run)[s]["response_length/mean"] * 512 for s in range(2, 11)) / sum(metrics(run)[s]["timing_s/gen"] for s in range(2, 11))
           for n, run, _ in ARMS}
    print(f"  generation throughput: P1-1 vs P1-0 {100 * (tps['P1-1'] / tps['P1-0'] - 1):+.1f}%, P1-1 vs P1-ref {100 * (tps['P1-1'] / tps['P1-ref'] - 1):+.1f}%, "
          f"P1-0 vs P1-ref {100 * (tps['P1-0'] / tps['P1-ref'] - 1):+.1f}% (same BF16 sampler)")
    rows = list(csv.DictReader(open(os.path.join(D, "matching_sync_timers.csv"))))
    print("sync phases inside the vLLM worker, rank 0, syncs 2-10 (wall time between device synchronizations; "
          "quant_gpu from CUDA events):")
    for n, run, _ in ARMS:
        r = [x for x in rows if x["run"] == run and x["rank"] == "0" and 2 <= int(x["sync"]) <= 10]
        print(f"  {n:8s} " + "  ".join(f"{k[:-2]} {np.mean([float(x[k]) for x in r]):.3f} s ({np.mean([float(x[k]) for x in r]):.2f})"
                                     for k in ["prepare_s", "receive_s", "post_s", "quant_gpu_s"])
              + f"  quant_calls {r[0]['quant_calls']}  (n={len(r)})")


def sweep_rows(steps):
    rows = {}
    for l in ["bf16", "mxfp8"]:
        for a in SIZES:
            run = f"p3_{l}_{a}"
            m = metrics(run)
            mb = {}
            for r in map(json.loads, open(os.path.join(D, "micro_batches", f"{run}.jsonl"))):
                gs = r["global_steps"]
                mb.setdefault((r["stage"], gs[0] if isinstance(gs, list) else gs), []).append(r)
            for s in steps:
                c = m[s]
                tr, olp = mb[("train", s)], mb[("old_log_prob", s)]
                rows[(l, a, s)] = {
                    "update": c["timing_s/update_actor"], "old_log_prob": c["timing_s/old_log_prob"], "ref": c["timing_s/ref"],
                    "sync": c["timing_s/update_weights"], "prepare": c["timing_s/prepare_step"], "step": c["timing_s/step"],
                    "residual": c["timing_s/step"] - sum(c.get(f"timing_s/{k}", 0.0) for k in STAGES),
                    "update_nmb": sum(r["n_mb"] for r in tr), "update_tok": sum(r["tok"] for r in tr), "update_pad": sum(r["pad"] for r in tr),
                    "olp_nmb": sum(r["n_mb"] for r in olp), "olp_tok": sum(r["tok"] for r in olp), "olp_pad": sum(r["pad"] for r in olp),
                    "digest": olp[0]["data_digest"]}
    return rows


def ols(X, y):
    beta, *_ = np.linalg.lstsq(X, y, rcond=None)
    resid = y - X @ beta
    s2 = resid @ resid / (len(y) - X.shape[1])
    return beta, np.sqrt(np.diag(s2 * np.linalg.inv(X.T @ X))), resid


def sweep():
    print("\n== sweep: replayed identical data, learning rate 1e-6, timed steps 2-6 unless noted")
    rows = sweep_rows(range(2, 7))
    ref_digest = {s: {json.loads(l)["data_digest"] for l in open(os.path.join(D, "micro_batches", "p0_record.jsonl"))
                      if json.loads(l)["stage"] == "old_log_prob" and json.loads(l)["global_steps"] == [s]} for s in range(2, 7)}
    same = all(rows[k]["digest"] in ref_digest[k[2]] for k in rows if k[1] != "m4half")
    print(f"full-batch runs train on the recorded data (old-log-prob digests equal p0_record's): {same}")
    tok = {}
    for run in ("p3_bf16_m4", "p3_bf16_m4half"):
        for l in open(os.path.join(D, "micro_batches", f"{run}.jsonl")):
            r = json.loads(l)
            if r["stage"] == "old_log_prob":
                tok[(run, r["global_steps"][0])] = r["tok"]
    ratios = [tok[("p3_bf16_m4half", st)] / tok[("p3_bf16_m4", st)] for st in range(1, 7)]
    print("half-batch tokens / full-batch tokens per step (old log-prob): " + " ".join(f"{x:.4f}" for x in ratios)
          + f"; range {min(ratios):.4f}-{max(ratios):.4f}")
    print("controls (means over steps 2-6): step, update, old_log_prob, ref, update_weights, prepare_step, residual, N_mb(update), T(update), padding %")
    for l in ["bf16", "mxfp8"]:
        for a in SIZES:
            rs = [rows[(l, a, s)] for s in range(2, 7)]
            mean = lambda k: np.mean([r[k] for r in rs])
            print(f"  {l}_{a:7s} {mean('step'):7.2f} {mean('update'):6.2f} {mean('old_log_prob'):6.2f} {mean('ref'):6.2f} {mean('sync'):5.2f} "
                  f"{mean('prepare'):5.2f} {mean('residual'):5.2f} {mean('update_nmb'):4.0f} {mean('update_tok'):7.0f} {100 * (mean('update_pad') / mean('update_tok') - 1):5.1f}")
    d_delta_a, d_c_a, d_f_a = 0.0515, 11.36e-6, 18.89 - 12.31   # setting A, Table fits (update stage)
    print("tokens per update micro-batch and predictions of MXFP8 - BF16 per step with setting A's constants "
          "(per micro-batch: N_mb * 51.5 ms - T * 11.36 us; per step: 6.58 s - T * 11.36 us):")
    for a in SIZES:
        r = rows[("bf16", a, 2)]
        n_mb, t = r["update_nmb"], r["update_tok"]
        print(f"  {a:7s} {t / n_mb:,.0f} tokens per micro-batch ({t / n_mb / 1e3:.1f}k); per-micro-batch model {n_mb * d_delta_a - t * d_c_a:+.1f} s; "
              f"per-step model {d_f_a - t * d_c_a:+.1f} s")
    print("MXFP8 - BF16 per step, paired by step (mean, SE over 5 steps):")
    for stage in ["update", "old_log_prob"]:
        print(f"  {stage}: " + "; ".join(
            f"{a} {np.mean(d):+.2f} s ({np.std(d, ddof=1) / np.sqrt(len(d)):.2f})"
            for a in SIZES for d in [[rows[("mxfp8", a, s)][stage] - rows[("bf16", a, s)][stage] for s in range(2, 7)]]))
    for label, steps, excl, tvar in [("steps 2-6, all sizes, valid tokens", range(2, 7), (), "tok"),
                                     ("steps 2-6, all sizes, padded tokens", range(2, 7), (), "pad"),
                                     ("steps 2-6, without the 8-sequence size", range(2, 7), ("m8",), "tok"),
                                     ("steps 3-6, all sizes", range(3, 7), (), "tok")]:
        rr = sweep_rows(steps)
        print(f"fit t = a + delta*N_mb + c*T, {label}:")
        for stage, nk, tk in [("update", "update_nmb", f"update_{tvar}"), ("old_log_prob", "olp_nmb", f"olp_{tvar}")]:
            est = {}
            for l in ["bf16", "mxfp8"]:
                ks = [k for k in rr if k[0] == l and k[1] not in excl]
                X = np.array([[1.0, rr[k][nk], rr[k][tk]] for k in ks])
                beta, se, _ = ols(X, np.array([rr[k][stage] for k in ks]))
                est[l] = (beta, se)
                res = {a: np.mean([rr[k][stage] - (beta[0] + beta[1] * rr[k][nk] + beta[2] * rr[k][tk]) for k in rr if k[0] == l and k[1] == a]) for a in SIZES}
                print(f"  {stage:12s} {l:5s} a {beta[0]:.2f} +- {se[0]:.2f} s, delta {1e3 * beta[1]:.1f} +- {1e3 * se[1]:.1f} ms, "
                      f"c {1e6 * beta[2]:.1f} +- {1e6 * se[2]:.1f} us/token, n {len(ks)}; mean residual by size: "
                      + " ".join(f"{a} {v:+.1f}" for a, v in res.items()))
            (bb, sb), (bm, sm) = est["bf16"], est["mxfp8"]
            d, sd = bm - bb, np.sqrt(sb ** 2 + sm ** 2)
            mstar = d[1] / -d[2] if d[2] < 0 else float("nan")
            print(f"  {stage:12s} diff  Da {d[0]:+.2f} +- {sd[0]:.2f} s, Ddelta {1e3 * d[1]:+.1f} +- {1e3 * sd[1]:.1f} ms, "
                  f"Dc {1e6 * d[2]:+.1f} +- {1e6 * sd[2]:.1f} us/token, m* {mstar:,.0f} tokens ({mstar / 1e3:.1f}k); "
                  f"with setting A's Dc ({'15.38 - 26.74' if stage == 'update' else '8.03 - 10.60'}): "
                  f"{d[1] / ((26.74 - 15.38) if stage == 'update' else (10.60 - 8.03)) * 1e6:,.0f} tokens "
                  f"({d[1] / ((26.74 - 15.38) if stage == 'update' else (10.60 - 8.03)) * 1e3:.1f}k)")


def bytes_checks():
    print("\n== bytes: synchronized sampler weights vs the learner (layers 0/17/35 x qkv/o/gate_up/down x 2 ranks)")
    for f in ["bytes_check_matching_sync11.json", "bytes_check_sweep_sync7.json"]:
        r = json.load(open(os.path.join(D, f)))
        out = []
        for k in "ABCDE":
            tot = dif = 0
            for v in r[k].values():
                for part in [v] + [p for p in v.values() if isinstance(p, dict)]:
                    if "bytes" in part and "bytes_differ" in part:
                        tot += part["bytes"]
                        dif += part["bytes_differ"]
            out.append(f"{k} {len(r[k])} matrices, {tot / 1e6:.0f} MB, {dif} differ")
        print(f"  sync {r['sync']} (source {r['source']}): " + "; ".join(out) + f"; verdicts {r['verdict']}")
    w = json.load(open(os.path.join(D, "sweep_weight_change.json")))
    print(f"  weights changed by sync 7 of the sweep run: {w['elements_changed']} of {w['elements']} BF16 elements "
          f"({100 * w['elements_changed'] / w['elements']:.2f}%)")


def profile():
    cats = [("attention", r"flash|fmha|attn"), ("GEMM", r"nvjet|cublas|gemm|cutlass"), ("MXFP8 quantize", r"quantize_mxfp8"),
            ("scale swizzle", r"swizzle"), ("NCCL", r"nccl"), ("norm", r"rmsnorm|layernorm|normalization"),
            ("other", r".")]
    print("\n== profile: nsys stats, rank-0 actor worker, 1-sequence micro-batches, step 3; per micro-batch (ms, count)")
    for rng_name, n_mb in [("actor_update", 512), ("actor_compute_log_prob", 256)]:
        res = {}
        for l in ["bf16", "mxfp8"]:
            base = os.path.join(D, "nsys", f"{l}_{rng_name}")
            wall = next(float(r["Total Time (ns)"]) for r in csv.DictReader(open(base + "_nvtx_sum.csv"))
                        if r["Style"] == "StartEnd" and r["Range"] == f":{rng_name}") / 1e9
            k = {}
            for r in csv.DictReader(open(base + "_cuda_gpu_kern_sum.csv")):
                c = next(c for c, p in cats if re.search(p, r["Name"], re.I))
                t, n = k.get(c, (0.0, 0))
                k[c] = (t + float(r["Total Time (ns)"]) / 1e9, n + int(r["Instances"]))
            launch = sum(int(r["Num Calls"]) for r in csv.DictReader(open(base + "_cuda_api_sum.csv"))
                         if re.search(r"LaunchKernel", r["Name"]))
            res[l] = (wall, k, launch)
        (wb, kb, lb), (wm, km, lm) = res["bf16"], res["mxfp8"]
        busy_b, busy_m = sum(t for t, _ in kb.values()), sum(t for t, _ in km.values())
        pm = lambda s: 1e3 * s / n_mb
        print(f"  {rng_name}: range wall time under the profiler {wb:.1f} s -> {wm:.1f} s")
        print(f"  {rng_name} ({n_mb} micro-batches): wall {pm(wb):.1f} -> {pm(wm):.1f} ({pm(wm - wb):+.1f}); "
              f"GPU kernel time {pm(busy_b):.1f} -> {pm(busy_m):.1f} ({pm(busy_m - busy_b):+.1f}); "
              f"idle {pm(wb - busy_b):.1f} -> {pm(wm - busy_m):.1f} ({pm((wm - busy_m) - (wb - busy_b)):+.1f}); "
              f"GPU busy {100 * busy_b / wb:.0f}% -> {100 * busy_m / wm:.0f}%; kernel launches {lb / n_mb:.0f} -> {lm / n_mb:.0f} ({(lm - lb) / n_mb:+.0f})")
        for c, _ in cats:
            (tb, nb), (tm, nm) = kb.get(c, (0, 0)), km.get(c, (0, 0))
            print(f"    {c:15s} {pm(tb):6.2f} -> {pm(tm):6.2f} ms ({pm(tm - tb):+.2f}); kernels {nb / n_mb:.1f} -> {nm / n_mb:.1f} ({(nm - nb) / n_mb:+.1f})")
        rest = ("attention", "norm", "other")
        tb_r, tm_r = sum(kb.get(c, (0, 0))[0] for c in rest), sum(km.get(c, (0, 0))[0] for c in rest)
        q_m = km.get("MXFP8 quantize", (0, 0))[0] + km.get("scale swizzle", (0, 0))[0]
        print(f"    table rows (1 decimal): attention+norm+other {pm(tb_r):.1f} -> {pm(tm_r):.1f} ({pm(tm_r - tb_r):+.1f}); "
              f"quantize+swizzle {pm(q_m):.1f}; NCCL {pm(kb['NCCL'][0]):.1f} -> {pm(km['NCCL'][0]):.1f} ({pm(km['NCCL'][0] - kb['NCCL'][0]):+.1f}); "
              f"GEMM {pm(kb['GEMM'][0]):.1f} -> {pm(km['GEMM'][0]):.1f} ({pm(km['GEMM'][0] - kb['GEMM'][0]):+.1f})")
    for rng_name, n_mb, calls in [("actor_update", 512, 2), ("actor_compute_log_prob", 256, 1)]:
        for r in csv.DictReader(open(os.path.join(D, "nsys", f"mxfp8_{rng_name}_cuda_gpu_kern_sum.csv"))):
            if "quantize_mxfp8_kernel_cast_only" in r["Name"]:
                n = int(r["Instances"])
                rem = n - n_mb * (n // n_mb)
                note = f"; the remainder {rem} = {calls} call(s) x 144 linear layers: weights cast once per call" if rem else ""
                print(f"  cast kernel in {rng_name}: {n} = {n_mb} x {n // n_mb} + {rem}{note}")


def layout():
    """Which MXFP8 quantization kernels already write the GEMM's scale layout, and which tensors need a rearrangement.

    TE 2.16.1 names its generic kernel quantize_mxfp8_kernel<..., IType, OType, ROWWISE, COLWISE,
    WITH_GEMM_SWIZZLED_SCALES, ...>; its specialized cast-only kernel writes compact scales only. A GEMM rearranges an
    operand's scales (swizzle_{row,col}_scaling_kernel) only when they are compact, into a temporary buffer.
    """
    gen = re.compile(r"quantize_mxfp8_kernel<.*?__nv_fp8_e\dm\d, \(bool\)(\d), \(bool\)(\d), \(bool\)(\d)")
    print("\n== scale layout: MXFP8 learner, rank-0 actor worker, 1-sequence micro-batches, step 3; per micro-batch")
    walls = {}
    for rng_name, n_mb, calls in [("actor_update", 512, 2), ("actor_compute_log_prob", 256, 1)]:
        fused = compact = row = col = weight_casts = 0
        for r in csv.DictReader(open(os.path.join(D, "nsys", f"mxfp8_{rng_name}_cuda_gpu_kern_sum.csv"))):
            n, name = int(r["Instances"]), r["Name"]
            m = gen.search(name)
            if m:
                fused, compact = (fused + n, compact) if m.group(3) == "1" else (fused, compact + n)
            elif "quantize_mxfp8_kernel_cast_only" in name:
                compact += n
                weight_casts += n % n_mb  # once per call, see profile()
            elif "swizzle_row_scaling_kernel" in name:
                row += n
            elif "swizzle_col_scaling_kernel" in name:
                col += n
        linears = weight_casts // calls  # TE linear modules per rank
        layers = linears // 4  # qkv, attention output, first and second MLP layer
        w = linears * (2 if rng_name == "actor_update" else 1)  # row-wise in the forward GEMM, column-wise in dgrad
        g = (row + col) / n_mb - w
        print(f"  {rng_name}: quantization kernels {(fused + compact) / n_mb:.1f} = {fused / n_mb:.1f} writing the GEMM "
              f"layout directly + {compact / n_mb:.1f} compact (of which {weight_casts / n_mb:.1f} weight casts, once per call)")
        print(f"  {rng_name}: scale rearrangements {(row + col) / n_mb:.1f} = {row / n_mb:.1f} row-wise + "
              f"{col / n_mb:.1f} column-wise = {w} for the cached weights ({linears} linear layers x "
              f"{w // linears} GEMM(s)) + {g:.1f} for tensors all-gathered under sequence parallelism "
              f"({g / layers:.0f} per layer, {layers} layers)")
        for l in ["bf16", "mxfp8"]:
            walls[(l, rng_name)] = next(float(r["Total Time (ns)"]) for r in csv.DictReader(
                open(os.path.join(D, "nsys", f"{l}_{rng_name}_nvtx_sum.csv")))
                if r["Style"] == "StartEnd" and r["Range"] == f":{rng_name}") / 1e6 / n_mb
        if rng_name == "actor_update":
            nv = {r["Range"]: r for r in csv.DictReader(open(os.path.join(D, "nsys", f"mxfp8_{rng_name}_nvtx_sum.csv")))
                  if r["Style"] == "PushPop"}
            q, s = nv[":nvte_quantize_v2"], nv[":nvte_swizzle_scaling_factors"]
            tq, ts = float(q["Total Time (ns)"]) / 1e6 / n_mb, float(s["Total Time (ns)"]) / 1e6 / n_mb
            added = walls[("mxfp8", rng_name)] - walls[("bf16", rng_name)]
            print(f"  {rng_name}: host time inside TE's calls (NVTX, under the profiler): quantization {tq:.2f} ms "
                  f"({int(q['Instances']) / n_mb:.1f} calls), rearrangement {ts:.2f} ms ({int(s['Instances']) / n_mb:.1f} calls, "
                  f"{float(s['Avg (ns)']) / 1e3:.1f} us each); together {tq + ts:.2f} ms of the {added:+.1f} ms added "
                  f"({100 * (tq + ts) / added:.0f}%); the {w} weight rearrangements at that rate {w * float(s['Avg (ns)']) / 1e6:.2f} ms")


def sweep_checks():
    """Robustness of the sweep: step-to-step spread, adjacent sizes, resampled m*, the reference-stage control."""
    print("\n== sweep checks (update stage, steps 2-6)")
    rows = sweep_rows(range(2, 7))
    sds = {}
    for l in ["bf16", "mxfp8"]:
        for a in SIZES:
            v = [rows[(l, a, s)]["update"] for s in range(2, 7)]
            sds[(l, a)] = np.std(v, ddof=1)
            print(f"  {l}_{a:7s} update per step " + " ".join(f"{x:.2f}" for x in v) + f"; SD {sds[(l, a)]:.2f} s")
    others = [v for k, v in sds.items() if k != ("bf16", "m8")]
    print(f"  SD of bf16_m8 {sds[('bf16', 'm8')]:.1f} s; other runs {min(others):.1f}-{max(others):.1f} s")
    diff = {a: np.mean([rows[("mxfp8", a, s)]["update"] - rows[("bf16", a, s)]["update"] for s in range(2, 7)]) for a in SIZES}
    nmb = {a: rows[("bf16", a, 2)]["update_nmb"] for a in SIZES}
    full = ["m1", "m2", "m4", "m8"]
    print("  added cost per extra micro-batch between adjacent full-batch sizes (same tokens per step): " + "; ".join(
        f"{x} vs {y} {1e3 * (diff[x] - diff[y]) / (nmb[x] - nmb[y]):.1f} ms" for x, y in zip(full, full[1:])))

    def fit_diff(steps, sizes):
        est = {}
        for l in ["bf16", "mxfp8"]:
            ks = [(l, a, s) for a in sizes for s in steps]
            X = np.array([[1.0, rows[k]["update_nmb"], rows[k]["update_tok"]] for k in ks])
            est[l], *_ = np.linalg.lstsq(X, np.array([rows[k]["update"] for k in ks]), rcond=None)
        return est["mxfp8"] - est["bf16"]
    rng = np.random.default_rng(1)
    for label, sizes in [("all sizes", SIZES), ("without the 8-sequence size", [a for a in SIZES if a != "m8"])]:
        d = fit_diff(range(2, 7), sizes)
        draws = [fit_diff(rng.choice(range(2, 7), size=5), sizes) for _ in range(5000)]
        ms = np.array([x[1] / -x[2] if x[2] < 0 else np.inf for x in draws])
        lo, hi = np.percentile(ms, [2.5, 97.5])
        print(f"  m* {label}: {d[1] / -d[2]:,.0f} tokens; 95% range over 5000 resamples of the five steps "
              f"{lo / 1e3:.1f}k-{hi / 1e3:.1f}k ({100 * np.mean(~np.isfinite(ms)):.1f}% of resamples with no saving per token)")
    se_fit = {}
    for l in ["bf16", "mxfp8"]:
        ks = [k for k in rows if k[0] == l]
        _, se_fit[l], _ = ols(np.array([[1.0, rows[k]["update_nmb"], rows[k]["update_tok"]] for k in ks]),
                              np.array([rows[k]["update"] for k in ks]))
    se_da = np.sqrt(se_fit["bf16"][0] ** 2 + se_fit["mxfp8"][0] ** 2)
    da = fit_diff(range(2, 7), SIZES)[0]
    print(f"  Da {da:+.2f} s, SE {se_da:.2f} s, normal 95% interval {da - 1.96 * se_da:+.1f} to {da + 1.96 * se_da:+.1f} s")
    print("  reference stage (BF16, 8-sequence micro-batches, the same work in every run): mean per run, and MXFP8 vs BF16 in each pair")
    for a in SIZES:
        b, m = (np.mean([rows[(l, a, s)]["ref"] for s in range(2, 7)]) for l in ["bf16", "mxfp8"])
        print(f"    {a:7s} {b:.2f} s vs {m:.2f} s ({100 * (m / b - 1):+.1f}%)")
    print("  time outside the stage timers (step - sum of stages), mean per run:")
    for runs, steps in [([f"p3_{l}_{a}" for l in ["bf16", "mxfp8"] for a in SIZES], range(2, 7)),
                        ([run for _, run, _ in ARMS], range(2, 11))]:
        res = {run: [metrics(run)[s]["timing_s/step"] - sum(metrics(run)[s].get(f"timing_s/{k}", 0.0) for k in STAGES)
                     for s in steps] for run in runs}
        print("    " + "; ".join(f"{run} {np.mean(v):.2f} s" for run, v in res.items()))
    host = {}
    for l in ["bf16", "mxfp8"]:
        api = {r["Name"]: r for r in csv.DictReader(open(os.path.join(D, "nsys", f"{l}_actor_update_cuda_api_sum.csv")))}
        r = api["cudaMemcpyAsync"]
        host[l] = float(r["Total Time (ns)"]) / 512 / 1e6
        print(f"  {l} update, profiled: cudaMemcpyAsync {int(r['Num Calls']) / 512:.1f} calls and "
              f"{host[l]:.2f} ms of host time per micro-batch")
    print(f"  the same copy calls take {host['mxfp8'] - host['bf16']:+.1f} ms more host time per micro-batch under MXFP8")


def unprofiled():
    rows = sweep_rows(range(2, 7))
    for stage, n_mb in [("update", 512), ("old_log_prob", 256)]:
        b = np.mean([rows[("bf16", "m1", s)][stage] for s in range(2, 7)])
        m = np.mean([rows[("mxfp8", "m1", s)][stage] for s in range(2, 7)])
        print(f"  without the profiler (sweep, 1-sequence size, steps 2-6): {stage} {b:.1f} s -> {m:.1f} s, "
              f"per micro-batch {1e3 * b / n_mb:.1f} -> {1e3 * m / n_mb:.1f} ms ({1e3 * (m - b) / n_mb:+.1f} ms)")


def timeline():
    """Event-level split of the profiled calls (scripts/trace_timeline.py on the raw traces; Section 7.2, Table 6)."""
    print("\n== timeline: rank-0 trace, 1-sequence micro-batches, step 3; per micro-batch (ms); GPU activity merged across streams")
    rows = sweep_rows(range(2, 7))
    for stage, sweep_stage in [("actor_update", "update"), ("actor_compute_log_prob", "old_log_prob")]:
        r = json.load(open(os.path.join(D, f"timeline_{stage}.json")))
        b, m = r["BF16"], r["MXFP8"]
        n = b["n_mb"]
        pm = lambda x: x / 1e6 / n
        print(f"  {stage} ({n} micro-batches)")
        for title, key in [("wall time of the call", "window"), ("kernel time, summed", "kernel_sum"),
                           ("kernel time, merged across streams", "kernel_union"),
                           ("GPU busy (kernels, copies, memsets merged)", "activity_union"),
                           ("no GPU operation running", "idle"),
                           ("  next operation not yet issued by the host", "idle_host_not_issued"),
                           ("  issued, not yet started", "idle_after_issue"),
                           ("  already queued behind other work", "idle_already_queued")]:
            print(f"    {title:44s} {pm(b[key]):7.2f} -> {pm(m[key]):7.2f} ({pm(m[key] - b[key]):+.2f})")
        ov_b, ov_m = pm(b["kernel_sum"] - b["kernel_union"]), pm(m["kernel_sum"] - m["kernel_union"])
        d_wall, d_busy = pm(m["window"] - b["window"]), pm(m["activity_union"] - b["activity_union"])
        print(f"    kernel time overlapping other streams: {ov_b:.2f} -> {ov_m:.2f}; GPU busy / wall "
              f"{100 * b['activity_union'] / b['window']:.1f}% -> {100 * m['activity_union'] / m['window']:.1f}%")
        print(f"    of the added {d_wall:.2f} ms: GPU busy {d_busy:+.2f} ({100 * d_busy / d_wall:.1f}%), no GPU operation "
              f"{pm(m['idle'] - b['idle']):+.2f} ({100 * (m['idle'] - b['idle']) / (m['window'] - b['window']):.1f}%), "
              f"not yet issued {pm(m['idle_host_not_issued'] - b['idle_host_not_issued']):+.2f} "
              f"({100 * (m['idle_host_not_issued'] - b['idle_host_not_issued']) / (m['window'] - b['window']):.1f}%)")
        f1 = lambda key: f"{pm(b[key]):.1f} -> {pm(m[key]):.1f} ({pm(m[key] - b[key]):+.1f})"
        print(f"    table rows (1 decimal): GPU busy {f1('activity_union')}; no GPU operation {f1('idle')}; not yet issued "
              f"{f1('idle_host_not_issued')}; issued, not yet started {f1('idle_after_issue')}; issued earlier, waiting "
              f"{f1('idle_already_queued')}")
        unprof = 1e3 * (np.mean([rows[("mxfp8", "m1", t)][sweep_stage] for t in range(2, 7)])
                        - np.mean([rows[("bf16", "m1", t)][sweep_stage] for t in range(2, 7)])) / n
        print(f"    without the profiler the call adds {unprof:.1f} ms per micro-batch; the added GPU busy time is "
              f"{100 * d_busy / unprof:.1f}% of that (if the profiler does not change it)")
        tr = lambda x, k: x["host_wait_breakdown"].get(k, 0)
        api = lambda x, pre: sum(v for k, v in x["host_wait_api"].items() if k.startswith(pre))
        any_b, any_m = tr(b, "any traced call (API or push-pop range)"), tr(m, "any traced call (API or push-pop range)")
        print("    while the next operation was not yet issued, the issuing thread was")
        for title, vb, vm in [("in no traced call", b["idle_host_not_issued"] - any_b, m["idle_host_not_issued"] - any_m),
                              ("in any traced call", any_b, any_m),
                              ("  in TE's C++ calls (NVTX nvte_*)", tr(b, "NVTX nvte_* (TE C++ calls)"), tr(m, "NVTX nvte_* (TE C++ calls)")),
                              ("  in NCCL calls (NVTX nccl*)", tr(b, "NVTX nccl* (NCCL calls)"), tr(m, "NVTX nccl* (NCCL calls)")),
                              ("  in CUDA API calls", tr(b, "any CUDA API call"), tr(m, "any CUDA API call")),
                              ("    memory mapping (cuMem*)", api(b, "cuMem"), api(m, "cuMem")),
                              ("    cudaStreamSynchronize", api(b, "cudaStreamSynchronize"), api(m, "cudaStreamSynchronize")),
                              ("    cudaMemcpyAsync", api(b, "cudaMemcpyAsync"), api(m, "cudaMemcpyAsync"))]:
            print(f"      {title:42s} {pm(vb):7.2f} -> {pm(vm):7.2f} ({pm(vm - vb):+.2f})")


def freshness():
    """How far apart the step-0 and step-7 FP8 weights are (scripts/byte_freshness.py on the raw dumps; Section 9.3)."""
    r = json.load(open(os.path.join(D, "byte_freshness.json")))
    el, dw, sc, ds = r["engine_total"]
    print("\n== freshness: FP8 weights the sampler held at step 0 (matching run, sync 11) vs step 7 (sweep run, sync 7)")
    print(f"  E4M3 bytes differ {dw:,} of {el:,} ({100 * dw / el:.3f}%); E8M0 scales differ {ds:,} of {sc:,}")
    share = min(r["engine"], key=lambda x: x["elements_differ"] / x["elements"])
    count = min(r["engine"], key=lambda x: x["elements_differ"])
    print(f"  every one of the {len(r['engine'])} matrices differs: smallest share tp{share['tp']} {share['matrix']} "
          f"{100 * share['elements_differ'] / share['elements']:.3f}%; fewest bytes tp{count['tp']} {count['matrix']} "
          f"{count['elements_differ']:,}")
    lt = r["learner_total"]
    print(f"  learner: BF16 elements changed {lt['bf_changed']:,} of {lt['el']:,} ({100 * lt['bf_changed'] / lt['el']:.2f}%); "
          f"FP8 bytes changed {lt['fp8_changed']:,} ({100 * lt['fp8_changed'] / lt['el']:.3f}%), "
          f"{100 * lt['fp8_changed_given_bf'] / lt['bf_changed']:.2f}% of the changed BF16 elements, "
          f"{lt['fp8_changed_given_nobf']} elsewhere; scales changed {lt['scale_changed']} of {lt['blocks']:,}")
    tot = sum(c for _, _, c, _, _ in r["bf16_steps_bins"])
    print("  by BF16 steps moved d: share of changed elements; FP8 byte changed; expected min(d, 16)/16 "
          "(E4M3 keeps 3 of BF16's 7 mantissa bits)")
    for lo, hi, c, g, mm in r["bf16_steps_bins"]:
        lab = f"{lo}" if lo == hi else (f"{lo}-{hi}" if hi else f">={lo}")
        print(f"    d {lab:>5}: {100 * c / tot:5.1f}%; changed {100 * g / c:5.1f}%; expected {100 * mm / 16 / c:5.1f}%")


if __name__ == "__main__":
    quantizer()
    matching()
    sweep()
    bytes_checks()
    profile()
    unprofiled()
    layout()
    sweep_checks()
    timeline()
    freshness()


==> anc/scripts/export_controlled.py <==
#!/usr/bin/env python3
"""Export the controlled experiments (same-engine matching at fixed weights; micro-batch sweep on replayed data;
byte-level and quantizer checks; profile) from the unpacked run results into small files under data/controlled/.

The per-token log-probability arrays of the matching runs (about 270 MB) are reduced to per-(step, prompt) sums,
which is all the analysis needs: KL, k3, chi^2, log-perplexity difference and the Pearson correlation are ratios of sums.
    python3 scripts/export_controlled.py --src <directory with the unpacked run results>
"""

import argparse
import csv
import json
import os
import re
import shutil

import torch

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
OUT = os.path.join(ROOT, "data", "controlled")
MATCH_RUNS = ["p1_bf16roll", "p1_half", "p1_full", "p1_ref"]
SWEEP_RUNS = [f"p3_{l}_{a}" for l in ("bf16", "mxfp8") for a in ("m1", "m2", "m4", "m8", "m4half")]
PROFILE_RUNS = ["p3n_bf16_m1", "p3n_mxfp8_m1"]
ALL_RUNS = ["p0_record"] + MATCH_RUNS + SWEEP_RUNS + PROFILE_RUNS
UNIT_FIELDS = ["n", "sd", "schi", "nseq", "sppl", "sppl_abs", "sx", "sy", "sxx", "syy", "sxy", "sk3"]


def unit_sums(src, run):
    """Per (step, prompt_hash): token count and the sums every mismatch diagnostic is built from."""
    rows = []
    for step in range(1, 11):
        p = torch.load(os.path.join(src, run, "kl", f"kl_step_{step:03d}.pt"), weights_only=False)
        units = {}
        for h, o, r, m in zip(p["prompt_hash"], p["old_log_probs"], p["rollout_log_probs"], p["response_mask"]):
            m = m.bool()
            o, r = o[m].double(), r[m].double()
            if o.numel() == 0:
                continue
            d = r - o
            x, y = torch.exp(o), torch.exp(r)
            v = [o.numel(), d.sum().item(), torch.exp(2 * torch.clamp(o - r, -20, 20)).sum().item(), 1,
                 (r.mean() - o.mean()).item(), abs((r.mean() - o.mean()).item()), x.sum().item(), y.sum().item(), (x * x).sum().item(),
                 (y * y).sum().item(), (x * y).sum().item(), (torch.exp(o - r) - (o - r) - 1).sum().item()]
            units[h] = [a + b for a, b in zip(units[h], v)] if h in units else v
        rows += [[run, step, h] + v for h, v in units.items()]
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--src", required=True, help="unpacked run results: <run>/kl, <run>/logs, out/<run>.out, ...")
    src = ap.parse_args().src
    os.makedirs(OUT, exist_ok=True)

    with open(os.path.join(OUT, "matching_prompt_sums.csv"), "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["run", "step", "prompt_hash"] + UNIT_FIELDS)
        for run in MATCH_RUNS:
            for row in unit_sums(src, run):
                w.writerow([repr(x) if isinstance(x, float) else x for x in row])

    for sub in ("metrics", "micro_batches", "run_configs"):
        os.makedirs(os.path.join(OUT, sub), exist_ok=True)
    for run in ALL_RUNS:
        shutil.copyfile(os.path.join(src, run, "logs", "p1p3", f"{run}.jsonl"), os.path.join(OUT, "metrics", f"{run}.jsonl"))
        shutil.copyfile(os.path.join(src, run, "logs", "mb", "micro_batches.jsonl"), os.path.join(OUT, "micro_batches", f"{run}.jsonl"))
        cfg = open(os.path.join(src, run, "RUN_CONFIG.txt")).read().replace("/workspace/results/p1p3/", "")
        open(os.path.join(OUT, "run_configs", f"{run}.txt"), "w").write(cfg)

    # weight-synchronization phase timers of the matching runs, inside the vLLM worker: prepare/receive/post are
    # perf_counter intervals between device synchronizations, quant_gpu sums CUDA events around each quantization
    with open(os.path.join(OUT, "matching_sync_timers.csv"), "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["run", "sync", "rank", "prepare_s", "receive_s", "post_s", "quant_gpu_s", "quant_calls"])
        for run in MATCH_RUNS:
            for line in open(os.path.join(src, "out", f"{run}.out"), errors="replace"):
                m = re.search(r"SYNC_TIMERS sync=(\d+) rank=(\d+) prepare=([0-9.]+)s receive=([0-9.]+)s post=([0-9.]+)s "
                              r"quant_gpu=([0-9.]+)s quant_calls=(\d+)", line)
                if m:
                    w.writerow([run] + list(m.groups()))

    shutil.copyfile(os.path.join(src, "p1_full", "bytes_check.json"), os.path.join(OUT, "bytes_check_matching_sync11.json"))
    shutil.copyfile(os.path.join(src, "p3_mxfp8_m4", "bytes_check.json"), os.path.join(OUT, "bytes_check_sweep_sync7.json"))
    shutil.copyfile(os.path.join(os.path.dirname(src), "quantizer_check.json"), os.path.join(OUT, "quantizer_check.json"))

    # profile: the rank-0 actor worker's three profiled calls per learner (nsys stats CSVs)
    os.makedirs(os.path.join(OUT, "nsys"), exist_ok=True)
    reports = {"bf16": "458044", "mxfp8": "481313"}
    ranges = {"1": "actor_compute_log_prob", "2": "ref_compute_log_prob", "3": "actor_update"}
    for learner, pid in reports.items():
        for rid, name in ranges.items():
            for kind in ("cuda_gpu_kern_sum", "cuda_api_sum", "nvtx_sum"):
                shutil.copyfile(os.path.join(src, f"p3n_{learner}_m1", "nsys", f"worker_process_{pid}.{rid}_{kind}.csv"),
                                os.path.join(OUT, "nsys", f"{learner}_{name}_{kind}.csv"))
    print("exported to", OUT)


if __name__ == "__main__":
    main()


==> anc/scripts/export_tb.py <==
#!/usr/bin/env python3
"""Export every scalar of the 15 runs to data/all15_scalars.json (needs the tensorboard package):
    ~/.local/share/uv/tools/tensorboard/bin/python scripts/export_tb.py [path/to/compare_all_15]"""
import json
import os
import sys

from tensorboard.backend.event_processing.event_multiplexer import EventMultiplexer

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
SRC = sys.argv[1] if len(sys.argv) > 1 else os.path.expanduser("~/verl-b200-results/compare_all_15")
m = EventMultiplexer(size_guidance={"scalars": 0})
m.AddRunsFromDirectory(SRC)
m.Reload()
out = {}
for run in sorted(m.Runs()):
    tags = m.Runs()[run].get("scalars", [])
    out[run] = {t: [[e.step, e.value] for e in sorted(m.Scalars(run, t), key=lambda e: e.step)] for t in tags}
json.dump(out, open(os.path.join(ROOT, "data", "all15_scalars.json"), "w"))
print(f"exported {len(out)} runs from {SRC}")


==> anc/scripts/make_figures.py <==
#!/usr/bin/env python3
"""Generate every data figure of the paper from data/all15_scalars.json (Fig. 3c: data/controlled/matching_prompt_sums.csv).

    python3 scripts/export_tb.py      # once: TensorBoard event files -> data/all15_scalars.json
    python3 scripts/make_figures.py   # writes figures/*.pdf (and *.png previews)

No number in a figure is typed by hand; everything is read from the exported scalars.
"""
import json
import math
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
S = json.load(open(os.path.join(ROOT, "data", "all15_scalars.json")))
OUT = os.path.join(ROOT, "figures")
os.makedirs(OUT, exist_ok=True)

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 8, "axes.titlesize": 8.5, "axes.labelsize": 8,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5, "legend.fontsize": 7.2, "axes.linewidth": 0.6,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": "#e6e5e1", "grid.linewidth": 0.5, "pdf.fonttype": 42, "ps.fonttype": 42,
    "savefig.dpi": 200, "axes.titleweight": "bold", "axes.titlelocation": "left",
})
INK, INK2, MUTED = "#0b0b0b", "#52514e", "#8a8984"
# Entity colors, fixed across every figure (validated: scripts/validate_palette.js, light, --pairs all).
C = {"bf16": INK2, "mxfp8": "#2a78d6", "fp8tw": "#eb6834", "mx_bf16roll": "#1baf7a", "blockwise": "#4a3aa7"}


def ser(run, tag):
    return {int(s): v for s, v in S[run].get(tag, [])}


def arr(run, tag, last=None):
    d = ser(run, tag)
    steps = sorted(k for k in d if last is None or k <= last)
    return np.array(steps), np.array([d[k] for k in steps])


def mean(run, tag, steps):
    d = ser(run, tag)
    v = [d[s] for s in steps if s in d]
    return sum(v) / len(v)


def save(fig, name):
    fig.savefig(os.path.join(OUT, name + ".pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(OUT, name + ".png"), bbox_inches="tight")
    plt.close(fig)


LEGEND_ENTRIES = [
    ("BF16 train / BF16 rollout", C["bf16"], "-"),
    ("FP8 tensorwise train / BF16 rollout", C["fp8tw"], "-"),
    ("MXFP8 train / BF16 rollout", C["mx_bf16roll"], "--"),
    ("MXFP8 train / MXFP8 rollout (vLLM)", C["mxfp8"], "-"),
    ("MXFP8 train / MXFP8 rollout (SGLang)", C["mxfp8"], ":"),
    ("FP8 blockwise train / FP8 blockwise rollout", C["blockwise"], "-"),
]


def shared_legend(fig, ncol):
    h = [Line2D([], [], color=c, ls=ls, lw=1.5, label=l) for l, c, ls in LEGEND_ENTRIES]
    fig.legend(handles=h, loc="lower center", ncol=ncol, frameon=False, handlelength=2.6, columnspacing=1.6,
               bbox_to_anchor=(0.5, 0.0))


def end_label(ax, x, y, text, color, dy=0.0):
    ax.annotate(text, (x, y), xytext=(4, dy), textcoords="offset points", fontsize=7, color=INK2,
                va="center", ha="left")
    ax.plot([x], [y], "o", ms=2.5, color=color)


# ----------------------------------------------------------------------------------------------
# Fig. 2 -- train-rollout KL trajectories in the three settings
# ----------------------------------------------------------------------------------------------
def fig_kl():
    fig, axes = plt.subplots(1, 3, figsize=(7.0, 2.75), gridspec_kw={"width_ratios": [1.35, 1.0, 0.8]})
    tag = "rollout_corr/kl"
    panels = [
        ("(a) Dense 8B · gsm8k", [
            ("gsm8k_bf16", "BF16 / BF16", C["bf16"], "-", 60),
            ("gsm8k_fp8tw", "FP8-TW / BF16", C["fp8tw"], "-", 60),
            ("gsm8k_mxfp8train_bf16roll", "MXFP8 / BF16", C["mx_bf16roll"], "--", 60),
            ("gsm8k_mxfp8", "MXFP8 / MXFP8 (vLLM, partial)", C["mxfp8"], "-", 60),
            ("gsm8k_sglang_mxfp8", "MXFP8 / MXFP8 (SGLang, full)", C["mxfp8"], ":", 30),
        ]),
        ("(b) Dense 8B · DAPO", [
            ("dapo_vllm_dense8b_bf16", "BF16 / BF16", C["bf16"], "-", 32),
            ("dapo_vllm_dense8b_fp8tw", "FP8-TW / BF16", C["fp8tw"], "-", 32),
            ("dapo_vllm_dense8b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"], "-", 32),
        ]),
        ("(c) MoE 30B-A3B · DAPO", [
            ("dapo_vllm_moe30b_bf16", "BF16 / BF16", C["bf16"], "-", 10),
            ("dapo_vllm_moe30b_fp8_tensorwise", "FP8-TW / BF16", C["fp8tw"], "-", 10),
            ("dapo_vllm_moe30b_fp8_blockwise", "FP8-BW / FP8-BW", C["blockwise"], "-", 10),
            ("dapo_vllm_moe30b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"], "-", 10),
        ]),
    ]
    for ax, (title, runs) in zip(axes, panels):
        for run, label, color, ls, last in runs:
            x, y = arr(run, tag, last)
            ax.plot(x, y, ls, color=color, lw=1.4, label=label)
        ax.set_yscale("log")
        ax.set_title(title)
        ax.set_xlabel("training step")
        ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    axes[0].set_ylabel("train–rollout KL (rollout_corr/kl)")
    axes[0].set_ylim(4e-4, 4e-2)
    axes[1].set_ylim(4e-3, 5e-2)
    axes[2].set_ylim(1e-3, 2e-2)
    shared_legend(fig, 3)
    fig.tight_layout(w_pad=1.0, rect=(0, 0.13, 1, 1))
    save(fig, "fig2_kl_trajectories")


# ----------------------------------------------------------------------------------------------
# Fig. 3 -- one-glance summary: mismatch by learner/sampler pairing and matching level
# ----------------------------------------------------------------------------------------------
def fig_matching():
    tag = "rollout_corr/kl"
    g = range(1, 31)  # common window of the vLLM (60-step) and SGLang (30-step) gsm8k runs
    rows_a = [
        ("BF16 / BF16 (vLLM)", mean("gsm8k_bf16", tag, g), C["bf16"], "o"),
        ("BF16 / BF16 (SGLang)", mean("gsm8k_sglang_bf16", tag, g), C["bf16"], "s"),
        ("FP8-TW / BF16 (vLLM)", mean("gsm8k_fp8tw", tag, g), C["fp8tw"], "o"),
        ("FP8-TW / BF16 (SGLang)", mean("gsm8k_sglang_fp8tw", tag, g), C["fp8tw"], "s"),
        ("MXFP8 / BF16: no linear on the learner's grid", mean("gsm8k_mxfp8train_bf16roll", tag, g), C["mx_bf16roll"], "o"),
        ("MXFP8 / MXFP8: qkv, o, down on the grid; gate_up BF16 (vLLM)", mean("gsm8k_mxfp8", tag, g), C["mxfp8"], "o"),
        ("MXFP8 / MXFP8: every linear on the grid (SGLang)", mean("gsm8k_sglang_mxfp8", tag, g), C["mxfp8"], "s"),
    ]
    m = range(1, 11)
    rows_b = [
        ("BF16 / BF16", mean("dapo_vllm_moe30b_bf16", tag, m), C["bf16"], "o"),
        ("FP8-TW / BF16", mean("dapo_vllm_moe30b_fp8_tensorwise", tag, m), C["fp8tw"], "o"),
        ("FP8-BW / FP8-BW: rollout grid differs from learner's", mean("dapo_vllm_moe30b_fp8_blockwise", tag, m), C["blockwise"], "o"),
        ("MXFP8 / MXFP8: rollout on the learner's grid", mean("dapo_vllm_moe30b_mxfp8", tag, m), C["mxfp8"], "o"),
    ]
    # (c) controlled matching experiment: one engine, learning rate 0; KL pooled over steps 2-10 as in Table 4
    import csv
    sums = {}
    for r in csv.DictReader(open(os.path.join(ROOT, "data", "controlled", "matching_prompt_sums.csv"))):
        if 2 <= int(r["step"]) <= 10:
            n, d = sums.get(r["run"], (0.0, 0.0))
            sums[r["run"]] = (n + float(r["n"]), d + float(r["sd"]))
    kl = {run: d / n for run, (n, d) in sums.items()}
    rows_c = [
        ("BF16 / BF16", kl["p1_ref"], C["bf16"], "o"),
        ("MXFP8 / BF16: no linear on the learner's grid", kl["p1_bf16roll"], C["mx_bf16roll"], "o"),
        ("MXFP8 / MXFP8: qkv, o, down on the grid; gate_up BF16", kl["p1_half"], C["mxfp8"], "o"),
        ("MXFP8 / MXFP8: every linear on the grid", kl["p1_full"], C["mxfp8"], "o"),
    ]
    fig, axes = plt.subplots(3, 1, figsize=(7.0, 4.95), sharex=True,
                             gridspec_kw={"height_ratios": [len(rows_a), len(rows_b), len(rows_c)], "hspace": 0.55})
    for ax, rows, title in [(axes[0], rows_a, "(a) Dense Qwen3-8B · gsm8k · mean over steps 1–30 (learner / rollout precision)"),
                            (axes[1], rows_b, "(b) MoE Qwen3-30B-A3B · DAPO-Math-17k · mean over steps 1–10 (vLLM rollout)"),
                            (axes[2], rows_c, "(c) Dense Qwen3-8B · gsm8k · one engine (vLLM), fixed weights · steps 2–10 pooled")]:
        ys = np.arange(len(rows))[::-1]
        for y, (label, v, color, mk) in zip(ys, rows):
            ax.plot([v], [y], mk, ms=6.5, color=color, mec="white", mew=1.0, zorder=3)
            ax.annotate(f"{v:.5f}", (v, y), xytext=(7, 0), textcoords="offset points", va="center", fontsize=7,
                        color=INK2)
        ax.set_yticks(ys)
        ax.set_yticklabels([r[0] for r in rows])
        ax.set_xscale("log")
        ax.set_title(title)
        ax.grid(axis="y", visible=False)
        ax.set_ylim(-0.6, len(rows) - 0.4)
    axes[2].set_xlim(4.5e-4, 2.6e-2)
    axes[2].set_xlabel("mean train–rollout KL, rollout_corr/kl (log scale; lower is better)")
    handles = [Line2D([], [], marker="o", ls="", color=INK2, label="vLLM rollout"),
               Line2D([], [], marker="s", ls="", color=INK2, label="SGLang rollout")]
    axes[0].legend(handles=handles, loc="upper right", frameon=False, fontsize=6.8, ncol=2,
                   bbox_to_anchor=(1.0, 1.02))
    save(fig, "fig3_matching_levels")


# ----------------------------------------------------------------------------------------------
# Fig. 4 -- break-even: (a) stage time vs tokens/step, (b) per-token saving vs tokens per micro-batch
# ----------------------------------------------------------------------------------------------
def linfit(run, tag, steps):
    T = ser(run, "global_seqlen/mean")
    Y = ser(run, tag)
    xs = np.array([T[s] for s in steps])
    ys = np.array([Y[s] for s in steps])
    X = np.vstack([np.ones(len(xs)), xs]).T
    b = np.linalg.lstsq(X, ys, rcond=None)[0]
    return b[0], b[1], xs, ys


def fig_breakeven():
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.05), gridspec_kw={"width_ratios": [1.0, 1.15]})
    ax = axes[0]
    steps = range(4, 61)
    for run, label, color in [("gsm8k_bf16", "BF16", C["bf16"]), ("gsm8k_fp8tw", "FP8-TW", C["fp8tw"]),
                              ("gsm8k_mxfp8", "MXFP8", C["mxfp8"])]:
        F, c, xs, ys = linfit(run, "timing_s/update_actor", steps)
        ax.plot(xs / 1e3, ys, "o", ms=2.6, color=color, alpha=0.55, mew=0)
        xx = np.linspace(0, 900e3, 50)
        ax.plot(xx / 1e3, F + c * xx, "-", color=color, lw=1.3, label=f"{label}: {F:.1f} s + {c * 1e6:.1f} µs·T")
    ax.axvline(580.4, color=MUTED, lw=0.8, ls="--")
    ax.annotate("MXFP8 break-even\nT* ≈ 580k tokens/step", (580.4, 11.5), xytext=(5, 0), textcoords="offset points",
                fontsize=6.8, color=INK2, va="bottom")
    ax.set_xlim(0, 900)
    ax.set_ylim(10, 36)
    ax.set_xlabel("tokens per step, T (thousands)")
    ax.set_ylabel("update_actor time per step (s)")
    ax.set_title("(a) gsm8k: update_actor = F + c·T")
    ax.legend(loc="upper left", frameon=False, handlelength=1.6)

    ax = axes[1]
    R = json.load(open(os.path.join(ROOT, "data", "breakeven_fit.json")))
    P = json.load(open(os.path.join(ROOT, "data", "parity.json")))
    mm = np.linspace(1500, 16000, 300)
    for tag, stage, ls in [("timing_s/update_actor", "update_actor (fwd+bwd)", "-"),
                           ("timing_s/old_log_prob", "old_log_prob (fwd)", "--")]:
        p = R[f"{tag}|gsm8k_mxfp8"]
        s = (p["dc"] - p["dd"] / mm) * 1e6
        ax.plot(mm / 1e3, s, ls, color=C["mxfp8"], lw=1.3, label=f"model, {stage}: m* = {p['mstar'] / 1e3:.1f}k")
    ax.axhline(0, color=INK2, lw=0.7)
    names = {("update_actor", "g"): ("gsm8k update_actor", (7, 0), "left", "center"),
             ("old_log_prob", "g"): ("gsm8k old_log_prob", (0, -12), "center", "top"),
             ("update_actor", "d"): ("DAPO update_actor", (0, -7), "center", "top"),
             ("old_log_prob", "d"): ("DAPO old_log_prob", (0, -12), "center", "top")}
    for r in P:
        if r["recipe"] != "mxfp8":
            continue
        mk = "o" if r["stage"] == "update_actor" else "D"
        ax.plot([r["m_gsm8k"] / 1e3], [r["obs_gsm8k"]], mk, ms=5.5, color=C["mxfp8"], mec="white", mew=0.8, zorder=4)
        ax.plot([r["m_dapo"] / 1e3], [r["pred_dapo"]], "x", ms=5, mew=1.2, color=INK2, zorder=4)
        ax.plot([r["m_dapo"] / 1e3], [r["obs_dapo"]], mk, ms=5.5, color="white", mec=C["mxfp8"], mew=1.3, zorder=5)
        for key, (x, y) in [("g", (r["m_gsm8k"], r["obs_gsm8k"])), ("d", (r["m_dapo"], r["obs_dapo"]))]:
            text, off, ha, va = names[(r["stage"], key)]
            ax.annotate(text, (x / 1e3, y), xytext=off, textcoords="offset points", fontsize=6.6, color=INK2,
                        ha=ha, va=va)
    ax.set_xlabel("tokens per micro-batch per GPU, m (thousands)")
    ax.set_ylabel("time saved vs BF16 (µs per token)")
    ax.set_title("(b) break-even in tokens per micro-batch")
    ax.set_xlim(1.5, 16)
    ax.set_ylim(-9, 11)
    h = [Line2D([], [], color=C["mxfp8"], ls="-", label="model, update_actor (fwd+bwd)"),
         Line2D([], [], color=C["mxfp8"], ls="--", label="model, old_log_prob (fwd only)"),
         Line2D([], [], marker="o", ls="", color=C["mxfp8"], label="gsm8k, measured (fit data)"),
         Line2D([], [], marker="o", ls="", mfc="white", mec=C["mxfp8"], mew=1.3, label="DAPO, measured (held out)"),
         Line2D([], [], marker="x", ls="", color=INK2, mew=1.2, label="DAPO, model prediction")]
    ax.legend(handles=h, loc="upper center", bbox_to_anchor=(0.5, -0.2), ncol=2, frameon=False, handlelength=2.0,
              fontsize=6.4, columnspacing=1.2)
    for tag in ["timing_s/update_actor", "timing_s/old_log_prob"]:
        p = R[f"{tag}|gsm8k_mxfp8"]
        ax.plot([p["mstar"] / 1e3], [0], "|", ms=9, mew=1.4, color=INK2)
    ax.annotate("break-even\nm* ≈ 4.5k", (4.53, 0), xytext=(-6, 5), textcoords="offset points", fontsize=6.8,
                color=INK2, ha="right", va="bottom")
    fig.tight_layout(w_pad=1.6)
    save(fig, "fig4_breakeven")


# ----------------------------------------------------------------------------------------------
# Fig. 5 -- stage-level time change vs BF16, dense DAPO and MoE (same host within each panel)
# ----------------------------------------------------------------------------------------------
def fig_stages():
    stages = [("timing_s/gen", "gen"), ("timing_s/old_log_prob", "old\nlog-prob"), ("timing_s/ref", "ref"),
              ("timing_s/update_actor", "update\nactor"), ("timing_s/step", "whole\nstep")]
    panels = [
        ("(a) Dense 8B · DAPO · per token, steps 1–32", "dapo_vllm_dense8b_bf16", range(1, 33), [
            ("dapo_vllm_dense8b_fp8tw", "FP8 tensorwise / BF16", C["fp8tw"]),
            ("dapo_vllm_dense8b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"])], True),
        ("(b) MoE 30B-A3B · DAPO · per step, steps 1–10", "dapo_vllm_moe30b_bf16", range(1, 11), [
            ("dapo_vllm_moe30b_fp8_tensorwise", "FP8 tensorwise / BF16", C["fp8tw"]),
            ("dapo_vllm_moe30b_fp8_blockwise", "FP8 blockwise / FP8 blockwise", C["blockwise"]),
            ("dapo_vllm_moe30b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"])], False),
    ]
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.75), sharey=True)
    for ax, (title, base, steps, arms, per_token) in zip(axes, panels):
        x = np.arange(len(stages))
        w = 0.8 / len(arms)
        for i, (run, label, color) in enumerate(arms):
            vals = []
            for tag, _ in stages:
                if per_token:
                    # the dense DAPO arms generate different token counts (FP8-TW 3.5% fewer): compare per token
                    q = mean(run, tag, steps) / mean(run, "global_seqlen/mean", steps)
                    b = mean(base, tag, steps) / mean(base, "global_seqlen/mean", steps)
                else:
                    q = mean(run, tag, steps)
                    b = mean(base, tag, steps)
                vals.append((q / b - 1) * 100)
            xs = x - 0.4 + w * (i + 0.5)
            ax.bar(xs, vals, width=w - 0.04, color=color, label=label, zorder=3)
            for xv, v in zip(xs, vals):
                txt = f"{v:+.0f}" if round(v) != 0 else "0"
                ax.annotate(txt, (xv, v), xytext=(0, 2 if v >= 0 else -2), textcoords="offset points",
                            ha="center", va="bottom" if v >= 0 else "top", fontsize=6.3, color=INK2)
        ax.axhline(0, color=INK2, lw=0.7, zorder=2)
        ax.set_xticks(x)
        ax.set_xticklabels([s[1] for s in stages])
        ax.set_title(title, fontsize=7.8)
        ax.grid(axis="x", visible=False)
    axes[0].set_ylabel("time change vs BF16 / BF16 (%)")
    axes[0].set_ylim(-30, 10)
    from matplotlib.patches import Patch
    h = [Patch(color=C["fp8tw"], label="FP8 tensorwise train / BF16 rollout"),
         Patch(color=C["blockwise"], label="FP8 blockwise train / FP8 blockwise rollout"),
         Patch(color=C["mxfp8"], label="MXFP8 train / MXFP8 rollout")]
    fig.legend(handles=h, loc="lower center", ncol=3, frameon=False, handlelength=1.2, bbox_to_anchor=(0.5, 0.0))
    fig.tight_layout(w_pad=1.0, rect=(0, 0.08, 1, 1))
    save(fig, "fig5_stage_speed")


# ----------------------------------------------------------------------------------------------
# Fig. 6 -- policy entropy trajectories
# ----------------------------------------------------------------------------------------------
def fig_entropy():
    fig, axes = plt.subplots(1, 3, figsize=(7.0, 2.65), gridspec_kw={"width_ratios": [1.35, 1.0, 0.8]})
    tag = "actor/entropy"
    panels = [
        ("(a) Dense 8B · gsm8k", [
            ("gsm8k_bf16", "BF16 / BF16", C["bf16"], "-", 60),
            ("gsm8k_fp8tw", "FP8-TW / BF16", C["fp8tw"], "-", 60),
            ("gsm8k_mxfp8train_bf16roll", "MXFP8 / BF16", C["mx_bf16roll"], "--", 60),
            ("gsm8k_mxfp8", "MXFP8 / MXFP8 (vLLM)", C["mxfp8"], "-", 60),
            ("gsm8k_sglang_mxfp8", "MXFP8 / MXFP8 (SGLang)", C["mxfp8"], ":", 30)]),
        ("(b) Dense 8B · DAPO", [
            ("dapo_vllm_dense8b_bf16", "BF16 / BF16", C["bf16"], "-", 32),
            ("dapo_vllm_dense8b_fp8tw", "FP8-TW / BF16", C["fp8tw"], "-", 32),
            ("dapo_vllm_dense8b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"], "-", 32)]),
        ("(c) MoE 30B-A3B · DAPO", [
            ("dapo_vllm_moe30b_bf16", "BF16 / BF16", C["bf16"], "-", 10),
            ("dapo_vllm_moe30b_fp8_tensorwise", "FP8-TW / BF16", C["fp8tw"], "-", 10),
            ("dapo_vllm_moe30b_fp8_blockwise", "FP8-BW / FP8-BW", C["blockwise"], "-", 10),
            ("dapo_vllm_moe30b_mxfp8", "MXFP8 / MXFP8", C["mxfp8"], "-", 10)]),
    ]
    for ax, (title, runs) in zip(axes, panels):
        for run, label, color, ls, last in runs:
            x, y = arr(run, tag, last)
            ax.plot(x, y, ls, color=color, lw=1.3, label=label)
        ax.set_title(title)
        ax.set_xlabel("training step")
        ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    axes[0].set_ylabel("policy entropy (actor/entropy)")
    axes[0].set_ylim(0.0, 0.21)
    axes[1].set_ylim(0.0, 0.42)
    axes[2].set_ylim(0.15, 0.30)
    shared_legend(fig, 3)
    fig.tight_layout(w_pad=1.0, rect=(0, 0.14, 1, 1))
    save(fig, "fig6_entropy")


# ----------------------------------------------------------------------------------------------
# Step time per step, with the tokens each step processed (same host within each column)
# ----------------------------------------------------------------------------------------------
# Data-parallel ranks per arm: verl's global_seqlen/mean is the mean over DP ranks of the tokens each
# rank processed, so tokens per step = mean x DP. Setting D runs TP 2 x EP 2 on 4 GPUs (2 DP ranks);
# the dense settings run TP 2 on 2 GPUs (1 DP rank).
SPEED_PANELS = [
    ("(a) Dense 8B · gsm8k", 1, [
        ("gsm8k_bf16", C["bf16"], 60), ("gsm8k_fp8tw", C["fp8tw"], 60), ("gsm8k_mxfp8", C["mxfp8"], 60)]),
    ("(b) Dense 8B · DAPO", 1, [
        ("dapo_vllm_dense8b_bf16", C["bf16"], 32), ("dapo_vllm_dense8b_fp8tw", C["fp8tw"], 32),
        ("dapo_vllm_dense8b_mxfp8", C["mxfp8"], 32)]),
    ("(c) MoE 30B-A3B · DAPO", 2, [
        ("dapo_vllm_moe30b_bf16", C["bf16"], 10), ("dapo_vllm_moe30b_fp8_tensorwise", C["fp8tw"], 10),
        ("dapo_vllm_moe30b_fp8_blockwise", C["blockwise"], 10), ("dapo_vllm_moe30b_mxfp8", C["mxfp8"], 10)]),
]
SPEED_LEGEND = [
    ("BF16 train / BF16 rollout", C["bf16"]),
    ("FP8 tensorwise train / BF16 rollout", C["fp8tw"]),
    ("MXFP8 train / MXFP8 rollout", C["mxfp8"]),
    ("FP8 blockwise train / FP8 blockwise rollout", C["blockwise"]),
]


def speed_legend(fig):
    h = [Line2D([], [], color=c, lw=1.5, label=l) for l, c in SPEED_LEGEND]
    fig.legend(handles=h, loc="lower center", ncol=4, frameon=False, handlelength=2.2, columnspacing=1.3,
               fontsize=6.8, bbox_to_anchor=(0.5, 0.0))


def fig_step_time():
    fig, axes = plt.subplots(2, 3, figsize=(7.0, 3.9), sharex="col",
                             gridspec_kw={"width_ratios": [1.35, 1.0, 0.8], "height_ratios": [1.6, 1.0]})
    for col, (title, dp, runs) in enumerate(SPEED_PANELS):
        top, bottom = axes[0, col], axes[1, col]
        for run, color, last in runs:
            x, y = arr(run, "timing_s/step", last)
            top.plot(x, y, "-", color=color, lw=1.3)
            x, t = arr(run, "global_seqlen/mean", last)
            bottom.plot(x, t * dp / 1e6, "-", color=color, lw=1.3)
        top.set_title(title)
        bottom.set_xlabel("training step")
        bottom.xaxis.set_major_locator(MaxNLocator(integer=True))
    axes[0, 0].set_ylabel("step time (s)")
    axes[1, 0].set_ylabel("tokens per step (M)")
    axes[1, 0].set_ylim(0.0, 0.75)
    axes[1, 1].set_ylim(2.6, 3.8)
    axes[1, 2].set_ylim(3.0, 3.6)
    speed_legend(fig)
    fig.tight_layout(w_pad=1.0, h_pad=0.6, rect=(0, 0.07, 1, 1))
    save(fig, "fig_step_time")


# ----------------------------------------------------------------------------------------------
# Appendix figure -- per-stage time per step (same panels and arms as fig_step_time)
# ----------------------------------------------------------------------------------------------
def fig_stage_time():
    stages = [("timing_s/gen", "generation (s)"), ("timing_s/old_log_prob", "old log-prob (s)"),
              ("timing_s/update_actor", "update_actor (s)")]
    fig, axes = plt.subplots(3, 3, figsize=(7.0, 5.6), sharex="col",
                             gridspec_kw={"width_ratios": [1.35, 1.0, 0.8]})
    for col, (title, _dp, runs) in enumerate(SPEED_PANELS):
        for row, (tag, label) in enumerate(stages):
            ax = axes[row, col]
            for run, color, last in runs:
                x, y = arr(run, tag, last)
                ax.plot(x, y, "-", color=color, lw=1.2)
            if row == 0:
                ax.set_title(title)
            if col == 0:
                ax.set_ylabel(label)
            if row == len(stages) - 1:
                ax.set_xlabel("training step")
                ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    speed_legend(fig)
    fig.tight_layout(w_pad=1.0, h_pad=0.6, rect=(0, 0.05, 1, 1))
    save(fig, "fig_stage_time")


if __name__ == "__main__":
    fig_kl()
    fig_matching()
    fig_breakeven()
    fig_stages()
    fig_step_time()
    fig_stage_time()
    fig_entropy()
    print("figures written to", OUT)


==> anc/scripts/make_schematic.py <==
#!/usr/bin/env python3
"""Fig. 1: system overview (drawn, not data). python3 scripts/make_schematic.py"""
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
OUT = os.path.join(ROOT, "figures")
plt.rcParams.update({"font.family": "DejaVu Sans", "pdf.fonttype": 42, "ps.fonttype": 42})
INK, INK2, BLUE, BLUE_BG, GRAY_BG, LINE = "#0b0b0b", "#52514e", "#2a78d6", "#eaf2fc", "#f4f3f0", "#b9b8b2"

fig = plt.figure(figsize=(7.0, 3.45))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, 1)
ax.set_ylim(0, 1)
ax.axis("off")


def box(x0, y0, x1, y1, fc, ec, lw=0.9):
    ax.add_patch(FancyBboxPatch((x0, y0), x1 - x0, y1 - y0, boxstyle="round,pad=0.004,rounding_size=0.012",
                                fc=fc, ec=ec, lw=lw))


LINE_H = 0.0365  # one 6.4-pt line at 1.25 spacing on a 3.45-in-tall canvas


def text_block(x, y, title, lines, title_color=INK):
    ax.text(x, y, title, fontsize=7.2, fontweight="bold", color=title_color, va="top", ha="left")
    yy = y - 0.062
    for body in lines:
        ax.text(x + 0.002, yy, "•", fontsize=6.4, color=INK2, va="top", ha="left")
        ax.text(x + 0.016, yy, body, fontsize=6.4, color=INK, va="top", ha="left", linespacing=1.25)
        yy -= LINE_H * (body.count("\n") + 1) + 0.022


def arrow(p0, p1, color=INK2, lw=1.0, style="-|>", ls="-", conn="arc3"):
    ax.add_patch(FancyArrowPatch(p0, p1, arrowstyle=style, mutation_scale=9, color=color, lw=lw, linestyle=ls,
                                 connectionstyle=conn, shrinkA=0, shrinkB=0))


# Learner
box(0.010, 0.395, 0.325, 0.975, GRAY_BG, LINE)
text_block(0.022, 0.955, "Learner (Megatron-Core + TE)", [
    "BF16 weights W, FP32 optimizer states",
    "every decoder linear runs MXFP8 GEMMs\n(fprop, dgrad, wgrad): E4M3 elements,\n1×32 blocks, E8M0 scales",
    "packed sequences padded to 32 tokens\n(wgrad scale blocks run along tokens)",
    "kept in BF16/FP32: embedding, lm_head,\nMoE router, norms, attention",
])
# Sync (the shared quantizer)
box(0.350, 0.475, 0.650, 0.975, BLUE_BG, BLUE, lw=1.2)
text_block(0.362, 0.955, "Weight sync (every step)", [
    "(Wq, s) = Q(W),  Q = TE MXFP8Quantizer\n(rowwise, E4M3, 1×32 along K)",
    "Q is the function the learner applies\nto the weight operand of its forward\nGEMM, so the sampler receives the\nlearner's grid",
    "excluded layers are sent in BF16",
], title_color=BLUE)
# Sampler
box(0.675, 0.395, 0.990, 0.975, GRAY_BG, LINE)
text_block(0.687, 0.955, "Sampler (vLLM or SGLang, MXFP8)", [
    "built from the BF16 checkpoint with an\nMXFP8 config over the same layer set",
    "kernel layouts (scale swizzle, MoE\nshuffles) re-derived at each sync:\nrecord → stage → load → reprocess → fold",
    "activations quantized by the engine's\nown kernels (not shared with learner)",
])
# Arrows learner -> sync -> sampler
arrow((0.325, 0.80), (0.350, 0.80), color=INK2, lw=1.1)
arrow((0.650, 0.80), (0.675, 0.80), color=BLUE, lw=1.3)
ax.text(0.50, 0.458, "the only step that differs from BF16 RL", fontsize=6.2, color=INK2, ha="center", va="top",
        style="italic")
# Rollout return path
ax.plot([0.83, 0.83, 0.17, 0.17], [0.395, 0.345, 0.345, 0.385], color=INK2, lw=1.0)
arrow((0.17, 0.370), (0.17, 0.395), color=INK2, lw=1.0)
ax.text(0.50, 0.332, "rollouts: tokens + sampler log-probs  →  learner recomputes log-probs  →  train–rollout "
        "mismatch (rollout_corr/kl, χ², …)", fontsize=6.3, color=INK, ha="center", va="top")
# Guards
box(0.010, 0.020, 0.990, 0.265, "#ffffff", LINE)
ax.text(0.022, 0.248, "Guards that fail loudly", fontsize=7.2, fontweight="bold", color=INK, va="top")
cols = [
    (0.022, "Per-sync self-check", "one dense layer and one MoE expert run\nthrough the engine kernel vs. a dequantized\nreference; raise if relative error > 0.25"),
    (0.352, "Quantized-layer audit", "learner's FP8 layers vs. the engine's live\nparameters, per parameter name; catches\nlayer-set drift (e.g. an exclusion rule)"),
    (0.682, "Step sentinel", "non-finite probs diff, KL > 1, or truncation\nrate ≈ 1 for two steps → stop the run\n(silent failures exit with code 0)"),
]
for x, t, b in cols:
    ax.text(x, 0.190, t, fontsize=6.6, fontweight="bold", color=INK2, va="top")
    ax.text(x, 0.147, b, fontsize=6.3, color=INK, va="top", linespacing=1.25)
fig.savefig(os.path.join(OUT, "fig1_system.pdf"), bbox_inches="tight")
fig.savefig(os.path.join(OUT, "fig1_system.png"), bbox_inches="tight", dpi=200)
print("wrote fig1_system")


==> anc/scripts/trace_timeline.py <==
#!/usr/bin/env python3
"""Where the added time per micro-batch goes: event-level analysis of the Nsight Systems traces (Section 7.2, Table 6).

Input: the SQLite export (nsys export --type sqlite) of rank 0's profiled call, 1-sequence micro-batches, step 3, for
the BF16 and the MXFP8 learner. The raw traces are not included (about 2 GB); data/controlled/timeline_<stage>.json
holds this script's results, which scripts/controlled.py prints.
Within the call (its NVTX range), per learner:
  1. GPU activity is the union over all streams of kernel, memory-copy and memset intervals; the rest of the window is
     time in which no GPU operation runs. Summed kernel time, by contrast, counts kernels that overlap on different
     streams twice and ignores copies.
  2. Each idle gap ends when the next GPU operation starts. Its CUDA API call (matched by correlation id) says when the
     host issued it. If the host issued it only after the gap began, the gap until the call is time in which the host
     had not issued the next operation, and the rest of the gap is time between issue and start; otherwise the
     operation was already queued and waited on something else, such as another stream.
  3. For the not-yet-issued time, the issuing thread's activity is split into time inside CUDA API calls (by name),
     inside Transformer Engine's NVTX ranges (nvte_*), inside NCCL's ranges, and in no traced call.
Totals are in nanoseconds per call; divide by the number of micro-batches (512 in the update call, 256 in the
old-log-prob call).
    python3 scripts/trace_timeline.py --stage actor_update --nmb 512 bf16.sqlite mxfp8.sqlite
    python3 scripts/trace_timeline.py --stage actor_compute_log_prob --nmb 256 bf16.sqlite mxfp8.sqlite
"""

import argparse
import json
import os
import sqlite3

import numpy as np

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
OUT = []


def say(s=""):
    print(s, flush=True)
    OUT.append(s)


def union(starts, ends):
    """Merge intervals; returns sorted disjoint (start, end) arrays."""
    if len(starts) == 0:
        return np.array([], dtype=np.int64), np.array([], dtype=np.int64)
    o = np.argsort(starts, kind="stable")
    s, e = starts[o], ends[o]
    run_end = np.maximum.accumulate(e)
    new = np.empty(len(s), dtype=bool)
    new[0] = True
    new[1:] = s[1:] > run_end[:-1]
    idx = np.flatnonzero(new)
    us = s[idx]
    ue = np.maximum.reduceat(e, idx)
    return us, ue


def coverage_fn(us, ue):
    """Return f(a, b): total length of the union (us, ue) inside each window [a, b] (vectorized)."""
    cum = np.concatenate([[0], np.cumsum(ue - us)])

    def covered_before(t):
        i = np.searchsorted(us, t, side="right")  # intervals starting at or before t
        full = cum[np.maximum(i - 1, 0)]
        last_s = us[np.maximum(i - 1, 0)]
        last_e = ue[np.maximum(i - 1, 0)]
        part = np.clip(t - last_s, 0, last_e - last_s)
        return np.where(i > 0, full + part, 0)

    return lambda a, b: np.maximum(covered_before(b) - covered_before(a), 0)


def strings(con):
    return dict(con.execute("SELECT id, value FROM StringIds"))


def window(con, s, stage):
    rows = con.execute("SELECT start, end, text, textId FROM NVTX_EVENTS WHERE end IS NOT NULL").fetchall()
    best = None
    for st, en, text, tid in rows:
        name = text if text is not None else s.get(tid, "")
        if name and name.split(":")[-1] == stage and (best is None or en - st > best[1] - best[0]):
            best = (st, en)
    if best is None:
        raise SystemExit(f"no NVTX range named {stage}")
    return best


def gpu_activity(con, t0, t1):
    acts = []
    for table in ("CUPTI_ACTIVITY_KIND_KERNEL", "CUPTI_ACTIVITY_KIND_MEMCPY", "CUPTI_ACTIVITY_KIND_MEMSET"):
        try:
            a = np.array(con.execute(f"SELECT start, end, correlationId FROM {table} WHERE end > ? AND start < ?",
                                     (t0, t1)).fetchall(), dtype=np.int64).reshape(-1, 3)
        except sqlite3.OperationalError:
            a = np.zeros((0, 3), dtype=np.int64)
        acts.append(a)
    return acts  # kernels, memcpys, memsets


def analyze(path, stage, n_mb):
    con = sqlite3.connect(path)
    s = strings(con)
    t0, t1 = window(con, s, stage)
    k, mc, ms = gpu_activity(con, t0, t1)
    clip = lambda a: (np.clip(a[:, 0], t0, t1), np.clip(a[:, 1], t0, t1))
    ks, ke = clip(k)
    allv = np.concatenate([k, mc, ms])
    als, ale = clip(allv)
    kus, kue = union(ks, ke)
    aus, aue = union(als, ale)
    res = {"window": t1 - t0, "kernel_sum": int((ke - ks).sum()), "kernel_union": int((kue - kus).sum()),
           "copy_set_sum": int((np.clip(np.concatenate([mc, ms])[:, 1], t0, t1) - np.clip(np.concatenate([mc, ms])[:, 0], t0, t1)).sum()),
           "activity_union": int((aue - aus).sum()), "n_kernels": len(k), "n_copies": len(mc), "n_memsets": len(ms)}
    res["idle"] = res["window"] - res["activity_union"]
    # idle gaps and the operation that ends each gap
    gs = np.concatenate([[t0], aue])
    ge = np.concatenate([aus, [t1]])
    keep = ge > gs
    gs, ge = gs[keep], ge[keep]
    # first operation starting at each gap end
    o = np.argsort(als, kind="stable")
    st_sorted, corr_sorted = als[o], allv[o, 2]
    j = np.searchsorted(st_sorted, ge, side="left")
    has_next = j < len(st_sorted)
    nxt_corr = np.where(has_next, corr_sorted[np.minimum(j, len(st_sorted) - 1)], -1)
    # CUDA API calls
    rt = np.array(con.execute("SELECT start, end, correlationId, globalTid, nameId FROM CUPTI_ACTIVITY_KIND_RUNTIME "
                              "WHERE end > ? AND start < ?", (t0 - 10**9, t1)).fetchall(), dtype=np.int64).reshape(-1, 5)
    oc = np.argsort(rt[:, 2], kind="stable")
    rc = rt[oc]
    pos = np.searchsorted(rc[:, 2], nxt_corr)
    found = has_next & (pos < len(rc)) & (rc[np.minimum(pos, len(rc) - 1), 2] == nxt_corr)
    issue = np.where(found, rc[np.minimum(pos, len(rc) - 1), 0], ge)
    tid = np.where(found, rc[np.minimum(pos, len(rc) - 1), 3], -1)
    host = found & (issue > gs)
    queued = found & ~host
    res["idle_host_not_issued"] = int(np.sum(np.clip(issue - gs, 0, None)[host]))
    res["idle_after_issue"] = int(np.sum((ge - np.maximum(issue, gs))[host]))  # launch latency and queueing
    res["idle_already_queued"] = int(np.sum((ge - gs)[queued]))
    res["idle_unmatched"] = int(np.sum((ge - gs)[~found]))
    res["gaps"] = int(len(gs))
    # what the issuing thread did while the GPU waited for it: per CUDA API name, TE / NCCL / other push-pop NVTX
    # ranges (the stage's own start-end range encloses everything and is left out), and nothing traced
    a_win, b_win = gs[host], np.maximum(issue[host], gs[host])
    tid_h = tid[host]
    nv = con.execute("SELECT n.start, n.end, coalesce(n.text, s.value), n.globalTid, n.eventType FROM NVTX_EVENTS n "
                     "LEFT JOIN StringIds s ON n.textId = s.id WHERE n.end IS NOT NULL AND n.end > ? AND n.start < ?",
                     (t0, t1)).fetchall()
    nv_name = np.array([x[2] or "" for x in nv], dtype=object)
    nv_arr = np.array([(x[0], x[1], x[3], x[4]) for x in nv], dtype=np.int64).reshape(-1, 4)
    pushpop = nv_arr[:, 3] != 60  # 60 = start-end range (stage markers)
    nv_is_te = pushpop & np.array(["nvte_" in str(x) for x in nv_name], dtype=bool)
    nv_is_nccl = pushpop & np.array([str(x).lower().startswith("nccl") for x in nv_name], dtype=bool)
    breakdown, per_api = {}, {}

    def cover(starts, ends, a, b):
        if len(starts) == 0:
            return 0
        us_, ue_ = union(starts, ends)
        return int(coverage_fn(us_, ue_)(a, b).sum())

    for g in np.unique(tid_h):
        sel = tid_h == g
        a, b = a_win[sel], b_win[sel]
        on_thread = rt[:, 3] == g
        for nid in np.unique(rt[on_thread, 4]):
            m = on_thread & (rt[:, 4] == nid)
            nm = s.get(int(nid), "?").split("_v")[0]
            per_api[nm] = per_api.get(nm, 0) + cover(rt[m, 0], rt[m, 1], a, b)
        nv_thr = nv_arr[:, 2] == g
        for label, msk in [("NVTX nvte_* (TE C++ calls)", nv_thr & nv_is_te), ("NVTX nccl* (NCCL calls)", nv_thr & nv_is_nccl),
                           ("NVTX other push-pop ranges", nv_thr & pushpop & ~nv_is_te & ~nv_is_nccl),
                           ("any CUDA API call", None)]:
            if msk is None:
                breakdown[label] = breakdown.get(label, 0) + cover(rt[on_thread, 0], rt[on_thread, 1], a, b)
            else:
                breakdown[label] = breakdown.get(label, 0) + cover(nv_arr[msk, 0], nv_arr[msk, 1], a, b)
        trace_s = np.concatenate([rt[on_thread, 0], nv_arr[nv_thr & pushpop, 0]])
        trace_e = np.concatenate([rt[on_thread, 1], nv_arr[nv_thr & pushpop, 1]])
        breakdown["any traced call (API or push-pop range)"] = (breakdown.get("any traced call (API or push-pop range)", 0)
                                                               + cover(trace_s, trace_e, a, b))
    res["host_wait_api"] = per_api
    res["host_wait_breakdown"] = breakdown
    res["issuing_threads"] = {int(g): int(np.sum(tid_h == g)) for g in np.unique(tid_h)}
    res["n_mb"] = n_mb
    con.close()
    return res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--stage", default="actor_update")
    ap.add_argument("--nmb", type=int, default=512)
    ap.add_argument("paths", nargs=2, help="SQLite exports: BF16, then MXFP8")
    args = ap.parse_args()
    labels = ["BF16", "MXFP8"][: len(args.paths)]
    res = {lab: analyze(p, args.stage, args.nmb) for lab, p in zip(labels, args.paths)}
    pm = lambda ns: ns / 1e6 / args.nmb  # ns -> ms per micro-batch
    say(f"{args.stage}, rank 0, per micro-batch (ms; {args.nmb} micro-batches); timeline from the nsys SQLite export")
    rows = [("window (wall time of the call)", "window"), ("kernel time, summed", "kernel_sum"),
            ("kernel time, union over streams", "kernel_union"), ("copies + memsets, summed", "copy_set_sum"),
            ("GPU activity, union (kernels+copies+memsets)", "activity_union"), ("GPU idle (nothing running)", "idle"),
            ("  idle, host had not issued the next op", "idle_host_not_issued"),
            ("  idle, after issue (launch latency)", "idle_after_issue"),
            ("  idle, next op already queued", "idle_already_queued"), ("  idle, not matched", "idle_unmatched")]
    say(f"  {'':46s} " + " ".join(f"{lab:>9s}" for lab in labels) + ("   MXFP8-BF16" if len(labels) == 2 else ""))
    for title, key in rows:
        vals = [pm(res[lab][key]) for lab in labels]
        say(f"  {title:46s} " + " ".join(f"{v:9.2f}" for v in vals) + (f"   {vals[1] - vals[0]:+9.2f}" if len(vals) == 2 else ""))
    say("  while the GPU waited for the host (host had not issued), the issuing thread was:")
    keys = sorted(set().union(*[res[lab]["host_wait_breakdown"] for lab in labels]))
    for key in keys:
        vals = [pm(res[lab]["host_wait_breakdown"].get(key, 0)) for lab in labels]
        say(f"    {key:44s} " + " ".join(f"{v:9.2f}" for v in vals) + (f"   {vals[1] - vals[0]:+9.2f}" if len(vals) == 2 else ""))
    apis = set()
    for lab in labels:
        apis |= set(sorted(res[lab]["host_wait_api"], key=lambda n: -res[lab]["host_wait_api"][n])[:8])
    say("  ... of which inside these CUDA API calls (top names):")
    for nm in sorted(apis, key=lambda n: -max(res[lab]["host_wait_api"].get(n, 0) for lab in labels)):
        vals = [pm(res[lab]["host_wait_api"].get(nm, 0)) for lab in labels]
        say(f"    {nm:44s} " + " ".join(f"{v:9.2f}" for v in vals) + (f"   {vals[1] - vals[0]:+9.2f}" if len(vals) == 2 else ""))
    for lab in labels:
        nt = res[lab]["host_wait_breakdown"].get("any traced call (API or push-pop range)", 0)
        say(f"  {lab}: in no traced call while the GPU waited: {pm(res[lab]['idle_host_not_issued'] - nt):.2f} ms per micro-batch; "
            f"gaps {res[lab]['gaps']:,}; kernels {res[lab]['n_kernels']:,}, copies {res[lab]['n_copies']:,}, memsets {res[lab]['n_memsets']:,}")
    for lab in labels:
        res[lab].pop("issuing_threads", None)
    json.dump(res, open(os.path.join(ROOT, "data", "controlled", f"timeline_{args.stage}.json"), "w"), indent=1)

if __name__ == "__main__":
    main()

